Next-to-next-to-leading order corrections to quark Quasi parton distribution functions

We present the next-to-next-to-leading order (NNLO) calculation of quark quasi parton distribution functions (PDFs) in the large momentum effective theory. The nontrivial factorization at this order is established explicitly and the full analytic matching coefficients between the quasi distribution and the lightcone distribution are derived. We demonstrate that the NNLO numerical contributions can improve the behavior of the extracted PDFs sizably. With the unprecedented precision study of nucleon tomography at the planned electron-ion collider, high precision Lattice QCD simulations with our NNLO results implemented will enable to test the QCD theory and more precise results on the PDFs of nucleons will be obtained.

==> results-offshell/rex01fin-feynman.m <==
(* Created by Wolfram Mathematica 8.0 : www.wolfram.com *)
{(-4 + 8*p2 + 14*x + 7*x^2)/(64*(1 + p2)*(-1 + x)) + 
  ((32*(1 + Sqrt[1 + p2])*(-1 + x)^2*x^3 - 
     2*p2^3*(Sqrt[1 + p2] - 4*x + 7*x^2) + 4*p2*(-1 + x)*x^2*
      (-11 + Sqrt[1 + p2] - 6*(-2 + Sqrt[1 + p2])*x + 
       (8 + 6*Sqrt[1 + p2])*x^2) + p2^2*x*(19 - 11*Sqrt[1 + p2] + 
       2*(-15 + 7*Sqrt[1 + p2])*x - 2*(8 + 3*Sqrt[1 + p2])*x^2 + 16*x^3))*
    G[{-1}, z])/(128*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((32*(-1 + Sqrt[1 + p2])*(-1 + x)^2*x^3 - 
     2*p2^3*(Sqrt[1 + p2] + 4*x - 7*x^2) + 4*p2*(-1 + x)*x^2*
      (11 + Sqrt[1 + p2] - 6*(2 + Sqrt[1 + p2])*x + (-8 + 6*Sqrt[1 + p2])*
        x^2) + p2^2*x*(-19 - 11*Sqrt[1 + p2] + 2*(15 + 7*Sqrt[1 + p2])*x + 
       (16 - 6*Sqrt[1 + p2])*x^2 - 16*x^3))*G[{1}, z])/
   (128*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) - 
  ((4*(-1 + Sqrt[1 + p2])*x^2 + p2^2*(Sqrt[1 + p2] + 3*x) + 
     p2*x*(5 - Sqrt[1 + p2] + 2*Sqrt[1 + p2]*x))*G[{-1 - 2*x}, z])/
   (64*p2*(1 + p2)^(3/2)*x) + 
  ((-(p2^2*(Sqrt[1 + p2] - 3*x)) - 4*(1 + Sqrt[1 + p2])*x^2 + 
     p2*x*(5 + Sqrt[1 + p2] - 2*Sqrt[1 + p2]*x))*G[{1 + 2*x}, z])/
   (64*p2*(1 + p2)^(3/2)*x) + 
  ((-6*p2^2 + 16*(-1 + x)*x + p2*(-11 + 4*x - 6*x^2))*Log[2])/
   (64*p2*(1 + p2)*(-1 + x)) + ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] + 
     G[{1}, z]*Log[16]))/(128*(1 + p2)^(3/2)*(-1 + x)) - 
  ((-6 - 12*p2 + 3*p2^2 + 16*x + 29*p2*x - 2*p2^2*x - 6*x^2 - 10*p2*x^2 + 
     2*p2^2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - 
     G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(256*(1 + p2)^(5/2)*(-1 + x)) - 
  ((2*p2^2 - p2^3 + 2*p2*x - 8*p2^2*x + p2^3*x - 12*x^2 - 26*p2*x^2 + 
     7*p2^2*x^2 + 20*x^3 + 37*p2*x^3 - 2*p2^2*x^3 - 12*x^4 - 18*p2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] + 
     G[{1}, z]*Log[16]))/(256*(1 + p2)^(5/2)*(-1 + x)*x^2) - 
  ((p2^2*(2 + 5*x) + p2*(4 - 8*x + 27*x^2 - 40*x^3) + 
     4*x*(4 - 10*x - 9*x^2 + 15*x^3))*Log[1 - x])/
   (64*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((-(p2^2*(-2 + x)) + p2*(4 - 25*x + 32*x^2 - 36*x^3) + 
     4*x*(4 - 22*x + 17*x^2 - 9*x^3 + 10*x^4))*Log[(-1 + x)^2])/
   (128*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) - 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] - G[{-1, 1}, z] + 
     G[{1, -1}, z] - G[{1, 1}, z] - G[{-1}, z]*Log[(-1 + x)^2] + 
     G[{1}, z]*Log[(-1 + x)^2]))/(128*(1 + p2)^(3/2)*(-1 + x)) - 
  ((-2 - 5*p2 - 6*x + 2*p2*x)*(2*G[{-1, -1}, z] - 2*G[{1, 1}, z] - 
     2*G[{1 - 2*x, -1}, z] + 2*G[{-1 + 2*x, 1}, z] + G[{1 - 2*x}, z]*Log[4] - 
     G[{-1 + 2*x}, z]*Log[4] + 2*G[{1}, z]*Log[8] + 2*G[{1}, z]*Log[16] + 
     G[{-1}, z]*Log[64] - 2*G[{1}, z]*Log[64] - G[{-1}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2]))/
   (512*(1 + p2)^(3/2)) + ((-p2^3 - 12*p2^2*x + p2^3*x - 16*p2*x^2 + 
     26*p2^2*x^2 + 32*x^3 + 40*p2*x^3 - 22*p2^2*x^3 - 128*x^4 - 80*p2*x^4 - 
     4*p2^2*x^4 + 96*x^5 + 16*p2*x^5 - 32*x^6 + 16*p2*x^6 + 32*x^7)*
    (2*G[{1 - 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)*x^2*(p2 + 4*x - 4*x^2)) - 
  ((-1 + p2 + 2*x)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
     6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*(-1 + x)^2] + 6*G[{1}, z]*Log[4*(-1 + x)^2] + 
     3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/(768*(1 + p2)*(-1 + x)) + 
  ((-2*p2 - 5*p2^2 - 8*x - 26*p2*x + 5*p2^2*x - 24*x^2 + 42*p2*x^2 + 64*x^3 - 
     18*p2*x^3 - 40*x^4 + 8*x^5)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/(768*(1 + p2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)) + ((p2 + 2*x)*(G[{-1, -1}, z] + G[{-1, 1}, z] + 
     G[{1, -1}, z] + G[{1, 1}, z] + G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + (Pi^2 + 3*Log[4]^2 + 
       3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/6))/(128*(1 + p2)*(-1 + x)) + 
  ((-32*(-1 + x)^2*x^2 + p2^2*(2 - 19*x + 14*x^2) - 
     4*p2*x*(5 - x - 8*x^2 + 4*x^3))*Log[x])/(64*p2*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)) + ((p2 - 2*p2*x + 2*x^2 + p2*x^2 - 2*x^3 + p2*x^3)*
    (2*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 2*G[{1, 1}, z] + 2*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     2*G[{-1}, z]*Log[16] - G[{1}, z]*Log[256] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 3*G[{-1}, z]*Log[x^2] - 
     3*G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(256*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((-p2^2 + 4*p2*x + p2^2*x + 12*x^2 - 16*p2*x^2 - 32*x^3 + 8*p2*x^3 - 
     4*x^4 - 8*p2*x^4)*(2*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 
     4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 2*G[{1, 1}, z] + 
     2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1}, z]*Log[16] - G[{1}, z]*Log[256] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     3*G[{-1}, z]*Log[x^2] - 3*G[{1}, z]*Log[x^2] + 
     G[{1 - 2*x}, z]*Log[x^2] - G[{-1 + 2*x}, z]*Log[x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x^2) - 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, -1}, z] - 
     2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 
     2*G[{1, 1}, z] + 2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 2*G[{-1}, z]*Log[16] - 
     G[{1}, z]*Log[256] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((-p2^2 + 4*p2*x + p2^2*x + 12*x^2 - 16*p2*x^2 - 32*x^3 + 8*p2*x^3 - 
     4*x^4 - 8*p2*x^4)*(6*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 
     4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 6*G[{1, 1}, z] + 
     6*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 
     6*G[{-1 + 2*x, 1}, z] - 2*G[{-1}, z]*Log[16] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{1}, z]*Log[256] + G[{-1}, z]*Log[4096] - 
     G[{1}, z]*Log[4096] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)*x^2) + 
  ((-p2^3 + 2*p2^4 - 4*p2*x - 4*p2^2*x + 22*p2^3*x - 4*p2^4*x - 16*x^2 + 
     22*p2*x^2 + 90*p2^2*x^2 - 46*p2^3*x^2 + 2*p2^4*x^2 + 136*x^3 + 
     150*p2*x^3 - 176*p2^2*x^3 + 34*p2^3*x^3 - 320*x^4 - 534*p2*x^4 + 
     92*p2^2*x^4 - 7*p2^3*x^4 + 368*x^5 + 670*p2*x^5 + 32*p2^2*x^5 - 
     4*p2^3*x^5 - 240*x^6 - 416*p2*x^6 - 52*p2^2*x^6 + 72*x^7 + 112*p2*x^7 + 
     16*p2^2*x^7)*(4*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 
     4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 4*G[{1, 1}, z] + 
     4*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 
     4*G[{-1 + 2*x, 1}, z] - 2*G[{-1}, z]*Log[2] + 2*G[{1}, z]*Log[2] - 
     2*G[{1 - 2*x}, z]*Log[2] + 2*G[{-1 + 2*x}, z]*Log[2] - 
     2*G[{-1}, z]*Log[(-1 + x)^2] + 2*G[{1}, z]*Log[(-1 + x)^2] - 
     2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     4*G[{-1}, z]*Log[4*(-1 + x)^2] - 4*G[{1}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x^2*
    (p2 + 4*x - 4*x^2)) - ((-2*p2^2 + p2^3 - 2*p2*x + 6*p2^2*x + 12*x^2 + 
     24*p2*x^2 - p2^2*x^2 - 20*x^3 - 26*p2*x^3)*(2*G[{-1, -1}, z] - 
     2*G[{1, 1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     G[{1 - 2*x}, z]*Log[4] + G[{-1 + 2*x}, z]*Log[4] + 2*G[{-1}, z]*Log[8] + 
     2*G[{1}, z]*Log[8] + 2*G[{1}, z]*Log[16] - 2*G[{1}, z]*Log[64] - 
     G[{-1}, z]*Log[256] - G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2]))/
   (512*(1 + p2)^(5/2)*x^2) - 
  ((p2 - 2*p2*x + 2*x^2 + p2*x^2 - 2*x^3 + p2*x^3)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - G[{-1}, z]*Log[x^2] + 
     G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(256*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((-16*p2 - 40*p2^2 - 64*x - 208*p2*x + 40*p2^2*x - 192*x^2 + 336*p2*x^2 + 
     512*x^3 - 144*p2*x^3 - 320*x^4 + 64*x^5)*(8*G[{-1, -1}, -1 + 2*x] + 
     4*G[{-1, -1}, z] - 4*G[{-1, 1}, -1 + 2*x] - 2*G[{-1, 1}, z] - 
     8*G[{-1, -1 + 2*x}, -1 + 2*x] - 12*G[{0, -1}, -1 + 2*x] + 
     12*G[{0, 1}, -1 + 2*x] + 8*G[{1, -1}, -1 + 2*x] - 2*G[{1, -1}, z] - 
     16*G[{1, 1}, -1 + 2*x] + 4*G[{1, 1}, z] + 
     16*G[{1, -1 + 2*x}, -1 + 2*x] + 8*G[{1 - 2*x, -1}, -1 + 2*x] + 
     4*G[{1 - 2*x, -1}, z] - 4*G[{1 - 2*x, 1}, -1 + 2*x] - 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, 1}, z] - 
     6*G[{-1}, -1 + 2*x]*Log[2] - 2*G[{-1}, z]*Log[2] - 2*G[{1}, z]*Log[2] - 
     6*G[{1 - 2*x}, -1 + 2*x]*Log[2] - 2*G[{1 - 2*x}, z]*Log[2] - 
     2*G[{-1 + 2*x}, z]*Log[2] + G[{-1}, -1 + 2*x]*Log[4] + 
     G[{1}, -1 + 2*x]*Log[4] + G[{1 - 2*x}, -1 + 2*x]*Log[4] + 
     G[{1}, -1 + 2*x]*Log[64] - 2*G[{-1}, z]*Log[(1 - x)^2] - 
     2*G[{1}, z]*Log[(1 - x)^2] - 2*G[{1 - 2*x}, z]*Log[(1 - x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[(1 - x)^2] - 4*G[{-1}, -1 + 2*x]*
      Log[(-1 + x)^2] + 8*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 
     4*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] + 8*G[{-1}, -1 + 2*x]*
      Log[4*(-1 + x)^2] + 4*G[{-1}, z]*Log[4*(-1 + x)^2] - 
     16*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 4*G[{1}, z]*Log[4*(-1 + x)^2] + 
     2*G[{-1}, -1 + 2*x]*Log[x^2] + G[{-1}, z]*Log[x^2] - 
     4*G[{1}, -1 + 2*x]*Log[x^2] + G[{1}, z]*Log[x^2] + 
     2*G[{1 - 2*x}, -1 + 2*x]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(2048*(1 + p2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)) + ((-1 + 5*x + p2*x - 5*x^2 + x^3)*
    (4*G[{-1, -1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] - 4*G[{1, 1}, z] - 
     2*G[{-1 - 2*x, -1}, z] + 4*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 
     2*G[{-1 + 2*x, -1}, z] - 4*G[{-1 + 2*x, 1}, z] + 2*G[{1 + 2*x, 1}, z] + 
     2*G[{-1 - 2*x}, z]*Log[2] + 2*G[{1 - 2*x}, z]*Log[2] + 
     2*G[{-1 + 2*x}, z]*Log[2] - 2*G[{1 + 2*x}, z]*Log[2] - 
     2*G[{1 - 2*x}, z]*Log[4] - 2*G[{-1}, z]*Log[16] + 2*G[{1}, z]*Log[16] + 
     2*G[{-1}, z]*Log[64] - 2*G[{1}, z]*Log[64] + 
     2*G[{-1}, z]*Log[(-1 + x)^2] - 2*G[{1}, z]*Log[(-1 + x)^2] - 
     2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2] - G[{1 + 2*x}, z]*Log[x^2]))/
   (256*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-2*p2^2 + p2^3 - p2*x + 11*p2^2*x - 2*p2^3*x + 13*x^2 + 26*p2*x^2 - 
     18*p2^2*x^2 + p2^3*x^2 - 39*x^3 - 68*p2*x^3 + 11*p2^2*x^3 + 39*x^4 + 
     61*p2*x^4 - 3*p2^2*x^4 - 13*x^5 - 19*p2*x^5)*
    (2*G[{-1, 1}, z] - 2*G[{1, -1}, z] + 2*G[{-1 - 2*x, -1}, z] - 
     2*G[{1 + 2*x, 1}, z] - G[{-1}, z]*Log[4] + G[{1}, z]*Log[4] - 
     G[{-1 - 2*x}, z]*Log[4] + G[{1 + 2*x}, z]*Log[4] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] + 
     G[{1 + 2*x}, z]*Log[x^2]))/(256*(1 + p2)^(5/2)*(-1 + x)^2*x^2) - 
  ((-2*p2^2 + p2^3 + 12*p2^2*x - 2*p2^3*x + 14*x^2 + 24*p2*x^2 - 
     21*p2^2*x^2 + p2^3*x^2 - 38*x^3 - 64*p2*x^3 + 14*p2^2*x^3 + 30*x^4 + 
     50*p2*x^4 - 5*p2^2*x^4 - 6*x^5 - 12*p2*x^5)*(4*G[{-1 - 2*x, -1}, z] - 
     4*G[{1 + 2*x, 1}, z] - G[{-1 - 2*x}, z]*Log[16] + 
     G[{1 + 2*x}, z]*Log[16] - 2*G[{-1 - 2*x}, z]*Log[x^2] + 
     2*G[{1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x^2) + 
  ((-1 + x)*(Pi^2 + 12*Log[x^2]^2 + 48*Log[2]*Log[2*x^2]))/(384*(1 + p2)) - 
  ((-6*p2^2 - 28*p2*x + 17*p2^2*x - 32*x^2 + 84*p2*x^2 - 13*p2^2*x^2 + 
     80*x^3 - 86*p2*x^3 + 2*p2^2*x^3 - 40*x^4 + 44*p2*x^4 - 8*x^5 - 8*p2*x^5)*
    (4*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 4*G[{1, 1}, z] + 2*G[{1 - 2*x, -1}, z] - 
     4*G[{1 - 2*x, 1}, z] + 4*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] - 
     2*G[{-1}, z]*Log[2] + 2*G[{1}, z]*Log[2] + 2*G[{1 - 2*x}, z]*Log[2] - 
     2*G[{-1 + 2*x}, z]*Log[2] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[x^2] + 
     2*G[{1}, z]*Log[x^2] + 2*G[{1 - 2*x}, z]*Log[x^2] - 
     2*G[{-1 + 2*x}, z]*Log[x^2] + 4*G[{-1}, z]*Log[4*x^2] - 
     4*G[{1}, z]*Log[4*x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)) - ((-2 - 3*p2 - 4*x + p2*x + 2*x^2)*
    (6*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 6*G[{1, 1}, z] + 2*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[4*(-1 + x)^2] - G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[4*x^2] - G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (256*(1 + p2)^(3/2)*(-1 + x)) + ((-3*p2 - 8*x + 4*p2*x + 12*x^2)*
    (6*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 6*G[{1, 1}, z] + 2*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[4*(-1 + x)^2] - G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[4*x^2] - G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)) - 
  ((6*p2^2 + 22*p2*x - 11*p2^2*x + 8*x^2 - 54*p2*x^2 + 2*p2^2*x^2 - 16*x^3 + 
     32*p2*x^3 - 8*x^4 - 8*p2*x^4 + 16*x^5)*(2*G[{1 - 2*x, 1}, z] - 
     2*G[{-1 + 2*x, -1}, z] - G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(256*(1 + p2)^(3/2)*x*
    (p2 + 4*x - 4*x^2)) + ((2*p2^2 - p2^3 - 10*p2^2*x + p2^3*x - 14*x^2 - 
     24*p2*x^2 + 11*p2^2*x^2 + 24*x^3 + 41*p2*x^3 - 2*p2^2*x^3 - 6*x^4 - 
     10*p2*x^4 + 2*p2^2*x^4)*(2*G[{0, -1}, z] - 2*G[{0, 1}, z] - 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] + 
     2*G[{-1 + 2*x, 1}, z] - 2*G[{1}, z]*Log[4] + G[{-1}, z]*Log[16] + 
     2*G[{-1}, z]*Log[(-1 + x)^2] - 2*G[{1}, z]*Log[(-1 + x)^2] - 
     3*G[{-1}, z]*Log[4*(-1 + x)^2] + 3*G[{1}, z]*Log[4*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(256*(1 + p2)^(5/2)*(-1 + x)*x^2) - 
  ((-2*p2 - 5*p2^2 - 8*x - 25*p2*x + 5*p2^2*x - 20*x^2 + 42*p2*x^2 + 60*x^3 - 
     18*p2*x^3 - 40*x^4 + 8*x^5)*(2*G[{-1, -1}, -1 + 2*x] - 
     2*G[{-1, 1}, -1 + 2*x] - 6*G[{-1, -1 + 2*x}, -1 + 2*x] - 
     4*G[{0, -1}, -1 + 2*x] + 4*G[{0, 1}, -1 + 2*x] + 
     2*G[{1, -1}, -1 + 2*x] - 2*G[{1, 1}, -1 + 2*x] + 
     6*G[{1, -1 + 2*x}, -1 + 2*x] + 2*G[{1 - 2*x, -1}, -1 + 2*x] + 
     2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, -1 + 2*x] - 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] + 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, -1 + 2*x]*Log[256] - G[{1}, -1 + 2*x]*Log[256] + 
     G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] - 3*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] + Log[16]*Log[(-1 + x)^2] + 
     Log[(-1 + x)^2]^2 + G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 3*G[{-1}, -1 + 2*x]*Log[x^2] - 
     G[{1}, -1 + 2*x]*Log[x^2] + G[{1 - 2*x}, -1 + 2*x]*Log[x^2] - 
     Log[16]*Log[x^2] - Log[x^2]^2 - G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(128*(1 + p2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)) - ((-p2^3 - p2^4 + 24*p2*x + 24*p2^2*x + p2^3*x + 
     p2^4*x + 96*x^2 + 160*p2*x^2 - 16*p2^2*x^2 + 16*p2^3*x^2 + 32*x^3 - 
     600*p2*x^3 - 224*p2^2*x^3 - 40*p2^3*x^3 - 864*x^4 - 196*p2*x^4 + 
     124*p2^2*x^4 + 1040*x^5 + 1248*p2*x^5 + 16*p2^2*x^5 - 304*x^6 - 
     944*p2*x^6 + 256*p2*x^7)*(G[{-1, -1}, z] - G[{-1, 1}, z] - 
     2*G[{0, -1}, z] + 2*G[{0, 1}, z] + G[{1, -1}, z] - G[{1, 1}, z] + 
     2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2] + G[{-1}, z]*Log[16*x^2] - 
     G[{1}, z]*Log[16*x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)*x^2*
    (p2 + 4*x - 4*x^2)) - ((-p2^3 - 8*p2^2*x + p2^3*x + 22*p2^2*x^2 + 
     32*x^3 + 16*p2*x^3 - 20*p2^2*x^3 - 96*x^4 - 56*p2*x^4 + 64*x^5 + 
     32*p2*x^5)*(2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[4*x^2] + 2*G[{1}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] - 
     G[{1 - 2*x}, z]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x^2*(p2 + 4*x - 4*x^2)) + 
  ((-p2^3 - 8*p2^2*x + p2^3*x + 22*p2^2*x^2 + 32*x^3 + 16*p2*x^3 - 
     20*p2^2*x^3 - 96*x^4 - 56*p2*x^4 + 64*x^5 + 32*p2*x^5)*
    (2*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 2*G[{1, 1}, z] + 2*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*x^2] - 2*G[{1}, z]*Log[4*x^2] + 
     2*G[{1 - 2*x}, z]*Log[4*x^2] - 2*G[{-1 + 2*x}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] - 
     G[{1 - 2*x}, z]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x^2*(p2 + 4*x - 4*x^2)) + 
  ((-12*p2^2 - 80*p2*x + 12*p2^2*x - 160*x^2 + 96*p2*x^2 + 256*x^3 - 
     32*p2*x^3 - 96*x^4)*(-Pi^2 - 6*G[{-1, -1}, z] - 6*G[{-1, 1}, z] - 
     6*G[{1, -1}, z] - 6*G[{1, 1}, z] - 3*Log[4]^2 - 
     6*G[{-1}, z]*Log[4*x^2] - 6*G[{1}, z]*Log[4*x^2] - 
     3*Log[x^2]*Log[16*x^2]))/(3072*(1 + p2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)) + (x*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
     6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(192*(1 + p2)) - 
  ((-2 - 2*p2 + 2*p2*x + 2*x^2 + x^3)*(Pi^2 + 6*G[{-1, -1}, z] + 
     6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(384*(1 + p2)*(-1 + x)*x) + 
  ((-1 + x)*(Pi^2 + 48*Log[2]^2 + 12*Log[x^2]*Log[16*x^2]))/(384*(1 + p2)) + 
  ((-3*p2^2 - 14*p2*x + 3*p2^2*x - 16*x^2 + 24*p2*x^2 + 40*x^3 - 12*p2*x^3 - 
     40*x^4 + 16*x^5)*(Pi^2 + 48*Log[2]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (768*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) - 
  ((-3*p2^2 - 9*p2*x + 3*p2^2*x + 4*x^2 + 16*p2*x^2 - 12*x^3 - 8*p2*x^3 + 
     8*x^4)*(5*Pi^2 + 12*Log[4]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (768*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) - 
  ((-1 - p2 - x + p2*x + 3*x^2)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(1 + x)^2]*Log[16*(1 + x)^2]))/(384*(1 + p2)*(-1 + x)*x) - 
  ((p2^2 + 4*x^2 + p2*x*(-1 + 2*x))*Log[1 + 2*x])/(32*p2*(1 + p2)*x) - 
  ((4 + 8*p2 + 4*p2^2 + 8*x + 8*p2*x + p2*x^2)*(G[{-1, -1}, z] - 
     G[{-1, 1}, z] - G[{-1, -1 - 2*x}, z] + G[{-1, 1 + 2*x}, z] - 
     G[{1, -1}, z] + G[{1, 1}, z] + G[{1, -1 - 2*x}, z] - 
     G[{1, 1 + 2*x}, z] + G[{-x, 1}, z] - G[{-x, -1 - 2*x}, z] + 
     G[{x, -1}, z] - G[{x, 1 + 2*x}, z] - G[{-x}, z]*Log[1 + 2*x] - 
     G[{x}, z]*Log[1 + 2*x]))/(128*(1 + p2)^2*x) + 
  ((-4 - 8*p2 - 4*p2^2 - 12*x + 17*p2*x + 5*p2^2*x + 52*x^2 + 36*p2*x^2 - 
     32*x^3 - 56*p2*x^3 + 16*p2*x^4)*(G[{-1, -1}, z] - G[{-1, 1 + 2*x}, z] - 
     G[{1, 1}, z] + G[{1, -1 - 2*x}, z] + G[{-x, 1}, z] - 
     G[{-x, -1 - 2*x}, z] - G[{x, -1}, z] + G[{x, 1 + 2*x}, z] - 
     G[{-1}, z]*Log[1 + 2*x] + G[{1}, z]*Log[1 + 2*x] - 
     G[{-x}, z]*Log[1 + 2*x] + G[{x}, z]*Log[1 + 2*x]))/
   (128*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((8 + 16*p2 + 8*p2^2 + 32*x - 16*p2*x - 96*x^2 - 74*p2*x^2 - 10*p2^2*x^2 + 
     48*x^3 + 96*p2*x^3 - 32*p2*x^4)*(2*G[{-1, -1}, z] - G[{-1, 1}, z] - 
     G[{-1, 1 + 2*x}, z] - 2*G[{0, -1}, z] + 2*G[{0, 1}, z] + G[{1, -1}, z] - 
     2*G[{1, 1}, z] + G[{1, -1 - 2*x}, z] + 2*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + G[{-x, 1}, z] - G[{-x, -1 - 2*x}, z] - 
     G[{x, -1}, z] + G[{x, 1 + 2*x}, z] + 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + G[{-1}, z]*Log[4*(-1 + x)^2] - 
     G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2] - G[{-1}, z]*Log[1 + 2*x] + 
     G[{1}, z]*Log[1 + 2*x] - G[{-x}, z]*Log[1 + 2*x] + 
     G[{x}, z]*Log[1 + 2*x]))/(256*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, -1 - 2*x}, z] - 
     2*G[{-1, 1 + 2*x}, z] - 4*G[{0, -1 - 2*x}, z] + 4*G[{0, 1 + 2*x}, z] + 
     2*G[{1, -1 - 2*x}, z] - 2*G[{1, 1 + 2*x}, z] - 2*G[{-1 - 2*x, -1}, z] - 
     2*G[{-1 - 2*x, 1}, z] + 6*G[{-1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 - 2*x, 1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 4*G[{1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     4*G[{-1 + 2*x, 1 + 2*x}, z] + 2*G[{1 + 2*x, -1}, z] + 
     2*G[{1 + 2*x, 1}, z] + 2*G[{1 + 2*x, -1 - 2*x}, z] - 
     6*G[{1 + 2*x, 1 + 2*x}, z] + 2*G[{-1 - 2*x}, z]*Log[16] - 
     G[{1 + 2*x}, z]*Log[256] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 3*G[{-1}, z]*Log[x^2] + 
     3*G[{1}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[1 + x] - 
     2*G[{1}, z]*Log[1 + x] + 2*G[{1 - 2*x}, z]*Log[1 + x] - 
     2*G[{-1 + 2*x}, z]*Log[1 + x] + G[{-1}, z]*Log[(1 + x)^2] - 
     G[{1}, z]*Log[(1 + x)^2] + 2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(1 + x)^2] + G[{-1 + 2*x}, z]*Log[(1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 4*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 
     4*G[{1 - 2*x}, z]*Log[1 + 2*x] + 4*G[{-1 + 2*x}, z]*Log[1 + 2*x] - 
     4*G[{1 + 2*x}, z]*Log[1 + 2*x]))/(512*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((4 + 6*p2 + 2*p2^2 + 10*x + 19*p2*x - 18*x^2 - 48*p2*x^2 - 6*p2^2*x^2 - 
     2*x^3 + 25*p2*x^3 + 6*p2^2*x^3 + 6*x^4)*(G[{-1, -1 - 2*x}, z] - 
     G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 2*G[{0, 1 + 2*x}, z] + 
     G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] - 
     G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[4*(1 + x)^2] - G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]))/
   (256*(1 + p2)^(5/2)*(-1 + x)^2*x) - 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 12*x^2 - 25*p2*x^2 + 
     2*p2^2*x^2 + 12*x^3 + 18*p2*x^3)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{-1, -1 - 2*x}, z] - G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 
     2*G[{0, 1 + 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{1, -1 - 2*x}, z] + G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[4] + G[{1}, z]*Log[16] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] - 
     2*G[{-1}, z]*Log[1 + x] + 2*G[{1}, z]*Log[1 + x] - 
     G[{-1}, z]*Log[(1 + x)^2] + G[{1}, z]*Log[(1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(1 + x)^2] - 3*G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] - 
     2*G[{-1}, z]*Log[1 + 2*x] + 2*G[{1}, z]*Log[1 + 2*x] + 
     2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]))/
   (256*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((p2 + p2^2 - 5*x - 14*p2*x + 23*x^2 + 44*p2*x^2 - 3*p2^2*x^2 - 31*x^3 - 
     49*p2*x^3 + 3*p2^2*x^3 + 13*x^4 + 19*p2*x^4)*
    (2*G[{-1 - 2*x}, z]*G[{1 + 2*x}, 1] + 2*G[{1 - 2*x}, z]*G[{1 + 2*x}, 1] - 
     2*G[{-1 + 2*x}, z]*G[{1 + 2*x}, 1] - 2*G[{1 + 2*x}, 1]*G[{1 + 2*x}, z] - 
     4*G[{-1, -1 - 2*x}, z] + 4*G[{1, 1 + 2*x}, z] + 
     4*G[{1 - 2*x, -1 - 2*x}, z] - 4*G[{-1 + 2*x, 1 + 2*x}, z] - 
     G[{-1 - 2*x}, z]*Log[4] + 2*G[{-1 + 2*x}, z]*Log[16] - 
     G[{1 - 2*x}, z]*Log[64] - G[{1 + 2*x}, z]*Log[64] + 
     2*G[{-1 + 2*x}, z]*Log[256] + G[{1 + 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[4096] + G[{1}, z]*Log[4096] + G[{-1}, z]*Log[65536] - 
     G[{1}, z]*Log[65536] - G[{-1 + 2*x}, z]*Log[262144] + 
     4*G[{-1}, z]*Log[x^2] - 4*G[{1}, z]*Log[x^2] - 
     4*G[{-1 - 2*x}, z]*Log[x^2] - 4*G[{1 - 2*x}, z]*Log[x^2] + 
     4*G[{-1 + 2*x}, z]*Log[x^2] + 4*G[{1 + 2*x}, z]*Log[x^2] - 
     12*G[{-1}, z]*Log[1 + x] + 12*G[{1}, z]*Log[1 + x] + 
     6*G[{-1 - 2*x}, z]*Log[1 + x] + 10*G[{1 - 2*x}, z]*Log[1 + x] - 
     10*G[{-1 + 2*x}, z]*Log[1 + x] - 6*G[{1 + 2*x}, z]*Log[1 + x] + 
     6*G[{-1}, z]*Log[(1 + x)^2] - 6*G[{1}, z]*Log[(1 + x)^2] - 
     3*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 5*G[{1 - 2*x}, z]*Log[(1 + x)^2] + 
     5*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 3*G[{1 + 2*x}, z]*Log[(1 + x)^2] - 
     4*G[{-1}, z]*Log[x*(1 + 2*x)] + 4*G[{1}, z]*Log[x*(1 + 2*x)] + 
     2*G[{-1 - 2*x}, z]*Log[x*(1 + 2*x)] + 6*G[{1 - 2*x}, z]*
      Log[x*(1 + 2*x)] - 6*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
     2*G[{1 + 2*x}, z]*Log[x*(1 + 2*x)]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x) + 
  ((2*p2^2 + 2*p2^3 - 4*p2*x - 14*p2^2*x - p2^3*x + 20*p2*x^2 + 34*p2^2*x^2 - 
     p2^3*x^2 - 20*p2*x^3 - 26*p2^2*x^3)*
    (-2*G[{-1 + 2*x}, z]*G[{1 + 2*x}, 1] - 2*G[{1 + 2*x}, 1]*
      G[{1 + 2*x}, z] + 4*G[{1 - 2*x, -1 - 2*x}, z] - 
     4*G[{-1 + 2*x, 1 + 2*x}, z] - 2*G[{1 + 2*x}, z]*Log[16] - 
     G[{1 + 2*x}, z]*Log[64] + 3*G[{-1 + 2*x}, z]*Log[256] + 
     2*G[{1 + 2*x}, z]*Log[256] - G[{-1 + 2*x}, z]*Log[262144] + 
     4*G[{-1 + 2*x}, z]*Log[x^2] + 4*G[{1 + 2*x}, z]*Log[x^2] - 
     10*G[{-1 + 2*x}, z]*Log[1 + x] - 6*G[{1 + 2*x}, z]*Log[1 + x] + 
     5*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 3*G[{1 + 2*x}, z]*Log[(1 + x)^2] - 
     6*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)] - 2*G[{1 + 2*x}, z]*
      Log[x*(1 + 2*x)] + G[{-1 - 2*x}, z]*(2*G[{1 + 2*x}, 1] - Log[4] - 
       4*Log[x^2] + 6*Log[1 + x] - 3*Log[(1 + x)^2] + 2*Log[x*(1 + 2*x)]) + 
     G[{1 - 2*x}, z]*(2*G[{1 + 2*x}, 1] - Log[64] - 4*Log[x^2] + 
       10*Log[1 + x] - 5*Log[(1 + x)^2] + 6*Log[x*(1 + 2*x)])))/
   (512*p2*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((2 + 2*p2 + 3*x - p2*x + x^2 - 4*p2*x^2 - 15*x^3 + 4*p2*x^3 + 9*x^4)*
    (G[{-1, -1 - 2*x}, z] - 2*G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 
     2*G[{0, 1 + 2*x}, z] + 2*G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] + 
     2*G[{-1 - 2*x, -1 - 2*x}, z] - G[{-1 - 2*x, 1 + 2*x}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 2*G[{1 + 2*x, 1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[1 + x] + 2*G[{1}, z]*Log[1 + x] + 
     2*G[{-1 - 2*x}, z]*Log[1 + x] - 2*G[{1 + 2*x}, z]*Log[1 + x] + 
     2*G[{-1}, z]*Log[4*(1 + x)^2] - 2*G[{1}, z]*Log[4*(1 + x)^2] - 
     G[{-1}, z]*Log[8*x*(1 + 2*x)] + G[{1}, z]*Log[8*x*(1 + 2*x)] + 
     G[{-1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - G[{1 + 2*x}, z]*
      Log[8*x*(1 + 2*x)]))/(128*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((-1 - p2 - x + p2*x + 3*x^2)*(5*Pi^2 - 6*G[{-1, -1 - 2*x}, 1] - 
     3*G[{-1, -1 - 2*x}, z] + 12*G[{-1, 1 + 2*x}, 1] + 
     6*G[{-1, 1 + 2*x}, z] + 18*G[{0, -1 - 2*x}, 1] - 18*G[{0, 1 + 2*x}, 1] + 
     6*G[{1, -1 - 2*x}, z] - 3*G[{1, 1 + 2*x}, z] + 24*G[{-1 - 2*x, 1}, 1] - 
     24*G[{-1 - 2*x, -1 - 2*x}, 1] + 6*G[{-1 - 2*x, -1 - 2*x}, z] + 
     12*G[{-1 - 2*x, 1 + 2*x}, 1] - 3*G[{-1 - 2*x, 1 + 2*x}, z] - 
     12*G[{1 + 2*x, 1}, 1] - 6*G[{1 + 2*x, -1 - 2*x}, 1] - 
     3*G[{1 + 2*x, -1 - 2*x}, z] + 12*G[{1 + 2*x, 1 + 2*x}, 1] + 
     6*G[{1 + 2*x, 1 + 2*x}, z] + 12*Log[4]^2 + 6*G[{-1}, z]*Log[1 + x] + 
     6*G[{1}, z]*Log[1 + x] - 24*G[{-1 - 2*x}, 1]*Log[1 + x] + 
     6*G[{-1 - 2*x}, z]*Log[1 + x] + 12*G[{1 + 2*x}, 1]*Log[1 + x] + 
     6*G[{1 + 2*x}, z]*Log[1 + x] + 12*Log[2]*Log[1 + x] - 
     6*G[{-1}, z]*Log[4*(1 + x)^2] - 6*G[{1}, z]*Log[4*(1 + x)^2] - 
     12*Log[2]*Log[4*(1 + x)^2] + 12*Log[(1 + x)^2]*Log[16*(1 + x)^2] + 
     3*G[{-1}, z]*Log[8*x*(1 + 2*x)] + 3*G[{1}, z]*Log[8*x*(1 + 2*x)] - 
     12*G[{-1 - 2*x}, 1]*Log[8*x*(1 + 2*x)] + 3*G[{-1 - 2*x}, z]*
      Log[8*x*(1 + 2*x)] + 6*G[{1 + 2*x}, 1]*Log[8*x*(1 + 2*x)] + 
     3*G[{1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 6*Log[2]*Log[8*x*(1 + 2*x)]))/
   (192*(1 + p2)*(-1 + x)*x) + 
  ((2 - 3*x + 2*x^2)*(4*Pi^2 + 12*G[{-1}, z]*G[{1 + 2*x}, 1] + 
     12*G[{1}, z]*G[{1 + 2*x}, 1] + 6*G[{-1 - 2*x}, z]*G[{1 + 2*x}, 1] - 
     12*G[{1 - 2*x}, 1]*G[{1 + 2*x}, 1] + 6*G[{1 - 2*x}, z]*G[{1 + 2*x}, 1] + 
     6*G[{-1 + 2*x}, z]*G[{1 + 2*x}, 1] - 12*G[{1 + 2*x}, 1]^2 + 
     6*G[{1 + 2*x}, 1]*G[{1 + 2*x}, z] - 24*G[{-1, -1 - 2*x}, 1] - 
     12*G[{-1, -1 - 2*x}, z] + 48*G[{-1, 1 + 2*x}, 1] + 
     48*G[{0, -1 - 2*x}, 1] - 48*G[{0, 1 + 2*x}, 1] - 12*G[{1, 1 + 2*x}, z] + 
     48*G[{-1 - 2*x, 1}, 1] - 48*G[{-1 - 2*x, -1 - 2*x}, 1] + 
     24*G[{-1 - 2*x, 1 + 2*x}, 1] - 24*G[{1 - 2*x, -1 - 2*x}, 1] + 
     12*G[{1 - 2*x, -1 - 2*x}, z] + 12*G[{-1 + 2*x, 1 + 2*x}, z] - 
     48*G[{1 + 2*x, 1}, 1] - 24*G[{1 + 2*x, -1 - 2*x}, 1] + 
     48*G[{1 + 2*x, 1 + 2*x}, 1] + 6*G[{-1 - 2*x}, 1]*Log[2] - 48*Log[2]^2 + 
     12*Log[4]^2 + 6*G[{-1 - 2*x}, z]*Log[8] - 6*G[{1 + 2*x}, 1]*Log[8] + 
     6*G[{1 + 2*x}, z]*Log[8] + 6*G[{-1 - 2*x}, z]*Log[16] + 
     6*G[{1 - 2*x}, 1]*Log[16] + 6*G[{1 + 2*x}, z]*Log[16] - 
     6*G[{-1 - 2*x}, z]*Log[256] + 15*G[{1 - 2*x}, 1]*Log[256] + 
     6*G[{1 + 2*x}, 1]*Log[256] - 6*G[{1 + 2*x}, z]*Log[256] - 
     12*G[{1 - 2*x}, 1]*Log[512] + 6*G[{1 - 2*x}, z]*Log[512] + 
     6*G[{-1 + 2*x}, z]*Log[512] - 6*G[{1 + 2*x}, 1]*Log[512] - 
     6*G[{1 - 2*x}, z]*Log[4096] - 6*G[{-1 + 2*x}, z]*Log[4096] - 
     6*G[{-1 - 2*x}, 1]*Log[8192] - 12*G[{-1 - 2*x}, z]*Log[x^2] + 
     24*G[{1 - 2*x}, 1]*Log[x^2] - 12*G[{1 - 2*x}, z]*Log[x^2] - 
     12*G[{-1 + 2*x}, z]*Log[x^2] + 24*G[{1 + 2*x}, 1]*Log[x^2] - 
     12*G[{1 + 2*x}, z]*Log[x^2] - 12*Log[x^2]*Log[16*x^2] - 
     48*G[{-1 - 2*x}, 1]*Log[1 + x] + 18*G[{-1 - 2*x}, z]*Log[1 + x] - 
     60*G[{1 - 2*x}, 1]*Log[1 + x] + 30*G[{1 - 2*x}, z]*Log[1 + x] + 
     30*G[{-1 + 2*x}, z]*Log[1 + x] + 12*G[{1 + 2*x}, 1]*Log[1 + x] + 
     18*G[{1 + 2*x}, z]*Log[1 + x] + 48*Log[2]*Log[1 + x] - 
     9*G[{-1 - 2*x}, z]*Log[(1 + x)^2] + 30*G[{1 - 2*x}, 1]*Log[(1 + x)^2] - 
     15*G[{1 - 2*x}, z]*Log[(1 + x)^2] - 15*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 
     18*G[{1 + 2*x}, 1]*Log[(1 + x)^2] - 9*G[{1 + 2*x}, z]*Log[(1 + x)^2] - 
     24*Log[2]*Log[(1 + x)^2] - 24*Log[2]*Log[4*(1 + x)^2] + 
     12*Log[(1 + x)^2]*Log[16*(1 + x)^2] - 24*G[{-1 - 2*x}, 1]*
      Log[x*(1 + 2*x)] + 6*G[{-1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
     36*G[{1 - 2*x}, 1]*Log[x*(1 + 2*x)] + 18*G[{1 - 2*x}, z]*
      Log[x*(1 + 2*x)] + 18*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
     24*G[{1 + 2*x}, 1]*Log[x*(1 + 2*x)] + 6*G[{1 + 2*x}, z]*
      Log[x*(1 + 2*x)] + 24*Log[2]*Log[x*(1 + 2*x)] - 
     12*Log[2]*Log[2*x*(1 + 2*x)] + 36*G[{1 + 2*x}, 1]*Log[8*x*(1 + 2*x)] + 
     12*Log[2]*Log[8*x*(1 + 2*x)]))/(768*(1 + p2)*(-1 + x)) - 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(4*G[{-1}, z]*G[{1 + 2*x}, 1] - 
     4*G[{1}, z]*G[{1 + 2*x}, 1] + 2*G[{-1 - 2*x}, z]*G[{1 + 2*x}, 1] - 
     2*G[{1 - 2*x}, z]*G[{1 + 2*x}, 1] + 2*G[{-1 + 2*x}, z]*G[{1 + 2*x}, 1] - 
     2*G[{1 + 2*x}, 1]*G[{1 + 2*x}, z] - 8*G[{-1, 1 + 2*x}, z] - 
     8*G[{0, -1 - 2*x}, z] + 8*G[{0, 1 + 2*x}, z] + 8*G[{1, -1 - 2*x}, z] + 
     8*G[{-1 - 2*x, -1 - 2*x}, z] - 4*G[{-1 - 2*x, 1 + 2*x}, z] - 
     4*G[{1 - 2*x, -1 - 2*x}, z] + 4*G[{-1 + 2*x, 1 + 2*x}, z] + 
     4*G[{1 + 2*x, -1 - 2*x}, z] - 8*G[{1 + 2*x, 1 + 2*x}, z] + 
     2*G[{-1 - 2*x}, z]*Log[16] + 2*G[{1 - 2*x}, z]*Log[16] - 
     2*G[{-1 - 2*x}, z]*Log[256] + 2*G[{1 - 2*x}, z]*Log[256] - 
     3*G[{-1 + 2*x}, z]*Log[256] + G[{1 + 2*x}, z]*Log[256] + 
     G[{-1 - 2*x}, z]*Log[262144] - G[{1 - 2*x}, z]*Log[262144] + 
     G[{-1 + 2*x}, z]*Log[262144] - G[{1 + 2*x}, z]*Log[262144] - 
     4*G[{-1 - 2*x}, z]*Log[x^2] + 4*G[{1 - 2*x}, z]*Log[x^2] - 
     4*G[{-1 + 2*x}, z]*Log[x^2] + 4*G[{1 + 2*x}, z]*Log[x^2] - 
     8*G[{-1}, z]*Log[1 + x] + 8*G[{1}, z]*Log[1 + x] + 
     14*G[{-1 - 2*x}, z]*Log[1 + x] - 10*G[{1 - 2*x}, z]*Log[1 + x] + 
     10*G[{-1 + 2*x}, z]*Log[1 + x] - 14*G[{1 + 2*x}, z]*Log[1 + x] + 
     8*G[{-1}, z]*Log[(1 + x)^2] - 8*G[{1}, z]*Log[(1 + x)^2] - 
     3*G[{-1 - 2*x}, z]*Log[(1 + x)^2] + 5*G[{1 - 2*x}, z]*Log[(1 + x)^2] - 
     5*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 3*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 
     6*G[{-1 - 2*x}, z]*Log[x*(1 + 2*x)] - 6*G[{1 - 2*x}, z]*
      Log[x*(1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
     6*G[{1 + 2*x}, z]*Log[x*(1 + 2*x)] - 4*G[{-1}, z]*Log[x/2 + x^2] + 
     4*G[{1}, z]*Log[x/2 + x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((8*p2 + 8*p2^2 + 8*p2*x - 8*p2^2*x - 24*p2*x^2)*
    (-4*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, -1 - 2*x}, z] - 
       G[{-1, 1 + 2*x}, z] + G[{1, -1}, z] + G[{1, 1}, z] - 
       G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] + G[{-1 - 2*x, -1}, z] + 
       G[{-1 - 2*x, 1}, z] - 3*G[{-1 - 2*x, -1 - 2*x}, z] + 
       G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
       G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] + 
       G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] - 
       G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
       G[{-1}, z]*Log[4*(1 + x)^2] + G[{1}, z]*Log[4*(1 + x)^2] - 
       G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       2*G[{-1}, z]*Log[1 + 2*x] - 2*G[{1}, z]*Log[1 + 2*x] - 
       2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]) + 
     (8*(Pi^2 + 6*Log[x]*Log[1 + 2*x] + 3*Log[1 + 2*x]*Log[4 + 8*x] - 
        6*PolyLog[2, -1 - 2*x] + 6*PolyLog[2, -2*x]))/3))/
   (2048*p2*(1 + p2)*(-1 + x)*x) + 
  ((4 - 6*x + 4*x^2)*(Pi^2/3 - 2*G[{-1, 1}, z] - 2*G[{1, -1}, z] + 
     2*G[{-1 - 2*x, -1}, z] + 2*G[{1 + 2*x, 1}, z] - 2*Log[2]^2 + 
     G[{-1}, z]*Log[4] + G[{1}, z]*Log[4] - G[{-1 - 2*x}, z]*Log[4] - 
     G[{1 + 2*x}, z]*Log[4] + Log[2]*Log[16] - Log[4]*Log[16] + 
     Log[2]*Log[256] - Log[4]*Log[1 - x] + Log[64]*Log[1 - x] + 
     Log[256]*Log[1 - x] - Log[4096]*Log[1 - x] - Log[16]*Log[x^(-1)] - 
     4*Log[1 - x]*Log[x^(-1)] + Log[4]*Log[x] - Log[64]*Log[x] - 
     Log[256]*Log[x] + Log[4096]*Log[x] + 4*Log[1 - x]*Log[x] + 
     G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 + 2*x}, z]*Log[x^2] + Log[2]*Log[x^2] + Log[8]*Log[x^2] - 
     Log[16]*Log[x^2] - 2*Log[x]*Log[x^2] + Log[x^2]^2 + 
     Log[16]*Log[(1 + 2*x)^(-1)] + 2*Log[x^2]*Log[(1 + 2*x)^(-1)] + 
     4*PolyLog[2, 1 - x] + 4*PolyLog[2, -1/(2*x)] - 
     4*PolyLog[2, (-1 + x)/x] + 8*PolyLog[2, x]))/(256*(1 + p2)*(-1 + x)) + 
  ((6*p2^2 + 32*p2*x - 2*p2^2*x + 48*x^2 - 28*p2*x^2 - 80*x^3 + 8*p2*x^3 + 
     64*x^4 - 32*x^5)*(2*G[{-1, -1}, z] + 2*G[{1, 1}, z] - 
     2*G[{1 - 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] - G[{-1}, z]*Log[4] - 
     G[{1}, z]*Log[4] + G[{1 - 2*x}, z]*Log[4] + G[{-1 + 2*x}, z]*Log[4] - 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     Log[x]^2 + Log[1 - x]*(Log[4 - 4*x] + 2*Log[x]) + 
     2*Log[2 + (-1 + x)^(-1)]*Log[2*x] + 2*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
     2*PolyLog[2, (2 - 2*x)^(-1)] + 2*PolyLog[2, x/(1 - x)] + 
     (2*(Pi^2 + 3*Log[1 - x]^2 - 6*ArcTanh[1 - 2*x]*Log[-1 + (3 - 2*x)*x] - 
        3*PolyLog[2, -1 + x^(-1)] + 6*PolyLog[2, 1 - 2*x] + 6*PolyLog[2, x] - 
        6*PolyLog[2, -1 + 2*x]))/3))/(512*(1 + p2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)) + (5*Pi^2 - 12*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
    6*G[{1, -1}, z] - 12*G[{1, 1}, z] + 6*G[{1 - 2*x, -1}, z] - 
    12*G[{1 - 2*x, 1}, z] - 12*G[{-1 + 2*x, -1}, z] + 6*G[{-1 + 2*x, 1}, z] + 
    6*G[{-1}, z]*Log[2] + 6*G[{1}, z]*Log[2] + 6*G[{1 - 2*x}, z]*Log[2] + 
    6*G[{-1 + 2*x}, z]*Log[2] + 6*Log[2]^2 - 3*G[{-1}, z]*Log[(1 - x)^2] - 
    3*G[{1}, z]*Log[(1 - x)^2] - 3*G[{1 - 2*x}, z]*Log[(1 - x)^2] - 
    3*G[{-1 + 2*x}, z]*Log[(1 - x)^2] + 3*Log[2 - 2*x]*Log[4/(-1 + x)^8] + 
    12*Log[1 - x]*Log[x/32] - 6*Log[128]*Log[2*x] + 
    12*Log[1 - 2*x]*Log[2*x] + 3*Log[64]*Log[-4*(-1 + x)*x] + 
    6*G[{-1}, z]*Log[x^2] + 6*G[{1}, z]*Log[x^2] + 
    6*G[{1 - 2*x}, z]*Log[x^2] + 6*G[{-1 + 2*x}, z]*Log[x^2] - 
    12*G[{-1}, z]*Log[4*x^2] - 12*G[{1}, z]*Log[4*x^2] + 
    6*Log[x]*Log[4096*x^2] + 36*Log[x/(1 - x)]*Log[-1 + 2*x] + 
    12*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] - 
    24*PolyLog[2, 1 + 1/(2*(-1 + x))] - 24*PolyLog[2, -1 + x^(-1)] + 
    36*PolyLog[2, 1 - 2*x] - 12*PolyLog[2, (2 - 2*x)^(-1)] - 
    24*PolyLog[2, 1/(2*x)] + 36*PolyLog[2, x] + 12*PolyLog[2, x/(1 - x)] - 
    36*PolyLog[2, -1 + 2*x])/(768*(1 + p2)*(-1 + x)) + 
  ((-6*p2^2 - 32*p2*x + 2*p2^2*x - 48*x^2 + 28*p2*x^2 + 80*x^3 - 8*p2*x^3 - 
     64*x^4 + 32*x^5)*((4*Pi^2)/3 + 2*G[{-1, -1}, z] + 2*G[{1, 1}, z] - 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1}, z]*Log[2] - 
     2*G[{1}, z]*Log[2] + 2*G[{1 - 2*x}, z]*Log[2] + 
     2*G[{-1 + 2*x}, z]*Log[2] - Log[4]*Log[1 - 2*x] + 
     G[{-1}, z]*Log[(1 - x)^2] + G[{1}, z]*Log[(1 - x)^2] - 
     G[{1 - 2*x}, z]*Log[(1 - x)^2] - G[{-1 + 2*x}, z]*Log[(1 - x)^2] + 
     Log[1 - x]*Log[-16*(-1 + x)] - G[{-1}, z]*Log[16*(-1 + x)^2] - 
     G[{1}, z]*Log[16*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[16*(-1 + x)^2] - 3*G[{-1}, z]*Log[x^2] - 
     3*G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] + 
     3*G[{-1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[4*x^2] + 
     2*G[{1}, z]*Log[4*x^2] - 2*G[{1 - 2*x}, z]*Log[4*x^2] - 
     2*G[{-1 + 2*x}, z]*Log[4*x^2] + 2*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] - 
     Log[x]*(Log[16] + Log[x] + 2*Log[1 - 3*x + 2*x^2]) + 
     2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 2*PolyLog[2, -1 + x^(-1)] - 
     4*PolyLog[2, 1 - 2*x] + 2*PolyLog[2, (2 - 2*x)^(-1)] - 
     4*PolyLog[2, 1/(2*x)] - 4*PolyLog[2, x] - 2*PolyLog[2, x/(1 - x)] + 
     4*PolyLog[2, -1 + 2*x]))/(512*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  (((3*p2^2*(-1 + x)^2 + p2*x*(4 - 10*x + 18*x^2 - 13*x^3) + 
       2*x^2*(1 + x + x^2 - 3*x^3))*(-2*G[{1 - 2*x}, z]*
        G[{-1, -1}, -1 + 2*x] + 2*G[{-1 + 2*x}, z]*G[{-1, -1}, -1 + 2*x] + 
       G[{1 - 2*x}, z]*G[{-1, 1}, -1 + 2*x] - G[{-1 + 2*x}, z]*
        G[{-1, 1}, -1 + 2*x] + 2*G[{1 - 2*x}, z]*G[{-1, -1 + 2*x}, 
         -1 + 2*x] - 2*G[{-1 + 2*x}, z]*G[{-1, -1 + 2*x}, -1 + 2*x] + 
       3*G[{1 - 2*x}, z]*G[{0, -1}, -1 + 2*x] - 3*G[{-1 + 2*x}, z]*
        G[{0, -1}, -1 + 2*x] - 3*G[{1 - 2*x}, z]*G[{0, 1}, -1 + 2*x] + 
       3*G[{-1 + 2*x}, z]*G[{0, 1}, -1 + 2*x] - 2*G[{1 - 2*x}, z]*
        G[{1, -1}, -1 + 2*x] + 2*G[{-1 + 2*x}, z]*G[{1, -1}, -1 + 2*x] + 
       4*G[{1 - 2*x}, z]*G[{1, 1}, -1 + 2*x] - 4*G[{-1 + 2*x}, z]*
        G[{1, 1}, -1 + 2*x] - 4*G[{1 - 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] + 
       4*G[{-1 + 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] - 
       2*G[{1 - 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       2*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       G[{1 - 2*x}, z]*G[{1 - 2*x, 1}, -1 + 2*x] - G[{-1 + 2*x}, z]*
        G[{1 - 2*x, 1}, -1 + 2*x] - 4*G[{-1, -1, -1}, z] + 
       2*G[{-1, -1, 1}, z] + 3*G[{-1, 0, -1}, z] - 3*G[{-1, 0, 1}, z] - 
       G[{-1, 1, -1}, z] + 2*G[{-1, 1, 1}, z] - 4*G[{-1, 1 - 2*x, -1}, z] + 
       2*G[{-1, 1 - 2*x, 1}, z] - G[{-1, -1 + 2*x, -1}, z] + 
       2*G[{-1, -1 + 2*x, 1}, z] + 4*G[{0, -1, -1}, z] - 2*G[{0, -1, 1}, z] - 
       4*G[{0, 0, -1}, z] + 4*G[{0, 0, 1}, z] + 2*G[{0, 1, -1}, z] - 
       4*G[{0, 1, 1}, z] + 4*G[{0, 1 - 2*x, -1}, z] - 
       2*G[{0, 1 - 2*x, 1}, z] + 2*G[{0, -1 + 2*x, -1}, z] - 
       4*G[{0, -1 + 2*x, 1}, z] - 2*G[{1, -1, -1}, z] + G[{1, -1, 1}, z] + 
       3*G[{1, 0, -1}, z] - 3*G[{1, 0, 1}, z] - 2*G[{1, 1, -1}, z] + 
       4*G[{1, 1, 1}, z] - 2*G[{1, 1 - 2*x, -1}, z] + G[{1, 1 - 2*x, 1}, z] - 
       2*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1, -1}, z] + 2*G[{1 - 2*x, -1, 1}, z] + 
       3*G[{1 - 2*x, 0, -1}, z] - 3*G[{1 - 2*x, 0, 1}, z] - 
       G[{1 - 2*x, 1, -1}, z] + 2*G[{1 - 2*x, 1, 1}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       G[{1 - 2*x, -1 + 2*x, -1}, z] + 2*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       2*G[{-1 + 2*x, -1, -1}, z] + G[{-1 + 2*x, -1, 1}, z] + 
       3*G[{-1 + 2*x, 0, -1}, z] - 3*G[{-1 + 2*x, 0, 1}, z] - 
       2*G[{-1 + 2*x, 1, -1}, z] + 4*G[{-1 + 2*x, 1, 1}, z] - 
       2*G[{-1 + 2*x, 1 - 2*x, -1}, z] + G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       2*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[2] - 
       (G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[2])/2 + G[{1 - 2*x}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[2] - G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2] + 
       (G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2])/2 - G[{1 - 2*x}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[2] - G[{-1, 1}, z]*Log[2] - 
       G[{-1, -1 + 2*x}, z]*Log[2] + G[{1, -1}, z]*Log[2] + 
       G[{1, 1 - 2*x}, z]*Log[2] - G[{1 - 2*x, 1}, z]*Log[2] - 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[2] + G[{-1 + 2*x, -1}, z]*Log[2] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] + G[{-1, -1}, z]*Log[4] + 
       G[{-1, 1 - 2*x}, z]*Log[4] - G[{0, -1}, z]*Log[4] + 
       G[{0, 1}, z]*Log[4] - G[{0, 1 - 2*x}, z]*Log[4] + 
       G[{0, -1 + 2*x}, z]*Log[4] - G[{1, 1}, z]*Log[4] - 
       G[{1, -1 + 2*x}, z]*Log[4] + G[{1 - 2*x, -1}, z]*Log[4] + 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[4] - G[{-1 + 2*x, 1}, z]*Log[4] - 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - (G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*
         Log[64])/4 + (G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[64])/4 + 
       G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1, -1}, z]*Log[(-1 + x)^2] - G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       2*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{0, -1}, z]*Log[(-1 + x)^2] + 
       2*G[{0, 1}, z]*Log[(-1 + x)^2] - 2*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       G[{1, -1}, z]*Log[(-1 + x)^2] - 2*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 2*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       2*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{0, -1}, z]*Log[4*(-1 + x)^2] - 
       4*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 4*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - (G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2])/2 + 
       G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2] - 
       (G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2])/2 + 
       (G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2])/2 - 
       G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2] + 
       (G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2])/2 - 
       G[{-1, -1}, z]*Log[x^2] + (G[{-1, 1}, z]*Log[x^2])/2 - 
       G[{-1, 1 - 2*x}, z]*Log[x^2] + (G[{-1, -1 + 2*x}, z]*Log[x^2])/2 + 
       G[{0, -1}, z]*Log[x^2] - G[{0, 1}, z]*Log[x^2] + 
       G[{0, 1 - 2*x}, z]*Log[x^2] - G[{0, -1 + 2*x}, z]*Log[x^2] - 
       (G[{1, -1}, z]*Log[x^2])/2 + G[{1, 1}, z]*Log[x^2] - 
       (G[{1, 1 - 2*x}, z]*Log[x^2])/2 + G[{1, -1 + 2*x}, z]*Log[x^2] - 
       G[{1 - 2*x, -1}, z]*Log[x^2] + (G[{1 - 2*x, 1}, z]*Log[x^2])/2 - 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[x^2])/2 - (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 + 
       G[{-1 + 2*x, 1}, z]*Log[x^2] - (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/
        2 + G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 
       G[{-1}, z]*((-5*Pi^2)/6 - 2*G[{-1, -1}, -1 + 2*x] + 
         G[{-1, 1}, -1 + 2*x] + 2*G[{-1, -1 + 2*x}, -1 + 2*x] + 
         3*G[{0, -1}, -1 + 2*x] - 3*G[{0, 1}, -1 + 2*x] - 
         2*G[{1, -1}, -1 + 2*x] + 4*G[{1, 1}, -1 + 2*x] - 
         4*G[{1, -1 + 2*x}, -1 + 2*x] - 2*G[{1 - 2*x, -1}, -1 + 2*x] + 
         G[{1 - 2*x, 1}, -1 + 2*x] + G[{-1}, -1 + 2*x]*Log[2] - 
         (G[{1}, -1 + 2*x]*Log[2])/2 + G[{1 - 2*x}, -1 + 2*x]*Log[2] - 
         2*Log[4]^2 - (G[{1}, -1 + 2*x]*Log[64])/4 + G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] - 2*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] + 
         G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] - 2*G[{-1}, -1 + 2*x]*
          Log[4*(-1 + x)^2] + 4*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
         2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - (G[{-1}, -1 + 2*x]*Log[x^2])/
          2 + G[{1}, -1 + 2*x]*Log[x^2] - (G[{1 - 2*x}, -1 + 2*x]*Log[x^2])/
          2) + G[{1}, z]*((5*Pi^2)/6 + 2*G[{-1, -1}, -1 + 2*x] - 
         G[{-1, 1}, -1 + 2*x] - 2*G[{-1, -1 + 2*x}, -1 + 2*x] - 
         3*G[{0, -1}, -1 + 2*x] + 3*G[{0, 1}, -1 + 2*x] + 
         2*G[{1, -1}, -1 + 2*x] - 4*G[{1, 1}, -1 + 2*x] + 
         4*G[{1, -1 + 2*x}, -1 + 2*x] + 2*G[{1 - 2*x, -1}, -1 + 2*x] - 
         G[{1 - 2*x, 1}, -1 + 2*x] - G[{-1}, -1 + 2*x]*Log[2] - 
         G[{1 - 2*x}, -1 + 2*x]*Log[2] + G[{1}, -1 + 2*x]*Log[4] + 
         2*Log[4]^2 - G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] + 
         2*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - G[{1 - 2*x}, -1 + 2*x]*
          Log[(-1 + x)^2] + 2*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
         4*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 2*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + (G[{-1}, -1 + 2*x]*Log[x^2])/2 - 
         G[{1}, -1 + 2*x]*Log[x^2] + (G[{1 - 2*x}, -1 + 2*x]*Log[x^2])/2)))/
     (64*(1 + p2)^(3/2)*(-1 + x)^2*x^2) - 
    ((3*p2^2*(-1 + x) - 4*x^2*(-1 + 4*x + x^2) - 2*p2*x*(2 - 3*x + 7*x^2))*
      (-2*G[{1 - 2*x}, z]*G[{-1, -1}, -1 + 2*x] + 2*G[{-1 + 2*x}, z]*
        G[{-1, -1}, -1 + 2*x] + 2*G[{1 - 2*x}, z]*G[{-1, 1}, -1 + 2*x] - 
       2*G[{-1 + 2*x}, z]*G[{-1, 1}, -1 + 2*x] + 6*G[{1 - 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] - 6*G[{-1 + 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] + 4*G[{1 - 2*x}, z]*
        G[{0, -1}, -1 + 2*x] - 4*G[{-1 + 2*x}, z]*G[{0, -1}, -1 + 2*x] - 
       4*G[{1 - 2*x}, z]*G[{0, 1}, -1 + 2*x] + 4*G[{-1 + 2*x}, z]*
        G[{0, 1}, -1 + 2*x] - 2*G[{1 - 2*x}, z]*G[{1, -1}, -1 + 2*x] + 
       2*G[{-1 + 2*x}, z]*G[{1, -1}, -1 + 2*x] + 2*G[{1 - 2*x}, z]*
        G[{1, 1}, -1 + 2*x] - 2*G[{-1 + 2*x}, z]*G[{1, 1}, -1 + 2*x] - 
       6*G[{1 - 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] + 
       6*G[{-1 + 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] - 
       2*G[{1 - 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       2*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       2*G[{1 - 2*x}, z]*G[{1 - 2*x, 1}, -1 + 2*x] - 2*G[{-1 + 2*x}, z]*
        G[{1 - 2*x, 1}, -1 + 2*x] - G[{-1, -1, -1}, z] + G[{-1, -1, 1}, z] + 
       2*G[{-1, 0, -1}, z] - 2*G[{-1, 0, 1}, z] - G[{-1, 1, -1}, z] + 
       G[{-1, 1, 1}, z] - 2*G[{-1, 1 - 2*x, -1}, z] + 
       2*G[{-1, 1 - 2*x, 1}, z] - 2*G[{-1, -1 + 2*x, -1}, z] + 
       2*G[{-1, -1 + 2*x, 1}, z] + 2*G[{0, -1, -1}, z] - 2*G[{0, -1, 1}, z] - 
       4*G[{0, 0, -1}, z] + 4*G[{0, 0, 1}, z] + 2*G[{0, 1, -1}, z] - 
       2*G[{0, 1, 1}, z] + 4*G[{0, 1 - 2*x, -1}, z] - 
       4*G[{0, 1 - 2*x, 1}, z] + 4*G[{0, -1 + 2*x, -1}, z] - 
       4*G[{0, -1 + 2*x, 1}, z] - G[{1, -1, -1}, z] + G[{1, -1, 1}, z] + 
       2*G[{1, 0, -1}, z] - 2*G[{1, 0, 1}, z] - G[{1, 1, -1}, z] + 
       G[{1, 1, 1}, z] - 2*G[{1, 1 - 2*x, -1}, z] + 2*G[{1, 1 - 2*x, 1}, z] - 
       2*G[{1, -1 + 2*x, -1}, z] + 2*G[{1, -1 + 2*x, 1}, z] - 
       2*G[{1 - 2*x, -1, -1}, z] + 2*G[{1 - 2*x, -1, 1}, z] + 
       4*G[{1 - 2*x, 0, -1}, z] - 4*G[{1 - 2*x, 0, 1}, z] - 
       2*G[{1 - 2*x, 1, -1}, z] + 2*G[{1 - 2*x, 1, 1}, z] - 
       6*G[{1 - 2*x, 1 - 2*x, -1}, z] + 6*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       2*G[{1 - 2*x, -1 + 2*x, -1}, z] + 2*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       2*G[{-1 + 2*x, -1, -1}, z] + 2*G[{-1 + 2*x, -1, 1}, z] + 
       4*G[{-1 + 2*x, 0, -1}, z] - 4*G[{-1 + 2*x, 0, 1}, z] - 
       2*G[{-1 + 2*x, 1, -1}, z] + 2*G[{-1 + 2*x, 1, 1}, z] - 
       2*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 2*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       6*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 6*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       G[{-1, -1}, z]*Log[16] + G[{-1, 1}, z]*Log[16] - 
       G[{1, -1}, z]*Log[16] + G[{1, 1}, z]*Log[16] - 
       G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[256] + G[{1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[256] + G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[256] - G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[256] + 
       G[{0, -1}, z]*Log[256] - G[{0, 1}, z]*Log[256] - 
       G[{1 - 2*x, -1}, z]*Log[256] + G[{1 - 2*x, 1}, z]*Log[256] - 
       G[{-1 + 2*x, -1}, z]*Log[256] + G[{-1 + 2*x, 1}, z]*Log[256] - 
       G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       3*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       3*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1, -1}, z]*Log[(-1 + x)^2] + G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{0, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{0, 1}, z]*Log[(-1 + x)^2] - 2*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{1, -1}, z]*Log[(-1 + x)^2] + G[{1, 1}, z]*Log[(-1 + x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 3*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 3*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       3*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2] + 
       G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[x^2] + 3*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[x^2] - G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2] + 
       G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2] - 
       G[{-1, -1}, z]*Log[x^2] + G[{-1, 1}, z]*Log[x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[x^2] + G[{-1, -1 + 2*x}, z]*Log[x^2] + 
       2*G[{0, -1}, z]*Log[x^2] - 2*G[{0, 1}, z]*Log[x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[x^2] - 2*G[{0, -1 + 2*x}, z]*Log[x^2] - 
       G[{1, -1}, z]*Log[x^2] + G[{1, 1}, z]*Log[x^2] - 
       G[{1, 1 - 2*x}, z]*Log[x^2] + G[{1, -1 + 2*x}, z]*Log[x^2] - 
       G[{1 - 2*x, -1}, z]*Log[x^2] + 3*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - 3*G[{-1 + 2*x, -1}, z]*Log[x^2] + G[{-1 + 2*x, 1}, z]*
        Log[x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 
       G[{1}, z]*((5*Pi^2)/6 + 2*Log[4]^2 + Log[16]*Log[(-1 + x)^2] + 
         Log[(-1 + x)^2]^2 + Log[16]*Log[x^2] + Log[x^2]^2) - 
       (G[{-1}, z]*(5*Pi^2 + 12*Log[4]^2 + 6*Log[16]*Log[(-1 + x)^2] + 
          6*Log[(-1 + x)^2]^2 + 6*Log[16]*Log[x^2] + 6*Log[x^2]^2))/6))/
     (128*(1 + p2)^(3/2)*(-1 + x)*x^2) - 
    ((p2 + 2*x)*((Pi^2*G[{-1}, z])/6 - (Pi^2*G[{1}, z])/6 + 
       7*G[{-1, -1, -1}, z] - G[{-1, -1, 1}, z] - 4*G[{-1, 0, -1}, z] + 
       4*G[{-1, 0, 1}, z] + 3*G[{-1, 1, -1}, z] - 5*G[{-1, 1, 1}, z] + 
       2*G[{-1, 1 - 2*x, -1}, z] - 2*G[{-1, 1 - 2*x, 1}, z] + 
       2*G[{-1, -1 + 2*x, -1}, z] - 2*G[{-1, -1 + 2*x, 1}, z] - 
       6*G[{0, -1, -1}, z] + 2*G[{0, -1, 1}, z] + 4*G[{0, 0, -1}, z] - 
       4*G[{0, 0, 1}, z] - 2*G[{0, 1, -1}, z] + 6*G[{0, 1, 1}, z] - 
       2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] - 
       2*G[{0, -1 + 2*x, -1}, z] + 2*G[{0, -1 + 2*x, 1}, z] + 
       5*G[{1, -1, -1}, z] - 3*G[{1, -1, 1}, z] - 4*G[{1, 0, -1}, z] + 
       4*G[{1, 0, 1}, z] + G[{1, 1, -1}, z] - 7*G[{1, 1, 1}, z] + 
       2*G[{1, 1 - 2*x, -1}, z] - 2*G[{1, 1 - 2*x, 1}, z] + 
       2*G[{1, -1 + 2*x, -1}, z] - 2*G[{1, -1 + 2*x, 1}, z] + 
       3*G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] - 
       2*G[{1 - 2*x, 0, -1}, z] + 2*G[{1 - 2*x, 0, 1}, z] + 
       G[{1 - 2*x, 1, -1}, z] - 3*G[{1 - 2*x, 1, 1}, z] + 
       G[{1 - 2*x, 1 - 2*x, -1}, z] - G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       G[{1 - 2*x, -1 + 2*x, -1}, z] - G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       3*G[{-1 + 2*x, -1, -1}, z] - G[{-1 + 2*x, -1, 1}, z] - 
       2*G[{-1 + 2*x, 0, -1}, z] + 2*G[{-1 + 2*x, 0, 1}, z] + 
       G[{-1 + 2*x, 1, -1}, z] - 3*G[{-1 + 2*x, 1, 1}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1}, z] - G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
       G[{-1 + 2*x, -1 + 2*x, -1}, z] - G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       (G[{-1}, z]*Log[4]^2)/2 - (G[{1}, z]*Log[4]^2)/2 + 
       (3*G[{-1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (G[{-1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{0, -1}, z]*Log[4*(-1 + x)^2] + G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + (G[{1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (3*G[{1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 + 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 + 
       (3*G[{-1, -1}, z]*Log[4*x^2])/2 - (G[{-1, 1}, z]*Log[4*x^2])/2 + 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] - G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{0, -1}, z]*Log[4*x^2] + G[{0, 1}, z]*Log[4*x^2] - 
       G[{0, 1 - 2*x}, z]*Log[4*x^2] + G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       (G[{1, -1}, z]*Log[4*x^2])/2 - (3*G[{1, 1}, z]*Log[4*x^2])/2 + 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] - G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2])/
        2 - (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 - 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[4*x^2])/2 - (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 + 
       (G[{-1}, z]*Log[x^2]*Log[16*x^2])/4 - (G[{1}, z]*Log[x^2]*Log[16*x^2])/
        4 + (G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2])/4 - 
       (G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2])/4))/(16*(1 + p2)^(3/2)) - 
    ((3*p2^2*(-1 + x) - 8*x^2*(1 + (-1 + x)*x) - 2*p2*x*(4 + x*(-5 + 4*x)))*
      (6*(G[{-1, -1, -1}, z] - G[{-1, -1, 1}, z] - 2*G[{-1, 0, -1}, z] + 
         2*G[{-1, 0, 1}, z] + G[{-1, 1, -1}, z] - G[{-1, 1, 1}, z] - 
         2*G[{-1, 1 - 2*x, 1}, z] + 2*G[{-1, -1 + 2*x, -1}, z] - 
         2*G[{0, -1, -1}, z] + 2*G[{0, -1, 1}, z] + 4*G[{0, 0, -1}, z] - 
         4*G[{0, 0, 1}, z] - 2*G[{0, 1, -1}, z] + 2*G[{0, 1, 1}, z] + 
         4*G[{0, 1 - 2*x, 1}, z] - 4*G[{0, -1 + 2*x, -1}, z] + 
         G[{1, -1, -1}, z] - G[{1, -1, 1}, z] - 2*G[{1, 0, -1}, z] + 
         2*G[{1, 0, 1}, z] + G[{1, 1, -1}, z] - G[{1, 1, 1}, z] - 
         2*G[{1, 1 - 2*x, 1}, z] + 2*(G[{1, -1 + 2*x, -1}, z] - 
           G[{1 - 2*x, -1, 1}, z] - G[{1 - 2*x, 0, -1}, z] + 
           G[{1 - 2*x, 0, 1}, z] - G[{1 - 2*x, 1, 1}, z] - 
           G[{1 - 2*x, 1 - 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
           G[{-1 + 2*x, -1, -1}, z] - G[{-1 + 2*x, 0, -1}, z] + 
           G[{-1 + 2*x, 0, 1}, z] + G[{-1 + 2*x, 1, -1}, z] - 
           G[{-1 + 2*x, 1 - 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, z]) + 
         (2*G[{-1, -1}, z] - 2*G[{-1, 1}, z] + G[{-1, 1 - 2*x}, z] - 
           G[{-1, -1 + 2*x}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] - 
           2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + 2*G[{1, -1}, z] - 
           2*G[{1, 1}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
           G[{1 - 2*x, -1}, z] - 3*G[{1 - 2*x, 1}, z] + G[{1 - 2*x, 1 - 2*x}, 
            z] - G[{1 - 2*x, -1 + 2*x}, z] + 3*G[{-1 + 2*x, -1}, z] - 
           G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
           G[{-1 + 2*x, -1 + 2*x}, z])*Log[4*x^2]) + 
       18*(G[{1 - 2*x}, z] - G[{-1 + 2*x}, z])*(2*Log[2]^2 + 
         Log[x]*Log[16*x^2]) + G[{-1}, z]*(Pi^2 + 48*Log[2]^2 + 
         24*Log[x]*Log[16*x^2]) - G[{1}, z]*(Pi^2 + 48*Log[2]^2 + 
         24*Log[x]*Log[16*x^2])))/(768*(1 + p2)^(3/2)*(-1 + x)*x^2) - 
    ((2*(-1 + x)^2*x + p2*(2 - 3*x + 2*x^2))*
      (-6*(2*G[{-1, -1, 1}, z] + 2*G[{-1, 1, -1}, z] - 2*G[{-1, 1, 1}, z] - 
         2*G[{-1, -1 + 2*x, -1}, z] + 2*G[{1, -1, -1}, z] - 
         2*G[{1, -1, 1}, z] - 2*G[{1, 1, -1}, z] + 2*G[{1, 1 - 2*x, 1}, z] + 
         G[{-1, -1}, z]*Log[4] + G[{-1, 1}, z]*Log[4] + G[{-1, -1 + 2*x}, z]*
          Log[4] - G[{1, -1}, z]*Log[4] - G[{1, 1}, z]*Log[4] - 
         G[{1, 1 - 2*x}, z]*Log[4] - G[{-1, -1}, z]*Log[16] + 
         G[{-1, 1}, z]*Log[16] - G[{1, -1}, z]*Log[16] + 
         G[{1, 1}, z]*Log[16] - G[{-1, 1}, z]*Log[64] + 
         G[{1, -1}, z]*Log[64] - G[{-1, -1}, z]*Log[x^2] + 
         G[{-1, -1 + 2*x}, z]*Log[x^2] + G[{1, 1}, z]*Log[x^2] - 
         G[{1, 1 - 2*x}, z]*Log[x^2]) + G[{-1}, z]*
        (4*Pi^2 + 12*G[{-1, -1}, -1 + 2*x] + 12*G[{-1, -1 + 2*x}, -1 + 2*x] - 
         12*G[{0, -1}, -1 + 2*x] + 12*G[{0, 1}, -1 + 2*x] + 
         12*G[{1, -1}, -1 + 2*x] - 36*G[{1, 1}, -1 + 2*x] + 
         12*G[{1, -1 + 2*x}, -1 + 2*x] + 12*G[{1 - 2*x, -1}, -1 + 2*x] - 
         18*G[{-1}, -1 + 2*x]*Log[2] - 18*G[{1 - 2*x}, -1 + 2*x]*Log[2] + 
         9*Log[4]^2 + G[{-1}, -1 + 2*x]*Log[64] + 4*G[{1}, -1 + 2*x]*
          Log[64] + G[{1 - 2*x}, -1 + 2*x]*Log[64] - 6*G[{-1}, -1 + 2*x]*
          Log[256] + 6*G[{1}, -1 + 2*x]*Log[256] - 18*G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] + 42*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 
         6*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] - 
         6*Log[16]*Log[(-1 + x)^2] - 6*Log[(-1 + x)^2]^2 + 
         24*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 48*G[{1}, -1 + 2*x]*
          Log[4*(-1 + x)^2] + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         12*G[{-1}, -1 + 2*x]*Log[x^2] - 6*G[{1}, -1 + 2*x]*Log[x^2] + 
         6*Log[16]*Log[x^2] + 6*Log[x^2]^2 - 3*Log[x^2]*Log[16*x^2]) - 
       G[{1}, z]*(4*Pi^2 + 12*G[{-1, -1}, -1 + 2*x] + 
         12*G[{-1, -1 + 2*x}, -1 + 2*x] - 12*G[{0, -1}, -1 + 2*x] + 
         12*G[{0, 1}, -1 + 2*x] + 12*G[{1, -1}, -1 + 2*x] - 
         36*G[{1, 1}, -1 + 2*x] + 12*G[{1, -1 + 2*x}, -1 + 2*x] + 
         12*G[{1 - 2*x, -1}, -1 + 2*x] - 18*G[{-1}, -1 + 2*x]*Log[2] - 
         18*G[{1 - 2*x}, -1 + 2*x]*Log[2] + 9*Log[4]^2 + 
         G[{-1}, -1 + 2*x]*Log[64] + 4*G[{1}, -1 + 2*x]*Log[64] + 
         G[{1 - 2*x}, -1 + 2*x]*Log[64] - 6*G[{-1}, -1 + 2*x]*Log[256] + 
         6*G[{1}, -1 + 2*x]*Log[256] - 18*G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] + 
         42*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 6*G[{1 - 2*x}, -1 + 2*x]*
          Log[(-1 + x)^2] - 6*Log[16]*Log[(-1 + x)^2] - 6*Log[(-1 + x)^2]^2 + 
         24*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 48*G[{1}, -1 + 2*x]*
          Log[4*(-1 + x)^2] + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         12*G[{-1}, -1 + 2*x]*Log[x^2] - 6*G[{1}, -1 + 2*x]*Log[x^2] + 
         6*Log[16]*Log[x^2] + 6*Log[x^2]^2 - 3*Log[x^2]*Log[16*x^2])))/
     (384*(1 + p2)^(3/2)*(-1 + x)*x) - 
    ((4*(-1 + x)*x^2 + p2*(2 - 5*x + 2*x^2))*(4*G[{-1, 1 - 2*x, -1}, z] + 
       4*G[{-1, 1 - 2*x, 1}, z] - 4*G[{-1, -1 + 2*x, -1}, z] - 
       4*G[{-1, -1 + 2*x, 1}, z] - 8*G[{0, 1 - 2*x, -1}, z] - 
       8*G[{0, 1 - 2*x, 1}, z] + 8*G[{0, -1 + 2*x, -1}, z] + 
       8*G[{0, -1 + 2*x, 1}, z] + 4*G[{1, 1 - 2*x, -1}, z] + 
       4*G[{1, 1 - 2*x, 1}, z] - 4*G[{1, -1 + 2*x, -1}, z] - 
       4*G[{1, -1 + 2*x, 1}, z] + 4*G[{1 - 2*x, -1, -1}, z] + 
       4*G[{1 - 2*x, -1, 1}, z] + 4*G[{1 - 2*x, 1, -1}, z] + 
       4*G[{1 - 2*x, 1, 1}, z] + 4*G[{1 - 2*x, 1 - 2*x, -1}, z] + 
       4*G[{1 - 2*x, 1 - 2*x, 1}, z] - 4*G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, 1}, z] - 4*G[{-1 + 2*x, -1, -1}, z] - 
       4*G[{-1 + 2*x, -1, 1}, z] - 4*G[{-1 + 2*x, 1, -1}, z] - 
       4*G[{-1 + 2*x, 1, 1}, z] + 4*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
       4*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 4*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 32*G[{1 - 2*x}, z]*Log[2]^2 + 
       32*G[{-1 + 2*x}, z]*Log[2]^2 + 2*G[{1 - 2*x}, z]*Log[4]^2 - 
       2*G[{-1 + 2*x}, z]*Log[4]^2 - 2*G[{-1, 1 - 2*x}, z]*Log[16] + 
       4*G[{0, 1 - 2*x}, z]*Log[16] - 4*G[{0, -1 + 2*x}, z]*Log[16] - 
       2*G[{1, 1 - 2*x}, z]*Log[16] - 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] + G[{-1, -1 + 2*x}, z]*Log[256] + 
       G[{1, -1 + 2*x}, z]*Log[256] + G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] + 2*G[{-1, -1}, z]*
        Log[(-1 + x)^2] - 2*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 4*G[{0, -1}, z]*Log[(-1 + x)^2] + 
       4*G[{0, 1}, z]*Log[(-1 + x)^2] + 4*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 4*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{1, -1}, z]*Log[(-1 + x)^2] - 2*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       2*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       G[{-1}, z]*Log[(-1 + x)^2]^2 - G[{1}, z]*Log[(-1 + x)^2]^2 - 
       G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 + G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]^2 - 2*G[{-1, -1}, z]*Log[x^2] + 
       2*G[{-1, 1}, z]*Log[x^2] - 2*G[{-1, 1 - 2*x}, z]*Log[x^2] + 
       2*G[{-1, -1 + 2*x}, z]*Log[x^2] + 4*G[{0, -1}, z]*Log[x^2] - 
       4*G[{0, 1}, z]*Log[x^2] + 4*G[{0, 1 - 2*x}, z]*Log[x^2] - 
       4*G[{0, -1 + 2*x}, z]*Log[x^2] - 2*G[{1, -1}, z]*Log[x^2] + 
       2*G[{1, 1}, z]*Log[x^2] - 2*G[{1, 1 - 2*x}, z]*Log[x^2] + 
       2*G[{1, -1 + 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x, -1}, z]*Log[x^2] + 
       2*G[{1 - 2*x, 1}, z]*Log[x^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2] - 2*G[{-1 + 2*x, -1}, z]*
        Log[x^2] + 2*G[{-1 + 2*x, 1}, z]*Log[x^2] - 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] + G[{-1}, z]*Log[(-1 + x)^2]*Log[x^2] - 
       G[{1}, z]*Log[(-1 + x)^2]*Log[x^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[x^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] + 
       4*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 4*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 4*G[{-1 + 2*x, 1}, z]*Log[4*x^2] - 
       4*G[{-1}, z]*Log[x^2]*Log[16*x^2] + 4*G[{1}, z]*Log[x^2]*Log[16*x^2] - 
       2*G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + 2*G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] + G[{-1}, z]*Log[(-1 + x)^2]*Log[256*x^2] - 
       G[{1}, z]*Log[(-1 + x)^2]*Log[256*x^2] - G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[256*x^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*x^2] + G[{-1}, z]*Log[x^2]*Log[256*x^2] - 
       G[{1}, z]*Log[x^2]*Log[256*x^2] - G[{1 - 2*x}, z]*Log[x^2]*
        Log[256*x^2] + G[{-1 + 2*x}, z]*Log[x^2]*Log[256*x^2]))/
     (256*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
    ((4*(-1 + x)*x^2 + p2*(2 - 5*x + 2*x^2))*
      (G[{-1}, z]*(2*Pi^2 + 48*Log[2]^2 + 3*Log[(-1 + x)^2]^2 + 
         12*Log[x^2]^2 + 3*Log[(-1 + x)^2]*(Log[256] + 2*Log[x^2]) + 
         48*Log[2]*Log[2*x^2] + 3*Log[x^2]*Log[256*x^2]) - 
       G[{1}, z]*(2*Pi^2 + 48*Log[2]^2 + 3*Log[(-1 + x)^2]^2 + 
         12*Log[x^2]^2 + 3*Log[(-1 + x)^2]*(Log[256] + 2*Log[x^2]) + 
         48*Log[2]*Log[2*x^2] + 3*Log[x^2]*Log[256*x^2]) + 
       3*(4*G[{-1, -1, -1}, z] - 4*G[{-1, -1, 1}, z] - 8*G[{-1, 0, -1}, z] + 
         8*G[{-1, 0, 1}, z] + 4*G[{-1, 1, -1}, z] - 4*G[{-1, 1, 1}, z] + 
         4*G[{-1, 1 - 2*x, -1}, z] - 4*G[{-1, 1 - 2*x, 1}, z] + 
         4*G[{-1, -1 + 2*x, -1}, z] - 4*G[{-1, -1 + 2*x, 1}, z] - 
         8*G[{0, -1, -1}, z] + 8*G[{0, -1, 1}, z] + 16*G[{0, 0, -1}, z] - 
         16*G[{0, 0, 1}, z] - 8*G[{0, 1, -1}, z] + 8*G[{0, 1, 1}, z] - 
         8*G[{0, 1 - 2*x, -1}, z] + 8*G[{0, 1 - 2*x, 1}, z] - 
         8*G[{0, -1 + 2*x, -1}, z] + 8*G[{0, -1 + 2*x, 1}, z] + 
         4*G[{1, -1, -1}, z] - 4*G[{1, -1, 1}, z] - 8*G[{1, 0, -1}, z] + 
         8*G[{1, 0, 1}, z] + 4*G[{1, 1, -1}, z] - 4*G[{1, 1, 1}, z] + 
         4*G[{1, 1 - 2*x, -1}, z] - 4*G[{1, 1 - 2*x, 1}, z] + 
         4*G[{1, -1 + 2*x, -1}, z] - 4*G[{1, -1 + 2*x, 1}, z] + 
         4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, -1, 1}, z] - 
         8*G[{1 - 2*x, 0, -1}, z] + 8*G[{1 - 2*x, 0, 1}, z] + 
         4*G[{1 - 2*x, 1, -1}, z] - 4*G[{1 - 2*x, 1, 1}, z] + 
         4*G[{1 - 2*x, 1 - 2*x, -1}, z] - 4*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         4*G[{1 - 2*x, -1 + 2*x, -1}, z] - 4*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
         4*G[{-1 + 2*x, -1, -1}, z] - 4*G[{-1 + 2*x, -1, 1}, z] - 
         8*G[{-1 + 2*x, 0, -1}, z] + 8*G[{-1 + 2*x, 0, 1}, z] + 
         4*G[{-1 + 2*x, 1, -1}, z] - 4*G[{-1 + 2*x, 1, 1}, z] + 
         4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
         16*G[{1 - 2*x}, z]*Log[2]^2 + 16*G[{-1 + 2*x}, z]*Log[2]^2 + 
         4*G[{-1, -1}, z]*Log[16] - 4*G[{-1, 1}, z]*Log[16] - 
         8*G[{0, -1}, z]*Log[16] + 4*G[{1, -1}, z]*Log[16] - 
         4*G[{1, 1}, z]*Log[16] + 4*G[{1 - 2*x, -1}, z]*Log[16] - 
         4*G[{1 - 2*x, 1}, z]*Log[16] + 4*G[{-1 + 2*x, -1}, z]*Log[16] - 
         4*G[{-1 + 2*x, 1}, z]*Log[16] + 4*G[{0, 1}, z]*Log[256] + 
         2*G[{-1, -1}, z]*Log[(-1 + x)^2] - 2*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
         2*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{0, -1}, z]*Log[(-1 + x)^2] + 
         4*G[{0, 1}, z]*Log[(-1 + x)^2] + 4*G[{0, 1 - 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
         2*G[{1, -1}, z]*Log[(-1 + x)^2] - 2*G[{1, 1}, z]*Log[(-1 + x)^2] - 
         2*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 
         2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*
          Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
         2*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*
          Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
         2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 + G[{-1 + 2*x}, z]*
          Log[(-1 + x)^2]^2 + 6*G[{-1, -1}, z]*Log[x^2] - 
         6*G[{-1, 1}, z]*Log[x^2] + 2*G[{-1, 1 - 2*x}, z]*Log[x^2] - 
         2*G[{-1, -1 + 2*x}, z]*Log[x^2] - 12*G[{0, -1}, z]*Log[x^2] + 
         12*G[{0, 1}, z]*Log[x^2] - 4*G[{0, 1 - 2*x}, z]*Log[x^2] + 
         4*G[{0, -1 + 2*x}, z]*Log[x^2] + 6*G[{1, -1}, z]*Log[x^2] - 
         6*G[{1, 1}, z]*Log[x^2] + 2*G[{1, 1 - 2*x}, z]*Log[x^2] - 
         2*G[{1, -1 + 2*x}, z]*Log[x^2] + 6*G[{1 - 2*x, -1}, z]*Log[x^2] - 
         6*G[{1 - 2*x, 1}, z]*Log[x^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
          Log[x^2] - 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2] + 
         6*G[{-1 + 2*x, -1}, z]*Log[x^2] - 6*G[{-1 + 2*x, 1}, z]*Log[x^2] + 
         2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
          Log[x^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] + 
         G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] + 4*G[{1 - 2*x}, z]*
          Log[x^2]^2 - 4*G[{-1 + 2*x}, z]*Log[x^2]^2 + 16*G[{1 - 2*x}, z]*
          Log[2]*Log[2*x^2] - 16*G[{-1 + 2*x}, z]*Log[2]*Log[2*x^2] - 
         G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2] + 
         G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2] - 
         G[{1 - 2*x}, z]*Log[x^2]*Log[256*x^2] + G[{-1 + 2*x}, z]*Log[x^2]*
          Log[256*x^2])))/(768*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
    ((8 + p2^2 + 8*x^2 + 4*p2*(2 + x))*(4*G[{-1, -1, 1}, z] + 
       4*G[{-1, -1, -1 - 2*x}, z] - 4*G[{-1, 1, 1}, z] - 
       4*G[{-1, 1, -1 - 2*x}, z] + 2*G[{-1, 1 - 2*x, -1}, z] + 
       2*G[{-1, 1 - 2*x, 1}, z] - 4*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 
       4*G[{-1, -x, 1}, z] + 4*G[{-1, -x, -1 - 2*x}, z] - 
       2*G[{-1, -1 + 2*x, -1}, z] - 2*G[{-1, -1 + 2*x, 1}, z] + 
       4*G[{-1, -1 + 2*x, 1 + 2*x}, z] - 4*G[{1, -1, -1}, z] - 
       4*G[{1, -1, 1 + 2*x}, z] + 4*G[{1, 1, -1}, z] + 
       4*G[{1, 1, 1 + 2*x}, z] - 2*G[{1, 1 - 2*x, -1}, z] - 
       2*G[{1, 1 - 2*x, 1}, z] + 4*G[{1, 1 - 2*x, -1 - 2*x}, z] - 
       4*G[{1, x, -1}, z] + 4*G[{1, x, 1 + 2*x}, z] + 
       2*G[{1, -1 + 2*x, -1}, z] + 2*G[{1, -1 + 2*x, 1}, z] - 
       4*G[{1, -1 + 2*x, 1 + 2*x}, z] + 4*G[{1 - 2*x, -1, -1}, z] - 
       4*G[{1 - 2*x, -1, 1}, z] + 4*G[{1 - 2*x, 1, -1 - 2*x}, z] - 
       4*G[{1 - 2*x, 1, 1 + 2*x}, z] + 4*G[{1 - 2*x, -x, 1}, z] - 
       4*G[{1 - 2*x, -x, -1 - 2*x}, z] - 4*G[{-1 + 2*x, -1, -1 - 2*x}, z] + 
       4*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 4*G[{-1 + 2*x, 1, -1}, z] + 
       4*G[{-1 + 2*x, 1, 1}, z] + 4*G[{-1 + 2*x, x, -1}, z] - 
       4*G[{-1 + 2*x, x, 1 + 2*x}, z] + G[{-1, -1}, z]*
        Log[(1 + x - 2*x^2)^4/(256*x^4)] + 
       2*(G[{1, 1}, z]*(2*Log[2 + x^(-1)] + Log[(-1 + x)^2/16]) + 
         (-G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] + G[{-1 + 2*x, -1}, z] - 
           G[{-1 + 2*x, 1}, z])*Log[-((-1 + x)*x)] + 
         (G[{-1, 1}, z] + G[{1, -1}, z])*(Log[16/(-1 + x)^2] + 
           2*Log[x/(1 + 2*x)]) + 2*(G[{-1, -x}, z] + G[{1, x}, z] - 
           G[{1 - 2*x, -x}, z] - G[{-1 + 2*x, x}, z])*Log[1 + 2*x] + 
         (-G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - 
           G[{1, -1 + 2*x}, z])*Log[x + 3*x^2 - 4*x^4])))/
     (256*(1 + p2)^2*(-1 + x)) - 
    ((p2*(2 - 2*x + x^2) - 2*(-1 + x - x^2 + x^3))*
      (G[{-1, -1, -1 - 2*x}, z] - G[{-1, 1, -1 - 2*x}, z] + 
       G[{-1, 1, 1 + 2*x}, z] - G[{-1, -1 - 2*x, -1}, z] - 
       G[{-1, -1 - 2*x, 1}, z] + G[{-1, -1 - 2*x, -1 - 2*x}, z] - 
       G[{1, -1, -1 - 2*x}, z] + G[{1, -1, 1 + 2*x}, z] - 
       G[{1, 1, 1 + 2*x}, z] + G[{1, 1 + 2*x, -1}, z] + 
       G[{1, 1 + 2*x, 1}, z] - G[{1, 1 + 2*x, 1 + 2*x}, z] - 
       (G[{-1, -1}, z]*Log[4*x^2])/2 + (G[{-1, 1}, z]*Log[4*x^2])/2 + 
       G[{-1, -1 - 2*x}, z]*Log[4*x^2] - (G[{1, -1}, z]*Log[4*x^2])/2 + 
       (G[{1, 1}, z]*Log[4*x^2])/2 - G[{1, 1 + 2*x}, z]*Log[4*x^2] - 
       2*G[{-1, 1}, z]*Log[1 + x] - 2*G[{-1, -1 - 2*x}, z]*Log[1 + x] + 
       2*G[{1, -1}, z]*Log[1 + x] + 2*G[{1, 1 + 2*x}, z]*Log[1 + x] + 
       G[{-1, 1}, z]*Log[4*(1 + x)^2] + G[{-1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - G[{1, -1}, z]*Log[4*(1 + x)^2] - 
       G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + G[{-1, -1}, z]*Log[1 + 2*x] + 
       G[{-1, 1}, z]*Log[1 + 2*x] + 2*G[{-1, -1 - 2*x}, z]*Log[1 + 2*x] - 
       G[{1, -1}, z]*Log[1 + 2*x] - G[{1, 1}, z]*Log[1 + 2*x] - 
       2*G[{1, 1 + 2*x}, z]*Log[1 + 2*x] - G[{-1, 1}, z]*Log[8*x*(1 + 2*x)] - 
       G[{-1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + G[{1, -1}, z]*
        Log[8*x*(1 + 2*x)] + G[{1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       G[{1}, z]*(-G[{-1, -1 - 2*x}, 1] + 2*G[{-1, 1 + 2*x}, 1] + 
         3*G[{0, -1 - 2*x}, 1] - 3*G[{0, 1 + 2*x}, 1] + 
         4*G[{-1 - 2*x, 1}, 1] - 4*G[{-1 - 2*x, -1 - 2*x}, 1] + 
         2*G[{-1 - 2*x, 1 + 2*x}, 1] - 2*G[{1 + 2*x, 1}, 1] - 
         G[{1 + 2*x, -1 - 2*x}, 1] + 2*G[{1 + 2*x, 1 + 2*x}, 1] + 
         (3*Log[4]^2)/4 - (Log[x^2]*Log[16*x^2])/4 - 4*G[{-1 - 2*x}, 1]*
          Log[1 + x] + 2*G[{1 + 2*x}, 1]*Log[1 + x] + Log[4]*Log[1 + x] - 
         2*Log[2]*Log[4*(1 + x)^2] + Log[(1 + x)^2]*Log[16*(1 + x)^2] - 
         2*Log[x]*Log[1 + 2*x] - 2*G[{-1 - 2*x}, 1]*Log[8*x*(1 + 2*x)] + 
         G[{1 + 2*x}, 1]*Log[8*x*(1 + 2*x)] + Log[2]*Log[8*x*(1 + 2*x)] - 
         Log[1 + 2*x]*Log[4 + 8*x] + 2*PolyLog[2, -1 - 2*x] - 
         2*PolyLog[2, -2*x]) + G[{-1}, z]*(G[{-1, -1 - 2*x}, 1] - 
         2*G[{-1, 1 + 2*x}, 1] - 3*G[{0, -1 - 2*x}, 1] + 
         3*G[{0, 1 + 2*x}, 1] - 4*G[{-1 - 2*x, 1}, 1] + 
         4*G[{-1 - 2*x, -1 - 2*x}, 1] - 2*G[{-1 - 2*x, 1 + 2*x}, 1] + 
         2*G[{1 + 2*x, 1}, 1] + G[{1 + 2*x, -1 - 2*x}, 1] - 
         2*G[{1 + 2*x, 1 + 2*x}, 1] - (3*Log[4]^2)/4 + (Log[x^2]*Log[16*x^2])/
          4 + 4*G[{-1 - 2*x}, 1]*Log[1 + x] - 2*G[{1 + 2*x}, 1]*Log[1 + x] - 
         Log[4]*Log[1 + x] + 2*Log[2]*Log[4*(1 + x)^2] - 
         Log[(1 + x)^2]*Log[16*(1 + x)^2] + 2*Log[x]*Log[1 + 2*x] + 
         2*G[{-1 - 2*x}, 1]*Log[8*x*(1 + 2*x)] - G[{1 + 2*x}, 1]*
          Log[8*x*(1 + 2*x)] - Log[2]*Log[8*x*(1 + 2*x)] + 
         Log[1 + 2*x]*Log[4 + 8*x] - 2*PolyLog[2, -1 - 2*x] + 
         2*PolyLog[2, -2*x])))/(32*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((3*p2^2*(-1 + x) + 8*x^2*(-2 + x^2) - 2*p2*x*(4 - 7*x + 4*x^2))*
      (5*Pi^2*G[{-1}, z] - 5*Pi^2*G[{1}, z] - 12*G[{-1, -1, 1}, z] - 
       12*G[{-1, 1, -1}, z] + 12*G[{-1, 1, 1}, z] + 
       12*G[{-1, -1 + 2*x, -1}, z] - 12*G[{1, -1, -1}, z] + 
       12*G[{1, -1, 1}, z] + 12*G[{1, 1, -1}, z] - 12*G[{1, 1 - 2*x, 1}, z] - 
       6*G[{-1, -1}, z]*Log[2] - 6*G[{-1, 1}, z]*Log[2] - 
       12*G[{-1, -1 + 2*x}, z]*Log[2] + 6*G[{1, -1}, z]*Log[2] + 
       6*G[{1, 1}, z]*Log[2] + 12*G[{1, 1 - 2*x}, z]*Log[2] + 
       9*G[{-1}, z]*Log[4]^2 - 9*G[{1}, z]*Log[4]^2 - 
       6*G[{-1, -1}, z]*Log[8] + 6*G[{-1, 1}, z]*Log[8] - 
       6*G[{1, -1}, z]*Log[8] + 6*G[{1, 1}, z]*Log[8] + 
       6*G[{-1}, z]*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] - 
       6*G[{1}, z]*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] - 
       12*G[{-1}, z]*Log[4]*Log[1 - x] + 12*G[{1}, z]*Log[4]*Log[1 - x] - 
       6*G[{-1, -1}, z]*Log[(1 - x)^2] - 6*G[{-1, 1}, z]*Log[(1 - x)^2] - 
       6*G[{-1, 1 - 2*x}, z]*Log[(1 - x)^2] - 6*G[{-1, -1 + 2*x}, z]*
        Log[(1 - x)^2] + 6*G[{1, -1}, z]*Log[(1 - x)^2] + 
       6*G[{1, 1}, z]*Log[(1 - x)^2] + 6*G[{1, 1 - 2*x}, z]*Log[(1 - x)^2] + 
       6*G[{1, -1 + 2*x}, z]*Log[(1 - x)^2] - 6*G[{-1, -1}, z]*
        Log[(-1 + x)^2] + 6*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       6*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 6*G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 6*G[{1, -1}, z]*Log[(-1 + x)^2] + 
       6*G[{1, 1}, z]*Log[(-1 + x)^2] + 6*G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 6*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       12*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 12*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 12*G[{-1}, z]*
        Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 12*G[{1}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] + 6*G[{-1}, z]*Log[128]*Log[2*x] - 
       6*G[{1}, z]*Log[128]*Log[2*x] + 24*G[{-1}, z]*Log[4 - 2/x]*Log[2*x] - 
       24*G[{1}, z]*Log[4 - 2/x]*Log[2*x] - 24*G[{-1}, z]*Log[-2 + 2/x]*
        Log[2*x] + 24*G[{1}, z]*Log[-2 + 2/x]*Log[2*x] + 
       6*G[{-1}, z]*Log[x]*Log[2*x] - 6*G[{1}, z]*Log[x]*Log[2*x] - 
       12*G[{-1}, z]*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] + 
       12*G[{1}, z]*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 
       6*G[{-1}, z]*Log[x]*Log[-2*(-1 + x)*x] + 6*G[{1}, z]*Log[x]*
        Log[-2*(-1 + x)*x] + 6*G[{-1, 1}, z]*Log[x^2] + 
       6*G[{-1, -1 + 2*x}, z]*Log[x^2] - 6*G[{1, -1}, z]*Log[x^2] - 
       6*G[{1, 1 - 2*x}, z]*Log[x^2] + 6*G[{-1, -1}, z]*Log[4*x^2] - 
       6*G[{-1, 1}, z]*Log[4*x^2] - 12*G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       6*G[{1, -1}, z]*Log[4*x^2] - 6*G[{1, 1}, z]*Log[4*x^2] + 
       12*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 3*G[{-1}, z]*Log[x^2]*Log[16*x^2] + 
       3*G[{1}, z]*Log[x^2]*Log[16*x^2] - 18*G[{-1}, z]*Log[2 - 2*x]*
        Log[-16*(-1 + x)^3*(-1 + 2*x)] + 18*G[{1}, z]*Log[2 - 2*x]*
        Log[-16*(-1 + x)^3*(-1 + 2*x)] + 24*G[{-1}, z]*Log[2*x]*
        Log[(-1 + x)^3*(-1 + 2*x)] - 24*G[{1}, z]*Log[2*x]*
        Log[(-1 + x)^3*(-1 + 2*x)] - 48*G[{-1}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 48*G[{1}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*G[{-1}, z]*
        PolyLog[2, -1 + x^(-1)] + 12*G[{1}, z]*PolyLog[2, -1 + x^(-1)] + 
       60*G[{-1}, z]*PolyLog[2, 1 - 2*x] - 60*G[{1}, z]*PolyLog[2, 1 - 2*x] - 
       24*G[{-1}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       24*G[{1}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 12*G[{-1}, z]*
        PolyLog[2, 1/(2*x)] + 12*G[{1}, z]*PolyLog[2, 1/(2*x)] + 
       36*G[{-1}, z]*PolyLog[2, x] - 36*G[{1}, z]*PolyLog[2, x] + 
       24*G[{-1}, z]*PolyLog[2, x/(1 - x)] - 24*G[{1}, z]*
        PolyLog[2, x/(1 - x)] - 60*G[{-1}, z]*PolyLog[2, -1 + 2*x] + 
       60*G[{1}, z]*PolyLog[2, -1 + 2*x]))/(768*(1 + p2)^(3/2)*(-1 + x)*
      x^2) + ((-2 - 2*(-1 + p2)*x + (-2 + p2)*x^2 + 2*x^3)*
      (14*Pi^2*G[{1 - 2*x}, z] - 14*Pi^2*G[{-1 + 2*x}, z] - 
       96*G[{1 - 2*x}, z]*G[{-1, -1 - 2*x}, 1] + 96*G[{-1 + 2*x}, z]*
        G[{-1, -1 - 2*x}, 1] + 192*G[{1 - 2*x}, z]*G[{-1, 1 + 2*x}, 1] - 
       192*G[{-1 + 2*x}, z]*G[{-1, 1 + 2*x}, 1] + 240*G[{1 - 2*x}, z]*
        G[{0, -1 - 2*x}, 1] - 240*G[{-1 + 2*x}, z]*G[{0, -1 - 2*x}, 1] - 
       240*G[{1 - 2*x}, z]*G[{0, 1 + 2*x}, 1] + 240*G[{-1 + 2*x}, z]*
        G[{0, 1 + 2*x}, 1] + 288*G[{1 - 2*x}, z]*G[{-1 - 2*x, 1}, 1] - 
       288*G[{-1 + 2*x}, z]*G[{-1 - 2*x, 1}, 1] - 288*G[{1 - 2*x}, z]*
        G[{-1 - 2*x, -1 - 2*x}, 1] + 288*G[{-1 + 2*x}, z]*
        G[{-1 - 2*x, -1 - 2*x}, 1] + 144*G[{1 - 2*x}, z]*
        G[{-1 - 2*x, 1 + 2*x}, 1] - 144*G[{-1 + 2*x}, z]*
        G[{-1 - 2*x, 1 + 2*x}, 1] - 48*G[{1 - 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 
         1] + 48*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] - 
       192*G[{1 - 2*x}, z]*G[{1 + 2*x, 1}, 1] + 192*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1}, 1] - 96*G[{1 - 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] + 
       96*G[{-1 + 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] + 
       192*G[{1 - 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] - 
       192*G[{-1 + 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] + 
       72*G[{-1, -1, -1}, z] - 24*G[{-1, -1, 1}, z] - 24*G[{-1, 0, -1}, z] + 
       24*G[{-1, 0, 1}, z] + 48*G[{-1, 1, -1}, z] - 24*G[{-1, 1, 1}, z] + 
       48*G[{-1, 1, 1 + 2*x}, z] - 48*G[{-1, -1 - 2*x, -1}, z] + 
       96*G[{-1, 1 - 2*x, -1}, z] - 48*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 
       24*G[{-1, -1 + 2*x, -1}, z] - 48*G[{-1, -1 + 2*x, 1}, z] - 
       48*G[{0, -1, -1}, z] + 48*G[{0, 1, 1}, z] - 
       96*G[{0, 1 - 2*x, -1}, z] - 48*G[{0, 1 - 2*x, 1}, z] + 
       48*G[{0, -1 + 2*x, -1}, z] + 96*G[{0, -1 + 2*x, 1}, z] + 
       24*G[{1, -1, -1}, z] - 48*G[{1, -1, 1}, z] - 
       48*G[{1, -1, -1 - 2*x}, z] - 24*G[{1, 0, -1}, z] + 
       24*G[{1, 0, 1}, z] + 24*G[{1, 1, -1}, z] - 72*G[{1, 1, 1}, z] + 
       48*G[{1, 1 - 2*x, -1}, z] + 24*G[{1, 1 - 2*x, 1}, z] - 
       96*G[{1, -1 + 2*x, 1}, z] + 48*G[{1, -1 + 2*x, 1 + 2*x}, z] + 
       48*G[{1, 1 + 2*x, 1}, z] + 96*G[{1 - 2*x, -1, -1}, z] - 
       48*G[{1 - 2*x, -1, -1 - 2*x}, z] - 24*G[{1 - 2*x, 0, -1}, z] + 
       24*G[{1 - 2*x, 0, 1}, z] - 24*G[{1 - 2*x, 1, -1}, z] + 
       48*G[{1 - 2*x, 1, -1 - 2*x}, z] - 96*G[{1 - 2*x, 1, 1 + 2*x}, z] + 
       96*G[{1 - 2*x, -1 - 2*x, -1}, z] + 48*G[{1 - 2*x, -1 - 2*x, 1}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, z] + 
       96*G[{1 - 2*x, 1 - 2*x, -1}, z] + 48*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, 
         z] - 24*G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       48*G[{1 - 2*x, -1 + 2*x, 1}, z] + 24*G[{-1 + 2*x, -1, 1}, z] + 
       96*G[{-1 + 2*x, -1, -1 - 2*x}, z] - 48*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 
       24*G[{-1 + 2*x, 0, -1}, z] + 24*G[{-1 + 2*x, 0, 1}, z] - 
       96*G[{-1 + 2*x, 1, 1}, z] + 48*G[{-1 + 2*x, 1, 1 + 2*x}, z] + 
       48*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 24*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       96*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 48*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, 
         z] - 48*G[{-1 + 2*x, 1 + 2*x, -1}, z] - 
       96*G[{-1 + 2*x, 1 + 2*x, 1}, z] + 48*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, 
         z] - 12*G[{-1, -1}, z]*Log[2] + 36*G[{-1, 1}, z]*Log[2] - 
       24*G[{-1, 1 + 2*x}, z]*Log[2] + 24*G[{0, -1 - 2*x}, z]*Log[2] - 
       36*G[{1, -1}, z]*Log[2] + 12*G[{1, 1}, z]*Log[2] + 
       24*G[{1, -1 - 2*x}, z]*Log[2] - 24*G[{1, 1 - 2*x}, z]*Log[2] + 
       36*G[{-1 - 2*x, -1}, z]*Log[2] + 12*G[{-1 - 2*x, 1}, z]*Log[2] - 
       36*G[{-1 - 2*x, -1 - 2*x}, z]*Log[2] + 24*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[2] - 36*G[{-1 - 2*x, 1 + 2*x}, z]*Log[2] + 
       48*G[{1 - 2*x, 1}, z]*Log[2] - 12*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] - 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 60*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[2] - 48*G[{-1 + 2*x, -1}, z]*Log[2] - 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[2] - 60*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[2] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[2] - 
       12*G[{1 + 2*x, -1}, z]*Log[2] - 36*G[{1 + 2*x, 1}, z]*Log[2] + 
       24*G[{1 + 2*x, -1 - 2*x}, z]*Log[2] + 24*G[{1 + 2*x, 1 - 2*x}, z]*
        Log[2] - 48*G[{1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       24*G[{1 + 2*x, 1 + 2*x}, z]*Log[2] - 12*G[{-1 - 2*x}, z]*Log[2]^2 - 
       228*G[{1 - 2*x}, z]*Log[2]^2 + 240*G[{-1 + 2*x}, z]*Log[2]^2 - 
       48*G[{-1, 1}, z]*Log[4] + 24*G[{-1, -1 - 2*x}, z]*Log[4] - 
       48*G[{-1, 1 - 2*x}, z]*Log[4] - 24*G[{-1, 1 + 2*x}, z]*Log[4] - 
       48*G[{0, -1 - 2*x}, z]*Log[4] - 24*G[{0, 1 - 2*x}, z]*Log[4] - 
       24*G[{0, -1 + 2*x}, z]*Log[4] + 48*G[{0, 1 + 2*x}, z]*Log[4] + 
       48*G[{1, -1}, z]*Log[4] + 24*G[{1, -1 - 2*x}, z]*Log[4] - 
       24*G[{1, 1 - 2*x}, z]*Log[4] + 24*G[{1, -1 + 2*x}, z]*Log[4] - 
       54*G[{-1 - 2*x, -1}, z]*Log[4] + 18*G[{-1 - 2*x, 1}, z]*Log[4] + 
       30*G[{-1 - 2*x, -1 - 2*x}, z]*Log[4] + 12*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[4] + 6*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4] - 18*G[{1 - 2*x, -1}, z]*
        Log[4] + 30*G[{1 - 2*x, 1}, z]*Log[4] - 42*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4] + 36*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + 
       54*G[{1 - 2*x, 1 + 2*x}, z]*Log[4] - 30*G[{-1 + 2*x, -1}, z]*Log[4] + 
       18*G[{-1 + 2*x, 1}, z]*Log[4] - 6*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4] - 
       36*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4] - 6*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4] - 18*G[{1 + 2*x, -1}, z]*
        Log[4] + 54*G[{1 + 2*x, 1}, z]*Log[4] - 6*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[4] - 12*G[{1 + 2*x, 1 - 2*x}, z]*Log[4] - 
       30*G[{1 + 2*x, 1 + 2*x}, z]*Log[4] - 24*G[{-1 - 2*x}, z]*Log[2]*
        Log[4] + 24*G[{1 + 2*x}, z]*Log[2]*Log[4] - 48*G[{-1 - 2*x}, z]*
        Log[4]^2 + 72*G[{1 - 2*x}, z]*Log[4]^2 - 72*G[{-1 + 2*x}, z]*
        Log[4]^2 + 48*G[{1 + 2*x}, z]*Log[4]^2 + 36*G[{-1, -1}, z]*Log[8] - 
       12*G[{-1, 1}, z]*Log[8] + 24*G[{-1, 1 + 2*x}, z]*Log[8] + 
       24*G[{0, 1 - 2*x}, z]*Log[8] + 24*G[{0, 1 + 2*x}, z]*Log[8] + 
       12*G[{1, -1}, z]*Log[8] - 36*G[{1, 1}, z]*Log[8] - 
       24*G[{1, -1 - 2*x}, z]*Log[8] - 24*G[{-1 - 2*x, -1}, z]*Log[8] + 
       24*G[{-1 - 2*x, 1}, z]*Log[8] + 24*G[{-1 - 2*x, 1 + 2*x}, z]*Log[8] + 
       12*G[{1 - 2*x, -1}, z]*Log[8] - 60*G[{1 - 2*x, 1}, z]*Log[8] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[8] - 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[8] - 48*G[{1 - 2*x, 1 + 2*x}, z]*Log[8] + 12*G[{-1 + 2*x, -1}, z]*
        Log[8] - 60*G[{-1 + 2*x, 1}, z]*Log[8] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[8] + 48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[8] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[8] - 24*G[{1 + 2*x, -1}, z]*Log[8] + 
       24*G[{1 + 2*x, 1}, z]*Log[8] - 20*G[{-1 - 2*x}, z]*Log[2]*Log[8] + 
       68*G[{1 - 2*x}, z]*Log[2]*Log[8] - 72*G[{-1 + 2*x}, z]*Log[2]*Log[8] + 
       24*G[{1 + 2*x}, z]*Log[2]*Log[8] + 24*G[{-1 - 2*x}, z]*Log[4]*Log[8] - 
       48*G[{1 - 2*x}, z]*Log[4]*Log[8] + 48*G[{-1 + 2*x}, z]*Log[4]*Log[8] - 
       24*G[{1 + 2*x}, z]*Log[4]*Log[8] - 72*G[{-1, -1}, z]*Log[16] + 
       48*G[{-1, 1}, z]*Log[16] + 12*G[{-1, -1 - 2*x}, z]*Log[16] - 
       24*G[{-1, 1 - 2*x}, z]*Log[16] + 12*G[{-1, 1 + 2*x}, z]*Log[16] + 
       48*G[{0, -1}, z]*Log[16] - 48*G[{0, 1}, z]*Log[16] - 
       24*G[{0, -1 - 2*x}, z]*Log[16] + 48*G[{0, 1 - 2*x}, z]*Log[16] - 
       24*G[{0, -1 + 2*x}, z]*Log[16] - 48*G[{1, -1}, z]*Log[16] + 
       72*G[{1, 1}, z]*Log[16] - 12*G[{1, -1 - 2*x}, z]*Log[16] - 
       24*G[{1, 1 - 2*x}, z]*Log[16] + 12*G[{1, 1 + 2*x}, z]*Log[16] - 
       12*G[{-1 - 2*x, -1}, z]*Log[16] - 12*G[{-1 - 2*x, 1}, z]*Log[16] - 
       42*G[{-1 - 2*x, -1 - 2*x}, z]*Log[16] + 12*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[16] + 6*G[{-1 - 2*x, 1 + 2*x}, z]*Log[16] - 
       12*G[{1 - 2*x, -1}, z]*Log[16] + 60*G[{1 - 2*x, 1}, z]*Log[16] + 
       66*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] - 30*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[16] - 60*G[{-1 + 2*x, -1}, z]*Log[16] + 12*G[{-1 + 2*x, 1}, z]*
        Log[16] + 30*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] - 
       66*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] + 12*G[{1 + 2*x, -1}, z]*
        Log[16] + 12*G[{1 + 2*x, 1}, z]*Log[16] - 6*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[16] + 12*G[{1 + 2*x, -1 + 2*x}, z]*Log[16] + 
       18*G[{1 + 2*x, 1 + 2*x}, z]*Log[16] + 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[16] - 6*G[{-1 + 2*x}, z]*Log[2]*Log[16] - 
       18*G[{1 + 2*x}, z]*Log[2]*Log[16] - 6*G[{-1 - 2*x}, z]*Log[4]*
        Log[16] + 6*G[{1 - 2*x}, z]*Log[4]*Log[16] + 6*G[{-1 + 2*x}, z]*
        Log[4]*Log[16] + 6*G[{1 + 2*x}, z]*Log[4]*Log[16] + 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[32] - 12*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[32] + 12*G[{1 + 2*x, 1 + 2*x}, z]*Log[32] + 
       24*G[{-1, 1 - 2*x}, z]*Log[64] - 24*G[{0, -1}, z]*Log[64] + 
       24*G[{0, 1}, z]*Log[64] - 24*G[{1, 1 - 2*x}, z]*Log[64] - 
       24*G[{1, 1 + 2*x}, z]*Log[64] + 12*G[{-1 - 2*x, -1}, z]*Log[64] + 
       12*G[{-1 - 2*x, 1}, z]*Log[64] - 48*G[{1 - 2*x, 1}, z]*Log[64] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 48*G[{-1 + 2*x, -1}, z]*
        Log[64] - 12*G[{1 + 2*x, -1}, z]*Log[64] - 12*G[{1 + 2*x, 1}, z]*
        Log[64] - 12*G[{-1 - 2*x}, z]*Log[16]*Log[64] - 
       4*G[{1 - 2*x}, z]*Log[16]*Log[64] + G[{-1 + 2*x}, z]*Log[16]*Log[64] + 
       13*G[{1 + 2*x}, z]*Log[16]*Log[64] + 24*G[{-1, -1}, z]*Log[256] - 
       24*G[{-1, 1}, z]*Log[256] - 24*G[{-1, -1 + 2*x}, z]*Log[256] - 
       12*G[{0, -1 - 2*x}, z]*Log[256] + 24*G[{0, 1 - 2*x}, z]*Log[256] - 
       24*G[{0, -1 + 2*x}, z]*Log[256] + 12*G[{0, 1 + 2*x}, z]*Log[256] + 
       24*G[{1, -1}, z]*Log[256] - 24*G[{1, 1}, z]*Log[256] + 
       24*G[{-1 - 2*x, -1}, z]*Log[256] - 12*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[256] - 12*G[{1 - 2*x, -1}, z]*Log[256] + 12*G[{1 - 2*x, 1}, z]*
        Log[256] - 12*G[{-1 + 2*x, -1}, z]*Log[256] + 12*G[{-1 + 2*x, 1}, z]*
        Log[256] - 24*G[{1 + 2*x, 1}, z]*Log[256] + 
       12*G[{1 + 2*x, 1 + 2*x}, z]*Log[256] - 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[256] - 6*G[{-1 + 2*x}, z]*Log[2]*Log[256] + 
       G[{-1 + 2*x}, z]*Log[64]*Log[256] + 2*G[{1 + 2*x}, z]*Log[64]*
        Log[256] + 24*G[{0, -1 - 2*x}, z]*Log[512] - 24*G[{0, 1 - 2*x}, z]*
        Log[512] + 48*G[{0, -1 + 2*x}, z]*Log[512] - 24*G[{0, 1 + 2*x}, z]*
        Log[512] + 24*G[{1, 1 - 2*x}, z]*Log[512] - 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[512] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[512] + 48*G[{1 - 2*x, -1 + 2*x}, z]*Log[2048] + 
       24*G[{-1, -1 + 2*x}, z]*Log[4096] - 24*G[{0, -1 + 2*x}, z]*Log[4096] + 
       12*G[{1 - 2*x, -1}, z]*Log[4096] + 12*G[{-1 + 2*x, -1}, z]*Log[4096] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[16384] - 12*G[{1 + 2*x}, z]*Log[2]*
        Log[16384] + 6*G[{-1 - 2*x}, z]*Log[65536]*Log[4 - 2/x] - 
       6*G[{1 + 2*x}, z]*Log[65536]*Log[4 - 2/x] - 6*G[{-1 - 2*x}, z]*
        Log[65536]*Log[-2 + 2/x] + 6*G[{1 + 2*x}, z]*Log[65536]*
        Log[-2 + 2/x] + 12*G[{-1 - 2*x}, z]*Log[4]*Log[3 - x^(-1) - 2*x] - 
       12*G[{1 + 2*x}, z]*Log[4]*Log[3 - x^(-1) - 2*x] - 
       24*G[{-1 - 2*x}, z]*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] + 
       12*G[{1 - 2*x}, z]*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] - 
       12*G[{-1 + 2*x}, z]*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] + 
       24*G[{1 + 2*x}, z]*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[1 - x] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[1 - x] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[1 - x] - 
       12*G[{1 + 2*x}, z]*Log[2]*Log[1 - x] + 30*G[{-1 - 2*x}, z]*Log[4]*
        Log[1 - x] + 6*G[{1 - 2*x}, z]*Log[4]*Log[1 - x] + 
       6*G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] - 30*G[{1 + 2*x}, z]*Log[4]*
        Log[1 - x] + 24*G[{-1 - 2*x}, z]*Log[8]*Log[1 - x] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[1 - x] + 24*G[{-1 + 2*x}, z]*Log[8]*
        Log[1 - x] - 24*G[{1 + 2*x}, z]*Log[8]*Log[1 - x] + 
       12*G[{1 - 2*x}, z]*Log[16]*Log[1 - x] - 12*G[{-1 + 2*x}, z]*Log[64]*
        Log[1 - x] + 6*G[{-1 - 2*x}, z]*Log[256]*Log[1 - x] + 
       6*G[{1 - 2*x}, z]*Log[256]*Log[1 - x] - 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[1 - x] - 6*G[{1 + 2*x}, z]*Log[256]*Log[1 - x] - 
       12*G[{-1 - 2*x}, z]*Log[1024]*Log[1 - x] + 12*G[{1 + 2*x}, z]*
        Log[1024]*Log[1 - x] - 6*G[{-1 - 2*x}, z]*Log[4096]*Log[1 - x] - 
       6*G[{1 - 2*x}, z]*Log[4096]*Log[1 - x] + 6*G[{-1 + 2*x}, z]*Log[4096]*
        Log[1 - x] + 6*G[{1 + 2*x}, z]*Log[4096]*Log[1 - x] - 
       12*G[{-1 - 2*x}, z]*Log[16777216]*Log[1 - x] + 
       12*G[{1 + 2*x}, z]*Log[16777216]*Log[1 - x] + 24*G[{-1 - 2*x}, z]*
        Log[3 - x^(-1) - 2*x]*Log[1 - x] - 24*G[{1 + 2*x}, z]*
        Log[3 - x^(-1) - 2*x]*Log[1 - x] + 24*G[{-1, -1}, z]*
        Log[(-1 + x)^2] - 48*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       48*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 24*G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 48*G[{0, -1}, z]*Log[(-1 + x)^2] + 
       48*G[{0, 1}, z]*Log[(-1 + x)^2] + 48*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 48*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{1, -1}, z]*Log[(-1 + x)^2] - 24*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 48*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 48*G[{-1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       48*G[{-1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 24*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - 48*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 48*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 24*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       48*G[{1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 48*G[{1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 24*G[{-1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] - 
       48*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 48*G[{-1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] + 24*G[{1 + 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[(-1 + x)^2] + 6*G[{1 - 2*x}, z]*
        Log[256]*Log[(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[(-1 + x)^2] - 6*G[{1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] + 
       24*G[{-1 - 2*x}, z]*Log[(-1 + x)^2]^2 - 6*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]^2 + 6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 - 
       24*G[{1 + 2*x}, z]*Log[(-1 + x)^2]^2 + 24*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 
       24*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 24*G[{1, 1}, z]*
        Log[4*(-1 + x)^2] - 48*G[{-1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       48*G[{-1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] + 24*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       24*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 24*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 48*G[{1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       48*G[{1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] - 24*G[{-1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 24*G[{1 + 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 6*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 48*G[{-1, -1}, z]*Log[x] + 
       24*G[{-1, 1}, z]*Log[x] + 192*G[{-1, -1 - 2*x}, z]*Log[x] + 
       120*G[{-1, -1 + 2*x}, z]*Log[x] - 48*G[{-1, 1 + 2*x}, z]*Log[x] + 
       144*G[{0, -1}, z]*Log[x] - 144*G[{0, 1}, z]*Log[x] - 
       96*G[{0, -1 - 2*x}, z]*Log[x] + 240*G[{0, 1 - 2*x}, z]*Log[x] - 
       240*G[{0, -1 + 2*x}, z]*Log[x] + 96*G[{0, 1 + 2*x}, z]*Log[x] - 
       24*G[{1, -1}, z]*Log[x] + 48*G[{1, 1}, z]*Log[x] + 
       48*G[{1, -1 - 2*x}, z]*Log[x] - 120*G[{1, 1 - 2*x}, z]*Log[x] - 
       192*G[{1, 1 + 2*x}, z]*Log[x] - 48*G[{1 - 2*x, -1}, z]*Log[x] + 
       120*G[{1 - 2*x, 1}, z]*Log[x] - 96*G[{1 - 2*x, -1 - 2*x}, z]*Log[x] - 
       192*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] + 120*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x] - 48*G[{1 - 2*x, 1 + 2*x}, z]*Log[x] - 
       120*G[{-1 + 2*x, -1}, z]*Log[x] + 48*G[{-1 + 2*x, 1}, z]*Log[x] + 
       48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x] - 120*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x] + 192*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] + 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x] - 72*G[{-1 - 2*x}, z]*Log[2]*
        Log[x] + 72*G[{1 - 2*x}, z]*Log[2]*Log[x] - 108*G[{-1 + 2*x}, z]*
        Log[2]*Log[x] + 60*G[{1 + 2*x}, z]*Log[2]*Log[x] + 
       78*G[{-1 - 2*x}, z]*Log[4]*Log[x] + 30*G[{1 - 2*x}, z]*Log[4]*Log[x] - 
       30*G[{-1 + 2*x}, z]*Log[4]*Log[x] - 78*G[{1 + 2*x}, z]*Log[4]*Log[x] - 
       12*G[{-1 - 2*x}, z]*Log[8]*Log[x] + 12*G[{1 - 2*x}, z]*Log[8]*Log[x] - 
       36*G[{-1 + 2*x}, z]*Log[8]*Log[x] + 12*G[{1 + 2*x}, z]*Log[8]*Log[x] + 
       6*G[{-1 - 2*x}, z]*Log[16]*Log[x] - 90*G[{1 - 2*x}, z]*Log[16]*
        Log[x] + 66*G[{-1 + 2*x}, z]*Log[16]*Log[x] - 
       6*G[{1 + 2*x}, z]*Log[16]*Log[x] - 12*G[{1 - 2*x}, z]*Log[64]*Log[x] + 
       14*G[{-1 + 2*x}, z]*Log[64]*Log[x] + 2*G[{1 + 2*x}, z]*Log[64]*
        Log[x] - 54*G[{-1 - 2*x}, z]*Log[256]*Log[x] - 
       6*G[{1 - 2*x}, z]*Log[256]*Log[x] + 30*G[{-1 + 2*x}, z]*Log[256]*
        Log[x] + 54*G[{1 + 2*x}, z]*Log[256]*Log[x] + 
       6*G[{-1 - 2*x}, z]*Log[4096]*Log[x] + 6*G[{1 - 2*x}, z]*Log[4096]*
        Log[x] - 6*G[{-1 + 2*x}, z]*Log[4096]*Log[x] - 
       6*G[{1 + 2*x}, z]*Log[4096]*Log[x] + 12*G[{-1 - 2*x}, z]*Log[16384]*
        Log[x] - 12*G[{1 + 2*x}, z]*Log[16384]*Log[x] + 
       96*G[{-1 - 2*x}, z]*Log[4 - 2/x]*Log[x] - 96*G[{1 + 2*x}, z]*
        Log[4 - 2/x]*Log[x] - 96*G[{-1 - 2*x}, z]*Log[-2 + 2/x]*Log[x] + 
       96*G[{1 + 2*x}, z]*Log[-2 + 2/x]*Log[x] + 96*G[{1 - 2*x}, z]*
        Log[1 - x]*Log[x] - 96*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x] - 
       216*G[{1 - 2*x}, z]*Log[x]^2 + 216*G[{-1 + 2*x}, z]*Log[x]^2 - 
       24*G[{-1 - 2*x}, z]*Log[128]*Log[2*x] + 12*G[{1 - 2*x}, z]*Log[128]*
        Log[2*x] - 12*G[{-1 + 2*x}, z]*Log[128]*Log[2*x] + 
       24*G[{1 + 2*x}, z]*Log[128]*Log[2*x] - 96*G[{-1 - 2*x}, z]*
        Log[4 - 2/x]*Log[2*x] + 48*G[{1 - 2*x}, z]*Log[4 - 2/x]*Log[2*x] - 
       48*G[{-1 + 2*x}, z]*Log[4 - 2/x]*Log[2*x] + 96*G[{1 + 2*x}, z]*
        Log[4 - 2/x]*Log[2*x] + 96*G[{-1 - 2*x}, z]*Log[-2 + 2/x]*Log[2*x] - 
       48*G[{1 - 2*x}, z]*Log[-2 + 2/x]*Log[2*x] + 48*G[{-1 + 2*x}, z]*
        Log[-2 + 2/x]*Log[2*x] - 96*G[{1 + 2*x}, z]*Log[-2 + 2/x]*Log[2*x] - 
       24*G[{-1 - 2*x}, z]*Log[x]*Log[2*x] + 12*G[{1 - 2*x}, z]*Log[x]*
        Log[2*x] - 12*G[{-1 + 2*x}, z]*Log[x]*Log[2*x] + 
       24*G[{1 + 2*x}, z]*Log[x]*Log[2*x] + 48*G[{-1 - 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 24*G[{1 - 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] + 24*G[{-1 + 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 48*G[{1 + 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] + 24*G[{-1 - 2*x}, z]*Log[x]*
        Log[-2*(-1 + x)*x] - 12*G[{1 - 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x] + 
       12*G[{-1 + 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x] - 
       24*G[{1 + 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x] - 
       12*G[{-1 - 2*x}, z]*Log[256]*Log[-((-1 + x)*x)] + 
       12*G[{1 + 2*x}, z]*Log[256]*Log[-((-1 + x)*x)] - 
       48*G[{-1 - 2*x}, z]*Log[(-1 + x)^2]*Log[-((-1 + x)*x)] + 
       48*G[{1 + 2*x}, z]*Log[(-1 + x)^2]*Log[-((-1 + x)*x)] - 
       24*G[{-1 - 2*x}, z]*Log[x]*Log[-((-1 + x)*x)] + 
       24*G[{1 + 2*x}, z]*Log[x]*Log[-((-1 + x)*x)] + 
       96*G[{-1 - 2*x}, z]*Log[2]*Log[2*x^2] - 96*G[{1 + 2*x}, z]*Log[2]*
        Log[2*x^2] + 24*G[{-1, -1}, z]*Log[4*x^2] - 24*G[{-1, 1}, z]*
        Log[4*x^2] - 24*G[{-1, -1 - 2*x}, z]*Log[4*x^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[4*x^2] - 48*G[{0, -1}, z]*Log[4*x^2] + 
       48*G[{0, 1}, z]*Log[4*x^2] + 48*G[{0, -1 - 2*x}, z]*Log[4*x^2] - 
       48*G[{0, 1 + 2*x}, z]*Log[4*x^2] + 24*G[{1, -1}, z]*Log[4*x^2] - 
       24*G[{1, 1}, z]*Log[4*x^2] - 24*G[{1, -1 - 2*x}, z]*Log[4*x^2] + 
       24*G[{1, 1 + 2*x}, z]*Log[4*x^2] + 72*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       24*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] + 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] + 
       24*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 72*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] - 24*G[{1 - 2*x}, z]*Log[x]*
        Log[16*x^2] + 24*G[{-1 + 2*x}, z]*Log[x]*Log[16*x^2] + 
       12*G[{-1 - 2*x}, z]*Log[x]*Log[256*x^2] - 12*G[{1 - 2*x}, z]*Log[x]*
        Log[256*x^2] + 12*G[{-1 + 2*x}, z]*Log[x]*Log[256*x^2] - 
       12*G[{1 + 2*x}, z]*Log[x]*Log[256*x^2] - 144*G[{-1, -1}, z]*
        Log[1 + x] + 48*G[{-1, 1}, z]*Log[1 + x] + 48*G[{-1, -1 - 2*x}, z]*
        Log[1 + x] - 48*G[{-1, 1 + 2*x}, z]*Log[1 + x] + 
       96*G[{0, -1}, z]*Log[1 + x] - 96*G[{0, 1}, z]*Log[1 + x] - 
       96*G[{0, -1 - 2*x}, z]*Log[1 + x] + 96*G[{0, 1 + 2*x}, z]*Log[1 + x] - 
       48*G[{1, -1}, z]*Log[1 + x] + 144*G[{1, 1}, z]*Log[1 + x] + 
       48*G[{1, -1 - 2*x}, z]*Log[1 + x] - 48*G[{1, 1 + 2*x}, z]*Log[1 + x] - 
       96*G[{-1 - 2*x, -1}, z]*Log[1 + x] + 192*G[{-1 - 2*x, 1}, z]*
        Log[1 + x] + 48*G[{1 - 2*x, -1}, z]*Log[1 + x] - 
       144*G[{1 - 2*x, 1}, z]*Log[1 + x] + 144*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + x] - 48*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] + 
       144*G[{-1 + 2*x, -1}, z]*Log[1 + x] - 48*G[{-1 + 2*x, 1}, z]*
        Log[1 + x] + 48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] - 
       144*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] - 192*G[{1 + 2*x, -1}, z]*
        Log[1 + x] + 96*G[{1 + 2*x, 1}, z]*Log[1 + x] - 
       24*G[{-1 - 2*x}, z]*Log[2]*Log[1 + x] - 48*G[{1 - 2*x}, z]*Log[2]*
        Log[1 + x] + 48*G[{-1 + 2*x}, z]*Log[2]*Log[1 + x] + 
       24*G[{1 + 2*x}, z]*Log[2]*Log[1 + x] + 24*G[{-1 - 2*x}, z]*Log[4]*
        Log[1 + x] - 48*G[{1 - 2*x}, z]*Log[4]*Log[1 + x] + 
       48*G[{-1 + 2*x}, z]*Log[4]*Log[1 + x] - 24*G[{1 + 2*x}, z]*Log[4]*
        Log[1 + x] + 24*G[{-1 - 2*x}, z]*Log[8]*Log[1 + x] - 
       48*G[{1 - 2*x}, z]*Log[8]*Log[1 + x] + 48*G[{-1 + 2*x}, z]*Log[8]*
        Log[1 + x] - 24*G[{1 + 2*x}, z]*Log[8]*Log[1 + x] - 
       48*G[{-1 - 2*x}, z]*Log[256]*Log[1 + x] + 96*G[{1 - 2*x}, z]*Log[256]*
        Log[1 + x] - 96*G[{-1 + 2*x}, z]*Log[256]*Log[1 + x] + 
       48*G[{1 + 2*x}, z]*Log[256]*Log[1 + x] + 96*G[{1 - 2*x}, z]*Log[x]*
        Log[1 + x] - 96*G[{-1 + 2*x}, z]*Log[x]*Log[1 + x] - 
       192*G[{-1 - 2*x}, z]*Log[1 + x]^2 + 288*G[{1 - 2*x}, z]*Log[1 + x]^2 - 
       288*G[{-1 + 2*x}, z]*Log[1 + x]^2 + 192*G[{1 + 2*x}, z]*Log[1 + x]^2 + 
       72*G[{-1, -1}, z]*Log[4*(1 + x)^2] - 24*G[{-1, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{-1, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 48*G[{0, -1}, z]*
        Log[4*(1 + x)^2] + 48*G[{0, 1}, z]*Log[4*(1 + x)^2] + 
       48*G[{0, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 48*G[{0, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, -1}, z]*Log[4*(1 + x)^2] - 
       72*G[{1, 1}, z]*Log[4*(1 + x)^2] - 24*G[{1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       48*G[{-1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 96*G[{-1 - 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] + 
       72*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       72*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       96*G[{1 + 2*x, -1}, z]*Log[4*(1 + x)^2] - 48*G[{1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 48*G[{-1 - 2*x}, z]*Log[2]*Log[4*(1 + x)^2] + 
       48*G[{1 + 2*x}, z]*Log[2]*Log[4*(1 + x)^2] - 48*G[{1 - 2*x}, z]*Log[x]*
        Log[4*(1 + x)^2] + 48*G[{-1 + 2*x}, z]*Log[x]*Log[4*(1 + x)^2] + 
       48*G[{1 - 2*x}, z]*Log[1 + x]*Log[4*(1 + x)^2] - 
       48*G[{-1 + 2*x}, z]*Log[1 + x]*Log[4*(1 + x)^2] + 
       96*G[{-1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 
       48*G[{1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] + 
       48*G[{-1 + 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 
       96*G[{1 + 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[(2*x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[2]*Log[(2*x)/(-1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[(2*x)/(-1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[32]*Log[(2*x)/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[32]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[32]*Log[(2*x)/(-1 + 2*x)] - 
       6*G[{-1 - 2*x}, z]*Log[64]*Log[(2*x)/(-1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[64]*Log[(2*x)/(-1 + 2*x)] + 
       96*G[{1 - 2*x}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
       96*G[{-1 + 2*x}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
       72*G[{-1 - 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] - 
       36*G[{1 - 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] + 
       36*G[{-1 + 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] - 
       72*G[{1 + 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[64]*Log[-((-1 + x)^3*(-1 + 2*x))] + 
       12*G[{1 + 2*x}, z]*Log[64]*Log[-((-1 + x)^3*(-1 + 2*x))] - 
       72*G[{-1 - 2*x}, z]*Log[1 - x]*Log[-((-1 + x)^3*(-1 + 2*x))] + 
       72*G[{1 + 2*x}, z]*Log[1 - x]*Log[-((-1 + x)^3*(-1 + 2*x))] + 
       12*G[{-1 - 2*x}, z]*Log[256]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       12*G[{1 + 2*x}, z]*Log[256]*Log[(-1 + x)^3*(-1 + 2*x)] + 
       96*G[{-1 - 2*x}, z]*Log[x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       96*G[{1 + 2*x}, z]*Log[x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       96*G[{-1 - 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 
       96*G[{1 + 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       48*G[{-1, -1}, z]*Log[(2*x)/(1 + 2*x)] - 24*G[{-1, -1 - 2*x}, z]*
        Log[(2*x)/(1 + 2*x)] - 24*G[{-1, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{0, -1}, z]*Log[(2*x)/(1 + 2*x)] - 48*G[{0, 1}, z]*
        Log[(2*x)/(1 + 2*x)] - 48*G[{0, 1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{0, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{1, 1}, z]*Log[(2*x)/(1 + 2*x)] + 24*G[{1, 1 - 2*x}, z]*
        Log[(2*x)/(1 + 2*x)] + 24*G[{1, 1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{1 - 2*x, 1}, z]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x, -1}, z]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[2]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[(2*x)/(1 + 2*x)] + 
       6*G[{-1 - 2*x}, z]*Log[4]*Log[(2*x)/(1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[4]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[16]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[16]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[128]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[128]*Log[(2*x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[128]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{1 + 2*x}, z]*Log[128]*Log[(2*x)/(1 + 2*x)] + 
       96*G[{1 - 2*x}, z]*Log[x]*Log[(2*x)/(1 + 2*x)] - 
       96*G[{-1 + 2*x}, z]*Log[x]*Log[(2*x)/(1 + 2*x)] + 
       192*G[{1 - 2*x}, z]*Log[1 + x]*Log[(2*x)/(1 + 2*x)] - 
       192*G[{-1 + 2*x}, z]*Log[1 + x]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]^2 + 24*G[{-1 + 2*x}, z]*
        Log[(2*x)/(1 + 2*x)]^2 - 48*G[{1 - 2*x}, z]*Log[8]*
        Log[(2*(1 + x))/(1 + 2*x)] + 48*G[{-1 + 2*x}, z]*Log[8]*
        Log[(2*(1 + x))/(1 + 2*x)] + 24*G[{-1 - 2*x}, z]*Log[64]*
        Log[(2*(1 + x))/(1 + 2*x)] - 48*G[{1 - 2*x}, z]*Log[64]*
        Log[(2*(1 + x))/(1 + 2*x)] + 48*G[{-1 + 2*x}, z]*Log[64]*
        Log[(2*(1 + x))/(1 + 2*x)] - 24*G[{1 + 2*x}, z]*Log[64]*
        Log[(2*(1 + x))/(1 + 2*x)] - 288*G[{1 - 2*x}, z]*Log[1 + x]*
        Log[(2*(1 + x))/(1 + 2*x)] + 288*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[(2*(1 + x))/(1 + 2*x)] - 48*G[{-1, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{-1, -1 + 2*x}, z]*Log[1 + 2*x] + 96*G[{0, 1 - 2*x}, z]*
        Log[1 + 2*x] - 96*G[{0, -1 + 2*x}, z]*Log[1 + 2*x] - 
       48*G[{1, 1 - 2*x}, z]*Log[1 + 2*x] + 48*G[{1, -1 + 2*x}, z]*
        Log[1 + 2*x] - 48*G[{1 - 2*x, -1}, z]*Log[1 + 2*x] - 
       48*G[{1 - 2*x, 1}, z]*Log[1 + 2*x] - 96*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + 2*x] - 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + 2*x] + 48*G[{-1 + 2*x, -1}, z]*
        Log[1 + 2*x] + 48*G[{-1 + 2*x, 1}, z]*Log[1 + 2*x] - 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + 2*x] + 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + 2*x] + 24*G[{-1 - 2*x}, z]*Log[2]*
        Log[1 + 2*x] - 24*G[{1 - 2*x}, z]*Log[2]*Log[1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[1 + 2*x] - 24*G[{1 + 2*x}, z]*Log[2]*
        Log[1 + 2*x] - 6*G[{-1 - 2*x}, z]*Log[16]*Log[1 + 2*x] - 
       6*G[{1 - 2*x}, z]*Log[16]*Log[1 + 2*x] + 6*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 + 2*x] + 6*G[{1 + 2*x}, z]*Log[16]*Log[1 + 2*x] - 
       144*G[{1 - 2*x}, z]*Log[x]*Log[1 + 2*x] + 144*G[{-1 + 2*x}, z]*Log[x]*
        Log[1 + 2*x] + 24*G[{-1, 1}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 72*G[{-1, -1 + 2*x}, z]*
        Log[x*(1 + 2*x)] + 48*G[{-1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{0, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 144*G[{0, 1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 144*G[{0, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{0, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 24*G[{1, -1}, z]*
        Log[x*(1 + 2*x)] - 48*G[{1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       72*G[{1, 1 - 2*x}, z]*Log[x*(1 + 2*x)] + 48*G[{1, 1 + 2*x}, z]*
        Log[x*(1 + 2*x)] + 24*G[{-1 - 2*x, -1}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1 - 2*x, 1}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1 - 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       24*G[{-1 - 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 - 2*x, 1}, z]*Log[x*(1 + 2*x)] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 144*G[{1 - 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       72*G[{1 - 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1 + 2*x, -1}, z]*Log[x*(1 + 2*x)] + 
       72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       144*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 + 2*x, -1}, z]*Log[x*(1 + 2*x)] - 24*G[{1 + 2*x, 1}, z]*
        Log[x*(1 + 2*x)] - 24*G[{1 + 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 + 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] + 96*G[{1 - 2*x}, z]*
        Log[2]*Log[x*(1 + 2*x)] - 96*G[{-1 + 2*x}, z]*Log[2]*
        Log[x*(1 + 2*x)] + 24*G[{1 + 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] - 
       72*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] + 
       72*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
       72*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
       72*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
       24*G[{1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
       48*G[{-1 - 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
       144*G[{1 - 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
       144*G[{-1 + 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
       48*G[{1 + 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
       48*G[{-1, -1}, z]*Log[8*x*(1 + 2*x)] + 24*G[{-1, 1}, z]*
        Log[8*x*(1 + 2*x)] + 24*G[{-1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{-1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 48*G[{0, -1}, z]*
        Log[8*x*(1 + 2*x)] - 48*G[{0, 1}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{0, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + 48*G[{0, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{1, -1}, z]*Log[8*x*(1 + 2*x)] + 
       48*G[{1, 1}, z]*Log[8*x*(1 + 2*x)] + 48*G[{1, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       24*G[{-1 - 2*x, -1}, z]*Log[8*x*(1 + 2*x)] + 48*G[{-1 - 2*x, 1}, z]*
        Log[8*x*(1 + 2*x)] + 48*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 48*G[{1 + 2*x, -1}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 + 2*x, 1}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 + 2*x, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{1 + 2*x, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[2]*Log[8*x*(1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[2]*Log[8*x*(1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
       48*G[{-1 - 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[1 + 2*x]*Log[4 + 8*x] + 
       48*G[{-1 + 2*x}, z]*Log[1 + 2*x]*Log[4 + 8*x] + 
       192*G[{-1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       96*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       96*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       192*G[{1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       24*G[{1 - 2*x}, z]*PolyLog[2, -1 + x^(-1)] + 24*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] + 96*G[{1 - 2*x}, z]*PolyLog[2, -1 - 2*x] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, -1 - 2*x] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, 1 - 2*x] - 72*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] - 
       48*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       48*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       192*G[{-1 - 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
       192*G[{1 + 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
       144*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] - 144*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - x] + 48*G[{1 - 2*x}, z]*PolyLog[2, -1/(2*x)] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 24*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 24*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       48*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] + 48*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/x] - 96*G[{1 - 2*x}, z]*PolyLog[2, -2*x] + 
       96*G[{-1 + 2*x}, z]*PolyLog[2, -2*x] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, x] - 72*G[{-1 + 2*x}, z]*PolyLog[2, x] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, x/(1 - x)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 - x)] - 6*G[{1}, z]*(Pi^2 + 8*G[{-1, -1 - 2*x}, 1] - 
         16*G[{-1, 1 + 2*x}, 1] - 16*G[{0, -1 - 2*x}, 1] + 
         16*G[{0, 1 + 2*x}, 1] - 16*G[{-1 - 2*x, 1}, 1] + 
         16*G[{-1 - 2*x, -1 - 2*x}, 1] - 8*G[{-1 - 2*x, 1 + 2*x}, 1] + 
         8*G[{1 - 2*x, -1 - 2*x}, 1] + 16*G[{1 + 2*x, 1}, 1] + 
         8*G[{1 + 2*x, -1 - 2*x}, 1] - 16*G[{1 + 2*x, 1 + 2*x}, 1] + 
         8*Log[2]^2 + 4*Log[4]^2 + Log[4]*Log[16] - Log[4]*Log[256] + 
         2*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] + 4*Log[4]*Log[1 - x] - 
         4*Log[16]*Log[1 - x] + 4*Log[4]*Log[(-1 + x)^2] + 
         2*Log[256]*Log[(-1 + x)^2] + 5*Log[(-1 + x)^2]^2 + 
         4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - Log[(-1 + x)^2]*
          Log[256*(-1 + x)^2] - 8*Log[2]*Log[x] - 4*Log[4]*Log[x] + 
         8*Log[16]*Log[x] - 4*Log[64]*Log[x] - 16*Log[1 - x]*Log[x] - 
         24*Log[x]^2 + 2*Log[128]*Log[2*x] + 8*Log[4 - 2/x]*Log[2*x] - 
         8*Log[-2 + 2/x]*Log[2*x] + 2*Log[x]*Log[2*x] - 4*Log[4*(-1 + x)^2]*
          Log[-4*(-1 + x)*x] - 2*Log[x]*Log[-2*(-1 + x)*x] - 
         16*Log[2]*Log[2*x^2] + 4*Log[x]*Log[16*x^2] + 8*Log[2]*Log[1 + x] + 
         4*Log[4]*Log[1 + x] - 8*Log[16]*Log[1 + x] + 16*Log[x]*Log[1 + x] - 
         16*Log[1 + x]^2 + 8*Log[2]*Log[4*(1 + x)^2] - 
         8*Log[x]*Log[4*(1 + x)^2] + 8*Log[1 + x]*Log[4*(1 + x)^2] - 
         8*Log[1 + x]*Log[16*(1 + x)^2] - 4*Log[4]*Log[(2*x)/(-1 + 2*x)] + 
         4*Log[512]*Log[(2*x)/(-1 + 2*x)] - 4*Log[1024]*
          Log[(2*x)/(-1 + 2*x)] - 16*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
         6*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] + 
         8*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 
         4*Log[4]*Log[(2*x)/(1 + 2*x)] - 8*Log[8]*Log[(2*x)/(1 + 2*x)] - 
         16*Log[x]*Log[(2*x)/(1 + 2*x)] - 16*Log[1 + x]*
          Log[(2*x)/(1 + 2*x)] + 4*Log[(2*x)/(-1 + 2*x)]*
          Log[(2*x)/(1 + 2*x)] + 4*Log[(2*x)/(1 + 2*x)]^2 + 
         8*Log[64]*Log[(2*(1 + x))/(1 + 2*x)] - 4*Log[4096]*
          Log[(2*(1 + x))/(1 + 2*x)] + 16*Log[1 + x]*
          Log[(2*(1 + x))/(1 + 2*x)] + 4*Log[4]*Log[1 + 2*x] + 
         8*Log[x]*Log[1 + 2*x] - 4*Log[2]*Log[x*(1 + 2*x)] + 
         12*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 
         4*Log[2]*Log[8*x*(1 + 2*x)] - 4*Log[(2*x)/(1 + 2*x)]*
          Log[8*x*(1 + 2*x)] + 8*Log[(2*(1 + x))/(1 + 2*x)]*
          Log[8*x*(1 + 2*x)] - 16*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         4*PolyLog[2, -1 + x^(-1)] + 12*PolyLog[2, 1 - 2*x] - 
         8*PolyLog[2, (2 - 2*x)^(-1)] - 24*PolyLog[2, 1 - x] - 
         8*PolyLog[2, -1/(2*x)] - 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, (-1 + x)/x] + 12*PolyLog[2, x] + 
         8*PolyLog[2, x/(1 - x)] - 12*PolyLog[2, -1 + 2*x]) + 
       6*G[{-1}, z]*(Pi^2 + 8*G[{-1, -1 - 2*x}, 1] - 16*G[{-1, 1 + 2*x}, 1] - 
         16*G[{0, -1 - 2*x}, 1] + 16*G[{0, 1 + 2*x}, 1] - 
         16*G[{-1 - 2*x, 1}, 1] + 16*G[{-1 - 2*x, -1 - 2*x}, 1] - 
         8*G[{-1 - 2*x, 1 + 2*x}, 1] + 8*G[{1 - 2*x, -1 - 2*x}, 1] + 
         16*G[{1 + 2*x, 1}, 1] + 8*G[{1 + 2*x, -1 - 2*x}, 1] - 
         16*G[{1 + 2*x, 1 + 2*x}, 1] + 8*Log[2]^2 + 4*Log[4]^2 + 
         Log[4]*Log[16] - Log[4]*Log[256] + 2*Log[2 - 2*x]*
          Log[3 - x^(-1) - 2*x] + 4*Log[4]*Log[1 - x] - 8*Log[8]*Log[1 - x] - 
         4*Log[16]*Log[1 - x] + 4*Log[64]*Log[1 - x] + 
         4*Log[4]*Log[(-1 + x)^2] + 2*Log[256]*Log[(-1 + x)^2] + 
         5*Log[(-1 + x)^2]^2 + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 8*Log[2]*Log[x] - 
         4*Log[4]*Log[x] + 8*Log[16]*Log[x] - 4*Log[64]*Log[x] - 
         16*Log[1 - x]*Log[x] - 24*Log[x]^2 + 2*Log[128]*Log[2*x] + 
         8*Log[4 - 2/x]*Log[2*x] - 8*Log[-2 + 2/x]*Log[2*x] + 
         2*Log[x]*Log[2*x] - 4*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 
         2*Log[x]*Log[-2*(-1 + x)*x] - 16*Log[2]*Log[2*x^2] + 
         4*Log[x]*Log[16*x^2] + 8*Log[2]*Log[1 + x] + 4*Log[4]*Log[1 + x] - 
         8*Log[16]*Log[1 + x] + 16*Log[x]*Log[1 + x] - 16*Log[1 + x]^2 + 
         8*Log[2]*Log[4*(1 + x)^2] - 8*Log[x]*Log[4*(1 + x)^2] + 
         8*Log[1 + x]*Log[4*(1 + x)^2] - 8*Log[1 + x]*Log[16*(1 + x)^2] - 
         4*Log[4]*Log[(2*x)/(-1 + 2*x)] + 4*Log[512]*Log[(2*x)/(-1 + 2*x)] - 
         4*Log[1024]*Log[(2*x)/(-1 + 2*x)] - 16*Log[x]*
          Log[(2*x)/(-1 + 2*x)] - 6*Log[2 - 2*x]*
          Log[-16*(-1 + x)^3*(-1 + 2*x)] + 8*Log[2*x]*
          Log[(-1 + x)^3*(-1 + 2*x)] + 4*Log[4]*Log[(2*x)/(1 + 2*x)] - 
         8*Log[8]*Log[(2*x)/(1 + 2*x)] - 16*Log[x]*Log[(2*x)/(1 + 2*x)] - 
         16*Log[1 + x]*Log[(2*x)/(1 + 2*x)] + 4*Log[(2*x)/(-1 + 2*x)]*
          Log[(2*x)/(1 + 2*x)] + 4*Log[(2*x)/(1 + 2*x)]^2 + 
         8*Log[64]*Log[(2*(1 + x))/(1 + 2*x)] - 4*Log[4096]*
          Log[(2*(1 + x))/(1 + 2*x)] + 16*Log[1 + x]*
          Log[(2*(1 + x))/(1 + 2*x)] + 4*Log[4]*Log[1 + 2*x] + 
         8*Log[x]*Log[1 + 2*x] - 4*Log[2]*Log[x*(1 + 2*x)] + 
         12*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 
         4*Log[2]*Log[8*x*(1 + 2*x)] - 4*Log[(2*x)/(1 + 2*x)]*
          Log[8*x*(1 + 2*x)] + 8*Log[(2*(1 + x))/(1 + 2*x)]*
          Log[8*x*(1 + 2*x)] - 16*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         4*PolyLog[2, -1 + x^(-1)] + 12*PolyLog[2, 1 - 2*x] - 
         8*PolyLog[2, (2 - 2*x)^(-1)] - 24*PolyLog[2, 1 - x] - 
         8*PolyLog[2, -1/(2*x)] - 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, (-1 + x)/x] + 12*PolyLog[2, x] + 
         8*PolyLog[2, x/(1 - x)] - 12*PolyLog[2, -1 + 2*x]) - 
       72*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 72*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + 2*x]))/(1536*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((3*p2^2*(-1 + x) - 2*p2*x*(2 - 2*x + 9*x^2) - 12*(x^2 + x^4))*
      (-(Pi^2*G[{1 - 2*x}, z])/3 + (Pi^2*G[{-1 + 2*x}, z])/3 - 
       G[{-1, -1, -1}, z] - G[{-1, -1, 1}, z] - 2*G[{-1, 0, -1}, z] + 
       2*G[{-1, 0, 1}, z] + G[{-1, 1, -1}, z] - G[{-1, 1, 1}, z] + 
       G[{-1, 1 - 2*x, -1}, z] - G[{-1, 1 - 2*x, 1}, z] + 
       3*G[{-1, -1 + 2*x, -1}, z] - G[{-1, -1 + 2*x, 1}, z] - 
       2*G[{0, -1, -1}, z] + 2*G[{0, -1, 1}, z] + 4*G[{0, 0, -1}, z] - 
       4*G[{0, 0, 1}, z] - 2*G[{0, 1, -1}, z] + 2*G[{0, 1, 1}, z] - 
       2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] - 
       2*G[{0, -1 + 2*x, -1}, z] + 2*G[{0, -1 + 2*x, 1}, z] + 
       G[{1, -1, -1}, z] - G[{1, -1, 1}, z] - 2*G[{1, 0, -1}, z] + 
       2*G[{1, 0, 1}, z] + G[{1, 1, -1}, z] + G[{1, 1, 1}, z] + 
       G[{1, 1 - 2*x, -1}, z] - 3*G[{1, 1 - 2*x, 1}, z] + 
       G[{1, -1 + 2*x, -1}, z] - G[{1, -1 + 2*x, 1}, z] + 
       G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] - 
       2*G[{1 - 2*x, 0, -1}, z] + 2*G[{1 - 2*x, 0, 1}, z] + 
       G[{1 - 2*x, 1, -1}, z] - 3*G[{1 - 2*x, 1, 1}, z] + 
       G[{1 - 2*x, 1 - 2*x, -1}, z] + G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       G[{1 - 2*x, -1 + 2*x, -1}, z] - G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       3*G[{-1 + 2*x, -1, -1}, z] - G[{-1 + 2*x, -1, 1}, z] - 
       2*G[{-1 + 2*x, 0, -1}, z] + 2*G[{-1 + 2*x, 0, 1}, z] + 
       G[{-1 + 2*x, 1, -1}, z] - G[{-1 + 2*x, 1, 1}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1}, z] - G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       G[{-1 + 2*x, -1 + 2*x, -1}, z] - G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x}, z]*Log[2]^2 + 4*G[{-1 + 2*x}, z]*Log[2]^2 - 
       G[{-1, -1 + 2*x}, z]*Log[4] + G[{1, 1 - 2*x}, z]*Log[4] - 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] + 
       G[{1 - 2*x}, z]*Log[4]^2 - G[{-1 + 2*x}, z]*Log[4]^2 + 
       G[{-1, -1}, z]*Log[16] + G[{-1, 1}, z]*Log[16] - 
       G[{1, -1}, z]*Log[16] - G[{1, 1}, z]*Log[16] + 
       G[{1 - 2*x, -1}, z]*Log[16] + G[{1 - 2*x, 1}, z]*Log[16] - 
       G[{-1 + 2*x, -1}, z]*Log[16] - G[{-1 + 2*x, 1}, z]*Log[16] - 
       G[{-1, -1}, z]*Log[64] + G[{1, 1}, z]*Log[64] - 
       G[{1 - 2*x, 1}, z]*Log[64] + G[{-1 + 2*x, -1}, z]*Log[64] + 
       G[{-1, -1}, z]*Log[256] - G[{-1, 1}, z]*Log[256] - 
       G[{0, -1}, z]*Log[256] + G[{0, 1}, z]*Log[256] + 
       G[{1, -1}, z]*Log[256] - G[{1, 1}, z]*Log[256] + 
       G[{1 - 2*x}, z]*Log[2]*Log[1 - 2*x] - G[{-1 + 2*x}, z]*Log[2]*
        Log[1 - 2*x] - G[{1 - 2*x}, z]*Log[4]*Log[1 - x] + 
       G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] - (G[{1 - 2*x}, z]*Log[1 - x]^2)/
        2 + (G[{-1 + 2*x}, z]*Log[1 - x]^2)/2 + 
       (G[{-1, -1}, z]*Log[(-1 + x)^2])/2 - (G[{-1, 1}, z]*Log[(-1 + x)^2])/
        2 - (G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2])/2 + 
       (G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2])/2 - G[{0, -1}, z]*
        Log[(-1 + x)^2] + G[{0, 1}, z]*Log[(-1 + x)^2] + 
       G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + (G[{1, -1}, z]*Log[(-1 + x)^2])/2 - 
       (G[{1, 1}, z]*Log[(-1 + x)^2])/2 - 
       (G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2])/2 + 
       (G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2])/2 + 
       (G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2])/2 - 
       (G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2])/2 - 
       (G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2])/2 + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2])/2 + 
       (G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2])/2 - 
       (G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2])/2 - 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2])/2 + 
       (G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2])/2 - 
       G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] - (G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2)/4 + 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2)/4 + G[{1 - 2*x}, z]*Log[4]*
        Log[x] - G[{-1 + 2*x}, z]*Log[4]*Log[x] + (G[{1 - 2*x}, z]*Log[x]^2)/
        2 - (G[{-1 + 2*x}, z]*Log[x]^2)/2 + (5*G[{-1, -1}, z]*Log[x^2])/2 - 
       (3*G[{-1, 1}, z]*Log[x^2])/2 + (G[{-1, 1 - 2*x}, z]*Log[x^2])/2 - 
       (3*G[{-1, -1 + 2*x}, z]*Log[x^2])/2 - 3*G[{0, -1}, z]*Log[x^2] + 
       3*G[{0, 1}, z]*Log[x^2] - G[{0, 1 - 2*x}, z]*Log[x^2] + 
       G[{0, -1 + 2*x}, z]*Log[x^2] + (3*G[{1, -1}, z]*Log[x^2])/2 - 
       (5*G[{1, 1}, z]*Log[x^2])/2 + (3*G[{1, 1 - 2*x}, z]*Log[x^2])/2 - 
       (G[{1, -1 + 2*x}, z]*Log[x^2])/2 + (3*G[{1 - 2*x, -1}, z]*Log[x^2])/
        2 - (G[{1 - 2*x, 1}, z]*Log[x^2])/2 - 
       (G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2])/2 - 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2])/2 + 
       (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 - (3*G[{-1 + 2*x, 1}, z]*Log[x^2])/
        2 + (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/2 + 
       (G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2])/2 - G[{1 - 2*x}, z]*Log[4]*
        Log[x^2] + G[{-1 + 2*x}, z]*Log[4]*Log[x^2] + G[{1 - 2*x}, z]*Log[16]*
        Log[x^2] - G[{-1 + 2*x}, z]*Log[16]*Log[x^2] - 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2])/2 + 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2])/2 + 
       (3*G[{1 - 2*x}, z]*Log[x^2]^2)/4 - (3*G[{-1 + 2*x}, z]*Log[x^2]^2)/4 - 
       G[{1 - 2*x}, z]*Log[4]*Log[-1 + 2*x] + G[{-1 + 2*x}, z]*Log[4]*
        Log[-1 + 2*x] - G[{1 - 2*x}, z]*Log[-((-1 + x)*x)]*Log[-1 + 2*x] + 
       G[{-1 + 2*x}, z]*Log[-((-1 + x)*x)]*Log[-1 + 2*x] + 
       G[{1 - 2*x}, z]*Log[x]*Log[1 - 3*x + 2*x^2] - G[{-1 + 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - G[{1 - 2*x}, z]*PolyLog[2, -1 + x^(-1)] + 
       G[{-1 + 2*x}, z]*PolyLog[2, -1 + x^(-1)] + 2*G[{1 - 2*x}, z]*
        PolyLog[2, 1 - 2*x] - 2*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] - 
       G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 2*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 2*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, x] - 2*G[{-1 + 2*x}, z]*PolyLog[2, x] + 
       G[{1 - 2*x}, z]*PolyLog[2, x/(1 - x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 - x)] + G[{-1}, z]*(-Pi^2/6 + 4*Log[2]^2 + Log[4]^2 + 
         Log[2]*Log[1 - 2*x] - (Log[1 - x]*Log[-16*(-1 + x)])/2 + 
         Log[(-1 + x)^2]^2/4 + Log[4]*Log[x] + Log[x]^2/2 + 
         (Log[(-1 + x)^2]*Log[x^2])/4 + Log[x^2]*Log[16*x^2] + 
         (Log[(-1 + x)^2]*Log[256*x^2])/4 + (Log[x^2]*Log[256*x^2])/4 - 
         Log[-4*(-1 + x)*x]*Log[-1 + 2*x] + Log[x]*Log[1 - 3*x + 2*x^2] - 
         PolyLog[2, 1 + 1/(2*(-1 + x))] - PolyLog[2, -1 + x^(-1)] + 
         2*PolyLog[2, 1 - 2*x] - PolyLog[2, (2 - 2*x)^(-1)] + 
         2*PolyLog[2, 1/(2*x)] + 2*PolyLog[2, x] + PolyLog[2, x/(1 - x)] - 
         2*PolyLog[2, -1 + 2*x]) - 2*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       G[{1}, z]*(Pi^2/6 - 4*Log[2]^2 - Log[4]^2 - Log[2]*Log[1 - 2*x] + 
         (Log[1 - x]*Log[-16*(-1 + x)])/2 - Log[(-1 + x)^2]^2/4 - 
         Log[4]*Log[x] - Log[x]^2/2 - (Log[(-1 + x)^2]*Log[x^2])/4 - 
         Log[x^2]*Log[16*x^2] - (Log[(-1 + x)^2]*Log[256*x^2])/4 - 
         (Log[x^2]*Log[256*x^2])/4 + Log[-4*(-1 + x)*x]*Log[-1 + 2*x] - 
         Log[x]*Log[1 - 3*x + 2*x^2] + PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         PolyLog[2, -1 + x^(-1)] - 2*PolyLog[2, 1 - 2*x] + 
         PolyLog[2, (2 - 2*x)^(-1)] - 2*PolyLog[2, 1/(2*x)] - 
         2*PolyLog[2, x] - PolyLog[2, x/(1 - x)] + 2*PolyLog[2, -1 + 2*x])))/
     (128*(1 + p2)^(3/2)*(-1 + x)*x^2) - 
    ((-2 + 4*x + 6*x^2 + p2*(-1 + 7*x))*((-5*Pi^2*G[{1 - 2*x}, z])/12 + 
       (5*Pi^2*G[{-1 + 2*x}, z])/12 - 4*G[{-1, -1, -1}, z] + 
       2*G[{-1, -1, 1}, z] + 3*G[{-1, 0, -1}, z] - 3*G[{-1, 0, 1}, z] - 
       G[{-1, 1, -1}, z] + 2*G[{-1, 1, 1}, z] - G[{-1, 1 - 2*x, -1}, z] + 
       2*G[{-1, 1 - 2*x, 1}, z] - 4*G[{-1, -1 + 2*x, -1}, z] + 
       2*G[{-1, -1 + 2*x, 1}, z] + 4*G[{0, -1, -1}, z] - 2*G[{0, -1, 1}, z] - 
       4*G[{0, 0, -1}, z] + 4*G[{0, 0, 1}, z] + 2*G[{0, 1, -1}, z] - 
       4*G[{0, 1, 1}, z] + 2*G[{0, 1 - 2*x, -1}, z] - 
       4*G[{0, 1 - 2*x, 1}, z] + 4*G[{0, -1 + 2*x, -1}, z] - 
       2*G[{0, -1 + 2*x, 1}, z] - 2*G[{1, -1, -1}, z] + G[{1, -1, 1}, z] + 
       3*G[{1, 0, -1}, z] - 3*G[{1, 0, 1}, z] - 2*G[{1, 1, -1}, z] + 
       4*G[{1, 1, 1}, z] - 2*G[{1, 1 - 2*x, -1}, z] + 
       4*G[{1, 1 - 2*x, 1}, z] - 2*G[{1, -1 + 2*x, -1}, z] + 
       G[{1, -1 + 2*x, 1}, z] - 2*G[{1 - 2*x, -1, -1}, z] + 
       G[{1 - 2*x, -1, 1}, z] + 3*G[{1 - 2*x, 0, -1}, z] - 
       3*G[{1 - 2*x, 0, 1}, z] - 2*G[{1 - 2*x, 1, -1}, z] + 
       4*G[{1 - 2*x, 1, 1}, z] - 2*G[{1 - 2*x, 1 - 2*x, -1}, z] + 
       4*G[{1 - 2*x, 1 - 2*x, 1}, z] - 2*G[{1 - 2*x, -1 + 2*x, -1}, z] + 
       G[{1 - 2*x, -1 + 2*x, 1}, z] - 4*G[{-1 + 2*x, -1, -1}, z] + 
       2*G[{-1 + 2*x, -1, 1}, z] + 3*G[{-1 + 2*x, 0, -1}, z] - 
       3*G[{-1 + 2*x, 0, 1}, z] - G[{-1 + 2*x, 1, -1}, z] + 
       2*G[{-1 + 2*x, 1, 1}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
       2*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       2*G[{-1 + 2*x, -1 + 2*x, 1}, z] - G[{-1, 1}, z]*Log[2] - 
       G[{-1, 1 - 2*x}, z]*Log[2] + G[{1, -1}, z]*Log[2] + 
       G[{1, -1 + 2*x}, z]*Log[2] + G[{1 - 2*x, -1}, z]*Log[2] + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[2] - G[{-1 + 2*x, 1}, z]*Log[2] - 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - (G[{1 - 2*x}, z]*Log[2]^2)/2 + 
       (G[{-1 + 2*x}, z]*Log[2]^2)/2 + G[{-1, -1}, z]*Log[4] + 
       G[{-1, -1 + 2*x}, z]*Log[4] - G[{0, -1}, z]*Log[4] + 
       G[{0, 1}, z]*Log[4] + G[{0, 1 - 2*x}, z]*Log[4] - 
       G[{0, -1 + 2*x}, z]*Log[4] - G[{1, 1}, z]*Log[4] - 
       G[{1, 1 - 2*x}, z]*Log[4] - G[{1 - 2*x, 1}, z]*Log[4] - 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + G[{-1 + 2*x, -1}, z]*Log[4] + 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - (G[{1 - 2*x}, z]*Log[2 - 2*x]*
         Log[4/(-1 + x)^8])/4 + (G[{-1 + 2*x}, z]*Log[2 - 2*x]*
         Log[4/(-1 + x)^8])/4 - G[{-1, -1}, z]*Log[(-1 + x)^2] + 
       (G[{-1, 1}, z]*Log[(-1 + x)^2])/2 + 
       (G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2])/2 - G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + G[{0, -1}, z]*Log[(-1 + x)^2] - 
       G[{0, 1}, z]*Log[(-1 + x)^2] - G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - (G[{1, -1}, z]*Log[(-1 + x)^2])/
        2 + G[{1, 1}, z]*Log[(-1 + x)^2] + G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - (G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2])/2 - 
       (G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2])/2 + G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] + G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2])/2 - 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 
       (G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2])/2 + 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2])/2 - 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*
        Log[1 - x]*Log[x/32] + G[{-1 + 2*x}, z]*Log[1 - x]*Log[x/32] + 
       (G[{1 - 2*x}, z]*Log[128]*Log[2*x])/2 - 
       (G[{-1 + 2*x}, z]*Log[128]*Log[2*x])/2 - G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[2*x] + G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2*x] - 
       (G[{1 - 2*x}, z]*Log[64]*Log[-4*(-1 + x)*x])/4 + 
       (G[{-1 + 2*x}, z]*Log[64]*Log[-4*(-1 + x)*x])/4 + 
       2*G[{-1, -1}, z]*Log[x^2] - G[{-1, 1}, z]*Log[x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[x^2] + 2*G[{-1, -1 + 2*x}, z]*Log[x^2] - 
       2*G[{0, -1}, z]*Log[x^2] + 2*G[{0, 1}, z]*Log[x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[x^2] - 2*G[{0, -1 + 2*x}, z]*Log[x^2] + 
       G[{1, -1}, z]*Log[x^2] - 2*G[{1, 1}, z]*Log[x^2] - 
       2*G[{1, 1 - 2*x}, z]*Log[x^2] + G[{1, -1 + 2*x}, z]*Log[x^2] + 
       G[{1 - 2*x, -1}, z]*Log[x^2] - 2*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] + 2*G[{-1 + 2*x, -1}, z]*Log[x^2] - G[{-1 + 2*x, 1}, z]*
        Log[x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 4*G[{-1, -1}, z]*Log[4*x^2] + 
       2*G[{-1, 1}, z]*Log[4*x^2] + 4*G[{0, -1}, z]*Log[4*x^2] - 
       4*G[{0, 1}, z]*Log[4*x^2] - 2*G[{1, -1}, z]*Log[4*x^2] + 
       4*G[{1, 1}, z]*Log[4*x^2] - 2*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       2*G[{-1 + 2*x, 1}, z]*Log[4*x^2] - (G[{1 - 2*x}, z]*Log[x]*
         Log[4096*x^2])/2 + (G[{-1 + 2*x}, z]*Log[x]*Log[4096*x^2])/2 - 
       3*G[{1 - 2*x}, z]*Log[x/(1 - x)]*Log[-1 + 2*x] + 
       3*G[{-1 + 2*x}, z]*Log[x/(1 - x)]*Log[-1 + 2*x] - 
       G[{1 - 2*x}, z]*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] + 
       G[{-1 + 2*x}, z]*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, -1 + x^(-1)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] - 3*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] + G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, x] + 3*G[{-1 + 2*x}, z]*PolyLog[2, x] - 
       G[{1 - 2*x}, z]*PolyLog[2, x/(1 - x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 - x)] + G[{-1}, z]*((-5*Pi^2)/12 + Log[2]^2/2 - 
         2*Log[4]^2 + (Log[2 - 2*x]*Log[4/(-1 + x)^8])/4 + 
         Log[1 - x]*Log[x/32] - (Log[128]*Log[2*x])/2 + 
         Log[1 - 2*x]*Log[2*x] + (Log[64]*Log[-4*(-1 + x)*x])/4 - 
         2*Log[x^2]*Log[16*x^2] + (Log[x]*Log[4096*x^2])/2 + 
         3*Log[x/(1 - x)]*Log[-1 + 2*x] + Log[-4*(-1 + x)*x]*
          Log[x*(-1 + 2*x)] - 2*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         2*PolyLog[2, -1 + x^(-1)] + 3*PolyLog[2, 1 - 2*x] - 
         PolyLog[2, (2 - 2*x)^(-1)] - 2*PolyLog[2, 1/(2*x)] + 
         3*PolyLog[2, x] + PolyLog[2, x/(1 - x)] - 3*PolyLog[2, -1 + 2*x]) + 
       3*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + 2*x] + G[{1}, z]*((5*Pi^2)/12 - Log[2]^2/2 + 
         2*Log[4]^2 - (Log[2 - 2*x]*Log[4/(-1 + x)^8])/4 - 
         Log[1 - x]*Log[x/32] + (Log[128]*Log[2*x])/2 - 
         Log[1 - 2*x]*Log[2*x] - (Log[64]*Log[-4*(-1 + x)*x])/4 + 
         2*Log[x^2]*Log[16*x^2] - (Log[x]*Log[4096*x^2])/2 - 
         3*Log[x/(1 - x)]*Log[-1 + 2*x] - Log[-4*(-1 + x)*x]*
          Log[x*(-1 + 2*x)] + 2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         2*PolyLog[2, -1 + x^(-1)] - 3*PolyLog[2, 1 - 2*x] + 
         PolyLog[2, (2 - 2*x)^(-1)] + 2*PolyLog[2, 1/(2*x)] - 
         3*PolyLog[2, x] - PolyLog[2, x/(1 - x)] + 3*PolyLog[2, -1 + 2*x])))/
     (64*(1 + p2)^(3/2)*(-1 + x)) - 
    ((3*p2^2*(-1 + x) - 2*p2*x*(2 - 2*x + 9*x^2) - 12*(x^2 + x^4))*
      (-8*G[{1 - 2*x}, z]*G[{-1, -1}, -1 + 2*x] + 8*G[{-1 + 2*x}, z]*
        G[{-1, -1}, -1 + 2*x] + 4*G[{1 - 2*x}, z]*G[{-1, 1}, -1 + 2*x] - 
       4*G[{-1 + 2*x}, z]*G[{-1, 1}, -1 + 2*x] + 8*G[{1 - 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] - 8*G[{-1 + 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] + 12*G[{1 - 2*x}, z]*
        G[{0, -1}, -1 + 2*x] - 12*G[{-1 + 2*x}, z]*G[{0, -1}, -1 + 2*x] - 
       12*G[{1 - 2*x}, z]*G[{0, 1}, -1 + 2*x] + 12*G[{-1 + 2*x}, z]*
        G[{0, 1}, -1 + 2*x] - 8*G[{1 - 2*x}, z]*G[{1, -1}, -1 + 2*x] + 
       8*G[{-1 + 2*x}, z]*G[{1, -1}, -1 + 2*x] + 16*G[{1 - 2*x}, z]*
        G[{1, 1}, -1 + 2*x] - 16*G[{-1 + 2*x}, z]*G[{1, 1}, -1 + 2*x] - 
       16*G[{1 - 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] + 
       16*G[{-1 + 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] - 
       8*G[{1 - 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       8*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       4*G[{1 - 2*x}, z]*G[{1 - 2*x, 1}, -1 + 2*x] - 4*G[{-1 + 2*x}, z]*
        G[{1 - 2*x, 1}, -1 + 2*x] - 18*G[{-1, -1, -1}, z] + 
       6*G[{-1, -1, 1}, z] + 8*G[{-1, 0, -1}, z] - 8*G[{-1, 0, 1}, z] - 
       2*G[{-1, 1, -1}, z] + 6*G[{-1, 1, 1}, z] - 
       10*G[{-1, 1 - 2*x, -1}, z] + 6*G[{-1, 1 - 2*x, 1}, z] - 
       2*G[{-1, -1 + 2*x, -1}, z] + 6*G[{-1, -1 + 2*x, 1}, z] + 
       12*G[{0, -1, -1}, z] - 4*G[{0, -1, 1}, z] - 8*G[{0, 0, -1}, z] + 
       8*G[{0, 0, 1}, z] + 4*G[{0, 1, -1}, z] - 12*G[{0, 1, 1}, z] + 
       12*G[{0, 1 - 2*x, -1}, z] - 4*G[{0, 1 - 2*x, 1}, z] + 
       4*G[{0, -1 + 2*x, -1}, z] - 12*G[{0, -1 + 2*x, 1}, z] - 
       6*G[{1, -1, -1}, z] + 2*G[{1, -1, 1}, z] + 8*G[{1, 0, -1}, z] - 
       8*G[{1, 0, 1}, z] - 6*G[{1, 1, -1}, z] + 18*G[{1, 1, 1}, z] - 
       6*G[{1, 1 - 2*x, -1}, z] + 2*G[{1, 1 - 2*x, 1}, z] - 
       6*G[{1, -1 + 2*x, -1}, z] + 10*G[{1, -1 + 2*x, 1}, z] - 
       10*G[{1 - 2*x, -1, -1}, z] + 6*G[{1 - 2*x, -1, 1}, z] + 
       8*G[{1 - 2*x, 0, -1}, z] - 8*G[{1 - 2*x, 0, 1}, z] - 
       2*G[{1 - 2*x, 1, -1}, z] + 6*G[{1 - 2*x, 1, 1}, z] - 
       18*G[{1 - 2*x, 1 - 2*x, -1}, z] + 6*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       2*G[{1 - 2*x, -1 + 2*x, -1}, z] + 6*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       6*G[{-1 + 2*x, -1, -1}, z] + 2*G[{-1 + 2*x, -1, 1}, z] + 
       8*G[{-1 + 2*x, 0, -1}, z] - 8*G[{-1 + 2*x, 0, 1}, z] - 
       6*G[{-1 + 2*x, 1, -1}, z] + 10*G[{-1 + 2*x, 1, 1}, z] - 
       6*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 2*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       6*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 18*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       6*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2] - 6*G[{1 - 2*x}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[2] - 6*G[{-1 + 2*x, 1}, z]*Log[2] - 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] + 8*G[{1 - 2*x}, z]*Log[2]^2 - 
       8*G[{-1 + 2*x}, z]*Log[2]^2 - G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[4] - G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[4] - 
       G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[4] + 
       G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[4] + G[{1}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[4] + G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[4] - 2*G[{1, -1}, z]*Log[4] - 2*G[{1, 1}, z]*Log[4] - 
       G[{1 - 2*x, -1}, z]*Log[4] - 2*G[{1 - 2*x, 1}, z]*Log[4] + 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + G[{-1 + 2*x, 1}, z]*Log[4] - 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - 2*G[{1 - 2*x}, z]*Log[4]^2 + 
       2*G[{-1 + 2*x}, z]*Log[4]^2 + 5*G[{-1, -1}, z]*Log[16] + 
       G[{-1, 1}, z]*Log[16] - 2*G[{-1, -1 + 2*x}, z]*Log[16] - 
       4*G[{0, -1}, z]*Log[16] - 2*G[{0, 1 - 2*x}, z]*Log[16] + 
       4*G[{1, -1}, z]*Log[16] - 2*G[{1, -1 + 2*x}, z]*Log[16] + 
       G[{-1 + 2*x, -1}, z]*Log[16] + G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[64] - G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[64] + 
       G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[64] + 
       G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[64] + G[{1 - 2*x, -1}, z]*
        Log[64] + G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       2*G[{-1, 1}, z]*Log[256] + G[{-1, 1 - 2*x}, z]*Log[256] + 
       2*G[{0, 1}, z]*Log[256] + G[{0, -1 + 2*x}, z]*Log[256] - 
       2*G[{1, 1}, z]*Log[256] + G[{1, 1 - 2*x}, z]*Log[256] - 
       2*G[{-1, -1}, z]*Log[4096] + 2*G[{-1, 1}, z]*Log[4096] + 
       2*G[{0, -1}, z]*Log[4096] - 2*G[{0, 1}, z]*Log[4096] - 
       2*G[{1, -1}, z]*Log[4096] + 2*G[{1, 1}, z]*Log[4096] + 
       G[{1 - 2*x}, z]*Log[4 - 4*x]*Log[1 - x] - G[{-1 + 2*x}, z]*
        Log[4 - 4*x]*Log[1 - x] + 2*G[{1 - 2*x}, z]*Log[1 - x]^2 - 
       2*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 4*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2] - 8*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2] + 4*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2] - 4*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2] + 8*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2] - 4*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2] + G[{-1, -1}, z]*Log[(-1 + x)^2] + 
       5*G[{-1, 1}, z]*Log[(-1 + x)^2] + 7*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 5*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{0, -1}, z]*Log[(-1 + x)^2] - 2*G[{0, 1}, z]*Log[(-1 + x)^2] - 
       6*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 6*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 5*G[{1, -1}, z]*Log[(-1 + x)^2] - 
       G[{1, 1}, z]*Log[(-1 + x)^2] + 5*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       7*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 5*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - 3*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       7*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 3*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 
       5*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 7*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2)/2 - 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2)/2 - 8*G[{-1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 16*G[{1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 8*G[{-1}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 16*G[{1}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 4*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] - 4*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 4*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 2*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 2*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       12*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       2*G[{1 - 2*x}, z]*Log[1 - x]*Log[x] - 2*G[{-1 + 2*x}, z]*Log[1 - x]*
        Log[x] - G[{1 - 2*x}, z]*Log[x]^2 + G[{-1 + 2*x}, z]*Log[x]^2 + 
       2*G[{1 - 2*x}, z]*Log[2 + (-1 + x)^(-1)]*Log[2*x] - 
       2*G[{-1 + 2*x}, z]*Log[2 + (-1 + x)^(-1)]*Log[2*x] - 
       2*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2] + 
       4*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[x^2] + 2*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[x^2] - 4*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2] + 
       2*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2] - 
       3*G[{-1, -1}, z]*Log[x^2] + G[{-1, 1}, z]*Log[x^2] - 
       3*G[{-1, 1 - 2*x}, z]*Log[x^2] + G[{-1, -1 + 2*x}, z]*Log[x^2] + 
       2*G[{0, -1}, z]*Log[x^2] - 2*G[{0, 1}, z]*Log[x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[x^2] - 2*G[{0, -1 + 2*x}, z]*Log[x^2] - 
       G[{1, -1}, z]*Log[x^2] + 3*G[{1, 1}, z]*Log[x^2] - 
       G[{1, 1 - 2*x}, z]*Log[x^2] + 3*G[{1, -1 + 2*x}, z]*Log[x^2] - 
       3*G[{1 - 2*x, -1}, z]*Log[x^2] + G[{1 - 2*x, 1}, z]*Log[x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - G[{-1 + 2*x, -1}, z]*Log[x^2] + 3*G[{-1 + 2*x, 1}, z]*
        Log[x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2])/2 - 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2])/2 + 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2])/2 - 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2])/2 + 
       (G[{1 - 2*x}, z]*Log[x^2]*Log[256*x^2])/2 - 
       (G[{-1 + 2*x}, z]*Log[x^2]*Log[256*x^2])/2 - 4*ArcTanh[1 - 2*x]*
        G[{1 - 2*x}, z]*Log[-1 + (3 - 2*x)*x] + 4*ArcTanh[1 - 2*x]*
        G[{-1 + 2*x}, z]*Log[-1 + (3 - 2*x)*x] + 2*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 2*G[{1 - 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] + 4*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] - 2*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 4*G[{1 - 2*x}, z]*PolyLog[2, x] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, x] + 2*G[{1 - 2*x}, z]*
        PolyLog[2, x/(1 - x)] - 2*G[{-1 + 2*x}, z]*PolyLog[2, x/(1 - x)] + 
       G[{1}, z]*(3*Pi^2 + 8*G[{-1, -1}, -1 + 2*x] - 4*G[{-1, 1}, -1 + 2*x] - 
         8*G[{-1, -1 + 2*x}, -1 + 2*x] - 12*G[{0, -1}, -1 + 2*x] + 
         12*G[{0, 1}, -1 + 2*x] + 8*G[{1, -1}, -1 + 2*x] - 
         16*G[{1, 1}, -1 + 2*x] + 16*G[{1, -1 + 2*x}, -1 + 2*x] + 
         8*G[{1 - 2*x, -1}, -1 + 2*x] - 4*G[{1 - 2*x, 1}, -1 + 2*x] - 
         6*G[{-1}, -1 + 2*x]*Log[2] - 6*G[{1 - 2*x}, -1 + 2*x]*Log[2] - 
         8*Log[2]^2 + G[{-1}, -1 + 2*x]*Log[4] + G[{1}, -1 + 2*x]*Log[4] + 
         G[{1 - 2*x}, -1 + 2*x]*Log[4] + 6*Log[4]^2 + G[{1}, -1 + 2*x]*
          Log[64] + Log[4 - 4*x]*Log[1 - x] + 2*Log[1 - x]^2 - 
         4*G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] + 8*G[{1}, -1 + 2*x]*
          Log[(-1 + x)^2] - 4*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] - 
         Log[(-1 + x)^2]^2/2 + 8*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
         16*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 6*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + 2*Log[1 - x]*Log[x] - Log[x]^2 + 
         2*Log[2 + (-1 + x)^(-1)]*Log[2*x] + 2*G[{-1}, -1 + 2*x]*Log[x^2] - 
         4*G[{1}, -1 + 2*x]*Log[x^2] + 2*G[{1 - 2*x}, -1 + 2*x]*Log[x^2] - 
         (Log[(-1 + x)^2]*Log[x^2])/2 - (Log[(-1 + x)^2]*Log[256*x^2])/2 - 
         (Log[x^2]*Log[256*x^2])/2 - 4*ArcTanh[1 - 2*x]*
          Log[-1 + (3 - 2*x)*x] + 2*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         2*PolyLog[2, -1 + x^(-1)] + 4*PolyLog[2, 1 - 2*x] - 
         2*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, x] + 
         2*PolyLog[2, x/(1 - x)] - 4*PolyLog[2, -1 + 2*x]) - 
       4*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + 2*x] + G[{-1}, z]*(-3*Pi^2 - 
         8*G[{-1, -1}, -1 + 2*x] + 4*G[{-1, 1}, -1 + 2*x] + 
         8*G[{-1, -1 + 2*x}, -1 + 2*x] + 12*G[{0, -1}, -1 + 2*x] - 
         12*G[{0, 1}, -1 + 2*x] - 8*G[{1, -1}, -1 + 2*x] + 
         16*G[{1, 1}, -1 + 2*x] - 16*G[{1, -1 + 2*x}, -1 + 2*x] - 
         8*G[{1 - 2*x, -1}, -1 + 2*x] + 4*G[{1 - 2*x, 1}, -1 + 2*x] + 
         8*Log[2]^2 - G[{-1}, -1 + 2*x]*Log[4] - G[{1}, -1 + 2*x]*Log[4] - 
         G[{1 - 2*x}, -1 + 2*x]*Log[4] - 6*Log[4]^2 + G[{-1}, -1 + 2*x]*
          Log[64] - G[{1}, -1 + 2*x]*Log[64] + G[{1 - 2*x}, -1 + 2*x]*
          Log[64] - Log[4 - 4*x]*Log[1 - x] - 2*Log[1 - x]^2 + 
         4*G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] - 8*G[{1}, -1 + 2*x]*
          Log[(-1 + x)^2] + 4*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] + 
         Log[(-1 + x)^2]^2/2 - 8*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 
         16*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 6*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] - 2*Log[1 - x]*Log[x] + Log[x]^2 - 
         2*Log[2 + (-1 + x)^(-1)]*Log[2*x] - 2*G[{-1}, -1 + 2*x]*Log[x^2] + 
         4*G[{1}, -1 + 2*x]*Log[x^2] - 2*G[{1 - 2*x}, -1 + 2*x]*Log[x^2] + 
         (Log[(-1 + x)^2]*Log[x^2])/2 + (Log[(-1 + x)^2]*Log[256*x^2])/2 + 
         (Log[x^2]*Log[256*x^2])/2 + 4*ArcTanh[1 - 2*x]*
          Log[-1 + (3 - 2*x)*x] - 2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         2*PolyLog[2, -1 + x^(-1)] - 4*PolyLog[2, 1 - 2*x] + 
         2*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, x] - 
         2*PolyLog[2, x/(1 - x)] + 4*PolyLog[2, -1 + 2*x])))/
     (256*(1 + p2)^(3/2)*(-1 + x)*x^2) + 
    ((3*p2^2*(-1 + x) - 4*p2*x*(1 - x + 3*x^2) - 8*(x^2 + x^4))*
      (8*G[{0, 1 - 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1, -1}, z] + 4*G[{1 - 2*x, -1, 1}, z] + 
       4*G[{1 - 2*x, 0, -1}, z] - 4*G[{1 - 2*x, 0, 1}, z] + 
       4*G[{1 - 2*x, 1, 1}, z] - 20*G[{1 - 2*x, 1 - 2*x, -1}, z] + 
       4*G[{1 - 2*x, 1 - 2*x, 1}, z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       4*G[{-1 + 2*x, -1, -1}, z] + 4*G[{-1 + 2*x, 0, -1}, z] - 
       4*G[{-1 + 2*x, 0, 1}, z] - 4*G[{-1 + 2*x, 1, -1}, z] + 
       4*G[{-1 + 2*x, 1, 1}, z] - 4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 20*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       4*G[{-1 + 2*x, 1}, z]*Log[2] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       2*G[{1 - 2*x, -1}, z]*Log[4] - 2*G[{1 - 2*x, 1}, z]*Log[4] - 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4] + G[{1 - 2*x, -1}, z]*Log[16] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16] + G[{-1 + 2*x, -1}, z]*Log[16] + G[{-1 + 2*x, 1}, z]*
        Log[16] + G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 2*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       4*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 4*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 8*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       8*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1 - 2*x, -1}, z]*Log[x^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 
       2*G[{-1 + 2*x, 1}, z]*Log[x^2] + 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] + G[{1 - 2*x}, z]*(-8*G[{-1, -1}, -1 + 2*x] + 
         4*G[{-1, 1}, -1 + 2*x] + 8*G[{-1, -1 + 2*x}, -1 + 2*x] + 
         12*G[{0, -1}, -1 + 2*x] - 12*G[{0, 1}, -1 + 2*x] - 
         8*G[{1, -1}, -1 + 2*x] + 16*G[{1, 1}, -1 + 2*x] - 
         16*G[{1, -1 + 2*x}, -1 + 2*x] - 8*G[{1 - 2*x, -1}, -1 + 2*x] + 
         4*G[{1 - 2*x, 1}, -1 + 2*x] + 16*Log[2]^2 - G[{-1}, -1 + 2*x]*
          Log[4] - G[{1}, -1 + 2*x]*Log[4] - G[{1 - 2*x}, -1 + 2*x]*Log[4] - 
         4*Log[4]^2 + G[{-1}, -1 + 2*x]*Log[64] - G[{1}, -1 + 2*x]*Log[64] + 
         G[{1 - 2*x}, -1 + 2*x]*Log[64] + 2*Log[4 - 4*x]*Log[1 - x] + 
         4*Log[1 - x]^2 + 4*G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] - 
         8*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] + 4*G[{1 - 2*x}, -1 + 2*x]*
          Log[(-1 + x)^2] + Log[(-1 + x)^2]^2 - 8*G[{-1}, -1 + 2*x]*
          Log[4*(-1 + x)^2] + 16*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
         4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 4*Log[1 - x]*Log[x] - 
         2*Log[x]^2 + 4*Log[2 + (-1 + x)^(-1)]*Log[2*x] - 
         2*G[{-1}, -1 + 2*x]*Log[x^2] + 4*G[{1}, -1 + 2*x]*Log[x^2] - 
         2*G[{1 - 2*x}, -1 + 2*x]*Log[x^2] + Log[(-1 + x)^2]*Log[x^2] + 
         Log[(-1 + x)^2]*Log[256*x^2] + Log[x^2]*Log[256*x^2] - 
         8*ArcTanh[1 - 2*x]*Log[-1 + (3 - 2*x)*x] + 
         4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 4*PolyLog[2, -1 + x^(-1)] + 
         8*PolyLog[2, 1 - 2*x] - 4*PolyLog[2, (2 - 2*x)^(-1)] + 
         8*PolyLog[2, x] + 4*PolyLog[2, x/(1 - x)] - 
         8*PolyLog[2, -1 + 2*x]) + G[{-1 + 2*x}, z]*
        (8*G[{-1, -1}, -1 + 2*x] - 4*G[{-1, 1}, -1 + 2*x] - 
         8*G[{-1, -1 + 2*x}, -1 + 2*x] - 12*G[{0, -1}, -1 + 2*x] + 
         12*G[{0, 1}, -1 + 2*x] + 8*G[{1, -1}, -1 + 2*x] - 
         16*G[{1, 1}, -1 + 2*x] + 16*G[{1, -1 + 2*x}, -1 + 2*x] + 
         8*G[{1 - 2*x, -1}, -1 + 2*x] - 4*G[{1 - 2*x, 1}, -1 + 2*x] - 
         6*G[{-1}, -1 + 2*x]*Log[2] - 6*G[{1 - 2*x}, -1 + 2*x]*Log[2] - 
         16*Log[2]^2 + G[{-1}, -1 + 2*x]*Log[4] + G[{1}, -1 + 2*x]*Log[4] + 
         G[{1 - 2*x}, -1 + 2*x]*Log[4] + 4*Log[4]^2 + G[{1}, -1 + 2*x]*
          Log[64] - 2*Log[4 - 4*x]*Log[1 - x] - 4*Log[1 - x]^2 - 
         4*G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] + 8*G[{1}, -1 + 2*x]*
          Log[(-1 + x)^2] - 4*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] - 
         Log[(-1 + x)^2]^2 + 8*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
         16*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 4*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] - 4*Log[1 - x]*Log[x] + 2*Log[x]^2 - 
         4*Log[2 + (-1 + x)^(-1)]*Log[2*x] + 2*G[{-1}, -1 + 2*x]*Log[x^2] - 
         4*G[{1}, -1 + 2*x]*Log[x^2] + 2*G[{1 - 2*x}, -1 + 2*x]*Log[x^2] - 
         Log[(-1 + x)^2]*Log[x^2] - Log[(-1 + x)^2]*Log[256*x^2] - 
         Log[x^2]*Log[256*x^2] + 8*ArcTanh[1 - 2*x]*Log[-1 + (3 - 2*x)*x] - 
         4*PolyLog[2, 1 + 1/(2*(-1 + x))] + 4*PolyLog[2, -1 + x^(-1)] - 
         8*PolyLog[2, 1 - 2*x] + 4*PolyLog[2, (2 - 2*x)^(-1)] - 
         8*PolyLog[2, x] - 4*PolyLog[2, x/(1 - x)] + 
         8*PolyLog[2, -1 + 2*x])))/(256*(1 + p2)^(3/2)*(-1 + x)*x^2) + 
    (x*((Pi^2*G[{1 - 2*x}, z])/12 - (Pi^2*G[{-1 + 2*x}, z])/12 + 
       3*G[{-1, -1, -1}, z] - 3*G[{-1, -1, 1}, z] - G[{-1, 0, -1}, z] + 
       G[{-1, 0, 1}, z] - 2*G[{-1, 1, -1}, z] + G[{-1, 1, 1}, z] + 
       2*G[{-1, 1 - 2*x, -1}, z] + G[{-1, -1 + 2*x, -1}, z] - 
       2*G[{0, -1, -1}, z] + 2*G[{0, 1, 1}, z] - 2*G[{0, 1 - 2*x, 1}, z] + 
       2*G[{0, -1 + 2*x, -1}, z] - G[{1, -1, -1}, z] + 2*G[{1, -1, 1}, z] - 
       G[{1, 0, -1}, z] + G[{1, 0, 1}, z] + 3*G[{1, 1, -1}, z] - 
       3*G[{1, 1, 1}, z] - G[{1, 1 - 2*x, 1}, z] - 2*G[{1, -1 + 2*x, 1}, z] + 
       2*G[{1 - 2*x, -1, -1}, z] + G[{1 - 2*x, 0, -1}, z] - 
       G[{1 - 2*x, 0, 1}, z] - G[{1 - 2*x, 1, -1}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1}, z] + 4*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{-1 + 2*x, -1, 1}, z] + 
       G[{-1 + 2*x, 0, -1}, z] - G[{-1 + 2*x, 0, 1}, z] - 
       2*G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 2*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       (3*G[{-1, -1}, z]*Log[2])/2 - (3*G[{-1, 1}, z]*Log[2])/2 + 
       (3*G[{1, -1}, z]*Log[2])/2 + (3*G[{1, 1}, z]*Log[2])/2 - 
       (G[{1 - 2*x, -1}, z]*Log[2])/2 - (G[{1 - 2*x, 1}, z]*Log[2])/2 + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[2] + (G[{-1 + 2*x, -1}, z]*Log[2])/2 + 
       (G[{-1 + 2*x, 1}, z]*Log[2])/2 - G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - 
       G[{-1, 1 - 2*x}, z]*Log[4] + G[{-1, -1 + 2*x}, z]*Log[4] + 
       G[{0, 1 - 2*x}, z]*Log[4] - G[{0, -1 + 2*x}, z]*Log[4] - 
       G[{1, 1 - 2*x}, z]*Log[4] + G[{1, -1 + 2*x}, z]*Log[4] - 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] + 
       (G[{-1, -1}, z]*Log[8])/2 + (7*G[{-1, 1}, z]*Log[8])/2 - 
       G[{-1, -1 + 2*x}, z]*Log[8] - 2*G[{0, -1}, z]*Log[8] - 
       2*G[{0, 1}, z]*Log[8] + (G[{1, -1}, z]*Log[8])/2 + 
       (7*G[{1, 1}, z]*Log[8])/2 + G[{1, 1 - 2*x}, z]*Log[8] + 
       (3*G[{1 - 2*x, -1}, z]*Log[8])/2 - (3*G[{1 - 2*x, 1}, z]*Log[8])/2 + 
       (3*G[{-1 + 2*x, -1}, z]*Log[8])/2 - (3*G[{-1 + 2*x, 1}, z]*Log[8])/2 - 
       2*G[{0, 1}, z]*Log[16] - 2*G[{-1, 1}, z]*Log[64] + 
       2*G[{0, 1}, z]*Log[64] - 2*G[{1, 1}, z]*Log[64] - 
       G[{-1, -1}, z]*Log[256] + G[{-1, 1}, z]*Log[256] + 
       G[{0, -1}, z]*Log[256] - G[{1, -1}, z]*Log[256] + 
       G[{1, 1}, z]*Log[256] + (G[{1 - 2*x}, z]*Log[2 - 2*x]*
         Log[3 - x^(-1) - 2*x])/2 - (G[{-1 + 2*x}, z]*Log[2 - 2*x]*
         Log[3 - x^(-1) - 2*x])/2 - G[{1 - 2*x}, z]*Log[4]*Log[1 - x] + 
       G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] - 3*G[{-1, -1}, z]*
        Log[(-1 + x)^2] - 3*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       3*G[{1, 1}, z]*Log[(-1 + x)^2] + 3*G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       4*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 3*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 3*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 2*G[{-1 + 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 2*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       4*ArcTanh[3 - 2/x]*G[{1 - 2*x}, z]*Log[2*x] - 4*ArcTanh[3 - 2/x]*
        G[{-1 + 2*x}, z]*Log[2*x] + (G[{1 - 2*x}, z]*Log[128]*Log[2*x])/2 - 
       (G[{-1 + 2*x}, z]*Log[128]*Log[2*x])/2 + 
       (G[{1 - 2*x}, z]*Log[x]*Log[2*x])/2 - 
       (G[{-1 + 2*x}, z]*Log[x]*Log[2*x])/2 - G[{1 - 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] + G[{-1 + 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 
       (G[{1 - 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x])/2 + 
       (G[{-1 + 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x])/2 - 
       G[{-1, -1}, z]*Log[x^2] + (5*G[{-1, 1}, z]*Log[x^2])/2 - 
       G[{-1, 1 - 2*x}, z]*Log[x^2] + (5*G[{-1, -1 + 2*x}, z]*Log[x^2])/2 + 
       G[{0, -1}, z]*Log[x^2] - G[{0, 1}, z]*Log[x^2] + 
       G[{0, 1 - 2*x}, z]*Log[x^2] - G[{0, -1 + 2*x}, z]*Log[x^2] - 
       (5*G[{1, -1}, z]*Log[x^2])/2 + G[{1, 1}, z]*Log[x^2] - 
       (5*G[{1, 1 - 2*x}, z]*Log[x^2])/2 + G[{1, -1 + 2*x}, z]*Log[x^2] + 
       G[{1 - 2*x, -1}, z]*Log[x^2] - (G[{1 - 2*x, 1}, z]*Log[x^2])/2 + 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[x^2])/2 + (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 - 
       G[{-1 + 2*x, 1}, z]*Log[x^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/
        2 - G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 2*G[{-1, -1}, z]*
        Log[4*x^2] - 2*G[{-1, 1}, z]*Log[4*x^2] + G[{-1, 1 - 2*x}, z]*
        Log[4*x^2] - 3*G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       2*G[{1, -1}, z]*Log[4*x^2] - 2*G[{1, 1}, z]*Log[4*x^2] + 
       3*G[{1, 1 - 2*x}, z]*Log[4*x^2] - G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + 3*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - 3*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] - (3*G[{1 - 2*x}, z]*Log[2 - 2*x]*
         Log[-16*(-1 + x)^3*(-1 + 2*x)])/2 + (3*G[{-1 + 2*x}, z]*Log[2 - 2*x]*
         Log[-16*(-1 + x)^3*(-1 + 2*x)])/2 + 2*G[{1 - 2*x}, z]*Log[2*x]*
        Log[(-1 + x)^3*(-1 + 2*x)] - 2*G[{-1 + 2*x}, z]*Log[2*x]*
        Log[(-1 + x)^3*(-1 + 2*x)] - 4*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - G[{1 - 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] + G[{-1 + 2*x}, z]*PolyLog[2, -1 + x^(-1)] + 
       7*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] - 7*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 2*x] - 2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 3*G[{1 - 2*x}, z]*PolyLog[2, x] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x] + 2*G[{1 - 2*x}, z]*
        PolyLog[2, x/(1 - x)] - 2*G[{-1 + 2*x}, z]*PolyLog[2, x/(1 - x)] + 
       G[{-1}, z]*((11*Pi^2)/12 + (3*Log[4]^2)/2 + 
         (3*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x])/2 - 3*Log[4]*Log[1 - x] + 
         3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 12*ArcTanh[3 - 2/x]*
          Log[2*x] + (3*Log[128]*Log[2*x])/2 + (3*Log[x]*Log[2*x])/2 - 
         3*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 
         (3*Log[x]*Log[-2*(-1 + x)*x])/2 - (3*Log[x^2]*Log[16*x^2])/2 - 
         (9*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)])/2 + 
         6*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
         12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 3*PolyLog[2, -1 + x^(-1)] + 
         13*PolyLog[2, 1 - 2*x] - 6*PolyLog[2, (2 - 2*x)^(-1)] - 
         3*PolyLog[2, 1/(2*x)] + 9*PolyLog[2, x] + 6*PolyLog[2, x/(1 - x)] - 
         13*PolyLog[2, -1 + 2*x]) - 7*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       7*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       G[{1}, z]*((-11*Pi^2)/12 - (3*Log[4]^2)/2 - 
         (3*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x])/2 + Log[64]*Log[1 - x] - 
         3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 12*ArcTanh[3 - 2/x]*
          Log[2*x] - (3*Log[128]*Log[2*x])/2 - (3*Log[x]*Log[2*x])/2 + 
         3*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] + 
         (3*Log[x]*Log[-2*(-1 + x)*x])/2 + (3*Log[x^2]*Log[16*x^2])/2 + 
         (9*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)])/2 - 
         6*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 
         12*PolyLog[2, 1 + 1/(2*(-1 + x))] + 3*PolyLog[2, -1 + x^(-1)] - 
         13*PolyLog[2, 1 - 2*x] + 6*PolyLog[2, (2 - 2*x)^(-1)] + 
         3*PolyLog[2, 1/(2*x)] - 9*PolyLog[2, x] - 6*PolyLog[2, x/(1 - x)] + 
         13*PolyLog[2, -1 + 2*x])))/(16*(1 + p2)^(3/2)) + 
    ((2 + 3*p2*x + 2*x^2)*(-3*(-2*G[{-1, -1, -1}, z] + 2*G[{-1, -1, 1}, z] + 
         4*G[{-1, 0, -1}, z] - 4*G[{-1, 0, 1}, z] - 2*G[{-1, 1, -1}, z] + 
         2*G[{-1, 1, 1}, z] - 12*G[{-1, 1 - 2*x, -1}, z] + 
         12*G[{-1, 1 - 2*x, 1}, z] + 4*G[{-1, -1 + 2*x, -1}, z] - 
         4*G[{-1, -1 + 2*x, 1}, z] + 4*G[{0, -1, -1}, z] - 
         4*G[{0, -1, 1}, z] - 8*G[{0, 0, -1}, z] + 8*G[{0, 0, 1}, z] + 
         4*G[{0, 1, -1}, z] - 4*G[{0, 1, 1}, z] + 8*G[{0, 1 - 2*x, -1}, z] - 
         8*G[{0, -1 + 2*x, 1}, z] - 2*G[{1, -1, -1}, z] + 
         2*G[{1, -1, 1}, z] + 4*G[{1, 0, -1}, z] - 4*G[{1, 0, 1}, z] - 
         2*G[{1, 1, -1}, z] + 2*G[{1, 1, 1}, z] + 4*G[{1, 1 - 2*x, -1}, z] - 
         4*G[{1, 1 - 2*x, 1}, z] - 12*G[{1, -1 + 2*x, -1}, z] + 
         12*G[{1, -1 + 2*x, 1}, z] + 4*G[{1 - 2*x, -1, 1}, z] + 
         4*G[{1 - 2*x, 0, -1}, z] - 4*G[{1 - 2*x, 0, 1}, z] - 
         8*G[{1 - 2*x, 1 - 2*x, -1}, z] - 8*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         4*G[{1 - 2*x, -1 + 2*x, 1}, z] + 4*G[{-1 + 2*x, 0, -1}, z] - 
         4*G[{-1 + 2*x, 0, 1}, z] - 4*G[{-1 + 2*x, 1, -1}, z] - 
         4*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 8*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
         8*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z]*Log[16] - 
         G[{-1, -1}, z]*Log[256] + G[{-1, 1}, z]*Log[256] + 
         G[{0, -1}, z]*Log[256] - G[{0, 1}, z]*Log[256] - 
         G[{0, 1 - 2*x}, z]*Log[256] + G[{0, -1 + 2*x}, z]*Log[256] - 
         G[{1, -1}, z]*Log[256] + G[{1, 1}, z]*Log[256] - 
         G[{1 - 2*x, -1}, z]*Log[256] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 
         G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + G[{-1 + 2*x, -1}, z]*Log[256] + 
         G[{-1 + 2*x, 1}, z]*Log[256] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 
         2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - G[{1 - 2*x, -1}, z]*
          Log[4096] - G[{1 - 2*x, -1 + 2*x}, z]*Log[4096] + 
         G[{-1 + 2*x, 1}, z]*Log[4096] + G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[4096] - G[{0, -1}, z]*Log[65536] + G[{0, 1}, z]*Log[65536] + 
         G[{0, -1}, z]*Log[16777216] - G[{0, 1}, z]*Log[16777216] - 
         4*G[{-1, 1}, z]*Log[(-1 + x)^2] + 6*G[{-1, 1 - 2*x}, z]*
          Log[(-1 + x)^2] + 2*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 4*G[{0, -1 + 2*x}, z]*
          Log[(-1 + x)^2] + 4*G[{1, -1}, z]*Log[(-1 + x)^2] - 
         2*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 6*G[{1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] - 6*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
         4*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 6*G[{-1 + 2*x, 1}, z]*
          Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         8*G[{-1, -1}, z]*Log[x] + 16*G[{-1, 1}, z]*Log[x] - 
         12*G[{-1, 1 - 2*x}, z]*Log[x] - 4*G[{-1, -1 + 2*x}, z]*Log[x] + 
         16*G[{0, -1}, z]*Log[x] - 16*G[{0, 1}, z]*Log[x] - 
         16*G[{1, -1}, z]*Log[x] + 8*G[{1, 1}, z]*Log[x] + 
         4*G[{1, 1 - 2*x}, z]*Log[x] + 12*G[{1, -1 + 2*x}, z]*Log[x] - 
         8*G[{1 - 2*x, -1}, z]*Log[x] + 8*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] + 
         8*G[{-1 + 2*x, 1}, z]*Log[x] - 8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] + 
         G[{1 - 2*x}, z]*(3*Pi^2 + 18*Log[2]^2 - 4*Log[4]^2 - 
           2*Log[4]*Log[1 - 2*x] + Log[2 - 2*x]*Log[4/(-1 + x)^8] + 
           2*Log[1 - x]*Log[-16*(-1 + x)] + Log[(-1 + x)^2]^2 + 
           2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 4*Log[1 - x]*Log[x/32] - 
           2*Log[16]*Log[x] + 2*Log[(-1 + x)^2]*Log[x] - 2*Log[x]^2 - 
           2*Log[128]*Log[2*x] + 4*Log[1 - 2*x]*Log[2*x] + 
           Log[64]*Log[-4*(-1 + x)*x] - 12*Log[x]*Log[16*x^2] + 
           Log[(-1 + x)^2]*Log[256*x^2] + 2*Log[x]*Log[256*x^2] + 
           2*Log[x]*Log[4096*x^2] + 12*Log[x/(1 - x)]*Log[-1 + 2*x] + 
           4*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] + 4*Log[-4*(-1 + x)*x]*
            Log[x*(-1 + 2*x)] - 4*Log[x]*Log[1 - 3*x + 2*x^2] - 
           4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 4*PolyLog[2, -1 + x^(-1)] + 
           12*PolyLog[2, 1 - 2*x] - 16*PolyLog[2, 1/(2*x)] + 
           4*PolyLog[2, x] - 12*PolyLog[2, -1 + 2*x]) - 
         G[{-1 + 2*x}, z]*(3*Pi^2 + 18*Log[2]^2 - 4*Log[4]^2 - 
           Log[16]*Log[1 - 2*x] + Log[2 - 2*x]*Log[4/(-1 + x)^8] + 
           2*Log[1 - x]*Log[-16*(-1 + x)] + Log[(-1 + x)^2]^2 + 
           2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 4*Log[1 - x]*Log[x/32] - 
           Log[256]*Log[x] + 2*Log[(-1 + x)^2]*Log[x] - 2*Log[x]^2 - 
           2*Log[128]*Log[2*x] + 4*Log[1 - 2*x]*Log[2*x] + 
           Log[64]*Log[-4*(-1 + x)*x] - 12*Log[x]*Log[16*x^2] + 
           Log[(-1 + x)^2]*Log[256*x^2] + 2*Log[x]*Log[256*x^2] + 
           2*Log[x]*Log[4096*x^2] + 12*Log[x/(1 - x)]*Log[-1 + 2*x] + 
           4*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] + 4*Log[-4*(-1 + x)*x]*
            Log[x*(-1 + 2*x)] - 4*Log[x]*Log[1 - 3*x + 2*x^2] - 
           4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 4*PolyLog[2, -1 + x^(-1)] + 
           12*PolyLog[2, 1 - 2*x] - 16*PolyLog[2, 1/(2*x)] + 
           4*PolyLog[2, x] - 12*PolyLog[2, -1 + 2*x])) + 
       G[{1}, z]*(-5*Pi^2 - 12*G[{-1, -1}, -1 + 2*x] + 
         12*G[{-1, 1}, -1 + 2*x] + 36*G[{-1, -1 + 2*x}, -1 + 2*x] + 
         24*G[{0, -1}, -1 + 2*x] - 24*G[{0, 1}, -1 + 2*x] - 
         12*G[{1, -1}, -1 + 2*x] + 12*G[{1, 1}, -1 + 2*x] - 
         36*G[{1, -1 + 2*x}, -1 + 2*x] - 12*G[{1 - 2*x, -1}, -1 + 2*x] + 
         12*G[{1 - 2*x, 1}, -1 + 2*x] - 12*Log[4]^2 - 3*G[{-1}, -1 + 2*x]*
          Log[65536] + 3*G[{1}, -1 + 2*x]*Log[65536] - 6*G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] + 18*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] + 
         6*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] + 
         6*Log[256]*Log[(-1 + x)^2] + 9*Log[(-1 + x)^2]^2 - 
         15*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 3*Log[(-1 + x)^2]*
          Log[256*(-1 + x)^2] - 36*G[{-1}, -1 + 2*x]*Log[x] + 
         12*G[{1}, -1 + 2*x]*Log[x] - 12*G[{1 - 2*x}, -1 + 2*x]*Log[x] - 
         12*Log[16]*Log[x] + 6*Log[256]*Log[x] + 12*Log[x]^2 - 
         18*Log[x]*Log[16*x^2] + 6*Log[x]*Log[256*x^2] + 
         24*PolyLog[2, 1 - 2*x] - 48*PolyLog[2, 1 - x] + 48*PolyLog[2, x] - 
         24*PolyLog[2, -1 + 2*x]) + G[{-1}, z]*(5*Pi^2 + 
         12*G[{-1, -1}, -1 + 2*x] - 12*G[{-1, 1}, -1 + 2*x] - 
         36*G[{-1, -1 + 2*x}, -1 + 2*x] - 24*G[{0, -1}, -1 + 2*x] + 
         24*G[{0, 1}, -1 + 2*x] + 12*G[{1, -1}, -1 + 2*x] - 
         12*G[{1, 1}, -1 + 2*x] + 36*G[{1, -1 + 2*x}, -1 + 2*x] + 
         12*G[{1 - 2*x, -1}, -1 + 2*x] - 12*G[{1 - 2*x, 1}, -1 + 2*x] + 
         12*Log[4]^2 + 3*G[{-1}, -1 + 2*x]*Log[65536] - 3*G[{1}, -1 + 2*x]*
          Log[65536] + 6*G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] - 
         18*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 6*G[{1 - 2*x}, -1 + 2*x]*
          Log[(-1 + x)^2] - 6*Log[256]*Log[(-1 + x)^2] - 
         9*Log[(-1 + x)^2]^2 + 15*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         3*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 36*G[{-1}, -1 + 2*x]*
          Log[x] - 12*G[{1}, -1 + 2*x]*Log[x] + 12*G[{1 - 2*x}, -1 + 2*x]*
          Log[x] + 12*Log[16]*Log[x] - 6*Log[256]*Log[x] - 12*Log[x]^2 + 
         18*Log[x]*Log[16*x^2] - 6*Log[x]*Log[256*x^2] - 
         24*PolyLog[2, 1 - 2*x] + 48*PolyLog[2, 1 - x] - 48*PolyLog[2, x] + 
         24*PolyLog[2, -1 + 2*x])))/(384*(1 + p2)^(3/2)*(-1 + x)) + 
    ((-2 + p2 + 2*x)*(7*Pi^2*G[{1 - 2*x}, z] - 7*Pi^2*G[{-1 + 2*x}, z] - 
       24*G[{1 - 2*x}, z]*G[{-1, -1}, -1 + 2*x] + 24*G[{-1 + 2*x}, z]*
        G[{-1, -1}, -1 + 2*x] + 48*G[{1 - 2*x}, z]*G[{-1, -1 - 2*x}, 1] - 
       48*G[{-1 + 2*x}, z]*G[{-1, -1 - 2*x}, 1] - 24*G[{1 - 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] + 24*G[{-1 + 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] - 96*G[{1 - 2*x}, z]*
        G[{-1, 1 + 2*x}, 1] + 96*G[{-1 + 2*x}, z]*G[{-1, 1 + 2*x}, 1] + 
       24*G[{1 - 2*x}, z]*G[{0, -1}, -1 + 2*x] - 24*G[{-1 + 2*x}, z]*
        G[{0, -1}, -1 + 2*x] - 24*G[{1 - 2*x}, z]*G[{0, 1}, -1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*G[{0, 1}, -1 + 2*x] - 120*G[{1 - 2*x}, z]*
        G[{0, -1 - 2*x}, 1] + 120*G[{-1 + 2*x}, z]*G[{0, -1 - 2*x}, 1] + 
       120*G[{1 - 2*x}, z]*G[{0, 1 + 2*x}, 1] - 120*G[{-1 + 2*x}, z]*
        G[{0, 1 + 2*x}, 1] - 24*G[{1 - 2*x}, z]*G[{1, -1}, -1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*G[{1, -1}, -1 + 2*x] + 72*G[{1 - 2*x}, z]*
        G[{1, 1}, -1 + 2*x] - 72*G[{-1 + 2*x}, z]*G[{1, 1}, -1 + 2*x] - 
       24*G[{1 - 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] - 
       144*G[{1 - 2*x}, z]*G[{-1 - 2*x, 1}, 1] + 144*G[{-1 + 2*x}, z]*
        G[{-1 - 2*x, 1}, 1] + 144*G[{1 - 2*x}, z]*G[{-1 - 2*x, -1 - 2*x}, 
         1] - 144*G[{-1 + 2*x}, z]*G[{-1 - 2*x, -1 - 2*x}, 1] - 
       72*G[{1 - 2*x}, z]*G[{-1 - 2*x, 1 + 2*x}, 1] + 
       72*G[{-1 + 2*x}, z]*G[{-1 - 2*x, 1 + 2*x}, 1] - 
       24*G[{1 - 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       24*G[{1 - 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] - 
       24*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] + 
       96*G[{1 - 2*x}, z]*G[{1 + 2*x, 1}, 1] - 96*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1}, 1] + 48*G[{1 - 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] - 
       48*G[{-1 + 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] - 
       96*G[{1 - 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] + 96*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1 + 2*x}, 1] + 204*G[{-1, -1, -1}, z] - 
       36*G[{-1, -1, 1}, z] + 24*G[{-1, -1, -1 - 2*x}, z] - 
       108*G[{-1, 0, -1}, z] + 108*G[{-1, 0, 1}, z] + 48*G[{-1, 1, -1}, z] - 
       132*G[{-1, 1, 1}, z] - 24*G[{-1, 1, -1 - 2*x}, z] + 
       24*G[{-1, -1 - 2*x, 1}, z] - 24*G[{-1, -1 - 2*x, -1 - 2*x}, z] + 
       60*G[{-1, 1 - 2*x, -1}, z] + 24*G[{-1, 1 - 2*x, 1}, z] - 
       24*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 48*G[{-1, -x, 1}, z] + 
       48*G[{-1, -x, -1 - 2*x}, z] + 72*G[{-1, -1 + 2*x, -1}, z] - 
       96*G[{-1, -1 + 2*x, 1}, z] - 168*G[{0, -1, -1}, z] + 
       48*G[{0, -1, 1}, z] + 96*G[{0, 0, -1}, z] - 96*G[{0, 0, 1}, z] - 
       48*G[{0, 1, -1}, z] + 168*G[{0, 1, 1}, z] - 
       24*G[{0, 1 - 2*x, -1}, z] + 48*G[{0, 1 - 2*x, 1}, z] - 
       48*G[{0, -1 + 2*x, -1}, z] + 24*G[{0, -1 + 2*x, 1}, z] + 
       132*G[{1, -1, -1}, z] - 48*G[{1, -1, 1}, z] + 
       24*G[{1, -1, 1 + 2*x}, z] - 108*G[{1, 0, -1}, z] + 
       108*G[{1, 0, 1}, z] + 36*G[{1, 1, -1}, z] - 204*G[{1, 1, 1}, z] - 
       24*G[{1, 1, 1 + 2*x}, z] + 96*G[{1, 1 - 2*x, -1}, z] - 
       72*G[{1, 1 - 2*x, 1}, z] + 48*G[{1, x, -1}, z] - 
       48*G[{1, x, 1 + 2*x}, z] - 24*G[{1, -1 + 2*x, -1}, z] - 
       60*G[{1, -1 + 2*x, 1}, z] + 24*G[{1, -1 + 2*x, 1 + 2*x}, z] - 
       24*G[{1, 1 + 2*x, -1}, z] + 24*G[{1, 1 + 2*x, 1 + 2*x}, z] + 
       120*G[{1 - 2*x, -1, -1}, z] - 36*G[{1 - 2*x, -1, 1}, z] + 
       24*G[{1 - 2*x, -1, -1 - 2*x}, z] - 36*G[{1 - 2*x, 0, -1}, z] + 
       36*G[{1 - 2*x, 0, 1}, z] + 72*G[{1 - 2*x, 1, -1}, z] - 
       120*G[{1 - 2*x, 1, 1}, z] + 24*G[{1 - 2*x, 1, -1 - 2*x}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, -1}, z] - 24*G[{1 - 2*x, -1 - 2*x, 1}, z] + 
       24*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, z] - 
       72*G[{1 - 2*x, 1 - 2*x, -1}, z] + 24*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       24*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, z] + 48*G[{1 - 2*x, -x, 1}, z] - 
       48*G[{1 - 2*x, -x, -1 - 2*x}, z] + 24*G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       12*G[{1 - 2*x, -1 + 2*x, 1}, z] + 120*G[{-1 + 2*x, -1, -1}, z] - 
       72*G[{-1 + 2*x, -1, 1}, z] - 24*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 
       36*G[{-1 + 2*x, 0, -1}, z] + 36*G[{-1 + 2*x, 0, 1}, z] + 
       36*G[{-1 + 2*x, 1, -1}, z] - 120*G[{-1 + 2*x, 1, 1}, z] - 
       24*G[{-1 + 2*x, 1, 1 + 2*x}, z] + 12*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 48*G[{-1 + 2*x, x, -1}, z] + 
       48*G[{-1 + 2*x, x, 1 + 2*x}, z] - 24*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       72*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 24*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, 
         z] + 24*G[{-1 + 2*x, 1 + 2*x, -1}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, 1}, z] - 24*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, 
         z] + 36*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[2] + 
       36*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[2] - 
       36*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2] - 
       36*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2] + 
       48*G[{-1, -1}, z]*Log[2] - 48*G[{-1, 1}, z]*Log[2] + 
       12*G[{-1, -1 - 2*x}, z]*Log[2] - 12*G[{-1, 1 - 2*x}, z]*Log[2] - 
       12*G[{-1, -1 + 2*x}, z]*Log[2] - 12*G[{-1, 1 + 2*x}, z]*Log[2] - 
       24*G[{0, 1 - 2*x}, z]*Log[2] + 24*G[{0, -1 + 2*x}, z]*Log[2] + 
       48*G[{1, -1}, z]*Log[2] - 48*G[{1, 1}, z]*Log[2] + 
       12*G[{1, -1 - 2*x}, z]*Log[2] + 36*G[{1, 1 - 2*x}, z]*Log[2] + 
       36*G[{1, -1 + 2*x}, z]*Log[2] - 12*G[{1, 1 + 2*x}, z]*Log[2] - 
       12*G[{1 - 2*x, -1}, z]*Log[2] + 48*G[{1 - 2*x, 1}, z]*Log[2] - 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] + 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[2] - 48*G[{1 - 2*x, -1 + 2*x}, z]*Log[2] + 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[2] - 48*G[{-1 + 2*x, -1}, z]*Log[2] + 
       12*G[{-1 + 2*x, 1}, z]*Log[2] - 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[2] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - 36*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[2] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[2] + 
       30*G[{1 - 2*x}, z]*Log[2]^2 - 30*G[{-1 + 2*x}, z]*Log[2]^2 - 
       6*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[4] - 6*G[{1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[4] - 6*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[4] + 6*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[4] + 
       6*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[4] + 6*G[{1 - 2*x}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[4] + 48*G[{-1, -1}, z]*Log[4] - 
       48*G[{-1, 1}, z]*Log[4] + 18*G[{-1, -1 - 2*x}, z]*Log[4] - 
       6*G[{-1, 1 - 2*x}, z]*Log[4] + 6*G[{-1, -1 + 2*x}, z]*Log[4] - 
       6*G[{-1, 1 + 2*x}, z]*Log[4] - 120*G[{0, -1}, z]*Log[4] + 
       24*G[{0, 1}, z]*Log[4] - 24*G[{0, -1 - 2*x}, z]*Log[4] + 
       24*G[{0, 1 + 2*x}, z]*Log[4] + 72*G[{1, -1}, z]*Log[4] - 
       24*G[{1, 1}, z]*Log[4] + 6*G[{1, -1 - 2*x}, z]*Log[4] - 
       18*G[{1, 1 - 2*x}, z]*Log[4] - 6*G[{1, -1 + 2*x}, z]*Log[4] - 
       18*G[{1, 1 + 2*x}, z]*Log[4] + 12*G[{1 - 2*x, -1}, z]*Log[4] + 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[4] + 30*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4] + 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] + 
       6*G[{1 - 2*x, 1 + 2*x}, z]*Log[4] + 24*G[{-1 + 2*x, -1}, z]*Log[4] + 
       12*G[{-1 + 2*x, 1}, z]*Log[4] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - 6*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[4] - 24*G[{1 - 2*x}, z]*Log[4]^2 + 24*G[{-1 + 2*x}, z]*Log[4]^2 - 
       24*G[{-1, -1}, z]*Log[8] + 60*G[{-1, 1}, z]*Log[8] - 
       6*G[{-1, -1 - 2*x}, z]*Log[8] - 12*G[{-1, 1 - 2*x}, z]*Log[8] - 
       6*G[{-1, 1 + 2*x}, z]*Log[8] - 72*G[{0, 1}, z]*Log[8] - 
       12*G[{1, -1}, z]*Log[8] + 72*G[{1, 1}, z]*Log[8] + 
       6*G[{1, -1 - 2*x}, z]*Log[8] + 12*G[{1, -1 + 2*x}, z]*Log[8] + 
       6*G[{1, 1 + 2*x}, z]*Log[8] + 48*G[{1 - 2*x, -1}, z]*Log[8] - 
       48*G[{1 - 2*x, 1}, z]*Log[8] - 6*G[{1 - 2*x, -1 - 2*x}, z]*Log[8] - 
       6*G[{1 - 2*x, 1 + 2*x}, z]*Log[8] + 48*G[{-1 + 2*x, -1}, z]*Log[8] - 
       48*G[{-1 + 2*x, 1}, z]*Log[8] + 6*G[{-1 + 2*x, -1 - 2*x}, z]*Log[8] + 
       6*G[{-1 + 2*x, 1 + 2*x}, z]*Log[8] - 48*G[{-1, -1}, z]*Log[16] + 
       48*G[{-1, 1}, z]*Log[16] - 6*G[{-1, -1 - 2*x}, z]*Log[16] - 
       18*G[{-1, 1 - 2*x}, z]*Log[16] + 24*G[{-1, -1 + 2*x}, z]*Log[16] + 
       12*G[{-1, 1 + 2*x}, z]*Log[16] + 72*G[{0, -1}, z]*Log[16] - 
       72*G[{0, 1}, z]*Log[16] + 12*G[{0, -1 - 2*x}, z]*Log[16] - 
       24*G[{0, -1 + 2*x}, z]*Log[16] - 36*G[{0, 1 + 2*x}, z]*Log[16] - 
       48*G[{1, -1}, z]*Log[16] + 48*G[{1, 1}, z]*Log[16] + 
       6*G[{1, -1 - 2*x}, z]*Log[16] - 18*G[{1, 1 - 2*x}, z]*Log[16] + 
       24*G[{1, -1 + 2*x}, z]*Log[16] + 24*G[{1, 1 + 2*x}, z]*Log[16] - 
       24*G[{1 - 2*x, 1}, z]*Log[16] - 6*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16] - 24*G[{-1 + 2*x, 1}, z]*Log[16] + 
       6*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] + 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] - 6*G[{1 - 2*x}, z]*Log[2]*
        Log[16] + 6*G[{1 - 2*x}, z]*Log[4]*Log[16] - 6*G[{-1 + 2*x}, z]*
        Log[4]*Log[16] - 6*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[64] + 
       6*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[64] + 24*G[{-1, -1}, z]*
        Log[64] - 48*G[{-1, 1}, z]*Log[64] - 12*G[{0, -1}, z]*Log[64] + 
       48*G[{0, 1}, z]*Log[64] + 24*G[{1, -1}, z]*Log[64] - 
       48*G[{1, 1}, z]*Log[64] - 12*G[{1 - 2*x, -1}, z]*Log[64] + 
       12*G[{1 - 2*x, 1}, z]*Log[64] + 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 
       6*G[{1 - 2*x, 1 + 2*x}, z]*Log[64] - 12*G[{-1 + 2*x, -1}, z]*Log[64] + 
       12*G[{-1 + 2*x, 1}, z]*Log[64] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 
       6*G[{-1 + 2*x, 1 + 2*x}, z]*Log[64] + G[{-1 + 2*x}, z]*Log[16]*
        Log[64] + 12*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[256] - 
       12*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[256] - 
       12*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[256] + 
       12*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[256] - 
       24*G[{-1, -1}, z]*Log[256] + 18*G[{-1, 1}, z]*Log[256] + 
       12*G[{-1, -1 - 2*x}, z]*Log[256] - 6*G[{-1, 1 - 2*x}, z]*Log[256] + 
       3*G[{-1, -1 + 2*x}, z]*Log[256] - 9*G[{-1, 1 + 2*x}, z]*Log[256] + 
       24*G[{0, -1}, z]*Log[256] + 12*G[{0, -1 + 2*x}, z]*Log[256] + 
       12*G[{0, 1 + 2*x}, z]*Log[256] - 24*G[{1, -1}, z]*Log[256] + 
       18*G[{1, 1}, z]*Log[256] - 6*G[{1, 1 - 2*x}, z]*Log[256] + 
       3*G[{1, -1 + 2*x}, z]*Log[256] - 21*G[{1, 1 + 2*x}, z]*Log[256] + 
       6*G[{1 - 2*x, 1}, z]*Log[256] + 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[256] - 
       27*G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + 3*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[256] + 6*G[{-1 + 2*x, 1}, z]*Log[256] - 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[256] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[256] - 27*G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 
       9*G[{-1 + 2*x, 1 + 2*x}, z]*Log[256] - 6*G[{1 - 2*x}, z]*Log[2]*
        Log[256] + G[{-1 + 2*x}, z]*Log[64]*Log[256] - 
       6*G[{-1, 1 - 2*x}, z]*Log[512] - 6*G[{-1, -1 + 2*x}, z]*Log[512] + 
       6*G[{1, 1 - 2*x}, z]*Log[512] + 6*G[{1, -1 + 2*x}, z]*Log[512] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[512] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[512] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[512] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[512] + 6*G[{-1, -1}, z]*Log[4096] - 
       6*G[{-1, 1}, z]*Log[4096] + 6*G[{-1, 1 - 2*x}, z]*Log[4096] + 
       6*G[{-1, -1 + 2*x}, z]*Log[4096] + 12*G[{0, -1}, z]*Log[4096] - 
       12*G[{0, 1}, z]*Log[4096] + 6*G[{1, -1}, z]*Log[4096] - 
       6*G[{1, 1}, z]*Log[4096] - 6*G[{1, 1 - 2*x}, z]*Log[4096] - 
       6*G[{1, -1 + 2*x}, z]*Log[4096] + 6*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4096] + 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[4096] - 
       6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4096] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4096] + 6*G[{-1, -1}, z]*Log[65536] - 6*G[{-1, 1}, z]*
        Log[65536] - 12*G[{0, -1}, z]*Log[65536] + 12*G[{0, 1}, z]*
        Log[65536] + 6*G[{1, -1}, z]*Log[65536] - 6*G[{1, 1}, z]*Log[65536] - 
       3*G[{-1, -1 - 2*x}, z]*Log[262144] + 3*G[{-1, 1 - 2*x}, z]*
        Log[262144] - 3*G[{-1, -1 + 2*x}, z]*Log[262144] + 
       3*G[{-1, 1 + 2*x}, z]*Log[262144] - 3*G[{1, -1 - 2*x}, z]*
        Log[262144] + 3*G[{1, 1 - 2*x}, z]*Log[262144] - 
       3*G[{1, -1 + 2*x}, z]*Log[262144] + 3*G[{1, 1 + 2*x}, z]*Log[262144] + 
       3*G[{1 - 2*x, -1 - 2*x}, z]*Log[262144] - 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[262144] + 9*G[{1 - 2*x, -1 + 2*x}, z]*Log[262144] - 
       3*G[{1 - 2*x, 1 + 2*x}, z]*Log[262144] + 3*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[262144] - 3*G[{-1 + 2*x, 1 - 2*x}, z]*Log[262144] + 
       9*G[{-1 + 2*x, -1 + 2*x}, z]*Log[262144] - 3*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[262144] + 6*G[{1 - 2*x}, z]*Log[4]*Log[1 - 2*x] - 
       6*G[{-1 + 2*x}, z]*Log[4]*Log[1 - 2*x] + 12*G[{1 - 2*x}, z]*
        Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] - 12*G[{-1 + 2*x}, z]*Log[2 - 2*x]*
        Log[3 - x^(-1) - 2*x] - 24*G[{-1, -1}, z]*Log[1 - x] - 
       24*G[{-1, 1}, z]*Log[1 - x] - 24*G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       24*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 24*G[{1, -1}, z]*Log[1 - x] + 
       24*G[{1, 1}, z]*Log[1 - x] + 24*G[{1, 1 - 2*x}, z]*Log[1 - x] + 
       24*G[{1, -1 + 2*x}, z]*Log[1 - x] + 24*G[{1 - 2*x, -1}, z]*
        Log[1 - x] + 24*G[{1 - 2*x, 1}, z]*Log[1 - x] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 24*G[{-1 + 2*x, -1}, z]*Log[1 - x] - 
       24*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - x] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] - 
       18*G[{1 - 2*x}, z]*Log[4]*Log[1 - x] + 18*G[{-1 + 2*x}, z]*Log[4]*
        Log[1 - x] - 6*G[{1 - 2*x}, z]*Log[64]*Log[1 - x] + 
       6*G[{-1 + 2*x}, z]*Log[64]*Log[1 - x] - 6*G[{1 - 2*x}, z]*Log[256]*
        Log[1 - x] + 6*G[{-1 + 2*x}, z]*Log[256]*Log[1 - x] + 
       6*G[{1 - 2*x}, z]*Log[4096]*Log[1 - x] - 6*G[{-1 + 2*x}, z]*Log[4096]*
        Log[1 - x] + 6*G[{1 - 2*x}, z]*Log[4 - 4*x]*Log[1 - x] - 
       6*G[{-1 + 2*x}, z]*Log[4 - 4*x]*Log[1 - x] + 12*G[{1 - 2*x}, z]*
        Log[1 - x]^2 - 12*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 
       9*G[{1 - 2*x}, z]*Log[2 - 2*x]*Log[4/(-1 + x)^8] - 
       9*G[{-1 + 2*x}, z]*Log[2 - 2*x]*Log[4/(-1 + x)^8] - 
       6*G[{1 - 2*x}, z]*Log[1 - x]*Log[-16*(-1 + x)] + 
       6*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-16*(-1 + x)] + 
       36*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
       84*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       12*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
       36*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
       84*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       162*G[{-1, -1}, z]*Log[(-1 + x)^2] + 120*G[{-1, 1}, z]*
        Log[(-1 + x)^2] + 132*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       126*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 180*G[{0, -1}, z]*
        Log[(-1 + x)^2] - 180*G[{0, 1}, z]*Log[(-1 + x)^2] - 
       132*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 132*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 120*G[{1, -1}, z]*Log[(-1 + x)^2] + 
       162*G[{1, 1}, z]*Log[(-1 + x)^2] + 126*G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 132*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       96*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 162*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] - 102*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       84*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       162*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 96*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 84*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       102*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       18*G[{1 - 2*x}, z]*Log[16]*Log[(-1 + x)^2] - 18*G[{-1 + 2*x}, z]*
        Log[16]*Log[(-1 + x)^2] + 6*G[{1 - 2*x}, z]*Log[256]*
        Log[(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] + 
       27*G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 - 27*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]^2 - 48*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 96*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 48*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 96*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 216*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 
       144*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 144*G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 192*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       192*G[{0, -1}, z]*Log[4*(-1 + x)^2] + 192*G[{0, 1}, z]*
        Log[4*(-1 + x)^2] + 144*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       144*G[{0, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 144*G[{1, -1}, z]*
        Log[4*(-1 + x)^2] - 216*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 
       192*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 144*G[{1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 168*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       120*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       132*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       84*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       120*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 168*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 84*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       132*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{-1, -1}, z]*Log[16*(-1 + x)^2] + 6*G[{-1, 1}, z]*
        Log[16*(-1 + x)^2] - 6*G[{-1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       6*G[{-1, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 6*G[{1, -1}, z]*
        Log[16*(-1 + x)^2] - 6*G[{1, 1}, z]*Log[16*(-1 + x)^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] + 6*G[{1, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 6*G[{1 - 2*x, -1}, z]*Log[16*(-1 + x)^2] + 
       6*G[{1 - 2*x, 1}, z]*Log[16*(-1 + x)^2] - 6*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       6*G[{-1 + 2*x, -1}, z]*Log[16*(-1 + x)^2] - 6*G[{-1 + 2*x, 1}, z]*
        Log[16*(-1 + x)^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16*(-1 + x)^2] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
       3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
       36*G[{1 - 2*x}, z]*Log[1 - x]*Log[x/32] - 36*G[{-1 + 2*x}, z]*
        Log[1 - x]*Log[x/32] + 48*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x] + 
       24*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x] - 48*G[{-1}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[x] - 24*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[x] + 144*G[{-1, -1}, z]*Log[x] - 72*G[{-1, 1}, z]*Log[x] + 
       96*G[{-1, -1 - 2*x}, z]*Log[x] - 384*G[{-1, 1 - 2*x}, z]*Log[x] + 
       384*G[{-1, -1 + 2*x}, z]*Log[x] - 24*G[{-1, 1 + 2*x}, z]*Log[x] + 
       240*G[{0, 1 - 2*x}, z]*Log[x] - 240*G[{0, -1 + 2*x}, z]*Log[x] + 
       72*G[{1, -1}, z]*Log[x] - 144*G[{1, 1}, z]*Log[x] + 
       24*G[{1, -1 - 2*x}, z]*Log[x] - 384*G[{1, 1 - 2*x}, z]*Log[x] + 
       384*G[{1, -1 + 2*x}, z]*Log[x] - 96*G[{1, 1 + 2*x}, z]*Log[x] - 
       120*G[{1 - 2*x, -1}, z]*Log[x] + 240*G[{1 - 2*x, 1}, z]*Log[x] + 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[x] + 312*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x] - 264*G[{1 - 2*x, -1 + 2*x}, z]*Log[x] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[x] - 240*G[{-1 + 2*x, -1}, z]*Log[x] + 
       120*G[{-1 + 2*x, 1}, z]*Log[x] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[x] + 264*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x] - 
       312*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] - 48*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[x] - 12*G[{1 - 2*x}, z]*Log[2]*Log[x] - 6*G[{1 - 2*x}, z]*Log[4]*
        Log[x] + 6*G[{-1 + 2*x}, z]*Log[4]*Log[x] - 12*G[{1 - 2*x}, z]*Log[8]*
        Log[x] + 12*G[{-1 + 2*x}, z]*Log[8]*Log[x] - 36*G[{1 - 2*x}, z]*
        Log[16]*Log[x] + 36*G[{-1 + 2*x}, z]*Log[16]*Log[x] + 
       6*G[{1 - 2*x}, z]*Log[64]*Log[x] - 4*G[{-1 + 2*x}, z]*Log[64]*Log[x] + 
       6*G[{1 - 2*x}, z]*Log[256]*Log[x] - 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[x] - 6*G[{1 - 2*x}, z]*Log[4096]*Log[x] + 
       6*G[{-1 + 2*x}, z]*Log[4096]*Log[x] - 36*G[{1 - 2*x}, z]*Log[1 - x]*
        Log[x] + 36*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x] - 
       132*G[{1 - 2*x}, z]*Log[x]^2 + 132*G[{-1 + 2*x}, z]*Log[x]^2 - 
       6*G[{1 - 2*x}, z]*Log[128]*Log[2*x] + 6*G[{-1 + 2*x}, z]*Log[128]*
        Log[2*x] + 12*G[{1 - 2*x}, z]*Log[2 + (-1 + x)^(-1)]*Log[2*x] - 
       12*G[{-1 + 2*x}, z]*Log[2 + (-1 + x)^(-1)]*Log[2*x] + 
       48*G[{1 - 2*x}, z]*Log[4 - 2/x]*Log[2*x] - 48*G[{-1 + 2*x}, z]*
        Log[4 - 2/x]*Log[2*x] - 48*G[{1 - 2*x}, z]*Log[-2 + 2/x]*Log[2*x] + 
       48*G[{-1 + 2*x}, z]*Log[-2 + 2/x]*Log[2*x] + 36*G[{1 - 2*x}, z]*
        Log[1 - 2*x]*Log[2*x] - 36*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2*x] + 
       12*G[{1 - 2*x}, z]*Log[x]*Log[2*x] - 12*G[{-1 + 2*x}, z]*Log[x]*
        Log[2*x] + 9*G[{1 - 2*x}, z]*Log[64]*Log[-4*(-1 + x)*x] - 
       9*G[{-1 + 2*x}, z]*Log[64]*Log[-4*(-1 + x)*x] - 
       24*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] + 
       24*G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 
       12*G[{1 - 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x] + 
       12*G[{-1 + 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x] - 
       48*G[{1 - 2*x}, z]*Log[2]*Log[2*x^2] + 48*G[{-1 + 2*x}, z]*Log[2]*
        Log[2*x^2] + 84*G[{-1, -1}, z]*Log[4*x^2] - 60*G[{-1, 1}, z]*
        Log[4*x^2] - 36*G[{-1, -1 - 2*x}, z]*Log[4*x^2] + 
       180*G[{-1, 1 - 2*x}, z]*Log[4*x^2] - 204*G[{-1, -1 + 2*x}, z]*
        Log[4*x^2] + 12*G[{-1, 1 + 2*x}, z]*Log[4*x^2] - 
       144*G[{0, -1}, z]*Log[4*x^2] + 144*G[{0, 1}, z]*Log[4*x^2] - 
       144*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 144*G[{0, -1 + 2*x}, z]*
        Log[4*x^2] + 60*G[{1, -1}, z]*Log[4*x^2] - 84*G[{1, 1}, z]*
        Log[4*x^2] - 12*G[{1, -1 - 2*x}, z]*Log[4*x^2] + 
       204*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 180*G[{1, -1 + 2*x}, z]*
        Log[4*x^2] + 36*G[{1, 1 + 2*x}, z]*Log[4*x^2] - 
       24*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 36*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] - 120*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + 
       96*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] - 12*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[4*x^2] + 24*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] - 
       96*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] + 
       120*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] - 96*G[{-1, -1}, z]*
        Log[16*x^2] + 96*G[{-1, 1}, z]*Log[16*x^2] + 
       96*G[{0, -1}, z]*Log[16*x^2] - 96*G[{0, 1}, z]*Log[16*x^2] - 
       96*G[{1, -1}, z]*Log[16*x^2] + 96*G[{1, 1}, z]*Log[16*x^2] + 
       48*G[{1 - 2*x, -1}, z]*Log[16*x^2] - 48*G[{1 - 2*x, 1}, z]*
        Log[16*x^2] + 48*G[{-1 + 2*x, -1}, z]*Log[16*x^2] - 
       48*G[{-1 + 2*x, 1}, z]*Log[16*x^2] + 12*G[{1 - 2*x}, z]*Log[x]*
        Log[16*x^2] - 12*G[{-1 + 2*x}, z]*Log[x]*Log[16*x^2] + 
       6*G[{1 - 2*x}, z]*Log[x]*Log[256*x^2] - 6*G[{-1 + 2*x}, z]*Log[x]*
        Log[256*x^2] + 18*G[{1 - 2*x}, z]*Log[x]*Log[4096*x^2] - 
       18*G[{-1 + 2*x}, z]*Log[x]*Log[4096*x^2] + 24*G[{-1, -1}, z]*
        Log[1 + x] + 24*G[{-1, 1}, z]*Log[1 + x] + 72*G[{-1, -1 - 2*x}, z]*
        Log[1 + x] - 24*G[{-1, 1 + 2*x}, z]*Log[1 + x] - 
       96*G[{0, -1}, z]*Log[1 + x] + 96*G[{0, 1}, z]*Log[1 + x] - 
       24*G[{1, -1}, z]*Log[1 + x] - 24*G[{1, 1}, z]*Log[1 + x] + 
       24*G[{1, -1 - 2*x}, z]*Log[1 + x] - 72*G[{1, 1 + 2*x}, z]*Log[1 + x] + 
       72*G[{1 - 2*x, -1}, z]*Log[1 + x] - 120*G[{1 - 2*x, 1}, z]*
        Log[1 + x] - 72*G[{1 - 2*x, -1 - 2*x}, z]*Log[1 + x] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] + 120*G[{-1 + 2*x, -1}, z]*
        Log[1 + x] - 72*G[{-1 + 2*x, 1}, z]*Log[1 + x] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] - 48*G[{1 - 2*x}, z]*Log[2]*
        Log[1 + x] + 48*G[{-1 + 2*x}, z]*Log[2]*Log[1 + x] - 
       12*G[{-1, -1}, z]*Log[4*(1 + x)^2] - 12*G[{-1, 1}, z]*
        Log[4*(1 + x)^2] - 36*G[{-1, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       12*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 48*G[{0, -1}, z]*
        Log[4*(1 + x)^2] - 48*G[{0, 1}, z]*Log[4*(1 + x)^2] + 
       12*G[{1, -1}, z]*Log[4*(1 + x)^2] + 12*G[{1, 1}, z]*Log[4*(1 + x)^2] - 
       12*G[{1, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 36*G[{1, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] - 36*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] + 
       60*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] + 36*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       60*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] + 36*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] + 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       72*G[{1 - 2*x}, z]*Log[2]*Log[4*(1 + x)^2] - 72*G[{-1 + 2*x}, z]*
        Log[2]*Log[4*(1 + x)^2] - 72*G[{1 - 2*x}, z]*Log[1 + x]*
        Log[16*(1 + x)^2] + 72*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[16*(1 + x)^2] - 6*G[{1 - 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
       6*G[{-1 + 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] - 
       15*G[{1 - 2*x}, z]*Log[256]*Log[(2*x)/(-1 + 2*x)] + 
       15*G[{-1 + 2*x}, z]*Log[256]*Log[(2*x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[512]*Log[(2*x)/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[512]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
       108*G[{1 - 2*x}, z]*Log[x/(1 - x)]*Log[-1 + 2*x] - 
       108*G[{-1 + 2*x}, z]*Log[x/(1 - x)]*Log[-1 + 2*x] - 
       12*G[{1 - 2*x}, z]*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] + 
       12*G[{-1 + 2*x}, z]*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] - 
       36*G[{1 - 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] + 
       36*G[{-1 + 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 
       36*G[{1 - 2*x}, z]*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] - 
       36*G[{-1 + 2*x}, z]*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] - 
       24*G[{-1, -1}, z]*Log[(2*x)/(1 + 2*x)] - 12*G[{-1, -1 - 2*x}, z]*
        Log[(2*x)/(1 + 2*x)] - 12*G[{-1, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{1, 1}, z]*Log[(2*x)/(1 + 2*x)] + 12*G[{1, 1 - 2*x}, z]*
        Log[(2*x)/(1 + 2*x)] + 12*G[{1, 1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x, 1}, z]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x, -1}, z]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[8]*Log[(2*x)/(1 + 2*x)] - 
       6*G[{-1 + 2*x}, z]*Log[8]*Log[(2*x)/(1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[256]*Log[(2*x)/(1 + 2*x)] + 
       6*G[{-1 + 2*x}, z]*Log[256]*Log[(2*x)/(1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[512]*Log[(2*x)/(1 + 2*x)] - 
       6*G[{-1 + 2*x}, z]*Log[512]*Log[(2*x)/(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[x]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[x]*Log[(2*x)/(1 + 2*x)] - 
       96*G[{1 - 2*x}, z]*Log[1 + x]*Log[(2*x)/(1 + 2*x)] + 
       96*G[{-1 + 2*x}, z]*Log[1 + x]*Log[(2*x)/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[(2*x)/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]^2 - 12*G[{-1 + 2*x}, z]*
        Log[(2*x)/(1 + 2*x)]^2 - 6*G[{1 - 2*x}, z]*Log[2]*
        Log[(2*(1 + x))/(1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[2]*
        Log[(2*(1 + x))/(1 + 2*x)] + 6*G[{1 - 2*x}, z]*Log[8192]*
        Log[(2*(1 + x))/(1 + 2*x)] - 6*G[{-1 + 2*x}, z]*Log[8192]*
        Log[(2*(1 + x))/(1 + 2*x)] + 144*G[{1 - 2*x}, z]*Log[1 + x]*
        Log[(2*(1 + x))/(1 + 2*x)] - 144*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[(2*(1 + x))/(1 + 2*x)] + 24*G[{-1, -1}, z]*Log[1 + 2*x] - 
       72*G[{-1, 1}, z]*Log[1 + 2*x] - 48*G[{-1, -1 - 2*x}, z]*Log[1 + 2*x] - 
       24*G[{-1, 1 - 2*x}, z]*Log[1 + 2*x] + 48*G[{-1, -x}, z]*Log[1 + 2*x] + 
       24*G[{-1, -1 + 2*x}, z]*Log[1 + 2*x] - 48*G[{0, -1}, z]*Log[1 + 2*x] + 
       48*G[{0, 1}, z]*Log[1 + 2*x] + 72*G[{1, -1}, z]*Log[1 + 2*x] - 
       24*G[{1, 1}, z]*Log[1 + 2*x] - 24*G[{1, 1 - 2*x}, z]*Log[1 + 2*x] - 
       48*G[{1, x}, z]*Log[1 + 2*x] + 24*G[{1, -1 + 2*x}, z]*Log[1 + 2*x] + 
       48*G[{1, 1 + 2*x}, z]*Log[1 + 2*x] + 24*G[{1 - 2*x, -1}, z]*
        Log[1 + 2*x] + 24*G[{1 - 2*x, 1}, z]*Log[1 + 2*x] + 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[1 + 2*x] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + 2*x] - 48*G[{1 - 2*x, -x}, z]*
        Log[1 + 2*x] - 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + 2*x] - 
       24*G[{-1 + 2*x, -1}, z]*Log[1 + 2*x] - 24*G[{-1 + 2*x, 1}, z]*
        Log[1 + 2*x] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{-1 + 2*x, x}, z]*Log[1 + 2*x] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + 2*x] - 48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + 2*x] + 
       6*G[{1 - 2*x}, z]*Log[16]*Log[1 + 2*x] - 6*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 + 2*x] + 72*G[{1 - 2*x}, z]*Log[x]*Log[1 + 2*x] - 
       72*G[{-1 + 2*x}, z]*Log[x]*Log[1 + 2*x] - 24*G[{-1, -1}, z]*
        Log[x*(1 + 2*x)] + 24*G[{-1, 1}, z]*Log[x*(1 + 2*x)] - 
       24*G[{-1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 36*G[{-1, -1 + 2*x}, z]*
        Log[x*(1 + 2*x)] + 12*G[{-1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{0, -1}, z]*Log[x*(1 + 2*x)] - 48*G[{0, 1}, z]*Log[x*(1 + 2*x)] - 
       24*G[{1, -1}, z]*Log[x*(1 + 2*x)] + 24*G[{1, 1}, z]*Log[x*(1 + 2*x)] - 
       12*G[{1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 36*G[{1, 1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 24*G[{1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       72*G[{1 - 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       36*G[{1 - 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       36*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] + 24*G[{-1 + 2*x}, z]*
        Log[2]*Log[x*(1 + 2*x)] + 36*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[x*(1 + 2*x)] - 36*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[x*(1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[x*(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[x*(1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*
        Log[x*(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*
        Log[x*(1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[2]*Log[2*x*(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[2*x*(1 + 2*x)] - 
       12*G[{-1, -1}, z]*Log[8*x*(1 + 2*x)] + 36*G[{-1, 1}, z]*
        Log[8*x*(1 + 2*x)] + 36*G[{-1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       12*G[{-1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] - 36*G[{1, -1}, z]*
        Log[8*x*(1 + 2*x)] + 12*G[{1, 1}, z]*Log[8*x*(1 + 2*x)] + 
       12*G[{1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 36*G[{1, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] + 12*G[{1 - 2*x, -1}, z]*Log[8*x*(1 + 2*x)] - 
       36*G[{1 - 2*x, 1}, z]*Log[8*x*(1 + 2*x)] - 
       36*G[{1 - 2*x, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       36*G[{-1 + 2*x, -1}, z]*Log[8*x*(1 + 2*x)] - 12*G[{-1 + 2*x, 1}, z]*
        Log[8*x*(1 + 2*x)] - 12*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] + 36*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 36*G[{1 - 2*x}, z]*Log[2]*Log[8*x*(1 + 2*x)] + 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[8*x*(1 + 2*x)] - 
       60*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] + 
       60*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[1 + 2*x]*Log[4 + 8*x] - 
       24*G[{-1 + 2*x}, z]*Log[1 + 2*x]*Log[4 + 8*x] - 
       12*G[{1 - 2*x}, z]*Log[2 - 2*x]*Log[-1 + (3 - 2*x)*x] + 
       12*G[{-1 + 2*x}, z]*Log[2 - 2*x]*Log[-1 + (3 - 2*x)*x] + 
       12*G[{1 - 2*x}, z]*Log[2*x]*Log[-1 + (3 - 2*x)*x] - 
       12*G[{-1 + 2*x}, z]*Log[2*x]*Log[-1 + (3 - 2*x)*x] + 
       12*G[{-1, -1}, z]*Log[x/2 + x^2] - 12*G[{-1, 1}, z]*Log[x/2 + x^2] + 
       12*G[{1, -1}, z]*Log[x/2 + x^2] - 12*G[{1, 1}, z]*Log[x/2 + x^2] - 
       12*G[{1 - 2*x, -1}, z]*Log[x/2 + x^2] + 12*G[{1 - 2*x, 1}, z]*
        Log[x/2 + x^2] - 12*G[{-1 + 2*x, -1}, z]*Log[x/2 + x^2] + 
       12*G[{-1 + 2*x, 1}, z]*Log[x/2 + x^2] + 12*G[{1 - 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 12*G[{-1 + 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 168*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 168*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 120*G[{1 - 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] + 120*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] - 48*G[{1 - 2*x}, z]*PolyLog[2, -1 - 2*x] + 
       48*G[{-1 + 2*x}, z]*PolyLog[2, -1 - 2*x] + 372*G[{1 - 2*x}, z]*
        PolyLog[2, 1 - 2*x] - 372*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] - 
       108*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       108*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       72*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] + 72*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - x] - 24*G[{1 - 2*x}, z]*PolyLog[2, -1/(2*x)] + 
       24*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 72*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 72*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] + 
       24*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] - 24*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/x] + 48*G[{1 - 2*x}, z]*PolyLog[2, -2*x] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, -2*x] + 228*G[{1 - 2*x}, z]*
        PolyLog[2, x] - 228*G[{-1 + 2*x}, z]*PolyLog[2, x] + 
       108*G[{1 - 2*x}, z]*PolyLog[2, x/(1 - x)] - 108*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 - x)] + 3*G[{-1}, z]*(5*Pi^2 + 
         8*G[{-1, -1}, -1 + 2*x] + 8*G[{-1, -1 + 2*x}, -1 + 2*x] - 
         8*G[{0, -1}, -1 + 2*x] + 8*G[{0, 1}, -1 + 2*x] + 
         8*G[{0, -1 - 2*x}, 1] - 8*G[{0, 1 + 2*x}, 1] + 
         8*G[{1, -1}, -1 + 2*x] - 24*G[{1, 1}, -1 + 2*x] + 
         8*G[{1, -1 + 2*x}, -1 + 2*x] + 16*G[{-1 - 2*x, 1}, 1] - 
         16*G[{-1 - 2*x, -1 - 2*x}, 1] + 8*G[{-1 - 2*x, 1 + 2*x}, 1] + 
         8*G[{1 - 2*x, -1}, -1 + 2*x] + 8*G[{1 - 2*x, -1 - 2*x}, 1] - 
         12*G[{-1}, -1 + 2*x]*Log[2] - 12*G[{1 - 2*x}, -1 + 2*x]*Log[2] + 
         2*Log[2]^2 + 26*Log[4]^2 + G[{-1}, -1 + 2*x]*Log[16] + 
         G[{1}, -1 + 2*x]*Log[16] + G[{1 - 2*x}, -1 + 2*x]*Log[16] - 
         Log[4]*Log[16] + Log[16]^2 + 2*G[{1}, -1 + 2*x]*Log[64] - 
         4*G[{-1}, -1 + 2*x]*Log[256] + 4*G[{1}, -1 + 2*x]*Log[256] - 
         Log[4]*Log[256] + Log[16]*Log[1 - 2*x] + 4*Log[2 - 2*x]*
          Log[3 - x^(-1) - 2*x] - 6*Log[4]*Log[1 - x] - 
         2*Log[64]*Log[1 - x] - 2*Log[256]*Log[1 - x] + 
         2*Log[4096]*Log[1 - x] + 2*Log[4 - 4*x]*Log[1 - x] + 
         4*Log[1 - x]^2 - Log[2 - 2*x]*Log[4/(-1 + x)^8] - 
         2*Log[1 - x]*Log[-16*(-1 + x)] - 12*G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] + 28*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 
         4*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] - 
         2*Log[16]*Log[(-1 + x)^2] + 2*Log[256]*Log[(-1 + x)^2] + 
         Log[(-1 + x)^2]^2 + 16*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
         32*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 10*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] - Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 
         4*Log[1 - x]*Log[x/32] - 16*G[{-1}, -1 + 2*x]*Log[x] - 
         8*G[{1}, -1 + 2*x]*Log[x] - 4*Log[2]*Log[x] - 2*Log[4]*Log[x] - 
         4*Log[8]*Log[x] + 4*Log[16]*Log[x] + 2*Log[64]*Log[x] + 
         2*Log[256]*Log[x] - 2*Log[4096]*Log[x] - 12*Log[1 - x]*Log[x] - 
         12*Log[x]^2 + 6*Log[128]*Log[2*x] + 4*Log[2 + (-1 + x)^(-1)]*
          Log[2*x] + 16*Log[4 - 2/x]*Log[2*x] - 16*Log[-2 + 2/x]*Log[2*x] - 
         4*Log[1 - 2*x]*Log[2*x] + 4*Log[x]*Log[2*x] - 
         Log[64]*Log[-4*(-1 + x)*x] - 8*Log[4*(-1 + x)^2]*
          Log[-4*(-1 + x)*x] - 4*Log[x]*Log[-2*(-1 + x)*x] - 
         16*Log[2]*Log[2*x^2] + 20*Log[x]*Log[16*x^2] + 
         2*Log[x]*Log[256*x^2] - 2*Log[x]*Log[4096*x^2] + 
         16*Log[2]*Log[1 + x] - 8*Log[2]*Log[4*(1 + x)^2] + 
         8*Log[1 + x]*Log[16*(1 + x)^2] - 2*Log[16]*Log[(2*x)/(-1 + 2*x)] - 
         5*Log[256]*Log[(2*x)/(-1 + 2*x)] + 4*Log[512]*
          Log[(2*x)/(-1 + 2*x)] - 16*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
         12*Log[x/(1 - x)]*Log[-1 + 2*x] - 4*Log[-4*(-1 + x)*x]*
          Log[-1 + 2*x] - 12*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] + 
         16*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] - 4*Log[-4*(-1 + x)*x]*
          Log[x*(-1 + 2*x)] + 2*Log[8]*Log[(2*x)/(1 + 2*x)] - 
         2*Log[256]*Log[(2*x)/(1 + 2*x)] + 2*Log[512]*Log[(2*x)/(1 + 2*x)] - 
         16*Log[x]*Log[(2*x)/(1 + 2*x)] + 4*Log[(2*x)/(-1 + 2*x)]*
          Log[(2*x)/(1 + 2*x)] + 4*Log[(2*x)/(1 + 2*x)]^2 - 
         2*Log[2]*Log[(2*(1 + x))/(1 + 2*x)] + 2*Log[8192]*
          Log[(2*(1 + x))/(1 + 2*x)] - 16*Log[1 + x]*
          Log[(2*(1 + x))/(1 + 2*x)] + Log[256]*Log[1 + 2*x] - 
         8*Log[x]*Log[1 + 2*x] - 8*Log[2]*Log[x*(1 + 2*x)] + 
         12*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] + 8*Log[(2*x)/(1 + 2*x)]*
          Log[x*(1 + 2*x)] + 8*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
         4*Log[2]*Log[2*x*(1 + 2*x)] + 4*Log[2]*Log[8*x*(1 + 2*x)] - 
         4*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
         16*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
         8*Log[1 + 2*x]*Log[4 + 8*x] - 4*Log[2 - 2*x]*Log[-1 + (3 - 2*x)*x] + 
         4*Log[2*x]*Log[-1 + (3 - 2*x)*x] + 4*Log[x]*Log[1 - 3*x + 2*x^2] - 
         24*PolyLog[2, 1 + 1/(2*(-1 + x))] - 8*PolyLog[2, -1 + x^(-1)] + 
         16*PolyLog[2, -1 - 2*x] + 44*PolyLog[2, 1 - 2*x] - 
         20*PolyLog[2, (2 - 2*x)^(-1)] - 24*PolyLog[2, 1 - x] - 
         8*PolyLog[2, -1/(2*x)] + 8*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, (-1 + x)/x] - 16*PolyLog[2, -2*x] + 28*PolyLog[2, x] + 
         20*PolyLog[2, x/(1 - x)] - 44*PolyLog[2, -1 + 2*x]) - 
       372*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 372*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + 2*x] + G[{1}, z]*(-15*Pi^2 - 
         24*G[{-1, -1}, -1 + 2*x] - 24*G[{-1, -1 + 2*x}, -1 + 2*x] + 
         24*G[{0, -1}, -1 + 2*x] - 24*G[{0, 1}, -1 + 2*x] - 
         24*G[{0, -1 - 2*x}, 1] + 24*G[{0, 1 + 2*x}, 1] - 
         24*G[{1, -1}, -1 + 2*x] + 72*G[{1, 1}, -1 + 2*x] - 
         24*G[{1, -1 + 2*x}, -1 + 2*x] - 48*G[{-1 - 2*x, 1}, 1] + 
         48*G[{-1 - 2*x, -1 - 2*x}, 1] - 24*G[{-1 - 2*x, 1 + 2*x}, 1] - 
         24*G[{1 - 2*x, -1}, -1 + 2*x] - 24*G[{1 - 2*x, -1 - 2*x}, 1] + 
         36*G[{-1}, -1 + 2*x]*Log[2] + 36*G[{1 - 2*x}, -1 + 2*x]*Log[2] - 
         6*Log[2]^2 - 6*G[{-1}, -1 + 2*x]*Log[4] - 6*G[{1}, -1 + 2*x]*
          Log[4] - 6*G[{1 - 2*x}, -1 + 2*x]*Log[4] - 78*Log[4]^2 - 
         6*Log[4]*Log[16] - 6*G[{1}, -1 + 2*x]*Log[64] + Log[16]*Log[64] + 
         12*G[{-1}, -1 + 2*x]*Log[256] - 12*G[{1}, -1 + 2*x]*Log[256] + 
         Log[64]*Log[256] - 6*Log[4]*Log[1 - 2*x] - 12*Log[2 - 2*x]*
          Log[3 - x^(-1) - 2*x] + 18*Log[4]*Log[1 - x] + 
         6*Log[64]*Log[1 - x] + 6*Log[256]*Log[1 - x] - 
         6*Log[4096]*Log[1 - x] - 6*Log[4 - 4*x]*Log[1 - x] - 
         12*Log[1 - x]^2 + 3*Log[2 - 2*x]*Log[4/(-1 + x)^8] + 
         6*Log[1 - x]*Log[-16*(-1 + x)] + 36*G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] - 84*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] + 
         12*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] + 
         6*Log[16]*Log[(-1 + x)^2] - 6*Log[256]*Log[(-1 + x)^2] - 
         3*Log[(-1 + x)^2]^2 - 48*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 
         96*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 30*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + 3*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
         12*Log[1 - x]*Log[x/32] + 48*G[{-1}, -1 + 2*x]*Log[x] + 
         24*G[{1}, -1 + 2*x]*Log[x] + 6*Log[4]*Log[x] + 12*Log[8]*Log[x] - 
         12*Log[16]*Log[x] - 4*Log[64]*Log[x] - 6*Log[256]*Log[x] + 
         6*Log[4096]*Log[x] + 36*Log[1 - x]*Log[x] + 36*Log[x]^2 - 
         18*Log[128]*Log[2*x] - 12*Log[2 + (-1 + x)^(-1)]*Log[2*x] - 
         48*Log[4 - 2/x]*Log[2*x] + 48*Log[-2 + 2/x]*Log[2*x] + 
         12*Log[1 - 2*x]*Log[2*x] - 12*Log[x]*Log[2*x] + 
         3*Log[64]*Log[-4*(-1 + x)*x] + 24*Log[4*(-1 + x)^2]*
          Log[-4*(-1 + x)*x] + 12*Log[x]*Log[-2*(-1 + x)*x] + 
         48*Log[2]*Log[2*x^2] - 60*Log[x]*Log[16*x^2] - 
         6*Log[x]*Log[256*x^2] + 6*Log[x]*Log[4096*x^2] - 
         48*Log[2]*Log[1 + x] + 24*Log[2]*Log[4*(1 + x)^2] - 
         24*Log[1 + x]*Log[16*(1 + x)^2] + 6*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
         15*Log[256]*Log[(2*x)/(-1 + 2*x)] - 12*Log[512]*
          Log[(2*x)/(-1 + 2*x)] + 48*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
         36*Log[x/(1 - x)]*Log[-1 + 2*x] + 12*Log[-4*(-1 + x)*x]*
          Log[-1 + 2*x] + 36*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] - 
         48*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 12*Log[-4*(-1 + x)*x]*
          Log[x*(-1 + 2*x)] - 6*Log[8]*Log[(2*x)/(1 + 2*x)] + 
         6*Log[256]*Log[(2*x)/(1 + 2*x)] - 6*Log[512]*Log[(2*x)/(1 + 2*x)] + 
         48*Log[x]*Log[(2*x)/(1 + 2*x)] - 12*Log[(2*x)/(-1 + 2*x)]*
          Log[(2*x)/(1 + 2*x)] - 12*Log[(2*x)/(1 + 2*x)]^2 + 
         6*Log[2]*Log[(2*(1 + x))/(1 + 2*x)] - 6*Log[8192]*
          Log[(2*(1 + x))/(1 + 2*x)] + 48*Log[1 + x]*
          Log[(2*(1 + x))/(1 + 2*x)] - 6*Log[16]*Log[1 + 2*x] + 
         24*Log[x]*Log[1 + 2*x] + 24*Log[2]*Log[x*(1 + 2*x)] - 
         36*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 24*Log[(2*x)/(1 + 2*x)]*
          Log[x*(1 + 2*x)] - 24*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
         12*Log[2]*Log[2*x*(1 + 2*x)] - 12*Log[2]*Log[8*x*(1 + 2*x)] + 
         12*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] + 
         48*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] + 
         24*Log[1 + 2*x]*Log[4 + 8*x] + 12*Log[2 - 2*x]*
          Log[-1 + (3 - 2*x)*x] - 12*Log[2*x]*Log[-1 + (3 - 2*x)*x] - 
         12*Log[x]*Log[1 - 3*x + 2*x^2] + 72*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         24*PolyLog[2, -1 + x^(-1)] - 48*PolyLog[2, -1 - 2*x] - 
         132*PolyLog[2, 1 - 2*x] + 60*PolyLog[2, (2 - 2*x)^(-1)] + 
         72*PolyLog[2, 1 - x] + 24*PolyLog[2, -1/(2*x)] - 
         24*PolyLog[2, 1/(2*x)] - 24*PolyLog[2, (-1 + x)/x] + 
         48*PolyLog[2, -2*x] - 84*PolyLog[2, x] - 60*PolyLog[2, x/(1 - x)] + 
         132*PolyLog[2, -1 + 2*x])))/(768*(1 + p2)^(3/2)))/4, 
 (189*p2^2 + p2*(348 + 320*x - 322*x^2) + 
    2*x*(681 - 1538*x + 1755*x^2 - 898*x^3))/(1152*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)) + ((1152*(1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 - 
     2*p2^4*(-9*Sqrt[1 + p2] + (-26 + 9*Sqrt[1 + p2])*x + 152*x^2) - 
     8*p2*(-1 + x)^2*x^3*(313 + 33*Sqrt[1 + p2] + 72*(-1 + 2*Sqrt[1 + p2])*
        x + (472 + 60*Sqrt[1 + p2])*x^2) - 4*p2^2*(-1 + x)*x^2*
      (-187 + 129*Sqrt[1 + p2] - (215 + 426*Sqrt[1 + p2])*x + 
       3*(-305 + 38*Sqrt[1 + p2])*x^2 + 658*x^3) + 
     p2^3*x*(-26 + 207*Sqrt[1 + p2] - 2*(89 + 264*Sqrt[1 + p2])*x + 
       3*(-611 + 82*Sqrt[1 + p2])*x^2 + 1694*x^3))*G[{-1}, z])/
   (2304*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((1152*(-1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 - 
     2*p2^4*(-9*Sqrt[1 + p2] + (26 + 9*Sqrt[1 + p2])*x - 152*x^2) - 
     8*p2*(-1 + x)^2*x^3*(-313 + 33*Sqrt[1 + p2] + 72*(1 + 2*Sqrt[1 + p2])*
        x + (-472 + 60*Sqrt[1 + p2])*x^2) + 
     p2^3*x*(26 + 207*Sqrt[1 + p2] + (178 - 528*Sqrt[1 + p2])*x + 
       3*(611 + 82*Sqrt[1 + p2])*x^2 - 1694*x^3) - 
     4*p2^2*(-1 + x)*x^2*(187 + 129*Sqrt[1 + p2] + (215 - 426*Sqrt[1 + p2])*
        x + 3*(305 + 38*Sqrt[1 + p2])*x^2 - 658*x^3))*G[{1}, z])/
   (2304*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((4*(-1 + Sqrt[1 + p2])*x^2 + p2^2*(Sqrt[1 + p2] + 3*x) + 
     p2*x*(5 - Sqrt[1 + p2] + 2*Sqrt[1 + p2]*x))*G[{-1 - 2*x}, z])/
   (128*p2*(1 + p2)^(3/2)*x) + 
  ((p2^2*(Sqrt[1 + p2] - 3*x) + 4*(1 + Sqrt[1 + p2])*x^2 + 
     p2*x*(-5 - Sqrt[1 + p2] + 2*Sqrt[1 + p2]*x))*G[{1 + 2*x}, z])/
   (128*p2*(1 + p2)^(3/2)*x) - 
  ((54*p2^4 + 768*(-1 + x)^3*x^3 + p2^3*(105 + 266*x - 298*x^2) + 
     8*p2*(-1 + x)^2*x^2*(133 - 220*x + 180*x^2) + 
     4*p2^2*x*(181 - 231*x + 48*x^2 + 2*x^3))*Log[2])/
   (384*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) - 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(256*(1 + p2)^(3/2)*(-1 + x)) + 
  ((-6 - 12*p2 + 3*p2^2 + 16*x + 29*p2*x - 2*p2^2*x - 6*x^2 - 10*p2*x^2 + 
     2*p2^2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - 
     G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(512*(1 + p2)^(5/2)*(-1 + x)) + 
  ((2*p2^2 - p2^3 + 2*p2*x - 8*p2^2*x + p2^3*x - 12*x^2 - 26*p2*x^2 + 
     7*p2^2*x^2 + 20*x^3 + 37*p2*x^3 - 2*p2^2*x^3 - 12*x^4 - 18*p2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] + 
     G[{1}, z]*Log[16]))/(512*(1 + p2)^(5/2)*(-1 + x)*x^2) + 
  ((-69*p2^3*x - 96*(-1 + x)^2*x^3 + 4*p2^2*(3 - 9*x - 61*x^2 + 20*x^3) + 
     8*p2*x*(6 - 39*x + 67*x^2 - 120*x^3 + 86*x^4))*Log[1 - x])/
   (384*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((-4*(-1 + x)*x + p2*(1 - 3*x + 3*x^2))*Log[(-1 + x)^2])/
   (128*p2*(1 + p2)*(-1 + x)) + 
  ((15*p2^3*x - p2^2*(12 + 63*x - 259*x^2 + 56*x^3) + 
     16*(-1 + x)^2*x^2*(-12 - 16*x + 9*x^2 + 116*x^3) - 
     8*p2*x*(12 + 25*x - 131*x^2 + 24*x^3 + 70*x^4))*Log[(-1 + x)^2])/
   (768*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] - G[{-1, 1}, z] + 
     G[{1, -1}, z] - G[{1, 1}, z] - G[{-1}, z]*Log[(-1 + x)^2] + 
     G[{1}, z]*Log[(-1 + x)^2]))/(256*(1 + p2)^(3/2)*(-1 + x)) + 
  ((10 - 2*p2 + p2^2 - 22*x + 19*p2*x + 34*x^2 - 17*p2*x^2 - 22*x^3 + 
     2*p2*x^3)*(2*G[{-1, -1}, z] - 2*G[{1, 1}, z] - 2*G[{1 - 2*x, -1}, z] + 
     2*G[{-1 + 2*x, 1}, z] + G[{1 - 2*x}, z]*Log[4] - 
     G[{-1 + 2*x}, z]*Log[4] + 2*G[{1}, z]*Log[8] + 2*G[{1}, z]*Log[16] + 
     G[{-1}, z]*Log[64] - 2*G[{1}, z]*Log[64] - G[{-1}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-4*p2^2 - 18*p2*x + 4*p2^2*x - 24*x^2 + 24*p2*x^2 - p2^2*x^2 + 56*x^3 - 
     8*p2*x^3 + 2*p2^2*x^3 - 48*x^4 + 12*p2*x^4 + 16*x^5 - 8*p2*x^5)*
    (2*G[{1 - 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) - 
  ((4*p2 + p2^2 + 12*x - 20*x^2 - 2*p2*x^2 + 16*x^3 - 8*x^4)*
    (Pi^2 + 48*Log[2]^2 + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (1536*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)) - 
  ((-2*p2 - 2*p2^2 - 8*x - 18*p2*x + p2^2*x - 28*x^2 + 21*p2*x^2 + 72*x^3 - 
     6*p2*x^3 - 60*x^4 + 24*x^5)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/(1536*(1 + p2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)) + ((-p2 - 2*x)*(G[{-1, -1}, z] + G[{-1, 1}, z] + 
     G[{1, -1}, z] + G[{1, 1}, z] + G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + (Pi^2 + 3*Log[4]^2 + 
       3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/6))/(256*(1 + p2)*(-1 + x)) + 
  ((8*p2 + 7*p2^2 + 32*x + 34*p2*x - 24*x^2 - 28*p2*x^2 + 24*x^3 - 32*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] + G[{1, -1}, z] + G[{1, 1}, z] + 
     G[{-1}, z]*Log[4*(-1 + x)^2] + G[{1}, z]*Log[4*(-1 + x)^2] + 
     (Pi^2 + 3*Log[4]^2 + 3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/6))/
   (512*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) - 
  (x*(384*(-1 + x)^3*x^2 + 5*p2^3*(1 + 4*x) + 8*p2*(-1 + x)^2*x*
      (-7 - 66*x + 104*x^2) - 4*p2^2*(-5 + 43*x - 120*x^2 + 82*x^3))*Log[x])/
   (384*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) - 
  ((p2 - 2*p2*x + 2*x^2 + p2*x^2 - 2*x^3 + p2*x^3)*
    (2*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 2*G[{1, 1}, z] + 2*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     2*G[{-1}, z]*Log[16] - G[{1}, z]*Log[256] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 3*G[{-1}, z]*Log[x^2] - 
     3*G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((-4*p2 - 4*x + 11*p2*x + 2*p2^2*x + 8*x^2 - 9*p2*x^2 - 2*x^3 + 10*p2*x^3 - 
     2*x^4 - 4*p2*x^4)*(2*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 
     4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 2*G[{1, 1}, z] + 
     2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1}, z]*Log[16] - G[{1}, z]*Log[256] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     3*G[{-1}, z]*Log[x^2] - 3*G[{1}, z]*Log[x^2] + 
     G[{1 - 2*x}, z]*Log[x^2] - G[{-1 + 2*x}, z]*Log[x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, -1}, z] - 
     2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 
     2*G[{1, 1}, z] + 2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 2*G[{-1}, z]*Log[16] - 
     G[{1}, z]*Log[256] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-4*p2 - 4*x + 11*p2*x + 2*p2^2*x + 8*x^2 - 9*p2*x^2 - 2*x^3 + 10*p2*x^3 - 
     2*x^4 - 4*p2*x^4)*(6*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 
     4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 6*G[{1, 1}, z] + 
     6*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 
     6*G[{-1 + 2*x, 1}, z] - 2*G[{-1}, z]*Log[16] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{1}, z]*Log[256] + G[{-1}, z]*Log[4096] - 
     G[{1}, z]*Log[4096] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((-6*p2^3 + 3*p2^4 - 12*p2*x - 66*p2^2*x + 18*p2^3*x - 6*p2^4*x - 48*x^2 - 
     76*p2*x^2 + 256*p2^2*x^2 - p2^3*x^2 + 15*p2^4*x^2 + 464*x^3 + 
     914*p2*x^3 - 112*p2^2*x^3 + 110*p2^3*x^3 - 1336*x^4 - 2204*p2*x^4 - 
     8*p2^2*x^4 - 79*p2^3*x^4 + 1912*x^5 + 2738*p2*x^5 + 16*p2^2*x^5 - 
     12*p2^3*x^5 - 1432*x^6 - 1920*p2*x^6 - 116*p2^2*x^6 + 440*x^7 + 
     560*p2*x^7 + 48*p2^2*x^7)*(4*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 
     4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 4*G[{1, 1}, z] + 
     4*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 
     4*G[{-1 + 2*x, 1}, z] - 2*G[{-1}, z]*Log[2] + 2*G[{1}, z]*Log[2] - 
     2*G[{1 - 2*x}, z]*Log[2] + 2*G[{-1 + 2*x}, z]*Log[2] - 
     2*G[{-1}, z]*Log[(-1 + x)^2] + 2*G[{1}, z]*Log[(-1 + x)^2] - 
     2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     4*G[{-1}, z]*Log[4*(-1 + x)^2] - 4*G[{1}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(3072*(1 + p2)^(5/2)*(-1 + x)^2*x^2*
    (p2 + 4*x - 4*x^2)) + ((-2*p2^2 + p2^3 - 2*p2*x + 6*p2^2*x + 12*x^2 + 
     24*p2*x^2 - p2^2*x^2 - 20*x^3 - 26*p2*x^3)*(2*G[{-1, -1}, z] - 
     2*G[{1, 1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     G[{1 - 2*x}, z]*Log[4] + G[{-1 + 2*x}, z]*Log[4] + 2*G[{-1}, z]*Log[8] + 
     2*G[{1}, z]*Log[8] + 2*G[{1}, z]*Log[16] - 2*G[{1}, z]*Log[64] - 
     G[{-1}, z]*Log[256] - G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2]))/
   (1024*(1 + p2)^(5/2)*x^2) + 
  ((p2 - 2*p2*x + 2*x^2 + p2*x^2 - 2*x^3 + p2*x^3)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - G[{-1}, z]*Log[x^2] + 
     G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((-2*p2 - 2*p2^2 - 8*x - 14*p2*x + 2*p2^2*x - 16*x^2 + 21*p2*x^2 + 52*x^3 - 
     8*p2*x^3 - 44*x^4 + 16*x^5)*(8*G[{-1, -1}, -1 + 2*x] + 
     4*G[{-1, -1}, z] - 4*G[{-1, 1}, -1 + 2*x] - 2*G[{-1, 1}, z] - 
     8*G[{-1, -1 + 2*x}, -1 + 2*x] - 12*G[{0, -1}, -1 + 2*x] + 
     12*G[{0, 1}, -1 + 2*x] + 8*G[{1, -1}, -1 + 2*x] - 2*G[{1, -1}, z] - 
     16*G[{1, 1}, -1 + 2*x] + 4*G[{1, 1}, z] + 
     16*G[{1, -1 + 2*x}, -1 + 2*x] + 8*G[{1 - 2*x, -1}, -1 + 2*x] + 
     4*G[{1 - 2*x, -1}, z] - 4*G[{1 - 2*x, 1}, -1 + 2*x] - 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, 1}, z] - 
     6*G[{-1}, -1 + 2*x]*Log[2] - 2*G[{-1}, z]*Log[2] - 2*G[{1}, z]*Log[2] - 
     6*G[{1 - 2*x}, -1 + 2*x]*Log[2] - 2*G[{1 - 2*x}, z]*Log[2] - 
     2*G[{-1 + 2*x}, z]*Log[2] + G[{-1}, -1 + 2*x]*Log[4] + 
     G[{1}, -1 + 2*x]*Log[4] + G[{1 - 2*x}, -1 + 2*x]*Log[4] + 
     G[{1}, -1 + 2*x]*Log[64] - 2*G[{-1}, z]*Log[(1 - x)^2] - 
     2*G[{1}, z]*Log[(1 - x)^2] - 2*G[{1 - 2*x}, z]*Log[(1 - x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[(1 - x)^2] - 4*G[{-1}, -1 + 2*x]*
      Log[(-1 + x)^2] + 8*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 
     4*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] + 8*G[{-1}, -1 + 2*x]*
      Log[4*(-1 + x)^2] + 4*G[{-1}, z]*Log[4*(-1 + x)^2] - 
     16*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 4*G[{1}, z]*Log[4*(-1 + x)^2] + 
     2*G[{-1}, -1 + 2*x]*Log[x^2] + G[{-1}, z]*Log[x^2] - 
     4*G[{1}, -1 + 2*x]*Log[x^2] + G[{1}, z]*Log[x^2] + 
     2*G[{1 - 2*x}, -1 + 2*x]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)) - ((-1 + 5*x + p2*x - 5*x^2 + x^3)*
    (4*G[{-1, -1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] - 4*G[{1, 1}, z] - 
     2*G[{-1 - 2*x, -1}, z] + 4*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 
     2*G[{-1 + 2*x, -1}, z] - 4*G[{-1 + 2*x, 1}, z] + 2*G[{1 + 2*x, 1}, z] + 
     2*G[{-1 - 2*x}, z]*Log[2] + 2*G[{1 - 2*x}, z]*Log[2] + 
     2*G[{-1 + 2*x}, z]*Log[2] - 2*G[{1 + 2*x}, z]*Log[2] - 
     2*G[{1 - 2*x}, z]*Log[4] - 2*G[{-1}, z]*Log[16] + 2*G[{1}, z]*Log[16] + 
     2*G[{-1}, z]*Log[64] - 2*G[{1}, z]*Log[64] + 
     2*G[{-1}, z]*Log[(-1 + x)^2] - 2*G[{1}, z]*Log[(-1 + x)^2] - 
     2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2] - G[{1 + 2*x}, z]*Log[x^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((-2*p2^2 + p2^3 - p2*x + 11*p2^2*x - 2*p2^3*x + 13*x^2 + 26*p2*x^2 - 
     18*p2^2*x^2 + p2^3*x^2 - 39*x^3 - 68*p2*x^3 + 11*p2^2*x^3 + 39*x^4 + 
     61*p2*x^4 - 3*p2^2*x^4 - 13*x^5 - 19*p2*x^5)*
    (2*G[{-1, 1}, z] - 2*G[{1, -1}, z] + 2*G[{-1 - 2*x, -1}, z] - 
     2*G[{1 + 2*x, 1}, z] - G[{-1}, z]*Log[4] + G[{1}, z]*Log[4] - 
     G[{-1 - 2*x}, z]*Log[4] + G[{1 + 2*x}, z]*Log[4] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] + 
     G[{1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x^2) + 
  ((-2*p2^2 + p2^3 + 12*p2^2*x - 2*p2^3*x + 14*x^2 + 24*p2*x^2 - 
     21*p2^2*x^2 + p2^3*x^2 - 38*x^3 - 64*p2*x^3 + 14*p2^2*x^3 + 30*x^4 + 
     50*p2*x^4 - 5*p2^2*x^4 - 6*x^5 - 12*p2*x^5)*(4*G[{-1 - 2*x, -1}, z] - 
     4*G[{1 + 2*x, 1}, z] - G[{-1 - 2*x}, z]*Log[16] + 
     G[{1 + 2*x}, z]*Log[16] - 2*G[{-1 - 2*x}, z]*Log[x^2] + 
     2*G[{1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(5/2)*(-1 + x)^2*x^2) - 
  ((-1 + x)*(Pi^2 + 12*Log[x^2]^2 + 48*Log[2]*Log[2*x^2]))/(768*(1 + p2)) + 
  ((-12*p2 - 13*p2^2 - 32*x - 18*p2*x + 13*p2^2*x + 56*x^2 + 42*p2*x^2 + 
     2*p2^2*x^2 - 16*x^3 + 4*p2*x^3 - 8*x^4 - 8*p2*x^4)*
    (4*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 4*G[{1, 1}, z] + 2*G[{1 - 2*x, -1}, z] - 
     4*G[{1 - 2*x, 1}, z] + 4*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] - 
     2*G[{-1}, z]*Log[2] + 2*G[{1}, z]*Log[2] + 2*G[{1 - 2*x}, z]*Log[2] - 
     2*G[{-1 + 2*x}, z]*Log[2] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[x^2] + 
     2*G[{1}, z]*Log[x^2] + 2*G[{1 - 2*x}, z]*Log[x^2] - 
     2*G[{-1 + 2*x}, z]*Log[x^2] + 4*G[{-1}, z]*Log[4*x^2] - 
     4*G[{1}, z]*Log[4*x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)*
    (p2 + 4*x - 4*x^2)) + ((-2 - 3*p2 - 4*x + p2*x + 2*x^2)*
    (6*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 6*G[{1, 1}, z] + 2*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[4*(-1 + x)^2] - G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[4*x^2] - G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)) - 
  ((-4*p2 - 15*p2^2 - 16*x - 72*p2*x + 12*p2^2*x - 64*x^2 + 88*p2*x^2 + 
     128*x^3 - 16*p2*x^3 - 48*x^4)*(6*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 
     4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 6*G[{1, 1}, z] + 
     2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + G[{-1}, z]*Log[4*(-1 + x)^2] - 
     G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)*
    (p2 + 4*x - 4*x^2)) - ((-2*p2 + 3*p2^2 + 2*p2^3 + 8*x + 26*p2*x + 
     4*p2^2*x - 32*x^2 - 50*p2*x^2 - p2^2*x^2 + 64*x^3 + 54*p2*x^3 - 
     2*p2^2*x^3 - 64*x^4 - 36*p2*x^4 + 24*x^5 + 8*p2*x^5)*
    (2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     G[{1 - 2*x}, z]*Log[4*x^2] + G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2*(p2 + 4*x - 4*x^2)) - 
  ((2*p2^2 - p2^3 - 10*p2^2*x + p2^3*x - 14*x^2 - 24*p2*x^2 + 11*p2^2*x^2 + 
     24*x^3 + 41*p2*x^3 - 2*p2^2*x^3 - 6*x^4 - 10*p2*x^4 + 2*p2^2*x^4)*
    (2*G[{0, -1}, z] - 2*G[{0, 1}, z] - 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] + 2*G[{-1 + 2*x, 1}, z] - 
     2*G[{1}, z]*Log[4] + G[{-1}, z]*Log[16] + 2*G[{-1}, z]*Log[(-1 + x)^2] - 
     2*G[{1}, z]*Log[(-1 + x)^2] - 3*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     3*G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1}, z]*Log[x^2] + 
     G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] - 
     G[{1 - 2*x}, z]*Log[4*x^2] + G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (512*(1 + p2)^(5/2)*(-1 + x)*x^2) - 
  ((4*p2 + 4*p2^2 + 16*x + 36*p2*x + p2^2*x + 64*x^2 - 20*p2*x^2 - 144*x^3 - 
     4*p2*x^3 + 128*x^4 - 64*x^5)*(2*G[{-1, -1}, -1 + 2*x] - 
     2*G[{-1, 1}, -1 + 2*x] - 6*G[{-1, -1 + 2*x}, -1 + 2*x] - 
     4*G[{0, -1}, -1 + 2*x] + 4*G[{0, 1}, -1 + 2*x] + 
     2*G[{1, -1}, -1 + 2*x] - 2*G[{1, 1}, -1 + 2*x] + 
     6*G[{1, -1 + 2*x}, -1 + 2*x] + 2*G[{1 - 2*x, -1}, -1 + 2*x] + 
     2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, -1 + 2*x] - 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] + 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, -1 + 2*x]*Log[256] - G[{1}, -1 + 2*x]*Log[256] + 
     G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] - 3*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] + Log[16]*Log[(-1 + x)^2] + 
     Log[(-1 + x)^2]^2 + G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 3*G[{-1}, -1 + 2*x]*Log[x^2] - 
     G[{1}, -1 + 2*x]*Log[x^2] + G[{1 - 2*x}, -1 + 2*x]*Log[x^2] - 
     Log[16]*Log[x^2] - Log[x^2]^2 - G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(512*(1 + p2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)) - ((6*p2 + 13*p2^2 + 7*p2^3 + 24*x + 61*p2*x + 
     7*p2^2*x - 5*p2^3*x + p2^4*x + 12*x^2 - 203*p2*x^2 - 85*p2^2*x^2 - 
     6*p2^3*x^2 - 272*x^3 + 73*p2*x^3 + 104*p2^2*x^3 + 7*p2^3*x^3 + 496*x^4 + 
     367*p2*x^4 - 41*p2^2*x^4 - 344*x^5 - 548*p2*x^5 + 4*p2^2*x^5 + 84*x^6 + 
     308*p2*x^6 - 64*p2*x^7)*(G[{-1, -1}, z] - G[{-1, 1}, z] - 
     2*G[{0, -1}, z] + 2*G[{0, 1}, z] + G[{1, -1}, z] - G[{1, 1}, z] + 
     2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2] + G[{-1}, z]*Log[16*x^2] - 
     G[{1}, z]*Log[16*x^2]))/(256*(1 + p2)^(5/2)*(-1 + x)^2*x*
    (p2 + 4*x - 4*x^2)) + ((-10*p2 - 3*p2^2 + 2*p2^3 - 24*x + 18*p2*x + 
     12*p2^2*x + 64*x^2 - 10*p2*x^2 - 5*p2^2*x^2 - 64*x^3 + 14*p2*x^3 + 
     32*x^4 - 12*p2*x^4 - 8*x^5)*(2*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 
     4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 2*G[{1, 1}, z] + 
     2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1}, z]*Log[4*(-1 + x)^2] - 
     2*G[{1}, z]*Log[4*(-1 + x)^2] - 2*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
     2*G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[16*x^2] - 
     G[{1}, z]*Log[16*x^2] + G[{1 - 2*x}, z]*Log[16*x^2] - 
     G[{-1 + 2*x}, z]*Log[16*x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2*
    (p2 + 4*x - 4*x^2)) + ((6*p2^2 + 26*p2*x - 6*p2^2*x + 24*x^2 - 
     32*p2*x^2 + p2^2*x^2 - 24*x^3 + 14*p2*x^3 + 8*x^4 - 4*p2*x^4 - 8*x^5)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[4*x^2] + 
     2*G[{1}, z]*Log[4*x^2] + G[{-1}, z]*Log[16*x^2] - 
     G[{1}, z]*Log[16*x^2] - G[{1 - 2*x}, z]*Log[16*x^2] + 
     G[{-1 + 2*x}, z]*Log[16*x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)) - ((6*p2^2 + 26*p2*x - 6*p2^2*x + 24*x^2 - 
     32*p2*x^2 + p2^2*x^2 - 24*x^3 + 14*p2*x^3 + 8*x^4 - 4*p2*x^4 - 8*x^5)*
    (2*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 2*G[{1, 1}, z] + 2*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*x^2] - 2*G[{1}, z]*Log[4*x^2] + 
     2*G[{1 - 2*x}, z]*Log[4*x^2] - 2*G[{-1 + 2*x}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] - 
     G[{1 - 2*x}, z]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((-10*p2 - 3*p2^2 + 2*p2^3 - 24*x + 18*p2*x + 12*p2^2*x + 64*x^2 - 
     10*p2*x^2 - 5*p2^2*x^2 - 64*x^3 + 14*p2*x^3 + 32*x^4 - 12*p2*x^4 - 
     8*x^5)*(2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*(-1 + x)^2] - 2*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{-1}, z]*Log[16*x^2] + G[{1}, z]*Log[16*x^2] - 
     G[{1 - 2*x}, z]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)^2*(p2 + 4*x - 4*x^2)) - 
  (x*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/(384*(1 + p2)) + 
  ((-2 - 2*p2 - 2*x + 2*p2*x + 3*x^2 + 2*x^3)*(Pi^2 + 6*G[{-1, -1}, z] + 
     6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)*(-1 + x)*x) + 
  ((-4*p2 - 16*x + p2*x + 28*x^2 - 28*x^3 + 16*x^4)*
    (Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/
   (1536*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)) - 
  ((-1 + x)*(Pi^2 + 48*Log[2]^2 + 12*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)) + 
  ((-2*p2 - 6*x + p2*x + 8*x^2 - 4*x^3)*(Pi^2 + 48*Log[2]^2 + 
     12*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)*(p2 + 4*x - 4*x^2)) - 
  ((8*p2 + 5*p2^2 + 24*x + 26*p2*x - 24*p2*x^2 - 8*x^3 - 16*x^4)*
    (5*Pi^2 + 12*Log[4]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (3072*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)) + 
  ((-1 - p2 - x + p2*x + 3*x^2)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(1 + x)^2]*Log[16*(1 + x)^2]))/(768*(1 + p2)*(-1 + x)*x) + 
  ((p2^2 + 4*x^2 + p2*x*(-1 + 2*x))*Log[1 + 2*x])/(64*p2*(1 + p2)*x) + 
  ((4 + 8*p2 + 4*p2^2 + 8*x + 8*p2*x + p2*x^2)*(G[{-1, -1}, z] - 
     G[{-1, 1}, z] - G[{-1, -1 - 2*x}, z] + G[{-1, 1 + 2*x}, z] - 
     G[{1, -1}, z] + G[{1, 1}, z] + G[{1, -1 - 2*x}, z] - 
     G[{1, 1 + 2*x}, z] + G[{-x, 1}, z] - G[{-x, -1 - 2*x}, z] + 
     G[{x, -1}, z] - G[{x, 1 + 2*x}, z] - G[{-x}, z]*Log[1 + 2*x] - 
     G[{x}, z]*Log[1 + 2*x]))/(256*(1 + p2)^2*x) - 
  ((-4 - 8*p2 - 4*p2^2 - 12*x + 17*p2*x + 5*p2^2*x + 52*x^2 + 36*p2*x^2 - 
     32*x^3 - 56*p2*x^3 + 16*p2*x^4)*(G[{-1, -1}, z] - G[{-1, 1 + 2*x}, z] - 
     G[{1, 1}, z] + G[{1, -1 - 2*x}, z] + G[{-x, 1}, z] - 
     G[{-x, -1 - 2*x}, z] - G[{x, -1}, z] + G[{x, 1 + 2*x}, z] - 
     G[{-1}, z]*Log[1 + 2*x] + G[{1}, z]*Log[1 + 2*x] - 
     G[{-x}, z]*Log[1 + 2*x] + G[{x}, z]*Log[1 + 2*x]))/
   (256*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((-8 - 16*p2 - 8*p2^2 - 32*x + 16*p2*x + 96*x^2 + 74*p2*x^2 + 10*p2^2*x^2 - 
     48*x^3 - 96*p2*x^3 + 32*p2*x^4)*(2*G[{-1, -1}, z] - G[{-1, 1}, z] - 
     G[{-1, 1 + 2*x}, z] - 2*G[{0, -1}, z] + 2*G[{0, 1}, z] + G[{1, -1}, z] - 
     2*G[{1, 1}, z] + G[{1, -1 - 2*x}, z] + 2*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + G[{-x, 1}, z] - G[{-x, -1 - 2*x}, z] - 
     G[{x, -1}, z] + G[{x, 1 + 2*x}, z] + 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + G[{-1}, z]*Log[4*(-1 + x)^2] - 
     G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2] - G[{-1}, z]*Log[1 + 2*x] + 
     G[{1}, z]*Log[1 + 2*x] - G[{-x}, z]*Log[1 + 2*x] + 
     G[{x}, z]*Log[1 + 2*x]))/(512*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, -1 - 2*x}, z] - 
     2*G[{-1, 1 + 2*x}, z] - 4*G[{0, -1 - 2*x}, z] + 4*G[{0, 1 + 2*x}, z] + 
     2*G[{1, -1 - 2*x}, z] - 2*G[{1, 1 + 2*x}, z] - 2*G[{-1 - 2*x, -1}, z] - 
     2*G[{-1 - 2*x, 1}, z] + 6*G[{-1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 - 2*x, 1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 4*G[{1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     4*G[{-1 + 2*x, 1 + 2*x}, z] + 2*G[{1 + 2*x, -1}, z] + 
     2*G[{1 + 2*x, 1}, z] + 2*G[{1 + 2*x, -1 - 2*x}, z] - 
     6*G[{1 + 2*x, 1 + 2*x}, z] + 2*G[{-1 - 2*x}, z]*Log[16] - 
     G[{1 + 2*x}, z]*Log[256] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 3*G[{-1}, z]*Log[x^2] + 
     3*G[{1}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[1 + x] - 
     2*G[{1}, z]*Log[1 + x] + 2*G[{1 - 2*x}, z]*Log[1 + x] - 
     2*G[{-1 + 2*x}, z]*Log[1 + x] + G[{-1}, z]*Log[(1 + x)^2] - 
     G[{1}, z]*Log[(1 + x)^2] + 2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(1 + x)^2] + G[{-1 + 2*x}, z]*Log[(1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 4*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 
     4*G[{1 - 2*x}, z]*Log[1 + 2*x] + 4*G[{-1 + 2*x}, z]*Log[1 + 2*x] - 
     4*G[{1 + 2*x}, z]*Log[1 + 2*x]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((4 + 6*p2 + 2*p2^2 + 10*x + 19*p2*x - 18*x^2 - 48*p2*x^2 - 6*p2^2*x^2 - 
     2*x^3 + 25*p2*x^3 + 6*p2^2*x^3 + 6*x^4)*(G[{-1, -1 - 2*x}, z] - 
     G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 2*G[{0, 1 + 2*x}, z] + 
     G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] - 
     G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[4*(1 + x)^2] - G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]))/
   (512*(1 + p2)^(5/2)*(-1 + x)^2*x) + 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 12*x^2 - 25*p2*x^2 + 
     2*p2^2*x^2 + 12*x^3 + 18*p2*x^3)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{-1, -1 - 2*x}, z] - G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 
     2*G[{0, 1 + 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{1, -1 - 2*x}, z] + G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[4] + G[{1}, z]*Log[16] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] - 
     2*G[{-1}, z]*Log[1 + x] + 2*G[{1}, z]*Log[1 + x] - 
     G[{-1}, z]*Log[(1 + x)^2] + G[{1}, z]*Log[(1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(1 + x)^2] - 3*G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] - 
     2*G[{-1}, z]*Log[1 + 2*x] + 2*G[{1}, z]*Log[1 + 2*x] + 
     2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]))/
   (512*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((p2 + p2^2 - 5*x - 14*p2*x + 23*x^2 + 44*p2*x^2 - 3*p2^2*x^2 - 31*x^3 - 
     49*p2*x^3 + 3*p2^2*x^3 + 13*x^4 + 19*p2*x^4)*
    (2*G[{-1 - 2*x}, z]*G[{1 + 2*x}, 1] + 2*G[{1 - 2*x}, z]*G[{1 + 2*x}, 1] - 
     2*G[{-1 + 2*x}, z]*G[{1 + 2*x}, 1] - 2*G[{1 + 2*x}, 1]*G[{1 + 2*x}, z] - 
     4*G[{-1, -1 - 2*x}, z] + 4*G[{1, 1 + 2*x}, z] + 
     4*G[{1 - 2*x, -1 - 2*x}, z] - 4*G[{-1 + 2*x, 1 + 2*x}, z] - 
     G[{-1 - 2*x}, z]*Log[4] + 2*G[{-1 + 2*x}, z]*Log[16] - 
     G[{1 - 2*x}, z]*Log[64] - G[{1 + 2*x}, z]*Log[64] + 
     2*G[{-1 + 2*x}, z]*Log[256] + G[{1 + 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[4096] + G[{1}, z]*Log[4096] + G[{-1}, z]*Log[65536] - 
     G[{1}, z]*Log[65536] - G[{-1 + 2*x}, z]*Log[262144] + 
     4*G[{-1}, z]*Log[x^2] - 4*G[{1}, z]*Log[x^2] - 
     4*G[{-1 - 2*x}, z]*Log[x^2] - 4*G[{1 - 2*x}, z]*Log[x^2] + 
     4*G[{-1 + 2*x}, z]*Log[x^2] + 4*G[{1 + 2*x}, z]*Log[x^2] - 
     12*G[{-1}, z]*Log[1 + x] + 12*G[{1}, z]*Log[1 + x] + 
     6*G[{-1 - 2*x}, z]*Log[1 + x] + 10*G[{1 - 2*x}, z]*Log[1 + x] - 
     10*G[{-1 + 2*x}, z]*Log[1 + x] - 6*G[{1 + 2*x}, z]*Log[1 + x] + 
     6*G[{-1}, z]*Log[(1 + x)^2] - 6*G[{1}, z]*Log[(1 + x)^2] - 
     3*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 5*G[{1 - 2*x}, z]*Log[(1 + x)^2] + 
     5*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 3*G[{1 + 2*x}, z]*Log[(1 + x)^2] - 
     4*G[{-1}, z]*Log[x*(1 + 2*x)] + 4*G[{1}, z]*Log[x*(1 + 2*x)] + 
     2*G[{-1 - 2*x}, z]*Log[x*(1 + 2*x)] + 6*G[{1 - 2*x}, z]*
      Log[x*(1 + 2*x)] - 6*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
     2*G[{1 + 2*x}, z]*Log[x*(1 + 2*x)]))/(1024*(1 + p2)^(5/2)*(-1 + x)^2*
    x) + ((-2*p2^2 - 2*p2^3 + 4*p2*x + 14*p2^2*x + p2^3*x - 20*p2*x^2 - 
     34*p2^2*x^2 + p2^3*x^2 + 20*p2*x^3 + 26*p2^2*x^3)*
    (-2*G[{-1 + 2*x}, z]*G[{1 + 2*x}, 1] - 2*G[{1 + 2*x}, 1]*
      G[{1 + 2*x}, z] + 4*G[{1 - 2*x, -1 - 2*x}, z] - 
     4*G[{-1 + 2*x, 1 + 2*x}, z] - 2*G[{1 + 2*x}, z]*Log[16] - 
     G[{1 + 2*x}, z]*Log[64] + 3*G[{-1 + 2*x}, z]*Log[256] + 
     2*G[{1 + 2*x}, z]*Log[256] - G[{-1 + 2*x}, z]*Log[262144] + 
     4*G[{-1 + 2*x}, z]*Log[x^2] + 4*G[{1 + 2*x}, z]*Log[x^2] - 
     10*G[{-1 + 2*x}, z]*Log[1 + x] - 6*G[{1 + 2*x}, z]*Log[1 + x] + 
     5*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 3*G[{1 + 2*x}, z]*Log[(1 + x)^2] - 
     6*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)] - 2*G[{1 + 2*x}, z]*
      Log[x*(1 + 2*x)] + G[{-1 - 2*x}, z]*(2*G[{1 + 2*x}, 1] - Log[4] - 
       4*Log[x^2] + 6*Log[1 + x] - 3*Log[(1 + x)^2] + 2*Log[x*(1 + 2*x)]) + 
     G[{1 - 2*x}, z]*(2*G[{1 + 2*x}, 1] - Log[64] - 4*Log[x^2] + 
       10*Log[1 + x] - 5*Log[(1 + x)^2] + 6*Log[x*(1 + 2*x)])))/
   (1024*p2*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((2 + 2*p2 + 3*x - p2*x + x^2 - 4*p2*x^2 - 15*x^3 + 4*p2*x^3 + 9*x^4)*
    (G[{-1, -1 - 2*x}, z] - 2*G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 
     2*G[{0, 1 + 2*x}, z] + 2*G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] + 
     2*G[{-1 - 2*x, -1 - 2*x}, z] - G[{-1 - 2*x, 1 + 2*x}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 2*G[{1 + 2*x, 1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[1 + x] + 2*G[{1}, z]*Log[1 + x] + 
     2*G[{-1 - 2*x}, z]*Log[1 + x] - 2*G[{1 + 2*x}, z]*Log[1 + x] + 
     2*G[{-1}, z]*Log[4*(1 + x)^2] - 2*G[{1}, z]*Log[4*(1 + x)^2] - 
     G[{-1}, z]*Log[8*x*(1 + 2*x)] + G[{1}, z]*Log[8*x*(1 + 2*x)] + 
     G[{-1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - G[{1 + 2*x}, z]*
      Log[8*x*(1 + 2*x)]))/(256*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((-1 - p2 - x + p2*x + 3*x^2)*(5*Pi^2 - 6*G[{-1, -1 - 2*x}, 1] - 
     3*G[{-1, -1 - 2*x}, z] + 12*G[{-1, 1 + 2*x}, 1] + 
     6*G[{-1, 1 + 2*x}, z] + 18*G[{0, -1 - 2*x}, 1] - 18*G[{0, 1 + 2*x}, 1] + 
     6*G[{1, -1 - 2*x}, z] - 3*G[{1, 1 + 2*x}, z] + 24*G[{-1 - 2*x, 1}, 1] - 
     24*G[{-1 - 2*x, -1 - 2*x}, 1] + 6*G[{-1 - 2*x, -1 - 2*x}, z] + 
     12*G[{-1 - 2*x, 1 + 2*x}, 1] - 3*G[{-1 - 2*x, 1 + 2*x}, z] - 
     12*G[{1 + 2*x, 1}, 1] - 6*G[{1 + 2*x, -1 - 2*x}, 1] - 
     3*G[{1 + 2*x, -1 - 2*x}, z] + 12*G[{1 + 2*x, 1 + 2*x}, 1] + 
     6*G[{1 + 2*x, 1 + 2*x}, z] + 12*Log[4]^2 + 6*G[{-1}, z]*Log[1 + x] + 
     6*G[{1}, z]*Log[1 + x] - 24*G[{-1 - 2*x}, 1]*Log[1 + x] + 
     6*G[{-1 - 2*x}, z]*Log[1 + x] + 12*G[{1 + 2*x}, 1]*Log[1 + x] + 
     6*G[{1 + 2*x}, z]*Log[1 + x] + 12*Log[2]*Log[1 + x] - 
     6*G[{-1}, z]*Log[4*(1 + x)^2] - 6*G[{1}, z]*Log[4*(1 + x)^2] - 
     12*Log[2]*Log[4*(1 + x)^2] + 12*Log[(1 + x)^2]*Log[16*(1 + x)^2] + 
     3*G[{-1}, z]*Log[8*x*(1 + 2*x)] + 3*G[{1}, z]*Log[8*x*(1 + 2*x)] - 
     12*G[{-1 - 2*x}, 1]*Log[8*x*(1 + 2*x)] + 3*G[{-1 - 2*x}, z]*
      Log[8*x*(1 + 2*x)] + 6*G[{1 + 2*x}, 1]*Log[8*x*(1 + 2*x)] + 
     3*G[{1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 6*Log[2]*Log[8*x*(1 + 2*x)]))/
   (384*(1 + p2)*(-1 + x)*x) - 
  ((2 - 3*x + 2*x^2)*(4*Pi^2 + 12*G[{-1}, z]*G[{1 + 2*x}, 1] + 
     12*G[{1}, z]*G[{1 + 2*x}, 1] + 6*G[{-1 - 2*x}, z]*G[{1 + 2*x}, 1] - 
     12*G[{1 - 2*x}, 1]*G[{1 + 2*x}, 1] + 6*G[{1 - 2*x}, z]*G[{1 + 2*x}, 1] + 
     6*G[{-1 + 2*x}, z]*G[{1 + 2*x}, 1] - 12*G[{1 + 2*x}, 1]^2 + 
     6*G[{1 + 2*x}, 1]*G[{1 + 2*x}, z] - 24*G[{-1, -1 - 2*x}, 1] - 
     12*G[{-1, -1 - 2*x}, z] + 48*G[{-1, 1 + 2*x}, 1] + 
     48*G[{0, -1 - 2*x}, 1] - 48*G[{0, 1 + 2*x}, 1] - 12*G[{1, 1 + 2*x}, z] + 
     48*G[{-1 - 2*x, 1}, 1] - 48*G[{-1 - 2*x, -1 - 2*x}, 1] + 
     24*G[{-1 - 2*x, 1 + 2*x}, 1] - 24*G[{1 - 2*x, -1 - 2*x}, 1] + 
     12*G[{1 - 2*x, -1 - 2*x}, z] + 12*G[{-1 + 2*x, 1 + 2*x}, z] - 
     48*G[{1 + 2*x, 1}, 1] - 24*G[{1 + 2*x, -1 - 2*x}, 1] + 
     48*G[{1 + 2*x, 1 + 2*x}, 1] + 6*G[{-1 - 2*x}, 1]*Log[2] - 48*Log[2]^2 + 
     12*Log[4]^2 + 6*G[{-1 - 2*x}, z]*Log[8] - 6*G[{1 + 2*x}, 1]*Log[8] + 
     6*G[{1 + 2*x}, z]*Log[8] + 6*G[{-1 - 2*x}, z]*Log[16] + 
     6*G[{1 - 2*x}, 1]*Log[16] + 6*G[{1 + 2*x}, z]*Log[16] - 
     6*G[{-1 - 2*x}, z]*Log[256] + 15*G[{1 - 2*x}, 1]*Log[256] + 
     6*G[{1 + 2*x}, 1]*Log[256] - 6*G[{1 + 2*x}, z]*Log[256] - 
     12*G[{1 - 2*x}, 1]*Log[512] + 6*G[{1 - 2*x}, z]*Log[512] + 
     6*G[{-1 + 2*x}, z]*Log[512] - 6*G[{1 + 2*x}, 1]*Log[512] - 
     6*G[{1 - 2*x}, z]*Log[4096] - 6*G[{-1 + 2*x}, z]*Log[4096] - 
     6*G[{-1 - 2*x}, 1]*Log[8192] - 12*G[{-1 - 2*x}, z]*Log[x^2] + 
     24*G[{1 - 2*x}, 1]*Log[x^2] - 12*G[{1 - 2*x}, z]*Log[x^2] - 
     12*G[{-1 + 2*x}, z]*Log[x^2] + 24*G[{1 + 2*x}, 1]*Log[x^2] - 
     12*G[{1 + 2*x}, z]*Log[x^2] - 12*Log[x^2]*Log[16*x^2] - 
     48*G[{-1 - 2*x}, 1]*Log[1 + x] + 18*G[{-1 - 2*x}, z]*Log[1 + x] - 
     60*G[{1 - 2*x}, 1]*Log[1 + x] + 30*G[{1 - 2*x}, z]*Log[1 + x] + 
     30*G[{-1 + 2*x}, z]*Log[1 + x] + 12*G[{1 + 2*x}, 1]*Log[1 + x] + 
     18*G[{1 + 2*x}, z]*Log[1 + x] + 48*Log[2]*Log[1 + x] - 
     9*G[{-1 - 2*x}, z]*Log[(1 + x)^2] + 30*G[{1 - 2*x}, 1]*Log[(1 + x)^2] - 
     15*G[{1 - 2*x}, z]*Log[(1 + x)^2] - 15*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 
     18*G[{1 + 2*x}, 1]*Log[(1 + x)^2] - 9*G[{1 + 2*x}, z]*Log[(1 + x)^2] - 
     24*Log[2]*Log[(1 + x)^2] - 24*Log[2]*Log[4*(1 + x)^2] + 
     12*Log[(1 + x)^2]*Log[16*(1 + x)^2] - 24*G[{-1 - 2*x}, 1]*
      Log[x*(1 + 2*x)] + 6*G[{-1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
     36*G[{1 - 2*x}, 1]*Log[x*(1 + 2*x)] + 18*G[{1 - 2*x}, z]*
      Log[x*(1 + 2*x)] + 18*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
     24*G[{1 + 2*x}, 1]*Log[x*(1 + 2*x)] + 6*G[{1 + 2*x}, z]*
      Log[x*(1 + 2*x)] + 24*Log[2]*Log[x*(1 + 2*x)] - 
     12*Log[2]*Log[2*x*(1 + 2*x)] + 36*G[{1 + 2*x}, 1]*Log[8*x*(1 + 2*x)] + 
     12*Log[2]*Log[8*x*(1 + 2*x)]))/(1536*(1 + p2)*(-1 + x)) + 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(4*G[{-1}, z]*G[{1 + 2*x}, 1] - 
     4*G[{1}, z]*G[{1 + 2*x}, 1] + 2*G[{-1 - 2*x}, z]*G[{1 + 2*x}, 1] - 
     2*G[{1 - 2*x}, z]*G[{1 + 2*x}, 1] + 2*G[{-1 + 2*x}, z]*G[{1 + 2*x}, 1] - 
     2*G[{1 + 2*x}, 1]*G[{1 + 2*x}, z] - 8*G[{-1, 1 + 2*x}, z] - 
     8*G[{0, -1 - 2*x}, z] + 8*G[{0, 1 + 2*x}, z] + 8*G[{1, -1 - 2*x}, z] + 
     8*G[{-1 - 2*x, -1 - 2*x}, z] - 4*G[{-1 - 2*x, 1 + 2*x}, z] - 
     4*G[{1 - 2*x, -1 - 2*x}, z] + 4*G[{-1 + 2*x, 1 + 2*x}, z] + 
     4*G[{1 + 2*x, -1 - 2*x}, z] - 8*G[{1 + 2*x, 1 + 2*x}, z] + 
     2*G[{-1 - 2*x}, z]*Log[16] + 2*G[{1 - 2*x}, z]*Log[16] - 
     2*G[{-1 - 2*x}, z]*Log[256] + 2*G[{1 - 2*x}, z]*Log[256] - 
     3*G[{-1 + 2*x}, z]*Log[256] + G[{1 + 2*x}, z]*Log[256] + 
     G[{-1 - 2*x}, z]*Log[262144] - G[{1 - 2*x}, z]*Log[262144] + 
     G[{-1 + 2*x}, z]*Log[262144] - G[{1 + 2*x}, z]*Log[262144] - 
     4*G[{-1 - 2*x}, z]*Log[x^2] + 4*G[{1 - 2*x}, z]*Log[x^2] - 
     4*G[{-1 + 2*x}, z]*Log[x^2] + 4*G[{1 + 2*x}, z]*Log[x^2] - 
     8*G[{-1}, z]*Log[1 + x] + 8*G[{1}, z]*Log[1 + x] + 
     14*G[{-1 - 2*x}, z]*Log[1 + x] - 10*G[{1 - 2*x}, z]*Log[1 + x] + 
     10*G[{-1 + 2*x}, z]*Log[1 + x] - 14*G[{1 + 2*x}, z]*Log[1 + x] + 
     8*G[{-1}, z]*Log[(1 + x)^2] - 8*G[{1}, z]*Log[(1 + x)^2] - 
     3*G[{-1 - 2*x}, z]*Log[(1 + x)^2] + 5*G[{1 - 2*x}, z]*Log[(1 + x)^2] - 
     5*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 3*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 
     6*G[{-1 - 2*x}, z]*Log[x*(1 + 2*x)] - 6*G[{1 - 2*x}, z]*
      Log[x*(1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
     6*G[{1 + 2*x}, z]*Log[x*(1 + 2*x)] - 4*G[{-1}, z]*Log[x/2 + x^2] + 
     4*G[{1}, z]*Log[x/2 + x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-8*p2 - 8*p2^2 - 8*p2*x + 8*p2^2*x + 24*p2*x^2)*
    (-4*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, -1 - 2*x}, z] - 
       G[{-1, 1 + 2*x}, z] + G[{1, -1}, z] + G[{1, 1}, z] - 
       G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] + G[{-1 - 2*x, -1}, z] + 
       G[{-1 - 2*x, 1}, z] - 3*G[{-1 - 2*x, -1 - 2*x}, z] + 
       G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
       G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] + 
       G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] - 
       G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
       G[{-1}, z]*Log[4*(1 + x)^2] + G[{1}, z]*Log[4*(1 + x)^2] - 
       G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       2*G[{-1}, z]*Log[1 + 2*x] - 2*G[{1}, z]*Log[1 + 2*x] - 
       2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]) + 
     (8*(Pi^2 + 6*Log[x]*Log[1 + 2*x] + 3*Log[1 + 2*x]*Log[4 + 8*x] - 
        6*PolyLog[2, -1 - 2*x] + 6*PolyLog[2, -2*x]))/3))/
   (4096*p2*(1 + p2)*(-1 + x)*x) + 
  ((-4 + 6*x - 4*x^2)*(Pi^2/3 - 2*G[{-1, 1}, z] - 2*G[{1, -1}, z] + 
     2*G[{-1 - 2*x, -1}, z] + 2*G[{1 + 2*x, 1}, z] - 2*Log[2]^2 + 
     G[{-1}, z]*Log[4] + G[{1}, z]*Log[4] - G[{-1 - 2*x}, z]*Log[4] - 
     G[{1 + 2*x}, z]*Log[4] + Log[2]*Log[16] - Log[4]*Log[16] + 
     Log[2]*Log[256] - Log[4]*Log[1 - x] + Log[64]*Log[1 - x] + 
     Log[256]*Log[1 - x] - Log[4096]*Log[1 - x] - Log[16]*Log[x^(-1)] - 
     4*Log[1 - x]*Log[x^(-1)] + Log[4]*Log[x] - Log[64]*Log[x] - 
     Log[256]*Log[x] + Log[4096]*Log[x] + 4*Log[1 - x]*Log[x] + 
     G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 + 2*x}, z]*Log[x^2] + Log[2]*Log[x^2] + Log[8]*Log[x^2] - 
     Log[16]*Log[x^2] - 2*Log[x]*Log[x^2] + Log[x^2]^2 + 
     Log[16]*Log[(1 + 2*x)^(-1)] + 2*Log[x^2]*Log[(1 + 2*x)^(-1)] + 
     4*PolyLog[2, 1 - x] + 4*PolyLog[2, -1/(2*x)] - 
     4*PolyLog[2, (-1 + x)/x] + 8*PolyLog[2, x]))/(512*(1 + p2)*(-1 + x)) + 
  ((-9*p2 - 2*p2^2 - 28*x + 44*x^2 + 4*p2*x^2 - 32*x^3 + 16*x^4)*
    (2*G[{-1, -1}, z] + 2*G[{1, 1}, z] - 2*G[{1 - 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] - G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] + 
     G[{1 - 2*x}, z]*Log[4] + G[{-1 + 2*x}, z]*Log[4] - 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     Log[x]^2 + Log[1 - x]*(Log[4 - 4*x] + 2*Log[x]) + 
     2*Log[2 + (-1 + x)^(-1)]*Log[2*x] + 2*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
     2*PolyLog[2, (2 - 2*x)^(-1)] + 2*PolyLog[2, x/(1 - x)] + 
     (2*(Pi^2 + 3*Log[1 - x]^2 - 6*ArcTanh[1 - 2*x]*Log[-1 + (3 - 2*x)*x] - 
        3*PolyLog[2, -1 + x^(-1)] + 6*PolyLog[2, 1 - 2*x] + 6*PolyLog[2, x] - 
        6*PolyLog[2, -1 + 2*x]))/3))/(512*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)) + ((32*p2 + 20*p2^2 + 128*x + 88*p2*x - 160*x^2 - 
     80*p2*x^2 + 160*x^3 - 128*x^4)*((5*Pi^2)/3 - 4*G[{-1, -1}, z] + 
     2*G[{-1, 1}, z] + 2*G[{1, -1}, z] - 4*G[{1, 1}, z] + 
     2*G[{1 - 2*x, -1}, z] - 4*G[{1 - 2*x, 1}, z] - 4*G[{-1 + 2*x, -1}, z] + 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1}, z]*Log[2] + 2*G[{1}, z]*Log[2] + 
     2*G[{1 - 2*x}, z]*Log[2] + 2*G[{-1 + 2*x}, z]*Log[2] + 2*Log[2]^2 - 
     G[{-1}, z]*Log[(1 - x)^2] - G[{1}, z]*Log[(1 - x)^2] - 
     G[{1 - 2*x}, z]*Log[(1 - x)^2] - G[{-1 + 2*x}, z]*Log[(1 - x)^2] + 
     Log[2 - 2*x]*Log[4/(-1 + x)^8] + 4*Log[1 - x]*Log[x/32] - 
     2*(Log[128] - 2*Log[1 - 2*x])*Log[2*x] + 2*G[{-1}, z]*Log[x^2] + 
     2*G[{1}, z]*Log[x^2] + 2*G[{1 - 2*x}, z]*Log[x^2] + 
     2*G[{-1 + 2*x}, z]*Log[x^2] - 4*G[{-1}, z]*Log[4*x^2] - 
     4*G[{1}, z]*Log[4*x^2] + 2*Log[x]*Log[4096*x^2] + 
     12*Log[x/(1 - x)]*Log[-1 + 2*x] + Log[-4*(-1 + x)*x]*
      (Log[64] + 4*Log[x*(-1 + 2*x)]) - 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
     8*PolyLog[2, -1 + x^(-1)] + 12*PolyLog[2, 1 - 2*x] - 
     4*PolyLog[2, (2 - 2*x)^(-1)] - 8*PolyLog[2, 1/(2*x)] + 
     12*PolyLog[2, x] + 4*PolyLog[2, x/(1 - x)] - 12*PolyLog[2, -1 + 2*x]))/
   (4096*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) + 
  ((9*p2 + 2*p2^2 + 28*x - 44*x^2 - 4*p2*x^2 + 32*x^3 - 16*x^4)*
    ((4*Pi^2)/3 + 2*G[{-1, -1}, z] + 2*G[{1, 1}, z] - 2*G[{1 - 2*x, 1}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1}, z]*Log[2] - 2*G[{1}, z]*Log[2] + 
     2*G[{1 - 2*x}, z]*Log[2] + 2*G[{-1 + 2*x}, z]*Log[2] - 
     Log[4]*Log[1 - 2*x] + G[{-1}, z]*Log[(1 - x)^2] + 
     G[{1}, z]*Log[(1 - x)^2] - G[{1 - 2*x}, z]*Log[(1 - x)^2] - 
     G[{-1 + 2*x}, z]*Log[(1 - x)^2] + Log[1 - x]*Log[-16*(-1 + x)] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] - G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] + G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] - 3*G[{-1}, z]*Log[x^2] - 3*G[{1}, z]*Log[x^2] + 
     3*G[{1 - 2*x}, z]*Log[x^2] + 3*G[{-1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1}, z]*Log[4*x^2] + 2*G[{1}, z]*Log[4*x^2] - 
     2*G[{1 - 2*x}, z]*Log[4*x^2] - 2*G[{-1 + 2*x}, z]*Log[4*x^2] + 
     2*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] - 
     Log[x]*(Log[16] + Log[x] + 2*Log[1 - 3*x + 2*x^2]) + 
     2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 2*PolyLog[2, -1 + x^(-1)] - 
     4*PolyLog[2, 1 - 2*x] + 2*PolyLog[2, (2 - 2*x)^(-1)] - 
     4*PolyLog[2, 1/(2*x)] - 4*PolyLog[2, x] - 2*PolyLog[2, x/(1 - x)] + 
     4*PolyLog[2, -1 + 2*x]))/(512*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) + 
  (-((p2^2 + 2*p2*(1 + x - x^2) - 4*(-1 + x)*(1 + x^2))*
       (6*(G[{-1, -1, -1}, z] - G[{-1, -1, 1}, z] - 2*G[{-1, 0, -1}, z] + 
          2*G[{-1, 0, 1}, z] + G[{-1, 1, -1}, z] - G[{-1, 1, 1}, z] + 
          2*G[{-1, 1 - 2*x, -1}, z] - 2*G[{-1, -1 + 2*x, 1}, z] - 
          2*G[{0, -1, -1}, z] + 2*G[{0, -1, 1}, z] + 4*G[{0, 0, -1}, z] - 
          4*G[{0, 0, 1}, z] - 2*G[{0, 1, -1}, z] + 2*G[{0, 1, 1}, z] - 
          4*G[{0, 1 - 2*x, -1}, z] + 4*G[{0, -1 + 2*x, 1}, z] + 
          G[{1, -1, -1}, z] - G[{1, -1, 1}, z] - 2*G[{1, 0, -1}, z] + 
          2*G[{1, 0, 1}, z] + G[{1, 1, -1}, z] - G[{1, 1, 1}, z] + 
          2*(G[{1, 1 - 2*x, -1}, z] - G[{1, -1 + 2*x, 1}, z] + 
            G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, 0, -1}, z] + 
            G[{1 - 2*x, 0, 1}, z] + G[{1 - 2*x, 1, -1}, z] + 
            G[{1 - 2*x, 1 - 2*x, -1}, z] - G[{1 - 2*x, -1 + 2*x, 1}, z] - 
            G[{-1 + 2*x, -1, 1}, z] - G[{-1 + 2*x, 0, -1}, z] + 
            G[{-1 + 2*x, 0, 1}, z] - G[{-1 + 2*x, 1, 1}, z] + 
            G[{-1 + 2*x, 1 - 2*x, -1}, z] - G[{-1 + 2*x, -1 + 2*x, 1}, z]) + 
          (2*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - G[{-1, 1 - 2*x}, z] + 
            G[{-1, -1 + 2*x}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
            2*G[{0, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x}, z] + 2*G[{1, -1}, z] - 
            2*G[{1, 1}, z] - G[{1, 1 - 2*x}, z] + G[{1, -1 + 2*x}, z] + 
            3*G[{1 - 2*x, -1}, z] - G[{1 - 2*x, 1}, z] - 
            G[{1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, -1 + 2*x}, z] + 
            G[{-1 + 2*x, -1}, z] - 3*G[{-1 + 2*x, 1}, z] - 
            G[{-1 + 2*x, 1 - 2*x}, z] + G[{-1 + 2*x, -1 + 2*x}, z])*
           Log[4*(-1 + x)^2]) - 9*(G[{1 - 2*x}, z] - G[{-1 + 2*x}, z])*
         (4*Log[2]^2 + Log[(-1 + x)^2]*Log[16*(-1 + x)^2]) + 
        G[{-1}, z]*(Pi^2 + 48*Log[2]^2 + 12*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2]) - G[{1}, z]*(Pi^2 + 48*Log[2]^2 + 
          12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])))/(1536*(1 + p2)^(3/2)*
      (-1 + x)^2) - ((p2^2 + p2*(14 - 13*x)*x + 2*(3 - 5*x + 9*x^2 - 7*x^3))*
      (-2*G[{1 - 2*x}, z]*G[{-1, -1}, -1 + 2*x] + 2*G[{-1 + 2*x}, z]*
        G[{-1, -1}, -1 + 2*x] + G[{1 - 2*x}, z]*G[{-1, 1}, -1 + 2*x] - 
       G[{-1 + 2*x}, z]*G[{-1, 1}, -1 + 2*x] + 2*G[{1 - 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] - 2*G[{-1 + 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] + 3*G[{1 - 2*x}, z]*
        G[{0, -1}, -1 + 2*x] - 3*G[{-1 + 2*x}, z]*G[{0, -1}, -1 + 2*x] - 
       3*G[{1 - 2*x}, z]*G[{0, 1}, -1 + 2*x] + 3*G[{-1 + 2*x}, z]*
        G[{0, 1}, -1 + 2*x] - 2*G[{1 - 2*x}, z]*G[{1, -1}, -1 + 2*x] + 
       2*G[{-1 + 2*x}, z]*G[{1, -1}, -1 + 2*x] + 4*G[{1 - 2*x}, z]*
        G[{1, 1}, -1 + 2*x] - 4*G[{-1 + 2*x}, z]*G[{1, 1}, -1 + 2*x] - 
       4*G[{1 - 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] + 
       4*G[{-1 + 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] - 
       2*G[{1 - 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       2*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       G[{1 - 2*x}, z]*G[{1 - 2*x, 1}, -1 + 2*x] - G[{-1 + 2*x}, z]*
        G[{1 - 2*x, 1}, -1 + 2*x] - 4*G[{-1, -1, -1}, z] + 
       2*G[{-1, -1, 1}, z] + 3*G[{-1, 0, -1}, z] - 3*G[{-1, 0, 1}, z] - 
       G[{-1, 1, -1}, z] + 2*G[{-1, 1, 1}, z] - 4*G[{-1, 1 - 2*x, -1}, z] + 
       2*G[{-1, 1 - 2*x, 1}, z] - G[{-1, -1 + 2*x, -1}, z] + 
       2*G[{-1, -1 + 2*x, 1}, z] + 4*G[{0, -1, -1}, z] - 2*G[{0, -1, 1}, z] - 
       4*G[{0, 0, -1}, z] + 4*G[{0, 0, 1}, z] + 2*G[{0, 1, -1}, z] - 
       4*G[{0, 1, 1}, z] + 4*G[{0, 1 - 2*x, -1}, z] - 
       2*G[{0, 1 - 2*x, 1}, z] + 2*G[{0, -1 + 2*x, -1}, z] - 
       4*G[{0, -1 + 2*x, 1}, z] - 2*G[{1, -1, -1}, z] + G[{1, -1, 1}, z] + 
       3*G[{1, 0, -1}, z] - 3*G[{1, 0, 1}, z] - 2*G[{1, 1, -1}, z] + 
       4*G[{1, 1, 1}, z] - 2*G[{1, 1 - 2*x, -1}, z] + G[{1, 1 - 2*x, 1}, z] - 
       2*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1, -1}, z] + 2*G[{1 - 2*x, -1, 1}, z] + 
       3*G[{1 - 2*x, 0, -1}, z] - 3*G[{1 - 2*x, 0, 1}, z] - 
       G[{1 - 2*x, 1, -1}, z] + 2*G[{1 - 2*x, 1, 1}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       G[{1 - 2*x, -1 + 2*x, -1}, z] + 2*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       2*G[{-1 + 2*x, -1, -1}, z] + G[{-1 + 2*x, -1, 1}, z] + 
       3*G[{-1 + 2*x, 0, -1}, z] - 3*G[{-1 + 2*x, 0, 1}, z] - 
       2*G[{-1 + 2*x, 1, -1}, z] + 4*G[{-1 + 2*x, 1, 1}, z] - 
       2*G[{-1 + 2*x, 1 - 2*x, -1}, z] + G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       2*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[2] - 
       (G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[2])/2 + G[{1 - 2*x}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[2] - G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2] + 
       (G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2])/2 - G[{1 - 2*x}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[2] - G[{-1, 1}, z]*Log[2] - 
       G[{-1, -1 + 2*x}, z]*Log[2] + G[{1, -1}, z]*Log[2] + 
       G[{1, 1 - 2*x}, z]*Log[2] - G[{1 - 2*x, 1}, z]*Log[2] - 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[2] + G[{-1 + 2*x, -1}, z]*Log[2] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] + G[{-1, -1}, z]*Log[4] + 
       G[{-1, 1 - 2*x}, z]*Log[4] - G[{0, -1}, z]*Log[4] + 
       G[{0, 1}, z]*Log[4] - G[{0, 1 - 2*x}, z]*Log[4] + 
       G[{0, -1 + 2*x}, z]*Log[4] - G[{1, 1}, z]*Log[4] - 
       G[{1, -1 + 2*x}, z]*Log[4] + G[{1 - 2*x, -1}, z]*Log[4] + 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[4] - G[{-1 + 2*x, 1}, z]*Log[4] - 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - (G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*
         Log[64])/4 + (G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[64])/4 + 
       G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1, -1}, z]*Log[(-1 + x)^2] - G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       2*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{0, -1}, z]*Log[(-1 + x)^2] + 
       2*G[{0, 1}, z]*Log[(-1 + x)^2] - 2*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       G[{1, -1}, z]*Log[(-1 + x)^2] - 2*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 2*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       2*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{0, -1}, z]*Log[4*(-1 + x)^2] - 
       4*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 4*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - (G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2])/2 + 
       G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2] - 
       (G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2])/2 + 
       (G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2])/2 - 
       G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2] + 
       (G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2])/2 - 
       G[{-1, -1}, z]*Log[x^2] + (G[{-1, 1}, z]*Log[x^2])/2 - 
       G[{-1, 1 - 2*x}, z]*Log[x^2] + (G[{-1, -1 + 2*x}, z]*Log[x^2])/2 + 
       G[{0, -1}, z]*Log[x^2] - G[{0, 1}, z]*Log[x^2] + 
       G[{0, 1 - 2*x}, z]*Log[x^2] - G[{0, -1 + 2*x}, z]*Log[x^2] - 
       (G[{1, -1}, z]*Log[x^2])/2 + G[{1, 1}, z]*Log[x^2] - 
       (G[{1, 1 - 2*x}, z]*Log[x^2])/2 + G[{1, -1 + 2*x}, z]*Log[x^2] - 
       G[{1 - 2*x, -1}, z]*Log[x^2] + (G[{1 - 2*x, 1}, z]*Log[x^2])/2 - 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[x^2])/2 - (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 + 
       G[{-1 + 2*x, 1}, z]*Log[x^2] - (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/
        2 + G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 
       G[{-1}, z]*((-5*Pi^2)/6 - 2*G[{-1, -1}, -1 + 2*x] + 
         G[{-1, 1}, -1 + 2*x] + 2*G[{-1, -1 + 2*x}, -1 + 2*x] + 
         3*G[{0, -1}, -1 + 2*x] - 3*G[{0, 1}, -1 + 2*x] - 
         2*G[{1, -1}, -1 + 2*x] + 4*G[{1, 1}, -1 + 2*x] - 
         4*G[{1, -1 + 2*x}, -1 + 2*x] - 2*G[{1 - 2*x, -1}, -1 + 2*x] + 
         G[{1 - 2*x, 1}, -1 + 2*x] + G[{-1}, -1 + 2*x]*Log[2] - 
         (G[{1}, -1 + 2*x]*Log[2])/2 + G[{1 - 2*x}, -1 + 2*x]*Log[2] - 
         2*Log[4]^2 - (G[{1}, -1 + 2*x]*Log[64])/4 + G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] - 2*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] + 
         G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] - 2*G[{-1}, -1 + 2*x]*
          Log[4*(-1 + x)^2] + 4*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
         2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - (G[{-1}, -1 + 2*x]*Log[x^2])/
          2 + G[{1}, -1 + 2*x]*Log[x^2] - (G[{1 - 2*x}, -1 + 2*x]*Log[x^2])/
          2) + G[{1}, z]*((5*Pi^2)/6 + 2*G[{-1, -1}, -1 + 2*x] - 
         G[{-1, 1}, -1 + 2*x] - 2*G[{-1, -1 + 2*x}, -1 + 2*x] - 
         3*G[{0, -1}, -1 + 2*x] + 3*G[{0, 1}, -1 + 2*x] + 
         2*G[{1, -1}, -1 + 2*x] - 4*G[{1, 1}, -1 + 2*x] + 
         4*G[{1, -1 + 2*x}, -1 + 2*x] + 2*G[{1 - 2*x, -1}, -1 + 2*x] - 
         G[{1 - 2*x, 1}, -1 + 2*x] - G[{-1}, -1 + 2*x]*Log[2] - 
         G[{1 - 2*x}, -1 + 2*x]*Log[2] + G[{1}, -1 + 2*x]*Log[4] + 
         2*Log[4]^2 - G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] + 
         2*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - G[{1 - 2*x}, -1 + 2*x]*
          Log[(-1 + x)^2] + 2*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
         4*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 2*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + (G[{-1}, -1 + 2*x]*Log[x^2])/2 - 
         G[{1}, -1 + 2*x]*Log[x^2] + (G[{1 - 2*x}, -1 + 2*x]*Log[x^2])/2)))/
     (128*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((p2^2 + 2*p2*(2 - 8*x + 7*x^2) + 4*(1 - x - 3*x^2 + 3*x^3))*
      (-2*G[{1 - 2*x}, z]*G[{-1, -1}, -1 + 2*x] + 2*G[{-1 + 2*x}, z]*
        G[{-1, -1}, -1 + 2*x] + 2*G[{1 - 2*x}, z]*G[{-1, 1}, -1 + 2*x] - 
       2*G[{-1 + 2*x}, z]*G[{-1, 1}, -1 + 2*x] + 6*G[{1 - 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] - 6*G[{-1 + 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] + 4*G[{1 - 2*x}, z]*
        G[{0, -1}, -1 + 2*x] - 4*G[{-1 + 2*x}, z]*G[{0, -1}, -1 + 2*x] - 
       4*G[{1 - 2*x}, z]*G[{0, 1}, -1 + 2*x] + 4*G[{-1 + 2*x}, z]*
        G[{0, 1}, -1 + 2*x] - 2*G[{1 - 2*x}, z]*G[{1, -1}, -1 + 2*x] + 
       2*G[{-1 + 2*x}, z]*G[{1, -1}, -1 + 2*x] + 2*G[{1 - 2*x}, z]*
        G[{1, 1}, -1 + 2*x] - 2*G[{-1 + 2*x}, z]*G[{1, 1}, -1 + 2*x] - 
       6*G[{1 - 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] + 
       6*G[{-1 + 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] - 
       2*G[{1 - 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       2*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       2*G[{1 - 2*x}, z]*G[{1 - 2*x, 1}, -1 + 2*x] - 2*G[{-1 + 2*x}, z]*
        G[{1 - 2*x, 1}, -1 + 2*x] - G[{-1, -1, -1}, z] + G[{-1, -1, 1}, z] + 
       2*G[{-1, 0, -1}, z] - 2*G[{-1, 0, 1}, z] - G[{-1, 1, -1}, z] + 
       G[{-1, 1, 1}, z] - 2*G[{-1, 1 - 2*x, -1}, z] + 
       2*G[{-1, 1 - 2*x, 1}, z] - 2*G[{-1, -1 + 2*x, -1}, z] + 
       2*G[{-1, -1 + 2*x, 1}, z] + 2*G[{0, -1, -1}, z] - 2*G[{0, -1, 1}, z] - 
       4*G[{0, 0, -1}, z] + 4*G[{0, 0, 1}, z] + 2*G[{0, 1, -1}, z] - 
       2*G[{0, 1, 1}, z] + 4*G[{0, 1 - 2*x, -1}, z] - 
       4*G[{0, 1 - 2*x, 1}, z] + 4*G[{0, -1 + 2*x, -1}, z] - 
       4*G[{0, -1 + 2*x, 1}, z] - G[{1, -1, -1}, z] + G[{1, -1, 1}, z] + 
       2*G[{1, 0, -1}, z] - 2*G[{1, 0, 1}, z] - G[{1, 1, -1}, z] + 
       G[{1, 1, 1}, z] - 2*G[{1, 1 - 2*x, -1}, z] + 2*G[{1, 1 - 2*x, 1}, z] - 
       2*G[{1, -1 + 2*x, -1}, z] + 2*G[{1, -1 + 2*x, 1}, z] - 
       2*G[{1 - 2*x, -1, -1}, z] + 2*G[{1 - 2*x, -1, 1}, z] + 
       4*G[{1 - 2*x, 0, -1}, z] - 4*G[{1 - 2*x, 0, 1}, z] - 
       2*G[{1 - 2*x, 1, -1}, z] + 2*G[{1 - 2*x, 1, 1}, z] - 
       6*G[{1 - 2*x, 1 - 2*x, -1}, z] + 6*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       2*G[{1 - 2*x, -1 + 2*x, -1}, z] + 2*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       2*G[{-1 + 2*x, -1, -1}, z] + 2*G[{-1 + 2*x, -1, 1}, z] + 
       4*G[{-1 + 2*x, 0, -1}, z] - 4*G[{-1 + 2*x, 0, 1}, z] - 
       2*G[{-1 + 2*x, 1, -1}, z] + 2*G[{-1 + 2*x, 1, 1}, z] - 
       2*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 2*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       6*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 6*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       G[{-1, -1}, z]*Log[16] + G[{-1, 1}, z]*Log[16] - 
       G[{1, -1}, z]*Log[16] + G[{1, 1}, z]*Log[16] - 
       G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[256] + G[{1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[256] + G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[256] - G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[256] + 
       G[{0, -1}, z]*Log[256] - G[{0, 1}, z]*Log[256] - 
       G[{1 - 2*x, -1}, z]*Log[256] + G[{1 - 2*x, 1}, z]*Log[256] - 
       G[{-1 + 2*x, -1}, z]*Log[256] + G[{-1 + 2*x, 1}, z]*Log[256] - 
       G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       3*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       3*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1, -1}, z]*Log[(-1 + x)^2] + G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{0, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{0, 1}, z]*Log[(-1 + x)^2] - 2*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{1, -1}, z]*Log[(-1 + x)^2] + G[{1, 1}, z]*Log[(-1 + x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 3*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 3*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       3*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2] + 
       G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[x^2] + 3*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[x^2] - G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2] + 
       G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2] - 
       G[{-1, -1}, z]*Log[x^2] + G[{-1, 1}, z]*Log[x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[x^2] + G[{-1, -1 + 2*x}, z]*Log[x^2] + 
       2*G[{0, -1}, z]*Log[x^2] - 2*G[{0, 1}, z]*Log[x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[x^2] - 2*G[{0, -1 + 2*x}, z]*Log[x^2] - 
       G[{1, -1}, z]*Log[x^2] + G[{1, 1}, z]*Log[x^2] - 
       G[{1, 1 - 2*x}, z]*Log[x^2] + G[{1, -1 + 2*x}, z]*Log[x^2] - 
       G[{1 - 2*x, -1}, z]*Log[x^2] + 3*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - 3*G[{-1 + 2*x, -1}, z]*Log[x^2] + G[{-1 + 2*x, 1}, z]*
        Log[x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 
       G[{1}, z]*((5*Pi^2)/6 + 2*Log[4]^2 + Log[16]*Log[(-1 + x)^2] + 
         Log[(-1 + x)^2]^2 + Log[16]*Log[x^2] + Log[x^2]^2) - 
       (G[{-1}, z]*(5*Pi^2 + 12*Log[4]^2 + 6*Log[16]*Log[(-1 + x)^2] + 
          6*Log[(-1 + x)^2]^2 + 6*Log[16]*Log[x^2] + 6*Log[x^2]^2))/6))/
     (256*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((p2^2 + p2*(8 + 8*x - 4*x^2) + 8*(1 + x^2))*
      (-2*G[{-1, 1 - 2*x, -1}, z] - 2*G[{-1, 1 - 2*x, 1}, z] + 
       2*G[{-1, -1 + 2*x, -1}, z] + 2*G[{-1, -1 + 2*x, 1}, z] + 
       2*G[{1, 1 - 2*x, -1}, z] + 2*G[{1, 1 - 2*x, 1}, z] - 
       2*G[{1, -1 + 2*x, -1}, z] - 2*G[{1, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1, -1}, z] + 4*G[{1 - 2*x, 1, 1}, z] + 
       4*G[{-1 + 2*x, -1, -1}, z] - 4*G[{-1 + 2*x, 1, 1}, z] - 
       2*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{1, -1}, z]*
        Log[4*(-1 + x)^2] - 2*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{-1, -1}, z]*Log[4*x^2] - 2*G[{-1, 1}, z]*Log[4*x^2] + 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] - G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       2*G[{1, -1}, z]*Log[4*x^2] + 2*G[{1, 1}, z]*Log[4*x^2] - 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] - G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       G[{-1 + 2*x, -1}, z]*Log[4*x^2] + G[{-1 + 2*x, 1}, z]*Log[4*x^2]))/
     (512*(1 + p2)^2*(-1 + x)) + ((-1 + 2*x)*(-1 + p2 + 2*x)*
      ((Pi^2*G[{-1}, z])/6 - (Pi^2*G[{1}, z])/6 + 7*G[{-1, -1, -1}, z] - 
       G[{-1, -1, 1}, z] - 4*G[{-1, 0, -1}, z] + 4*G[{-1, 0, 1}, z] + 
       3*G[{-1, 1, -1}, z] - 5*G[{-1, 1, 1}, z] + 2*G[{-1, 1 - 2*x, -1}, z] - 
       2*G[{-1, 1 - 2*x, 1}, z] + 2*G[{-1, -1 + 2*x, -1}, z] - 
       2*G[{-1, -1 + 2*x, 1}, z] - 6*G[{0, -1, -1}, z] + 2*G[{0, -1, 1}, z] + 
       4*G[{0, 0, -1}, z] - 4*G[{0, 0, 1}, z] - 2*G[{0, 1, -1}, z] + 
       6*G[{0, 1, 1}, z] - 2*G[{0, 1 - 2*x, -1}, z] + 
       2*G[{0, 1 - 2*x, 1}, z] - 2*G[{0, -1 + 2*x, -1}, z] + 
       2*G[{0, -1 + 2*x, 1}, z] + 5*G[{1, -1, -1}, z] - 3*G[{1, -1, 1}, z] - 
       4*G[{1, 0, -1}, z] + 4*G[{1, 0, 1}, z] + G[{1, 1, -1}, z] - 
       7*G[{1, 1, 1}, z] + 2*G[{1, 1 - 2*x, -1}, z] - 
       2*G[{1, 1 - 2*x, 1}, z] + 2*G[{1, -1 + 2*x, -1}, z] - 
       2*G[{1, -1 + 2*x, 1}, z] + 3*G[{1 - 2*x, -1, -1}, z] - 
       G[{1 - 2*x, -1, 1}, z] - 2*G[{1 - 2*x, 0, -1}, z] + 
       2*G[{1 - 2*x, 0, 1}, z] + G[{1 - 2*x, 1, -1}, z] - 
       3*G[{1 - 2*x, 1, 1}, z] + G[{1 - 2*x, 1 - 2*x, -1}, z] - 
       G[{1 - 2*x, 1 - 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       G[{1 - 2*x, -1 + 2*x, 1}, z] + 3*G[{-1 + 2*x, -1, -1}, z] - 
       G[{-1 + 2*x, -1, 1}, z] - 2*G[{-1 + 2*x, 0, -1}, z] + 
       2*G[{-1 + 2*x, 0, 1}, z] + G[{-1 + 2*x, 1, -1}, z] - 
       3*G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, z] - 
       G[{-1 + 2*x, -1 + 2*x, 1}, z] + (G[{-1}, z]*Log[4]^2)/2 - 
       (G[{1}, z]*Log[4]^2)/2 + (3*G[{-1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (G[{-1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{0, -1}, z]*Log[4*(-1 + x)^2] + G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + (G[{1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (3*G[{1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 + 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 + 
       (3*G[{-1, -1}, z]*Log[4*x^2])/2 - (G[{-1, 1}, z]*Log[4*x^2])/2 + 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] - G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{0, -1}, z]*Log[4*x^2] + G[{0, 1}, z]*Log[4*x^2] - 
       G[{0, 1 - 2*x}, z]*Log[4*x^2] + G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       (G[{1, -1}, z]*Log[4*x^2])/2 - (3*G[{1, 1}, z]*Log[4*x^2])/2 + 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] - G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2])/
        2 - (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 - 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[4*x^2])/2 - (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 + 
       (G[{-1}, z]*Log[x^2]*Log[16*x^2])/4 - (G[{1}, z]*Log[x^2]*Log[16*x^2])/
        4 + (G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2])/4 - 
       (G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2])/4))/
     (32*(1 + p2)^(3/2)*(-1 + x)) - ((p2*(-2 + x) + 2*(-1 + x)*x)*
      (6*(G[{-1, -1, -1}, z] - G[{-1, -1, 1}, z] - 2*G[{-1, 0, -1}, z] + 
         2*G[{-1, 0, 1}, z] + G[{-1, 1, -1}, z] - G[{-1, 1, 1}, z] - 
         2*G[{-1, 1 - 2*x, 1}, z] + 2*G[{-1, -1 + 2*x, -1}, z] - 
         2*G[{0, -1, -1}, z] + 2*G[{0, -1, 1}, z] + 4*G[{0, 0, -1}, z] - 
         4*G[{0, 0, 1}, z] - 2*G[{0, 1, -1}, z] + 2*G[{0, 1, 1}, z] + 
         4*G[{0, 1 - 2*x, 1}, z] - 4*G[{0, -1 + 2*x, -1}, z] + 
         G[{1, -1, -1}, z] - G[{1, -1, 1}, z] - 2*G[{1, 0, -1}, z] + 
         2*G[{1, 0, 1}, z] + G[{1, 1, -1}, z] - G[{1, 1, 1}, z] - 
         2*G[{1, 1 - 2*x, 1}, z] + 2*(G[{1, -1 + 2*x, -1}, z] - 
           G[{1 - 2*x, -1, 1}, z] - G[{1 - 2*x, 0, -1}, z] + 
           G[{1 - 2*x, 0, 1}, z] - G[{1 - 2*x, 1, 1}, z] - 
           G[{1 - 2*x, 1 - 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
           G[{-1 + 2*x, -1, -1}, z] - G[{-1 + 2*x, 0, -1}, z] + 
           G[{-1 + 2*x, 0, 1}, z] + G[{-1 + 2*x, 1, -1}, z] - 
           G[{-1 + 2*x, 1 - 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, z]) + 
         (2*G[{-1, -1}, z] - 2*G[{-1, 1}, z] + G[{-1, 1 - 2*x}, z] - 
           G[{-1, -1 + 2*x}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] - 
           2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + 2*G[{1, -1}, z] - 
           2*G[{1, 1}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
           G[{1 - 2*x, -1}, z] - 3*G[{1 - 2*x, 1}, z] + G[{1 - 2*x, 1 - 2*x}, 
            z] - G[{1 - 2*x, -1 + 2*x}, z] + 3*G[{-1 + 2*x, -1}, z] - 
           G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
           G[{-1 + 2*x, -1 + 2*x}, z])*Log[4*x^2]) + 
       18*(G[{1 - 2*x}, z] - G[{-1 + 2*x}, z])*(2*Log[2]^2 + 
         Log[x]*Log[16*x^2]) + G[{-1}, z]*(Pi^2 + 48*Log[2]^2 + 
         24*Log[x]*Log[16*x^2]) - G[{1}, z]*(Pi^2 + 48*Log[2]^2 + 
         24*Log[x]*Log[16*x^2])))/(768*(1 + p2)^(3/2)*x) - 
    ((4*(-1 + x)*x^2 + p2*(2 - 5*x + 2*x^2))*
      (2*G[{-1}, z]*(Pi^2 + 24*Log[2]^2 + 24*Log[x]^2 + 
         24*Log[2]*Log[2*x^2] + 12*Log[x]*Log[16*x^2]) - 
       2*G[{1}, z]*(Pi^2 + 24*Log[2]^2 + 24*Log[x]^2 + 24*Log[2]*Log[2*x^2] + 
         12*Log[x]*Log[16*x^2]) + 3*(4*G[{-1, -1, -1}, z] - 
         4*G[{-1, -1, 1}, z] - 8*G[{-1, 0, -1}, z] + 8*G[{-1, 0, 1}, z] + 
         4*G[{-1, 1, -1}, z] - 4*G[{-1, 1, 1}, z] - 
         8*G[{-1, 1 - 2*x, 1}, z] + 8*G[{-1, -1 + 2*x, -1}, z] - 
         8*G[{0, -1, -1}, z] + 8*G[{0, -1, 1}, z] + 16*G[{0, 0, -1}, z] - 
         16*G[{0, 0, 1}, z] - 8*G[{0, 1, -1}, z] + 8*G[{0, 1, 1}, z] + 
         16*G[{0, 1 - 2*x, 1}, z] - 16*G[{0, -1 + 2*x, -1}, z] + 
         4*G[{1, -1, -1}, z] - 4*G[{1, -1, 1}, z] - 8*G[{1, 0, -1}, z] + 
         8*G[{1, 0, 1}, z] + 4*G[{1, 1, -1}, z] - 4*G[{1, 1, 1}, z] - 
         8*G[{1, 1 - 2*x, 1}, z] + 8*G[{1, -1 + 2*x, -1}, z] - 
         8*G[{1 - 2*x, -1, 1}, z] - 8*G[{1 - 2*x, 0, -1}, z] + 
         8*G[{1 - 2*x, 0, 1}, z] - 8*G[{1 - 2*x, 1, 1}, z] - 
         8*G[{1 - 2*x, 1 - 2*x, 1}, z] + 8*G[{1 - 2*x, -1 + 2*x, -1}, z] + 
         8*G[{-1 + 2*x, -1, -1}, z] - 8*G[{-1 + 2*x, 0, -1}, z] + 
         8*G[{-1 + 2*x, 0, 1}, z] + 8*G[{-1 + 2*x, 1, -1}, z] - 
         8*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 8*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
         16*G[{1 - 2*x}, z]*Log[2]^2 - 16*G[{-1 + 2*x}, z]*Log[2]^2 - 
         2*G[{1 - 2*x}, z]*Log[4]^2 + 2*G[{-1 + 2*x}, z]*Log[4]^2 + 
         4*G[{-1, -1}, z]*Log[16] - 4*G[{-1, 1}, z]*Log[16] - 
         8*G[{0, -1}, z]*Log[16] - 4*G[{0, 1 - 2*x}, z]*Log[16] + 
         4*G[{0, -1 + 2*x}, z]*Log[16] + 4*G[{1, -1}, z]*Log[16] - 
         4*G[{1, 1}, z]*Log[16] + 4*G[{1 - 2*x, -1}, z]*Log[16] - 
         4*G[{1 - 2*x, 1}, z]*Log[16] + 4*G[{-1 + 2*x, -1}, z]*Log[16] - 
         4*G[{-1 + 2*x, 1}, z]*Log[16] + G[{-1, 1 - 2*x}, z]*Log[256] - 
         G[{-1, -1 + 2*x}, z]*Log[256] + 4*G[{0, 1}, z]*Log[256] + 
         G[{1, 1 - 2*x}, z]*Log[256] - G[{1, -1 + 2*x}, z]*Log[256] + 
         G[{1 - 2*x, 1 - 2*x}, z]*Log[256] - G[{1 - 2*x, -1 + 2*x}, z]*
          Log[256] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 
         G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] + 16*G[{-1, -1}, z]*Log[x] - 
         16*G[{-1, 1}, z]*Log[x] + 8*G[{-1, 1 - 2*x}, z]*Log[x] - 
         8*G[{-1, -1 + 2*x}, z]*Log[x] - 32*G[{0, -1}, z]*Log[x] + 
         32*G[{0, 1}, z]*Log[x] - 16*G[{0, 1 - 2*x}, z]*Log[x] + 
         16*G[{0, -1 + 2*x}, z]*Log[x] + 16*G[{1, -1}, z]*Log[x] - 
         16*G[{1, 1}, z]*Log[x] + 8*G[{1, 1 - 2*x}, z]*Log[x] - 
         8*G[{1, -1 + 2*x}, z]*Log[x] + 16*G[{1 - 2*x, -1}, z]*Log[x] - 
         16*G[{1 - 2*x, 1}, z]*Log[x] + 8*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] - 
         8*G[{1 - 2*x, -1 + 2*x}, z]*Log[x] + 16*G[{-1 + 2*x, -1}, z]*
          Log[x] - 16*G[{-1 + 2*x, 1}, z]*Log[x] + 
         8*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x] - 8*G[{-1 + 2*x, -1 + 2*x}, z]*
          Log[x] + 16*G[{1 - 2*x}, z]*Log[x]^2 - 16*G[{-1 + 2*x}, z]*
          Log[x]^2 + 16*G[{1 - 2*x}, z]*Log[2]*Log[2*x^2] - 
         16*G[{-1 + 2*x}, z]*Log[2]*Log[2*x^2] - 4*G[{1 - 2*x, -1}, z]*
          Log[4*x^2] - 4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
         4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, 1}, z]*
          Log[4*x^2] + 4*G[{1 - 2*x}, z]*Log[x]*Log[16*x^2] - 
         4*G[{-1 + 2*x}, z]*Log[x]*Log[16*x^2])))/(1536*(1 + p2)^(3/2)*
      (-1 + x)^2*x) - ((p2*(-2 + x) - 4*(-1 + x)*x^2)*
      (-6*(2*G[{-1, -1, 1}, z] + 2*G[{-1, 1, -1}, z] - 2*G[{-1, 1, 1}, z] - 
         2*G[{-1, -1 + 2*x, -1}, z] + 2*G[{1, -1, -1}, z] - 
         2*G[{1, -1, 1}, z] - 2*G[{1, 1, -1}, z] + 2*G[{1, 1 - 2*x, 1}, z] + 
         G[{-1, -1}, z]*Log[4] + G[{-1, 1}, z]*Log[4] + G[{-1, -1 + 2*x}, z]*
          Log[4] - G[{1, -1}, z]*Log[4] - G[{1, 1}, z]*Log[4] - 
         G[{1, 1 - 2*x}, z]*Log[4] - G[{-1, -1}, z]*Log[16] + 
         G[{-1, 1}, z]*Log[16] - G[{1, -1}, z]*Log[16] + 
         G[{1, 1}, z]*Log[16] - G[{-1, 1}, z]*Log[64] + 
         G[{1, -1}, z]*Log[64] - G[{-1, -1}, z]*Log[x^2] + 
         G[{-1, -1 + 2*x}, z]*Log[x^2] + G[{1, 1}, z]*Log[x^2] - 
         G[{1, 1 - 2*x}, z]*Log[x^2]) + G[{-1}, z]*
        (4*Pi^2 + 12*G[{-1, -1}, -1 + 2*x] + 12*G[{-1, -1 + 2*x}, -1 + 2*x] - 
         12*G[{0, -1}, -1 + 2*x] + 12*G[{0, 1}, -1 + 2*x] + 
         12*G[{1, -1}, -1 + 2*x] - 36*G[{1, 1}, -1 + 2*x] + 
         12*G[{1, -1 + 2*x}, -1 + 2*x] + 12*G[{1 - 2*x, -1}, -1 + 2*x] - 
         18*G[{-1}, -1 + 2*x]*Log[2] - 18*G[{1 - 2*x}, -1 + 2*x]*Log[2] + 
         9*Log[4]^2 + G[{-1}, -1 + 2*x]*Log[64] + 4*G[{1}, -1 + 2*x]*
          Log[64] + G[{1 - 2*x}, -1 + 2*x]*Log[64] - 6*G[{-1}, -1 + 2*x]*
          Log[256] + 6*G[{1}, -1 + 2*x]*Log[256] - 18*G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] + 42*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 
         6*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] - 
         6*Log[16]*Log[(-1 + x)^2] - 6*Log[(-1 + x)^2]^2 + 
         24*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 48*G[{1}, -1 + 2*x]*
          Log[4*(-1 + x)^2] + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         12*G[{-1}, -1 + 2*x]*Log[x^2] - 6*G[{1}, -1 + 2*x]*Log[x^2] + 
         6*Log[16]*Log[x^2] + 6*Log[x^2]^2 - 3*Log[x^2]*Log[16*x^2]) - 
       G[{1}, z]*(4*Pi^2 + 12*G[{-1, -1}, -1 + 2*x] + 
         12*G[{-1, -1 + 2*x}, -1 + 2*x] - 12*G[{0, -1}, -1 + 2*x] + 
         12*G[{0, 1}, -1 + 2*x] + 12*G[{1, -1}, -1 + 2*x] - 
         36*G[{1, 1}, -1 + 2*x] + 12*G[{1, -1 + 2*x}, -1 + 2*x] + 
         12*G[{1 - 2*x, -1}, -1 + 2*x] - 18*G[{-1}, -1 + 2*x]*Log[2] - 
         18*G[{1 - 2*x}, -1 + 2*x]*Log[2] + 9*Log[4]^2 + 
         G[{-1}, -1 + 2*x]*Log[64] + 4*G[{1}, -1 + 2*x]*Log[64] + 
         G[{1 - 2*x}, -1 + 2*x]*Log[64] - 6*G[{-1}, -1 + 2*x]*Log[256] + 
         6*G[{1}, -1 + 2*x]*Log[256] - 18*G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] + 
         42*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 6*G[{1 - 2*x}, -1 + 2*x]*
          Log[(-1 + x)^2] - 6*Log[16]*Log[(-1 + x)^2] - 6*Log[(-1 + x)^2]^2 + 
         24*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 48*G[{1}, -1 + 2*x]*
          Log[4*(-1 + x)^2] + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         12*G[{-1}, -1 + 2*x]*Log[x^2] - 6*G[{1}, -1 + 2*x]*Log[x^2] + 
         6*Log[16]*Log[x^2] + 6*Log[x^2]^2 - 3*Log[x^2]*Log[16*x^2])))/
     (768*(1 + p2)^(3/2)*(-1 + x)*x) + ((8 + p2^2 + 8*x^2 + 4*p2*(2 + x))*
      (4*G[{-1, -1, 1}, z] + 4*G[{-1, -1, -1 - 2*x}, z] - 
       4*G[{-1, 1, 1}, z] - 4*G[{-1, 1, -1 - 2*x}, z] + 
       2*G[{-1, 1 - 2*x, -1}, z] + 2*G[{-1, 1 - 2*x, 1}, z] - 
       4*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 4*G[{-1, -x, 1}, z] + 
       4*G[{-1, -x, -1 - 2*x}, z] - 2*G[{-1, -1 + 2*x, -1}, z] - 
       2*G[{-1, -1 + 2*x, 1}, z] + 4*G[{-1, -1 + 2*x, 1 + 2*x}, z] - 
       4*G[{1, -1, -1}, z] - 4*G[{1, -1, 1 + 2*x}, z] + 4*G[{1, 1, -1}, z] + 
       4*G[{1, 1, 1 + 2*x}, z] - 2*G[{1, 1 - 2*x, -1}, z] - 
       2*G[{1, 1 - 2*x, 1}, z] + 4*G[{1, 1 - 2*x, -1 - 2*x}, z] - 
       4*G[{1, x, -1}, z] + 4*G[{1, x, 1 + 2*x}, z] + 
       2*G[{1, -1 + 2*x, -1}, z] + 2*G[{1, -1 + 2*x, 1}, z] - 
       4*G[{1, -1 + 2*x, 1 + 2*x}, z] + 4*G[{1 - 2*x, -1, -1}, z] - 
       4*G[{1 - 2*x, -1, 1}, z] + 4*G[{1 - 2*x, 1, -1 - 2*x}, z] - 
       4*G[{1 - 2*x, 1, 1 + 2*x}, z] + 4*G[{1 - 2*x, -x, 1}, z] - 
       4*G[{1 - 2*x, -x, -1 - 2*x}, z] - 4*G[{-1 + 2*x, -1, -1 - 2*x}, z] + 
       4*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 4*G[{-1 + 2*x, 1, -1}, z] + 
       4*G[{-1 + 2*x, 1, 1}, z] + 4*G[{-1 + 2*x, x, -1}, z] - 
       4*G[{-1 + 2*x, x, 1 + 2*x}, z] + G[{-1, -1}, z]*
        Log[(1 + x - 2*x^2)^4/(256*x^4)] + 
       2*(G[{1, 1}, z]*(2*Log[2 + x^(-1)] + Log[(-1 + x)^2/16]) + 
         (-G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] + G[{-1 + 2*x, -1}, z] - 
           G[{-1 + 2*x, 1}, z])*Log[-((-1 + x)*x)] + 
         (G[{-1, 1}, z] + G[{1, -1}, z])*(Log[16/(-1 + x)^2] + 
           2*Log[x/(1 + 2*x)]) + 2*(G[{-1, -x}, z] + G[{1, x}, z] - 
           G[{1 - 2*x, -x}, z] - G[{-1 + 2*x, x}, z])*Log[1 + 2*x] + 
         (-G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - 
           G[{1, -1 + 2*x}, z])*Log[x + 3*x^2 - 4*x^4])))/
     (512*(1 + p2)^2*(-1 + x)) + 
    ((p2*(2 - 2*x + x^2) - 2*(-1 + x - x^2 + x^3))*
      (G[{-1, -1, -1 - 2*x}, z] - G[{-1, 1, -1 - 2*x}, z] + 
       G[{-1, 1, 1 + 2*x}, z] - G[{-1, -1 - 2*x, -1}, z] - 
       G[{-1, -1 - 2*x, 1}, z] + G[{-1, -1 - 2*x, -1 - 2*x}, z] - 
       G[{1, -1, -1 - 2*x}, z] + G[{1, -1, 1 + 2*x}, z] - 
       G[{1, 1, 1 + 2*x}, z] + G[{1, 1 + 2*x, -1}, z] + 
       G[{1, 1 + 2*x, 1}, z] - G[{1, 1 + 2*x, 1 + 2*x}, z] - 
       (G[{-1, -1}, z]*Log[4*x^2])/2 + (G[{-1, 1}, z]*Log[4*x^2])/2 + 
       G[{-1, -1 - 2*x}, z]*Log[4*x^2] - (G[{1, -1}, z]*Log[4*x^2])/2 + 
       (G[{1, 1}, z]*Log[4*x^2])/2 - G[{1, 1 + 2*x}, z]*Log[4*x^2] - 
       2*G[{-1, 1}, z]*Log[1 + x] - 2*G[{-1, -1 - 2*x}, z]*Log[1 + x] + 
       2*G[{1, -1}, z]*Log[1 + x] + 2*G[{1, 1 + 2*x}, z]*Log[1 + x] + 
       G[{-1, 1}, z]*Log[4*(1 + x)^2] + G[{-1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - G[{1, -1}, z]*Log[4*(1 + x)^2] - 
       G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + G[{-1, -1}, z]*Log[1 + 2*x] + 
       G[{-1, 1}, z]*Log[1 + 2*x] + 2*G[{-1, -1 - 2*x}, z]*Log[1 + 2*x] - 
       G[{1, -1}, z]*Log[1 + 2*x] - G[{1, 1}, z]*Log[1 + 2*x] - 
       2*G[{1, 1 + 2*x}, z]*Log[1 + 2*x] - G[{-1, 1}, z]*Log[8*x*(1 + 2*x)] - 
       G[{-1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + G[{1, -1}, z]*
        Log[8*x*(1 + 2*x)] + G[{1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       G[{1}, z]*(-G[{-1, -1 - 2*x}, 1] + 2*G[{-1, 1 + 2*x}, 1] + 
         3*G[{0, -1 - 2*x}, 1] - 3*G[{0, 1 + 2*x}, 1] + 
         4*G[{-1 - 2*x, 1}, 1] - 4*G[{-1 - 2*x, -1 - 2*x}, 1] + 
         2*G[{-1 - 2*x, 1 + 2*x}, 1] - 2*G[{1 + 2*x, 1}, 1] - 
         G[{1 + 2*x, -1 - 2*x}, 1] + 2*G[{1 + 2*x, 1 + 2*x}, 1] + 
         (3*Log[4]^2)/4 - (Log[x^2]*Log[16*x^2])/4 - 4*G[{-1 - 2*x}, 1]*
          Log[1 + x] + 2*G[{1 + 2*x}, 1]*Log[1 + x] + Log[4]*Log[1 + x] - 
         2*Log[2]*Log[4*(1 + x)^2] + Log[(1 + x)^2]*Log[16*(1 + x)^2] - 
         2*Log[x]*Log[1 + 2*x] - 2*G[{-1 - 2*x}, 1]*Log[8*x*(1 + 2*x)] + 
         G[{1 + 2*x}, 1]*Log[8*x*(1 + 2*x)] + Log[2]*Log[8*x*(1 + 2*x)] - 
         Log[1 + 2*x]*Log[4 + 8*x] + 2*PolyLog[2, -1 - 2*x] - 
         2*PolyLog[2, -2*x]) + G[{-1}, z]*(G[{-1, -1 - 2*x}, 1] - 
         2*G[{-1, 1 + 2*x}, 1] - 3*G[{0, -1 - 2*x}, 1] + 
         3*G[{0, 1 + 2*x}, 1] - 4*G[{-1 - 2*x, 1}, 1] + 
         4*G[{-1 - 2*x, -1 - 2*x}, 1] - 2*G[{-1 - 2*x, 1 + 2*x}, 1] + 
         2*G[{1 + 2*x, 1}, 1] + G[{1 + 2*x, -1 - 2*x}, 1] - 
         2*G[{1 + 2*x, 1 + 2*x}, 1] - (3*Log[4]^2)/4 + (Log[x^2]*Log[16*x^2])/
          4 + 4*G[{-1 - 2*x}, 1]*Log[1 + x] - 2*G[{1 + 2*x}, 1]*Log[1 + x] - 
         Log[4]*Log[1 + x] + 2*Log[2]*Log[4*(1 + x)^2] - 
         Log[(1 + x)^2]*Log[16*(1 + x)^2] + 2*Log[x]*Log[1 + 2*x] + 
         2*G[{-1 - 2*x}, 1]*Log[8*x*(1 + 2*x)] - G[{1 + 2*x}, 1]*
          Log[8*x*(1 + 2*x)] - Log[2]*Log[8*x*(1 + 2*x)] + 
         Log[1 + 2*x]*Log[4 + 8*x] - 2*PolyLog[2, -1 - 2*x] + 
         2*PolyLog[2, -2*x])))/(64*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((p2^2 + p2*(2 + 14*x - 14*x^2) - 12*(-1 + x - x^2 + x^3))*
      (-4*Pi^2*G[{1 - 2*x}, z] + 4*Pi^2*G[{-1 + 2*x}, z] + 
       48*G[{1 - 2*x}, z]*G[{-1, -1}, -1 + 2*x] - 48*G[{-1 + 2*x}, z]*
        G[{-1, -1}, -1 + 2*x] - 24*G[{1 - 2*x}, z]*G[{-1, 1}, -1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*G[{-1, 1}, -1 + 2*x] - 48*G[{1 - 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] + 48*G[{-1 + 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] - 72*G[{1 - 2*x}, z]*
        G[{0, -1}, -1 + 2*x] + 72*G[{-1 + 2*x}, z]*G[{0, -1}, -1 + 2*x] + 
       72*G[{1 - 2*x}, z]*G[{0, 1}, -1 + 2*x] - 72*G[{-1 + 2*x}, z]*
        G[{0, 1}, -1 + 2*x] + 48*G[{1 - 2*x}, z]*G[{1, -1}, -1 + 2*x] - 
       48*G[{-1 + 2*x}, z]*G[{1, -1}, -1 + 2*x] - 96*G[{1 - 2*x}, z]*
        G[{1, 1}, -1 + 2*x] + 96*G[{-1 + 2*x}, z]*G[{1, 1}, -1 + 2*x] + 
       96*G[{1 - 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] - 
       96*G[{-1 + 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] + 
       48*G[{1 - 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] - 
       48*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] - 
       24*G[{1 - 2*x}, z]*G[{1 - 2*x, 1}, -1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*G[{1 - 2*x, 1}, -1 + 2*x] + 
       96*G[{-1, -1, -1}, z] - 48*G[{-1, -1, 1}, z] - 72*G[{-1, 0, -1}, z] + 
       72*G[{-1, 0, 1}, z] + 24*G[{-1, 1, -1}, z] - 48*G[{-1, 1, 1}, z] + 
       72*G[{-1, 1 - 2*x, -1}, z] - 48*G[{-1, 1 - 2*x, 1}, z] + 
       48*G[{-1, -1 + 2*x, -1}, z] - 48*G[{-1, -1 + 2*x, 1}, z] - 
       96*G[{0, -1, -1}, z] + 48*G[{0, -1, 1}, z] + 96*G[{0, 0, -1}, z] - 
       96*G[{0, 0, 1}, z] - 48*G[{0, 1, -1}, z] + 96*G[{0, 1, 1}, z] - 
       96*G[{0, 1 - 2*x, -1}, z] + 48*G[{0, 1 - 2*x, 1}, z] - 
       48*G[{0, -1 + 2*x, -1}, z] + 96*G[{0, -1 + 2*x, 1}, z] + 
       48*G[{1, -1, -1}, z] - 24*G[{1, -1, 1}, z] - 72*G[{1, 0, -1}, z] + 
       72*G[{1, 0, 1}, z] + 48*G[{1, 1, -1}, z] - 96*G[{1, 1, 1}, z] + 
       48*G[{1, 1 - 2*x, -1}, z] - 48*G[{1, 1 - 2*x, 1}, z] + 
       48*G[{1, -1 + 2*x, -1}, z] - 72*G[{1, -1 + 2*x, 1}, z] + 
       72*G[{1 - 2*x, -1, -1}, z] - 48*G[{1 - 2*x, -1, 1}, z] - 
       72*G[{1 - 2*x, 0, -1}, z] + 72*G[{1 - 2*x, 0, 1}, z] + 
       24*G[{1 - 2*x, 1, -1}, z] - 72*G[{1 - 2*x, 1, 1}, z] + 
       120*G[{1 - 2*x, 1 - 2*x, -1}, z] - 24*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       24*G[{1 - 2*x, -1 + 2*x, -1}, z] - 48*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       72*G[{-1 + 2*x, -1, -1}, z] - 24*G[{-1 + 2*x, -1, 1}, z] - 
       72*G[{-1 + 2*x, 0, -1}, z] + 72*G[{-1 + 2*x, 0, 1}, z] + 
       48*G[{-1 + 2*x, 1, -1}, z] - 72*G[{-1 + 2*x, 1, 1}, z] + 
       48*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 24*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
       24*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 120*G[{-1 + 2*x, -1 + 2*x, 1}, 
         z] + 36*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2] + 
       36*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2] + 
       36*G[{-1 + 2*x, 1}, z]*Log[2] + 36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       96*G[{1 - 2*x}, z]*Log[2]^2 + 96*G[{-1 + 2*x}, z]*Log[2]^2 + 
       6*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[4] + 6*G[{1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[4] + 6*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[4] - 6*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[4] - 
       6*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[4] - 6*G[{1 - 2*x}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[4] - 12*G[{-1, -1 + 2*x}, z]*Log[4] + 
       12*G[{1, -1}, z]*Log[4] + 12*G[{1, 1}, z]*Log[4] + 
       12*G[{1, 1 - 2*x}, z]*Log[4] + 6*G[{1 - 2*x, -1}, z]*Log[4] + 
       12*G[{1 - 2*x, 1}, z]*Log[4] - 18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] - 
       6*G[{-1 + 2*x, 1}, z]*Log[4] + 18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] + 
       24*G[{1 - 2*x}, z]*Log[4]^2 - 24*G[{-1 + 2*x}, z]*Log[4]^2 - 
       18*G[{-1, -1}, z]*Log[16] + 6*G[{-1, 1}, z]*Log[16] + 
       12*G[{-1, -1 + 2*x}, z]*Log[16] + 24*G[{0, -1}, z]*Log[16] + 
       12*G[{0, 1 - 2*x}, z]*Log[16] - 36*G[{1, -1}, z]*Log[16] - 
       12*G[{1, 1}, z]*Log[16] + 12*G[{1, -1 + 2*x}, z]*Log[16] + 
       12*G[{1 - 2*x, -1}, z]*Log[16] + 12*G[{1 - 2*x, 1}, z]*Log[16] - 
       18*G[{-1 + 2*x, -1}, z]*Log[16] - 12*G[{-1 + 2*x, 1}, z]*Log[16] - 
       6*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[64] + 6*G[{1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[64] - 6*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[64] - 6*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[64] - 
       12*G[{-1, -1}, z]*Log[64] + 12*G[{1, 1}, z]*Log[64] - 
       6*G[{1 - 2*x, -1}, z]*Log[64] - 12*G[{1 - 2*x, 1}, z]*Log[64] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 12*G[{-1 + 2*x, -1}, z]*Log[64] + 
       12*G[{-1, -1}, z]*Log[256] - 6*G[{-1, 1 - 2*x}, z]*Log[256] - 
       12*G[{0, -1}, z]*Log[256] - 6*G[{0, -1 + 2*x}, z]*Log[256] + 
       12*G[{1, -1}, z]*Log[256] - 6*G[{1, 1 - 2*x}, z]*Log[256] + 
       12*G[{-1, -1}, z]*Log[4096] - 12*G[{-1, 1}, z]*Log[4096] - 
       12*G[{0, -1}, z]*Log[4096] + 12*G[{0, 1}, z]*Log[4096] + 
       12*G[{1, -1}, z]*Log[4096] - 12*G[{1, 1}, z]*Log[4096] + 
       12*G[{1 - 2*x}, z]*Log[2]*Log[1 - 2*x] - 12*G[{-1 + 2*x}, z]*Log[2]*
        Log[1 - 2*x] - 12*G[{1 - 2*x}, z]*Log[4]*Log[1 - x] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] - 6*G[{1 - 2*x}, z]*Log[4 - 4*x]*
        Log[1 - x] + 6*G[{-1 + 2*x}, z]*Log[4 - 4*x]*Log[1 - x] - 
       18*G[{1 - 2*x}, z]*Log[1 - x]^2 + 18*G[{-1 + 2*x}, z]*Log[1 - x]^2 - 
       24*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
       24*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       24*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       48*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
       24*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       36*G[{-1, 1}, z]*Log[(-1 + x)^2] - 48*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 36*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       24*G[{0, -1}, z]*Log[(-1 + x)^2] + 24*G[{0, 1}, z]*Log[(-1 + x)^2] + 
       48*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] - 48*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 36*G[{1, -1}, z]*Log[(-1 + x)^2] - 
       36*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 48*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 24*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       12*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 48*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 12*G[{-1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] - 6*G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 + 
       6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 + 48*G[{-1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 96*G[{1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 48*G[{-1}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 96*G[{1}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 24*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 24*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       24*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 12*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       72*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 24*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       24*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 72*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       12*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       12*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       24*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x] - 48*G[{1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[x] + 24*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[x] - 24*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x] + 
       48*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x] - 
       24*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x] + 
       96*G[{-1, -1}, z]*Log[x] - 48*G[{-1, 1}, z]*Log[x] + 
       48*G[{-1, 1 - 2*x}, z]*Log[x] - 48*G[{-1, -1 + 2*x}, z]*Log[x] - 
       96*G[{0, -1}, z]*Log[x] + 96*G[{0, 1}, z]*Log[x] - 
       48*G[{0, 1 - 2*x}, z]*Log[x] + 48*G[{0, -1 + 2*x}, z]*Log[x] + 
       48*G[{1, -1}, z]*Log[x] - 96*G[{1, 1}, z]*Log[x] + 
       48*G[{1, 1 - 2*x}, z]*Log[x] - 48*G[{1, -1 + 2*x}, z]*Log[x] + 
       72*G[{1 - 2*x, -1}, z]*Log[x] - 24*G[{1 - 2*x, 1}, z]*Log[x] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] - 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x] + 24*G[{-1 + 2*x, -1}, z]*Log[x] - 72*G[{-1 + 2*x, 1}, z]*
        Log[x] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] - 12*G[{1 - 2*x}, z]*Log[4]*
        Log[x] + 12*G[{-1 + 2*x}, z]*Log[4]*Log[x] + 24*G[{1 - 2*x}, z]*
        Log[16]*Log[x] - 24*G[{-1 + 2*x}, z]*Log[16]*Log[x] - 
       12*G[{1 - 2*x}, z]*Log[1 - x]*Log[x] + 12*G[{-1 + 2*x}, z]*Log[1 - x]*
        Log[x] - 18*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x] + 
       18*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x] + 48*G[{1 - 2*x}, z]*
        Log[x]^2 - 48*G[{-1 + 2*x}, z]*Log[x]^2 - 12*G[{1 - 2*x}, z]*
        Log[2 + (-1 + x)^(-1)]*Log[2*x] + 12*G[{-1 + 2*x}, z]*
        Log[2 + (-1 + x)^(-1)]*Log[2*x] - 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*x^2] + 3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2] - 
       6*G[{1 - 2*x}, z]*Log[x]*Log[256*x^2] + 6*G[{-1 + 2*x}, z]*Log[x]*
        Log[256*x^2] - 12*G[{1 - 2*x}, z]*Log[4]*Log[-1 + 2*x] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[-1 + 2*x] - 12*G[{1 - 2*x}, z]*
        Log[-((-1 + x)*x)]*Log[-1 + 2*x] + 12*G[{-1 + 2*x}, z]*
        Log[-((-1 + x)*x)]*Log[-1 + 2*x] + 12*G[{1 - 2*x}, z]*Log[2 - 2*x]*
        Log[-1 + (3 - 2*x)*x] - 12*G[{-1 + 2*x}, z]*Log[2 - 2*x]*
        Log[-1 + (3 - 2*x)*x] - 12*G[{1 - 2*x}, z]*Log[2*x]*
        Log[-1 + (3 - 2*x)*x] + 12*G[{-1 + 2*x}, z]*Log[2*x]*
        Log[-1 + (3 - 2*x)*x] + 12*G[{1 - 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 12*G[{-1 + 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 12*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 12*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 12*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 24*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] + 
       2*G[{-1}, z]*(8*Pi^2 + 24*G[{-1, -1}, -1 + 2*x] - 
         12*G[{-1, 1}, -1 + 2*x] - 24*G[{-1, -1 + 2*x}, -1 + 2*x] - 
         36*G[{0, -1}, -1 + 2*x] + 36*G[{0, 1}, -1 + 2*x] + 
         24*G[{1, -1}, -1 + 2*x] - 48*G[{1, 1}, -1 + 2*x] + 
         48*G[{1, -1 + 2*x}, -1 + 2*x] + 24*G[{1 - 2*x, -1}, -1 + 2*x] - 
         12*G[{1 - 2*x, 1}, -1 + 2*x] + 24*Log[4]^2 - 2*G[{-1}, -1 + 2*x]*
          Log[64] + 4*G[{1}, -1 + 2*x]*Log[64] - 2*G[{1 - 2*x}, -1 + 2*x]*
          Log[64] + Log[64]*Log[1 - 2*x] + 3*Log[4 - 4*x]*Log[1 - x] + 
         6*Log[1 - x]^2 - 3*Log[1 - x]*Log[-16*(-1 + x)] - 
         12*G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] + 24*G[{1}, -1 + 2*x]*
          Log[(-1 + x)^2] - 12*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] + 
         24*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 48*G[{1}, -1 + 2*x]*
          Log[4*(-1 + x)^2] + 18*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         12*G[{-1}, -1 + 2*x]*Log[x] - 24*G[{1}, -1 + 2*x]*Log[x] + 
         12*G[{1 - 2*x}, -1 + 2*x]*Log[x] + 6*Log[4]*Log[x] + 
         6*Log[1 - x]*Log[x] + 6*Log[2 + (-1 + x)^(-1)]*Log[2*x] + 
         12*Log[x]*Log[16*x^2] - 6*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] - 
         6*Log[2 - 2*x]*Log[-1 + (3 - 2*x)*x] + 6*Log[2*x]*
          Log[-1 + (3 - 2*x)*x] + 6*Log[x]*Log[1 - 3*x + 2*x^2] - 
         12*PolyLog[2, -1 + x^(-1)] + 24*PolyLog[2, 1 - 2*x] - 
         12*PolyLog[2, (2 - 2*x)^(-1)] + 12*PolyLog[2, 1/(2*x)] + 
         24*PolyLog[2, x] + 12*PolyLog[2, x/(1 - x)] - 
         24*PolyLog[2, -1 + 2*x]) - 2*G[{1}, z]*
        (8*Pi^2 + 24*G[{-1, -1}, -1 + 2*x] - 12*G[{-1, 1}, -1 + 2*x] - 
         24*G[{-1, -1 + 2*x}, -1 + 2*x] - 36*G[{0, -1}, -1 + 2*x] + 
         36*G[{0, 1}, -1 + 2*x] + 24*G[{1, -1}, -1 + 2*x] - 
         48*G[{1, 1}, -1 + 2*x] + 48*G[{1, -1 + 2*x}, -1 + 2*x] + 
         24*G[{1 - 2*x, -1}, -1 + 2*x] - 12*G[{1 - 2*x, 1}, -1 + 2*x] - 
         18*G[{-1}, -1 + 2*x]*Log[2] - 18*G[{1 - 2*x}, -1 + 2*x]*Log[2] + 
         24*Log[4]^2 + G[{-1}, -1 + 2*x]*Log[64] + 4*G[{1}, -1 + 2*x]*
          Log[64] + G[{1 - 2*x}, -1 + 2*x]*Log[64] + Log[64]*Log[1 - 2*x] + 
         3*Log[4 - 4*x]*Log[1 - x] + 6*Log[1 - x]^2 - 
         3*Log[1 - x]*Log[-16*(-1 + x)] - 12*G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] + 24*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 
         12*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] + 24*G[{-1}, -1 + 2*x]*
          Log[4*(-1 + x)^2] - 48*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 
         18*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 12*G[{-1}, -1 + 2*x]*
          Log[x] - 24*G[{1}, -1 + 2*x]*Log[x] + 12*G[{1 - 2*x}, -1 + 2*x]*
          Log[x] + 6*Log[4]*Log[x] + 6*Log[1 - x]*Log[x] + 
         6*Log[2 + (-1 + x)^(-1)]*Log[2*x] + 12*Log[x]*Log[16*x^2] - 
         6*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] - 6*Log[2 - 2*x]*
          Log[-1 + (3 - 2*x)*x] + 6*Log[2*x]*Log[-1 + (3 - 2*x)*x] + 
         6*Log[x]*Log[1 - 3*x + 2*x^2] - 12*PolyLog[2, -1 + x^(-1)] + 
         24*PolyLog[2, 1 - 2*x] - 12*PolyLog[2, (2 - 2*x)^(-1)] + 
         12*PolyLog[2, 1/(2*x)] + 24*PolyLog[2, x] + 
         12*PolyLog[2, x/(1 - x)] - 24*PolyLog[2, -1 + 2*x])))/
     (3072*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((p2^2 + p2*(2 + 8*x - 8*x^2) - 8*(-1 + x - x^2 + x^3))*
      (8*G[{0, 1 - 2*x, 1}, z] - 8*G[{0, -1 + 2*x, -1}, z] + 
       4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, 0, -1}, z] + 
       4*G[{1 - 2*x, 0, 1}, z] + 4*G[{1 - 2*x, 1, -1}, z] - 
       4*G[{1 - 2*x, 1, 1}, z] + 4*G[{1 - 2*x, 1 - 2*x, -1}, z] - 
       20*G[{1 - 2*x, 1 - 2*x, 1}, z] + 4*G[{1 - 2*x, -1 + 2*x, -1}, z] + 
       4*G[{-1 + 2*x, -1, -1}, z] - 4*G[{-1 + 2*x, -1, 1}, z] - 
       4*G[{-1 + 2*x, 0, -1}, z] + 4*G[{-1 + 2*x, 0, 1}, z] - 
       4*G[{-1 + 2*x, 1, 1}, z] - 4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
       20*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1}, z]*Log[2] + 8*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 
       4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - 8*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[2] + G[{1 - 2*x, -1 + 2*x}, z]*Log[16] + G[{-1 + 2*x, 1}, z]*
        Log[16] + 2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, -1}, z]*
        Log[16*(-1 + x)^2] - 2*G[{1 - 2*x, 1}, z]*Log[16*(-1 + x)^2] + 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*(-1 + x)^2] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1}, z]*Log[16*(-1 + x)^2] + 2*G[{-1 + 2*x, 1}, z]*
        Log[16*(-1 + x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       6*G[{1 - 2*x, -1}, z]*Log[x^2] - 2*G[{1 - 2*x, 1}, z]*Log[x^2] + 
       10*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] + 2*G[{-1 + 2*x, -1}, z]*Log[x^2] + 6*G[{-1 + 2*x, 1}, z]*
        Log[x^2] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
       10*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 4*G[{0, 1 - 2*x}, z]*
        Log[4*x^2] + 4*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 4*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       8*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, -1}, z]*
        Log[4*x^2] - 4*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 
       8*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*
        (3*Pi^2 + 18*Log[2]^2 - 4*Log[4]^2 - 2*Log[4]*Log[1 - 2*x] + 
         Log[2 - 2*x]*Log[4/(-1 + x)^8] + 2*Log[1 - x]*Log[-16*(-1 + x)] + 
         Log[(-1 + x)^2]^2 + 4*Log[1 - x]*Log[x/32] - 2*Log[16]*Log[x] - 
         2*Log[x]^2 - 2*Log[128]*Log[2*x] + 4*Log[1 - 2*x]*Log[2*x] + 
         Log[64]*Log[-4*(-1 + x)*x] + Log[(-1 + x)^2]*Log[x^2] - 
         4*Log[x^2]*Log[16*x^2] + Log[(-1 + x)^2]*Log[256*x^2] + 
         Log[x^2]*Log[256*x^2] + 2*Log[x]*Log[4096*x^2] + 
         12*Log[x/(1 - x)]*Log[-1 + 2*x] + 4*Log[-4*(-1 + x)*x]*
          Log[-1 + 2*x] + 4*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] - 
         4*Log[x]*Log[1 - 3*x + 2*x^2] - 4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         4*PolyLog[2, -1 + x^(-1)] + 4*PolyLog[2, 1 - 2*x] - 
         16*PolyLog[2, 1/(2*x)] + 4*PolyLog[2, x] - 4*PolyLog[2, -1 + 2*x]) - 
       G[{-1 + 2*x}, z]*(3*Pi^2 + 18*Log[2]^2 - 4*Log[4]^2 - 
         Log[16]*Log[1 - 2*x] + Log[2 - 2*x]*Log[4/(-1 + x)^8] + 
         2*Log[1 - x]*Log[-16*(-1 + x)] + Log[(-1 + x)^2]^2 + 
         4*Log[1 - x]*Log[x/32] - Log[256]*Log[x] - 2*Log[x]^2 - 
         2*Log[128]*Log[2*x] + 4*Log[1 - 2*x]*Log[2*x] + 
         Log[64]*Log[-4*(-1 + x)*x] + Log[(-1 + x)^2]*Log[x^2] - 
         4*Log[x^2]*Log[16*x^2] + Log[(-1 + x)^2]*Log[256*x^2] + 
         Log[x^2]*Log[256*x^2] + 2*Log[x]*Log[4096*x^2] + 
         12*Log[x/(1 - x)]*Log[-1 + 2*x] + 4*Log[-4*(-1 + x)*x]*
          Log[-1 + 2*x] + 4*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] - 
         4*Log[x]*Log[1 - 3*x + 2*x^2] - 4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         4*PolyLog[2, -1 + x^(-1)] + 4*PolyLog[2, 1 - 2*x] - 
         16*PolyLog[2, 1/(2*x)] + 4*PolyLog[2, x] - 4*PolyLog[2, -1 + 2*x])))/
     (512*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((p2*(-2 + 3*x) + 2*x*(-1 - 2*x + 2*x^2))*(5*Pi^2*G[{-1}, z] - 
       5*Pi^2*G[{1}, z] - 12*G[{-1, -1, 1}, z] - 12*G[{-1, 1, -1}, z] + 
       12*G[{-1, 1, 1}, z] + 12*G[{-1, -1 + 2*x, -1}, z] - 
       12*G[{1, -1, -1}, z] + 12*G[{1, -1, 1}, z] + 12*G[{1, 1, -1}, z] - 
       12*G[{1, 1 - 2*x, 1}, z] - 6*G[{-1, -1}, z]*Log[2] - 
       6*G[{-1, 1}, z]*Log[2] - 12*G[{-1, -1 + 2*x}, z]*Log[2] + 
       6*G[{1, -1}, z]*Log[2] + 6*G[{1, 1}, z]*Log[2] + 
       12*G[{1, 1 - 2*x}, z]*Log[2] + 9*G[{-1}, z]*Log[4]^2 - 
       9*G[{1}, z]*Log[4]^2 - 6*G[{-1, -1}, z]*Log[8] + 
       6*G[{-1, 1}, z]*Log[8] - 6*G[{1, -1}, z]*Log[8] + 
       6*G[{1, 1}, z]*Log[8] + 6*G[{-1}, z]*Log[2 - 2*x]*
        Log[3 - x^(-1) - 2*x] - 6*G[{1}, z]*Log[2 - 2*x]*
        Log[3 - x^(-1) - 2*x] - 12*G[{-1}, z]*Log[4]*Log[1 - x] + 
       12*G[{1}, z]*Log[4]*Log[1 - x] - 6*G[{-1, -1}, z]*Log[(1 - x)^2] - 
       6*G[{-1, 1}, z]*Log[(1 - x)^2] - 6*G[{-1, 1 - 2*x}, z]*
        Log[(1 - x)^2] - 6*G[{-1, -1 + 2*x}, z]*Log[(1 - x)^2] + 
       6*G[{1, -1}, z]*Log[(1 - x)^2] + 6*G[{1, 1}, z]*Log[(1 - x)^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[(1 - x)^2] + 6*G[{1, -1 + 2*x}, z]*
        Log[(1 - x)^2] - 6*G[{-1, -1}, z]*Log[(-1 + x)^2] + 
       6*G[{-1, 1}, z]*Log[(-1 + x)^2] + 6*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 6*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       6*G[{1, -1}, z]*Log[(-1 + x)^2] + 6*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 6*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 12*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 12*G[{1, 1}, z]*
        Log[4*(-1 + x)^2] - 12*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       12*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       6*G[{-1}, z]*Log[128]*Log[2*x] - 6*G[{1}, z]*Log[128]*Log[2*x] + 
       24*G[{-1}, z]*Log[4 - 2/x]*Log[2*x] - 24*G[{1}, z]*Log[4 - 2/x]*
        Log[2*x] - 24*G[{-1}, z]*Log[-2 + 2/x]*Log[2*x] + 
       24*G[{1}, z]*Log[-2 + 2/x]*Log[2*x] + 6*G[{-1}, z]*Log[x]*Log[2*x] - 
       6*G[{1}, z]*Log[x]*Log[2*x] - 12*G[{-1}, z]*Log[4*(-1 + x)^2]*
        Log[-4*(-1 + x)*x] + 12*G[{1}, z]*Log[4*(-1 + x)^2]*
        Log[-4*(-1 + x)*x] - 6*G[{-1}, z]*Log[x]*Log[-2*(-1 + x)*x] + 
       6*G[{1}, z]*Log[x]*Log[-2*(-1 + x)*x] + 6*G[{-1, 1}, z]*Log[x^2] + 
       6*G[{-1, -1 + 2*x}, z]*Log[x^2] - 6*G[{1, -1}, z]*Log[x^2] - 
       6*G[{1, 1 - 2*x}, z]*Log[x^2] + 6*G[{-1, -1}, z]*Log[4*x^2] - 
       6*G[{-1, 1}, z]*Log[4*x^2] - 12*G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       6*G[{1, -1}, z]*Log[4*x^2] - 6*G[{1, 1}, z]*Log[4*x^2] + 
       12*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 3*G[{-1}, z]*Log[x^2]*Log[16*x^2] + 
       3*G[{1}, z]*Log[x^2]*Log[16*x^2] - 18*G[{-1}, z]*Log[2 - 2*x]*
        Log[-16*(-1 + x)^3*(-1 + 2*x)] + 18*G[{1}, z]*Log[2 - 2*x]*
        Log[-16*(-1 + x)^3*(-1 + 2*x)] + 24*G[{-1}, z]*Log[2*x]*
        Log[(-1 + x)^3*(-1 + 2*x)] - 24*G[{1}, z]*Log[2*x]*
        Log[(-1 + x)^3*(-1 + 2*x)] - 48*G[{-1}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 48*G[{1}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*G[{-1}, z]*
        PolyLog[2, -1 + x^(-1)] + 12*G[{1}, z]*PolyLog[2, -1 + x^(-1)] + 
       60*G[{-1}, z]*PolyLog[2, 1 - 2*x] - 60*G[{1}, z]*PolyLog[2, 1 - 2*x] - 
       24*G[{-1}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       24*G[{1}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 12*G[{-1}, z]*
        PolyLog[2, 1/(2*x)] + 12*G[{1}, z]*PolyLog[2, 1/(2*x)] + 
       36*G[{-1}, z]*PolyLog[2, x] - 36*G[{1}, z]*PolyLog[2, x] + 
       24*G[{-1}, z]*PolyLog[2, x/(1 - x)] - 24*G[{1}, z]*
        PolyLog[2, x/(1 - x)] - 60*G[{-1}, z]*PolyLog[2, -1 + 2*x] + 
       60*G[{1}, z]*PolyLog[2, -1 + 2*x]))/(768*(1 + p2)^(3/2)*(-1 + x)*x) - 
    ((-2 - 2*(-1 + p2)*x + (-2 + p2)*x^2 + 2*x^3)*(14*Pi^2*G[{1 - 2*x}, z] - 
       14*Pi^2*G[{-1 + 2*x}, z] - 96*G[{1 - 2*x}, z]*G[{-1, -1 - 2*x}, 1] + 
       96*G[{-1 + 2*x}, z]*G[{-1, -1 - 2*x}, 1] + 192*G[{1 - 2*x}, z]*
        G[{-1, 1 + 2*x}, 1] - 192*G[{-1 + 2*x}, z]*G[{-1, 1 + 2*x}, 1] + 
       240*G[{1 - 2*x}, z]*G[{0, -1 - 2*x}, 1] - 240*G[{-1 + 2*x}, z]*
        G[{0, -1 - 2*x}, 1] - 240*G[{1 - 2*x}, z]*G[{0, 1 + 2*x}, 1] + 
       240*G[{-1 + 2*x}, z]*G[{0, 1 + 2*x}, 1] + 288*G[{1 - 2*x}, z]*
        G[{-1 - 2*x, 1}, 1] - 288*G[{-1 + 2*x}, z]*G[{-1 - 2*x, 1}, 1] - 
       288*G[{1 - 2*x}, z]*G[{-1 - 2*x, -1 - 2*x}, 1] + 
       288*G[{-1 + 2*x}, z]*G[{-1 - 2*x, -1 - 2*x}, 1] + 
       144*G[{1 - 2*x}, z]*G[{-1 - 2*x, 1 + 2*x}, 1] - 
       144*G[{-1 + 2*x}, z]*G[{-1 - 2*x, 1 + 2*x}, 1] - 
       48*G[{1 - 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] + 
       48*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] - 
       192*G[{1 - 2*x}, z]*G[{1 + 2*x, 1}, 1] + 192*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1}, 1] - 96*G[{1 - 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] + 
       96*G[{-1 + 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] + 
       192*G[{1 - 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] - 
       192*G[{-1 + 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] + 
       72*G[{-1, -1, -1}, z] - 24*G[{-1, -1, 1}, z] - 24*G[{-1, 0, -1}, z] + 
       24*G[{-1, 0, 1}, z] + 48*G[{-1, 1, -1}, z] - 24*G[{-1, 1, 1}, z] + 
       48*G[{-1, 1, 1 + 2*x}, z] - 48*G[{-1, -1 - 2*x, -1}, z] + 
       96*G[{-1, 1 - 2*x, -1}, z] - 48*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 
       24*G[{-1, -1 + 2*x, -1}, z] - 48*G[{-1, -1 + 2*x, 1}, z] - 
       48*G[{0, -1, -1}, z] + 48*G[{0, 1, 1}, z] - 
       96*G[{0, 1 - 2*x, -1}, z] - 48*G[{0, 1 - 2*x, 1}, z] + 
       48*G[{0, -1 + 2*x, -1}, z] + 96*G[{0, -1 + 2*x, 1}, z] + 
       24*G[{1, -1, -1}, z] - 48*G[{1, -1, 1}, z] - 
       48*G[{1, -1, -1 - 2*x}, z] - 24*G[{1, 0, -1}, z] + 
       24*G[{1, 0, 1}, z] + 24*G[{1, 1, -1}, z] - 72*G[{1, 1, 1}, z] + 
       48*G[{1, 1 - 2*x, -1}, z] + 24*G[{1, 1 - 2*x, 1}, z] - 
       96*G[{1, -1 + 2*x, 1}, z] + 48*G[{1, -1 + 2*x, 1 + 2*x}, z] + 
       48*G[{1, 1 + 2*x, 1}, z] + 96*G[{1 - 2*x, -1, -1}, z] - 
       48*G[{1 - 2*x, -1, -1 - 2*x}, z] - 24*G[{1 - 2*x, 0, -1}, z] + 
       24*G[{1 - 2*x, 0, 1}, z] - 24*G[{1 - 2*x, 1, -1}, z] + 
       48*G[{1 - 2*x, 1, -1 - 2*x}, z] - 96*G[{1 - 2*x, 1, 1 + 2*x}, z] + 
       96*G[{1 - 2*x, -1 - 2*x, -1}, z] + 48*G[{1 - 2*x, -1 - 2*x, 1}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, z] + 
       96*G[{1 - 2*x, 1 - 2*x, -1}, z] + 48*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, 
         z] - 24*G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       48*G[{1 - 2*x, -1 + 2*x, 1}, z] + 24*G[{-1 + 2*x, -1, 1}, z] + 
       96*G[{-1 + 2*x, -1, -1 - 2*x}, z] - 48*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 
       24*G[{-1 + 2*x, 0, -1}, z] + 24*G[{-1 + 2*x, 0, 1}, z] - 
       96*G[{-1 + 2*x, 1, 1}, z] + 48*G[{-1 + 2*x, 1, 1 + 2*x}, z] + 
       48*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 24*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       96*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 48*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, 
         z] - 48*G[{-1 + 2*x, 1 + 2*x, -1}, z] - 
       96*G[{-1 + 2*x, 1 + 2*x, 1}, z] + 48*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, 
         z] - 12*G[{-1, -1}, z]*Log[2] + 36*G[{-1, 1}, z]*Log[2] - 
       24*G[{-1, 1 + 2*x}, z]*Log[2] + 24*G[{0, -1 - 2*x}, z]*Log[2] - 
       36*G[{1, -1}, z]*Log[2] + 12*G[{1, 1}, z]*Log[2] + 
       24*G[{1, -1 - 2*x}, z]*Log[2] - 24*G[{1, 1 - 2*x}, z]*Log[2] + 
       36*G[{-1 - 2*x, -1}, z]*Log[2] + 12*G[{-1 - 2*x, 1}, z]*Log[2] - 
       36*G[{-1 - 2*x, -1 - 2*x}, z]*Log[2] + 24*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[2] - 36*G[{-1 - 2*x, 1 + 2*x}, z]*Log[2] + 
       48*G[{1 - 2*x, 1}, z]*Log[2] - 12*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] - 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 60*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[2] - 48*G[{-1 + 2*x, -1}, z]*Log[2] - 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[2] - 60*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[2] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[2] - 
       12*G[{1 + 2*x, -1}, z]*Log[2] - 36*G[{1 + 2*x, 1}, z]*Log[2] + 
       24*G[{1 + 2*x, -1 - 2*x}, z]*Log[2] + 24*G[{1 + 2*x, 1 - 2*x}, z]*
        Log[2] - 48*G[{1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       24*G[{1 + 2*x, 1 + 2*x}, z]*Log[2] - 12*G[{-1 - 2*x}, z]*Log[2]^2 - 
       228*G[{1 - 2*x}, z]*Log[2]^2 + 240*G[{-1 + 2*x}, z]*Log[2]^2 - 
       48*G[{-1, 1}, z]*Log[4] + 24*G[{-1, -1 - 2*x}, z]*Log[4] - 
       48*G[{-1, 1 - 2*x}, z]*Log[4] - 24*G[{-1, 1 + 2*x}, z]*Log[4] - 
       48*G[{0, -1 - 2*x}, z]*Log[4] - 24*G[{0, 1 - 2*x}, z]*Log[4] - 
       24*G[{0, -1 + 2*x}, z]*Log[4] + 48*G[{0, 1 + 2*x}, z]*Log[4] + 
       48*G[{1, -1}, z]*Log[4] + 24*G[{1, -1 - 2*x}, z]*Log[4] - 
       24*G[{1, 1 - 2*x}, z]*Log[4] + 24*G[{1, -1 + 2*x}, z]*Log[4] - 
       54*G[{-1 - 2*x, -1}, z]*Log[4] + 18*G[{-1 - 2*x, 1}, z]*Log[4] + 
       30*G[{-1 - 2*x, -1 - 2*x}, z]*Log[4] + 12*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[4] + 6*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4] - 18*G[{1 - 2*x, -1}, z]*
        Log[4] + 30*G[{1 - 2*x, 1}, z]*Log[4] - 42*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4] + 36*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + 
       54*G[{1 - 2*x, 1 + 2*x}, z]*Log[4] - 30*G[{-1 + 2*x, -1}, z]*Log[4] + 
       18*G[{-1 + 2*x, 1}, z]*Log[4] - 6*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4] - 
       36*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4] - 6*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4] - 18*G[{1 + 2*x, -1}, z]*
        Log[4] + 54*G[{1 + 2*x, 1}, z]*Log[4] - 6*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[4] - 12*G[{1 + 2*x, 1 - 2*x}, z]*Log[4] - 
       30*G[{1 + 2*x, 1 + 2*x}, z]*Log[4] - 24*G[{-1 - 2*x}, z]*Log[2]*
        Log[4] + 24*G[{1 + 2*x}, z]*Log[2]*Log[4] - 48*G[{-1 - 2*x}, z]*
        Log[4]^2 + 72*G[{1 - 2*x}, z]*Log[4]^2 - 72*G[{-1 + 2*x}, z]*
        Log[4]^2 + 48*G[{1 + 2*x}, z]*Log[4]^2 + 36*G[{-1, -1}, z]*Log[8] - 
       12*G[{-1, 1}, z]*Log[8] + 24*G[{-1, 1 + 2*x}, z]*Log[8] + 
       24*G[{0, 1 - 2*x}, z]*Log[8] + 24*G[{0, 1 + 2*x}, z]*Log[8] + 
       12*G[{1, -1}, z]*Log[8] - 36*G[{1, 1}, z]*Log[8] - 
       24*G[{1, -1 - 2*x}, z]*Log[8] - 24*G[{-1 - 2*x, -1}, z]*Log[8] + 
       24*G[{-1 - 2*x, 1}, z]*Log[8] + 24*G[{-1 - 2*x, 1 + 2*x}, z]*Log[8] + 
       12*G[{1 - 2*x, -1}, z]*Log[8] - 60*G[{1 - 2*x, 1}, z]*Log[8] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[8] - 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[8] - 48*G[{1 - 2*x, 1 + 2*x}, z]*Log[8] + 12*G[{-1 + 2*x, -1}, z]*
        Log[8] - 60*G[{-1 + 2*x, 1}, z]*Log[8] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[8] + 48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[8] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[8] - 24*G[{1 + 2*x, -1}, z]*Log[8] + 
       24*G[{1 + 2*x, 1}, z]*Log[8] - 20*G[{-1 - 2*x}, z]*Log[2]*Log[8] + 
       68*G[{1 - 2*x}, z]*Log[2]*Log[8] - 72*G[{-1 + 2*x}, z]*Log[2]*Log[8] + 
       24*G[{1 + 2*x}, z]*Log[2]*Log[8] + 24*G[{-1 - 2*x}, z]*Log[4]*Log[8] - 
       48*G[{1 - 2*x}, z]*Log[4]*Log[8] + 48*G[{-1 + 2*x}, z]*Log[4]*Log[8] - 
       24*G[{1 + 2*x}, z]*Log[4]*Log[8] - 72*G[{-1, -1}, z]*Log[16] + 
       48*G[{-1, 1}, z]*Log[16] + 12*G[{-1, -1 - 2*x}, z]*Log[16] - 
       24*G[{-1, 1 - 2*x}, z]*Log[16] + 12*G[{-1, 1 + 2*x}, z]*Log[16] + 
       48*G[{0, -1}, z]*Log[16] - 48*G[{0, 1}, z]*Log[16] - 
       24*G[{0, -1 - 2*x}, z]*Log[16] + 48*G[{0, 1 - 2*x}, z]*Log[16] - 
       24*G[{0, -1 + 2*x}, z]*Log[16] - 48*G[{1, -1}, z]*Log[16] + 
       72*G[{1, 1}, z]*Log[16] - 12*G[{1, -1 - 2*x}, z]*Log[16] - 
       24*G[{1, 1 - 2*x}, z]*Log[16] + 12*G[{1, 1 + 2*x}, z]*Log[16] - 
       12*G[{-1 - 2*x, -1}, z]*Log[16] - 12*G[{-1 - 2*x, 1}, z]*Log[16] - 
       42*G[{-1 - 2*x, -1 - 2*x}, z]*Log[16] + 12*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[16] + 6*G[{-1 - 2*x, 1 + 2*x}, z]*Log[16] - 
       12*G[{1 - 2*x, -1}, z]*Log[16] + 60*G[{1 - 2*x, 1}, z]*Log[16] + 
       66*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] - 30*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[16] - 60*G[{-1 + 2*x, -1}, z]*Log[16] + 12*G[{-1 + 2*x, 1}, z]*
        Log[16] + 30*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] - 
       66*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] + 12*G[{1 + 2*x, -1}, z]*
        Log[16] + 12*G[{1 + 2*x, 1}, z]*Log[16] - 6*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[16] + 12*G[{1 + 2*x, -1 + 2*x}, z]*Log[16] + 
       18*G[{1 + 2*x, 1 + 2*x}, z]*Log[16] + 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[16] - 6*G[{-1 + 2*x}, z]*Log[2]*Log[16] - 
       18*G[{1 + 2*x}, z]*Log[2]*Log[16] - 6*G[{-1 - 2*x}, z]*Log[4]*
        Log[16] + 6*G[{1 - 2*x}, z]*Log[4]*Log[16] + 6*G[{-1 + 2*x}, z]*
        Log[4]*Log[16] + 6*G[{1 + 2*x}, z]*Log[4]*Log[16] + 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[32] - 12*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[32] + 12*G[{1 + 2*x, 1 + 2*x}, z]*Log[32] + 
       24*G[{-1, 1 - 2*x}, z]*Log[64] - 24*G[{0, -1}, z]*Log[64] + 
       24*G[{0, 1}, z]*Log[64] - 24*G[{1, 1 - 2*x}, z]*Log[64] - 
       24*G[{1, 1 + 2*x}, z]*Log[64] + 12*G[{-1 - 2*x, -1}, z]*Log[64] + 
       12*G[{-1 - 2*x, 1}, z]*Log[64] - 48*G[{1 - 2*x, 1}, z]*Log[64] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 48*G[{-1 + 2*x, -1}, z]*
        Log[64] - 12*G[{1 + 2*x, -1}, z]*Log[64] - 12*G[{1 + 2*x, 1}, z]*
        Log[64] - 12*G[{-1 - 2*x}, z]*Log[16]*Log[64] - 
       4*G[{1 - 2*x}, z]*Log[16]*Log[64] + G[{-1 + 2*x}, z]*Log[16]*Log[64] + 
       13*G[{1 + 2*x}, z]*Log[16]*Log[64] + 24*G[{-1, -1}, z]*Log[256] - 
       24*G[{-1, 1}, z]*Log[256] - 24*G[{-1, -1 + 2*x}, z]*Log[256] - 
       12*G[{0, -1 - 2*x}, z]*Log[256] + 24*G[{0, 1 - 2*x}, z]*Log[256] - 
       24*G[{0, -1 + 2*x}, z]*Log[256] + 12*G[{0, 1 + 2*x}, z]*Log[256] + 
       24*G[{1, -1}, z]*Log[256] - 24*G[{1, 1}, z]*Log[256] + 
       24*G[{-1 - 2*x, -1}, z]*Log[256] - 12*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[256] - 12*G[{1 - 2*x, -1}, z]*Log[256] + 12*G[{1 - 2*x, 1}, z]*
        Log[256] - 12*G[{-1 + 2*x, -1}, z]*Log[256] + 12*G[{-1 + 2*x, 1}, z]*
        Log[256] - 24*G[{1 + 2*x, 1}, z]*Log[256] + 
       12*G[{1 + 2*x, 1 + 2*x}, z]*Log[256] - 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[256] - 6*G[{-1 + 2*x}, z]*Log[2]*Log[256] + 
       G[{-1 + 2*x}, z]*Log[64]*Log[256] + 2*G[{1 + 2*x}, z]*Log[64]*
        Log[256] + 24*G[{0, -1 - 2*x}, z]*Log[512] - 24*G[{0, 1 - 2*x}, z]*
        Log[512] + 48*G[{0, -1 + 2*x}, z]*Log[512] - 24*G[{0, 1 + 2*x}, z]*
        Log[512] + 24*G[{1, 1 - 2*x}, z]*Log[512] - 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[512] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[512] + 48*G[{1 - 2*x, -1 + 2*x}, z]*Log[2048] + 
       24*G[{-1, -1 + 2*x}, z]*Log[4096] - 24*G[{0, -1 + 2*x}, z]*Log[4096] + 
       12*G[{1 - 2*x, -1}, z]*Log[4096] + 12*G[{-1 + 2*x, -1}, z]*Log[4096] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[16384] - 12*G[{1 + 2*x}, z]*Log[2]*
        Log[16384] + 6*G[{-1 - 2*x}, z]*Log[65536]*Log[4 - 2/x] - 
       6*G[{1 + 2*x}, z]*Log[65536]*Log[4 - 2/x] - 6*G[{-1 - 2*x}, z]*
        Log[65536]*Log[-2 + 2/x] + 6*G[{1 + 2*x}, z]*Log[65536]*
        Log[-2 + 2/x] + 12*G[{-1 - 2*x}, z]*Log[4]*Log[3 - x^(-1) - 2*x] - 
       12*G[{1 + 2*x}, z]*Log[4]*Log[3 - x^(-1) - 2*x] - 
       24*G[{-1 - 2*x}, z]*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] + 
       12*G[{1 - 2*x}, z]*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] - 
       12*G[{-1 + 2*x}, z]*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] + 
       24*G[{1 + 2*x}, z]*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[1 - x] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[1 - x] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[1 - x] - 
       12*G[{1 + 2*x}, z]*Log[2]*Log[1 - x] + 30*G[{-1 - 2*x}, z]*Log[4]*
        Log[1 - x] + 6*G[{1 - 2*x}, z]*Log[4]*Log[1 - x] + 
       6*G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] - 30*G[{1 + 2*x}, z]*Log[4]*
        Log[1 - x] + 24*G[{-1 - 2*x}, z]*Log[8]*Log[1 - x] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[1 - x] + 24*G[{-1 + 2*x}, z]*Log[8]*
        Log[1 - x] - 24*G[{1 + 2*x}, z]*Log[8]*Log[1 - x] + 
       12*G[{1 - 2*x}, z]*Log[16]*Log[1 - x] - 12*G[{-1 + 2*x}, z]*Log[64]*
        Log[1 - x] + 6*G[{-1 - 2*x}, z]*Log[256]*Log[1 - x] + 
       6*G[{1 - 2*x}, z]*Log[256]*Log[1 - x] - 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[1 - x] - 6*G[{1 + 2*x}, z]*Log[256]*Log[1 - x] - 
       12*G[{-1 - 2*x}, z]*Log[1024]*Log[1 - x] + 12*G[{1 + 2*x}, z]*
        Log[1024]*Log[1 - x] - 6*G[{-1 - 2*x}, z]*Log[4096]*Log[1 - x] - 
       6*G[{1 - 2*x}, z]*Log[4096]*Log[1 - x] + 6*G[{-1 + 2*x}, z]*Log[4096]*
        Log[1 - x] + 6*G[{1 + 2*x}, z]*Log[4096]*Log[1 - x] - 
       12*G[{-1 - 2*x}, z]*Log[16777216]*Log[1 - x] + 
       12*G[{1 + 2*x}, z]*Log[16777216]*Log[1 - x] + 24*G[{-1 - 2*x}, z]*
        Log[3 - x^(-1) - 2*x]*Log[1 - x] - 24*G[{1 + 2*x}, z]*
        Log[3 - x^(-1) - 2*x]*Log[1 - x] + 24*G[{-1, -1}, z]*
        Log[(-1 + x)^2] - 48*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       48*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 24*G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 48*G[{0, -1}, z]*Log[(-1 + x)^2] + 
       48*G[{0, 1}, z]*Log[(-1 + x)^2] + 48*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 48*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{1, -1}, z]*Log[(-1 + x)^2] - 24*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 48*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 48*G[{-1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       48*G[{-1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 24*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - 48*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 48*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 24*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       48*G[{1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 48*G[{1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 24*G[{-1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] - 
       48*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 48*G[{-1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] + 24*G[{1 + 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[(-1 + x)^2] + 6*G[{1 - 2*x}, z]*
        Log[256]*Log[(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[(-1 + x)^2] - 6*G[{1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] + 
       24*G[{-1 - 2*x}, z]*Log[(-1 + x)^2]^2 - 6*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]^2 + 6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 - 
       24*G[{1 + 2*x}, z]*Log[(-1 + x)^2]^2 + 24*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 
       24*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 24*G[{1, 1}, z]*
        Log[4*(-1 + x)^2] - 48*G[{-1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       48*G[{-1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] + 24*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       24*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 24*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 48*G[{1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       48*G[{1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] - 24*G[{-1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 24*G[{1 + 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 6*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 48*G[{-1, -1}, z]*Log[x] + 
       24*G[{-1, 1}, z]*Log[x] + 192*G[{-1, -1 - 2*x}, z]*Log[x] + 
       120*G[{-1, -1 + 2*x}, z]*Log[x] - 48*G[{-1, 1 + 2*x}, z]*Log[x] + 
       144*G[{0, -1}, z]*Log[x] - 144*G[{0, 1}, z]*Log[x] - 
       96*G[{0, -1 - 2*x}, z]*Log[x] + 240*G[{0, 1 - 2*x}, z]*Log[x] - 
       240*G[{0, -1 + 2*x}, z]*Log[x] + 96*G[{0, 1 + 2*x}, z]*Log[x] - 
       24*G[{1, -1}, z]*Log[x] + 48*G[{1, 1}, z]*Log[x] + 
       48*G[{1, -1 - 2*x}, z]*Log[x] - 120*G[{1, 1 - 2*x}, z]*Log[x] - 
       192*G[{1, 1 + 2*x}, z]*Log[x] - 48*G[{1 - 2*x, -1}, z]*Log[x] + 
       120*G[{1 - 2*x, 1}, z]*Log[x] - 96*G[{1 - 2*x, -1 - 2*x}, z]*Log[x] - 
       192*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] + 120*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x] - 48*G[{1 - 2*x, 1 + 2*x}, z]*Log[x] - 
       120*G[{-1 + 2*x, -1}, z]*Log[x] + 48*G[{-1 + 2*x, 1}, z]*Log[x] + 
       48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x] - 120*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x] + 192*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] + 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x] - 72*G[{-1 - 2*x}, z]*Log[2]*
        Log[x] + 72*G[{1 - 2*x}, z]*Log[2]*Log[x] - 108*G[{-1 + 2*x}, z]*
        Log[2]*Log[x] + 60*G[{1 + 2*x}, z]*Log[2]*Log[x] + 
       78*G[{-1 - 2*x}, z]*Log[4]*Log[x] + 30*G[{1 - 2*x}, z]*Log[4]*Log[x] - 
       30*G[{-1 + 2*x}, z]*Log[4]*Log[x] - 78*G[{1 + 2*x}, z]*Log[4]*Log[x] - 
       12*G[{-1 - 2*x}, z]*Log[8]*Log[x] + 12*G[{1 - 2*x}, z]*Log[8]*Log[x] - 
       36*G[{-1 + 2*x}, z]*Log[8]*Log[x] + 12*G[{1 + 2*x}, z]*Log[8]*Log[x] + 
       6*G[{-1 - 2*x}, z]*Log[16]*Log[x] - 90*G[{1 - 2*x}, z]*Log[16]*
        Log[x] + 66*G[{-1 + 2*x}, z]*Log[16]*Log[x] - 
       6*G[{1 + 2*x}, z]*Log[16]*Log[x] - 12*G[{1 - 2*x}, z]*Log[64]*Log[x] + 
       14*G[{-1 + 2*x}, z]*Log[64]*Log[x] + 2*G[{1 + 2*x}, z]*Log[64]*
        Log[x] - 54*G[{-1 - 2*x}, z]*Log[256]*Log[x] - 
       6*G[{1 - 2*x}, z]*Log[256]*Log[x] + 30*G[{-1 + 2*x}, z]*Log[256]*
        Log[x] + 54*G[{1 + 2*x}, z]*Log[256]*Log[x] + 
       6*G[{-1 - 2*x}, z]*Log[4096]*Log[x] + 6*G[{1 - 2*x}, z]*Log[4096]*
        Log[x] - 6*G[{-1 + 2*x}, z]*Log[4096]*Log[x] - 
       6*G[{1 + 2*x}, z]*Log[4096]*Log[x] + 12*G[{-1 - 2*x}, z]*Log[16384]*
        Log[x] - 12*G[{1 + 2*x}, z]*Log[16384]*Log[x] + 
       96*G[{-1 - 2*x}, z]*Log[4 - 2/x]*Log[x] - 96*G[{1 + 2*x}, z]*
        Log[4 - 2/x]*Log[x] - 96*G[{-1 - 2*x}, z]*Log[-2 + 2/x]*Log[x] + 
       96*G[{1 + 2*x}, z]*Log[-2 + 2/x]*Log[x] + 96*G[{1 - 2*x}, z]*
        Log[1 - x]*Log[x] - 96*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x] - 
       216*G[{1 - 2*x}, z]*Log[x]^2 + 216*G[{-1 + 2*x}, z]*Log[x]^2 - 
       24*G[{-1 - 2*x}, z]*Log[128]*Log[2*x] + 12*G[{1 - 2*x}, z]*Log[128]*
        Log[2*x] - 12*G[{-1 + 2*x}, z]*Log[128]*Log[2*x] + 
       24*G[{1 + 2*x}, z]*Log[128]*Log[2*x] - 96*G[{-1 - 2*x}, z]*
        Log[4 - 2/x]*Log[2*x] + 48*G[{1 - 2*x}, z]*Log[4 - 2/x]*Log[2*x] - 
       48*G[{-1 + 2*x}, z]*Log[4 - 2/x]*Log[2*x] + 96*G[{1 + 2*x}, z]*
        Log[4 - 2/x]*Log[2*x] + 96*G[{-1 - 2*x}, z]*Log[-2 + 2/x]*Log[2*x] - 
       48*G[{1 - 2*x}, z]*Log[-2 + 2/x]*Log[2*x] + 48*G[{-1 + 2*x}, z]*
        Log[-2 + 2/x]*Log[2*x] - 96*G[{1 + 2*x}, z]*Log[-2 + 2/x]*Log[2*x] - 
       24*G[{-1 - 2*x}, z]*Log[x]*Log[2*x] + 12*G[{1 - 2*x}, z]*Log[x]*
        Log[2*x] - 12*G[{-1 + 2*x}, z]*Log[x]*Log[2*x] + 
       24*G[{1 + 2*x}, z]*Log[x]*Log[2*x] + 48*G[{-1 - 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 24*G[{1 - 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] + 24*G[{-1 + 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 48*G[{1 + 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] + 24*G[{-1 - 2*x}, z]*Log[x]*
        Log[-2*(-1 + x)*x] - 12*G[{1 - 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x] + 
       12*G[{-1 + 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x] - 
       24*G[{1 + 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x] - 
       12*G[{-1 - 2*x}, z]*Log[256]*Log[-((-1 + x)*x)] + 
       12*G[{1 + 2*x}, z]*Log[256]*Log[-((-1 + x)*x)] - 
       48*G[{-1 - 2*x}, z]*Log[(-1 + x)^2]*Log[-((-1 + x)*x)] + 
       48*G[{1 + 2*x}, z]*Log[(-1 + x)^2]*Log[-((-1 + x)*x)] - 
       24*G[{-1 - 2*x}, z]*Log[x]*Log[-((-1 + x)*x)] + 
       24*G[{1 + 2*x}, z]*Log[x]*Log[-((-1 + x)*x)] + 
       96*G[{-1 - 2*x}, z]*Log[2]*Log[2*x^2] - 96*G[{1 + 2*x}, z]*Log[2]*
        Log[2*x^2] + 24*G[{-1, -1}, z]*Log[4*x^2] - 24*G[{-1, 1}, z]*
        Log[4*x^2] - 24*G[{-1, -1 - 2*x}, z]*Log[4*x^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[4*x^2] - 48*G[{0, -1}, z]*Log[4*x^2] + 
       48*G[{0, 1}, z]*Log[4*x^2] + 48*G[{0, -1 - 2*x}, z]*Log[4*x^2] - 
       48*G[{0, 1 + 2*x}, z]*Log[4*x^2] + 24*G[{1, -1}, z]*Log[4*x^2] - 
       24*G[{1, 1}, z]*Log[4*x^2] - 24*G[{1, -1 - 2*x}, z]*Log[4*x^2] + 
       24*G[{1, 1 + 2*x}, z]*Log[4*x^2] + 72*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       24*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] + 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] + 
       24*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 72*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] - 24*G[{1 - 2*x}, z]*Log[x]*
        Log[16*x^2] + 24*G[{-1 + 2*x}, z]*Log[x]*Log[16*x^2] + 
       12*G[{-1 - 2*x}, z]*Log[x]*Log[256*x^2] - 12*G[{1 - 2*x}, z]*Log[x]*
        Log[256*x^2] + 12*G[{-1 + 2*x}, z]*Log[x]*Log[256*x^2] - 
       12*G[{1 + 2*x}, z]*Log[x]*Log[256*x^2] - 144*G[{-1, -1}, z]*
        Log[1 + x] + 48*G[{-1, 1}, z]*Log[1 + x] + 48*G[{-1, -1 - 2*x}, z]*
        Log[1 + x] - 48*G[{-1, 1 + 2*x}, z]*Log[1 + x] + 
       96*G[{0, -1}, z]*Log[1 + x] - 96*G[{0, 1}, z]*Log[1 + x] - 
       96*G[{0, -1 - 2*x}, z]*Log[1 + x] + 96*G[{0, 1 + 2*x}, z]*Log[1 + x] - 
       48*G[{1, -1}, z]*Log[1 + x] + 144*G[{1, 1}, z]*Log[1 + x] + 
       48*G[{1, -1 - 2*x}, z]*Log[1 + x] - 48*G[{1, 1 + 2*x}, z]*Log[1 + x] - 
       96*G[{-1 - 2*x, -1}, z]*Log[1 + x] + 192*G[{-1 - 2*x, 1}, z]*
        Log[1 + x] + 48*G[{1 - 2*x, -1}, z]*Log[1 + x] - 
       144*G[{1 - 2*x, 1}, z]*Log[1 + x] + 144*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + x] - 48*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] + 
       144*G[{-1 + 2*x, -1}, z]*Log[1 + x] - 48*G[{-1 + 2*x, 1}, z]*
        Log[1 + x] + 48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] - 
       144*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] - 192*G[{1 + 2*x, -1}, z]*
        Log[1 + x] + 96*G[{1 + 2*x, 1}, z]*Log[1 + x] - 
       24*G[{-1 - 2*x}, z]*Log[2]*Log[1 + x] - 48*G[{1 - 2*x}, z]*Log[2]*
        Log[1 + x] + 48*G[{-1 + 2*x}, z]*Log[2]*Log[1 + x] + 
       24*G[{1 + 2*x}, z]*Log[2]*Log[1 + x] + 24*G[{-1 - 2*x}, z]*Log[4]*
        Log[1 + x] - 48*G[{1 - 2*x}, z]*Log[4]*Log[1 + x] + 
       48*G[{-1 + 2*x}, z]*Log[4]*Log[1 + x] - 24*G[{1 + 2*x}, z]*Log[4]*
        Log[1 + x] + 24*G[{-1 - 2*x}, z]*Log[8]*Log[1 + x] - 
       48*G[{1 - 2*x}, z]*Log[8]*Log[1 + x] + 48*G[{-1 + 2*x}, z]*Log[8]*
        Log[1 + x] - 24*G[{1 + 2*x}, z]*Log[8]*Log[1 + x] - 
       48*G[{-1 - 2*x}, z]*Log[256]*Log[1 + x] + 96*G[{1 - 2*x}, z]*Log[256]*
        Log[1 + x] - 96*G[{-1 + 2*x}, z]*Log[256]*Log[1 + x] + 
       48*G[{1 + 2*x}, z]*Log[256]*Log[1 + x] + 96*G[{1 - 2*x}, z]*Log[x]*
        Log[1 + x] - 96*G[{-1 + 2*x}, z]*Log[x]*Log[1 + x] - 
       192*G[{-1 - 2*x}, z]*Log[1 + x]^2 + 288*G[{1 - 2*x}, z]*Log[1 + x]^2 - 
       288*G[{-1 + 2*x}, z]*Log[1 + x]^2 + 192*G[{1 + 2*x}, z]*Log[1 + x]^2 + 
       72*G[{-1, -1}, z]*Log[4*(1 + x)^2] - 24*G[{-1, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{-1, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 48*G[{0, -1}, z]*
        Log[4*(1 + x)^2] + 48*G[{0, 1}, z]*Log[4*(1 + x)^2] + 
       48*G[{0, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 48*G[{0, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, -1}, z]*Log[4*(1 + x)^2] - 
       72*G[{1, 1}, z]*Log[4*(1 + x)^2] - 24*G[{1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       48*G[{-1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 96*G[{-1 - 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] + 
       72*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       72*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       96*G[{1 + 2*x, -1}, z]*Log[4*(1 + x)^2] - 48*G[{1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 48*G[{-1 - 2*x}, z]*Log[2]*Log[4*(1 + x)^2] + 
       48*G[{1 + 2*x}, z]*Log[2]*Log[4*(1 + x)^2] - 48*G[{1 - 2*x}, z]*Log[x]*
        Log[4*(1 + x)^2] + 48*G[{-1 + 2*x}, z]*Log[x]*Log[4*(1 + x)^2] + 
       48*G[{1 - 2*x}, z]*Log[1 + x]*Log[4*(1 + x)^2] - 
       48*G[{-1 + 2*x}, z]*Log[1 + x]*Log[4*(1 + x)^2] + 
       96*G[{-1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 
       48*G[{1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] + 
       48*G[{-1 + 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 
       96*G[{1 + 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[(2*x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[2]*Log[(2*x)/(-1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[(2*x)/(-1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[32]*Log[(2*x)/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[32]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[32]*Log[(2*x)/(-1 + 2*x)] - 
       6*G[{-1 - 2*x}, z]*Log[64]*Log[(2*x)/(-1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[64]*Log[(2*x)/(-1 + 2*x)] + 
       96*G[{1 - 2*x}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
       96*G[{-1 + 2*x}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
       72*G[{-1 - 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] - 
       36*G[{1 - 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] + 
       36*G[{-1 + 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] - 
       72*G[{1 + 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[64]*Log[-((-1 + x)^3*(-1 + 2*x))] + 
       12*G[{1 + 2*x}, z]*Log[64]*Log[-((-1 + x)^3*(-1 + 2*x))] - 
       72*G[{-1 - 2*x}, z]*Log[1 - x]*Log[-((-1 + x)^3*(-1 + 2*x))] + 
       72*G[{1 + 2*x}, z]*Log[1 - x]*Log[-((-1 + x)^3*(-1 + 2*x))] + 
       12*G[{-1 - 2*x}, z]*Log[256]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       12*G[{1 + 2*x}, z]*Log[256]*Log[(-1 + x)^3*(-1 + 2*x)] + 
       96*G[{-1 - 2*x}, z]*Log[x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       96*G[{1 + 2*x}, z]*Log[x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       96*G[{-1 - 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 
       96*G[{1 + 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       48*G[{-1, -1}, z]*Log[(2*x)/(1 + 2*x)] - 24*G[{-1, -1 - 2*x}, z]*
        Log[(2*x)/(1 + 2*x)] - 24*G[{-1, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{0, -1}, z]*Log[(2*x)/(1 + 2*x)] - 48*G[{0, 1}, z]*
        Log[(2*x)/(1 + 2*x)] - 48*G[{0, 1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{0, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{1, 1}, z]*Log[(2*x)/(1 + 2*x)] + 24*G[{1, 1 - 2*x}, z]*
        Log[(2*x)/(1 + 2*x)] + 24*G[{1, 1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{1 - 2*x, 1}, z]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x, -1}, z]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[2]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[(2*x)/(1 + 2*x)] + 
       6*G[{-1 - 2*x}, z]*Log[4]*Log[(2*x)/(1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[4]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[16]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[16]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[128]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[128]*Log[(2*x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[128]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{1 + 2*x}, z]*Log[128]*Log[(2*x)/(1 + 2*x)] + 
       96*G[{1 - 2*x}, z]*Log[x]*Log[(2*x)/(1 + 2*x)] - 
       96*G[{-1 + 2*x}, z]*Log[x]*Log[(2*x)/(1 + 2*x)] + 
       192*G[{1 - 2*x}, z]*Log[1 + x]*Log[(2*x)/(1 + 2*x)] - 
       192*G[{-1 + 2*x}, z]*Log[1 + x]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]^2 + 24*G[{-1 + 2*x}, z]*
        Log[(2*x)/(1 + 2*x)]^2 - 48*G[{1 - 2*x}, z]*Log[8]*
        Log[(2*(1 + x))/(1 + 2*x)] + 48*G[{-1 + 2*x}, z]*Log[8]*
        Log[(2*(1 + x))/(1 + 2*x)] + 24*G[{-1 - 2*x}, z]*Log[64]*
        Log[(2*(1 + x))/(1 + 2*x)] - 48*G[{1 - 2*x}, z]*Log[64]*
        Log[(2*(1 + x))/(1 + 2*x)] + 48*G[{-1 + 2*x}, z]*Log[64]*
        Log[(2*(1 + x))/(1 + 2*x)] - 24*G[{1 + 2*x}, z]*Log[64]*
        Log[(2*(1 + x))/(1 + 2*x)] - 288*G[{1 - 2*x}, z]*Log[1 + x]*
        Log[(2*(1 + x))/(1 + 2*x)] + 288*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[(2*(1 + x))/(1 + 2*x)] - 48*G[{-1, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{-1, -1 + 2*x}, z]*Log[1 + 2*x] + 96*G[{0, 1 - 2*x}, z]*
        Log[1 + 2*x] - 96*G[{0, -1 + 2*x}, z]*Log[1 + 2*x] - 
       48*G[{1, 1 - 2*x}, z]*Log[1 + 2*x] + 48*G[{1, -1 + 2*x}, z]*
        Log[1 + 2*x] - 48*G[{1 - 2*x, -1}, z]*Log[1 + 2*x] - 
       48*G[{1 - 2*x, 1}, z]*Log[1 + 2*x] - 96*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + 2*x] - 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + 2*x] + 48*G[{-1 + 2*x, -1}, z]*
        Log[1 + 2*x] + 48*G[{-1 + 2*x, 1}, z]*Log[1 + 2*x] - 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + 2*x] + 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + 2*x] + 24*G[{-1 - 2*x}, z]*Log[2]*
        Log[1 + 2*x] - 24*G[{1 - 2*x}, z]*Log[2]*Log[1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[1 + 2*x] - 24*G[{1 + 2*x}, z]*Log[2]*
        Log[1 + 2*x] - 6*G[{-1 - 2*x}, z]*Log[16]*Log[1 + 2*x] - 
       6*G[{1 - 2*x}, z]*Log[16]*Log[1 + 2*x] + 6*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 + 2*x] + 6*G[{1 + 2*x}, z]*Log[16]*Log[1 + 2*x] - 
       144*G[{1 - 2*x}, z]*Log[x]*Log[1 + 2*x] + 144*G[{-1 + 2*x}, z]*Log[x]*
        Log[1 + 2*x] + 24*G[{-1, 1}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 72*G[{-1, -1 + 2*x}, z]*
        Log[x*(1 + 2*x)] + 48*G[{-1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{0, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 144*G[{0, 1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 144*G[{0, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{0, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 24*G[{1, -1}, z]*
        Log[x*(1 + 2*x)] - 48*G[{1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       72*G[{1, 1 - 2*x}, z]*Log[x*(1 + 2*x)] + 48*G[{1, 1 + 2*x}, z]*
        Log[x*(1 + 2*x)] + 24*G[{-1 - 2*x, -1}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1 - 2*x, 1}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1 - 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       24*G[{-1 - 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 - 2*x, 1}, z]*Log[x*(1 + 2*x)] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 144*G[{1 - 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       72*G[{1 - 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1 + 2*x, -1}, z]*Log[x*(1 + 2*x)] + 
       72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       144*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 + 2*x, -1}, z]*Log[x*(1 + 2*x)] - 24*G[{1 + 2*x, 1}, z]*
        Log[x*(1 + 2*x)] - 24*G[{1 + 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 + 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] + 96*G[{1 - 2*x}, z]*
        Log[2]*Log[x*(1 + 2*x)] - 96*G[{-1 + 2*x}, z]*Log[2]*
        Log[x*(1 + 2*x)] + 24*G[{1 + 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] - 
       72*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] + 
       72*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
       72*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
       72*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
       24*G[{1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
       48*G[{-1 - 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
       144*G[{1 - 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
       144*G[{-1 + 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
       48*G[{1 + 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
       48*G[{-1, -1}, z]*Log[8*x*(1 + 2*x)] + 24*G[{-1, 1}, z]*
        Log[8*x*(1 + 2*x)] + 24*G[{-1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{-1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 48*G[{0, -1}, z]*
        Log[8*x*(1 + 2*x)] - 48*G[{0, 1}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{0, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + 48*G[{0, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{1, -1}, z]*Log[8*x*(1 + 2*x)] + 
       48*G[{1, 1}, z]*Log[8*x*(1 + 2*x)] + 48*G[{1, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       24*G[{-1 - 2*x, -1}, z]*Log[8*x*(1 + 2*x)] + 48*G[{-1 - 2*x, 1}, z]*
        Log[8*x*(1 + 2*x)] + 48*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 48*G[{1 + 2*x, -1}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 + 2*x, 1}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 + 2*x, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{1 + 2*x, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[2]*Log[8*x*(1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[2]*Log[8*x*(1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
       48*G[{-1 - 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[1 + 2*x]*Log[4 + 8*x] + 
       48*G[{-1 + 2*x}, z]*Log[1 + 2*x]*Log[4 + 8*x] + 
       192*G[{-1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       96*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       96*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       192*G[{1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       24*G[{1 - 2*x}, z]*PolyLog[2, -1 + x^(-1)] + 24*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] + 96*G[{1 - 2*x}, z]*PolyLog[2, -1 - 2*x] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, -1 - 2*x] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, 1 - 2*x] - 72*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] - 
       48*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       48*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       192*G[{-1 - 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
       192*G[{1 + 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
       144*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] - 144*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - x] + 48*G[{1 - 2*x}, z]*PolyLog[2, -1/(2*x)] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 24*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 24*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       48*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] + 48*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/x] - 96*G[{1 - 2*x}, z]*PolyLog[2, -2*x] + 
       96*G[{-1 + 2*x}, z]*PolyLog[2, -2*x] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, x] - 72*G[{-1 + 2*x}, z]*PolyLog[2, x] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, x/(1 - x)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 - x)] - 6*G[{1}, z]*(Pi^2 + 8*G[{-1, -1 - 2*x}, 1] - 
         16*G[{-1, 1 + 2*x}, 1] - 16*G[{0, -1 - 2*x}, 1] + 
         16*G[{0, 1 + 2*x}, 1] - 16*G[{-1 - 2*x, 1}, 1] + 
         16*G[{-1 - 2*x, -1 - 2*x}, 1] - 8*G[{-1 - 2*x, 1 + 2*x}, 1] + 
         8*G[{1 - 2*x, -1 - 2*x}, 1] + 16*G[{1 + 2*x, 1}, 1] + 
         8*G[{1 + 2*x, -1 - 2*x}, 1] - 16*G[{1 + 2*x, 1 + 2*x}, 1] + 
         8*Log[2]^2 + 4*Log[4]^2 + Log[4]*Log[16] - Log[4]*Log[256] + 
         2*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] + 4*Log[4]*Log[1 - x] - 
         4*Log[16]*Log[1 - x] + 4*Log[4]*Log[(-1 + x)^2] + 
         2*Log[256]*Log[(-1 + x)^2] + 5*Log[(-1 + x)^2]^2 + 
         4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - Log[(-1 + x)^2]*
          Log[256*(-1 + x)^2] - 8*Log[2]*Log[x] - 4*Log[4]*Log[x] + 
         8*Log[16]*Log[x] - 4*Log[64]*Log[x] - 16*Log[1 - x]*Log[x] - 
         24*Log[x]^2 + 2*Log[128]*Log[2*x] + 8*Log[4 - 2/x]*Log[2*x] - 
         8*Log[-2 + 2/x]*Log[2*x] + 2*Log[x]*Log[2*x] - 4*Log[4*(-1 + x)^2]*
          Log[-4*(-1 + x)*x] - 2*Log[x]*Log[-2*(-1 + x)*x] - 
         16*Log[2]*Log[2*x^2] + 4*Log[x]*Log[16*x^2] + 8*Log[2]*Log[1 + x] + 
         4*Log[4]*Log[1 + x] - 8*Log[16]*Log[1 + x] + 16*Log[x]*Log[1 + x] - 
         16*Log[1 + x]^2 + 8*Log[2]*Log[4*(1 + x)^2] - 
         8*Log[x]*Log[4*(1 + x)^2] + 8*Log[1 + x]*Log[4*(1 + x)^2] - 
         8*Log[1 + x]*Log[16*(1 + x)^2] - 4*Log[4]*Log[(2*x)/(-1 + 2*x)] + 
         4*Log[512]*Log[(2*x)/(-1 + 2*x)] - 4*Log[1024]*
          Log[(2*x)/(-1 + 2*x)] - 16*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
         6*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] + 
         8*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 
         4*Log[4]*Log[(2*x)/(1 + 2*x)] - 8*Log[8]*Log[(2*x)/(1 + 2*x)] - 
         16*Log[x]*Log[(2*x)/(1 + 2*x)] - 16*Log[1 + x]*
          Log[(2*x)/(1 + 2*x)] + 4*Log[(2*x)/(-1 + 2*x)]*
          Log[(2*x)/(1 + 2*x)] + 4*Log[(2*x)/(1 + 2*x)]^2 + 
         8*Log[64]*Log[(2*(1 + x))/(1 + 2*x)] - 4*Log[4096]*
          Log[(2*(1 + x))/(1 + 2*x)] + 16*Log[1 + x]*
          Log[(2*(1 + x))/(1 + 2*x)] + 4*Log[4]*Log[1 + 2*x] + 
         8*Log[x]*Log[1 + 2*x] - 4*Log[2]*Log[x*(1 + 2*x)] + 
         12*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 
         4*Log[2]*Log[8*x*(1 + 2*x)] - 4*Log[(2*x)/(1 + 2*x)]*
          Log[8*x*(1 + 2*x)] + 8*Log[(2*(1 + x))/(1 + 2*x)]*
          Log[8*x*(1 + 2*x)] - 16*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         4*PolyLog[2, -1 + x^(-1)] + 12*PolyLog[2, 1 - 2*x] - 
         8*PolyLog[2, (2 - 2*x)^(-1)] - 24*PolyLog[2, 1 - x] - 
         8*PolyLog[2, -1/(2*x)] - 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, (-1 + x)/x] + 12*PolyLog[2, x] + 
         8*PolyLog[2, x/(1 - x)] - 12*PolyLog[2, -1 + 2*x]) + 
       6*G[{-1}, z]*(Pi^2 + 8*G[{-1, -1 - 2*x}, 1] - 16*G[{-1, 1 + 2*x}, 1] - 
         16*G[{0, -1 - 2*x}, 1] + 16*G[{0, 1 + 2*x}, 1] - 
         16*G[{-1 - 2*x, 1}, 1] + 16*G[{-1 - 2*x, -1 - 2*x}, 1] - 
         8*G[{-1 - 2*x, 1 + 2*x}, 1] + 8*G[{1 - 2*x, -1 - 2*x}, 1] + 
         16*G[{1 + 2*x, 1}, 1] + 8*G[{1 + 2*x, -1 - 2*x}, 1] - 
         16*G[{1 + 2*x, 1 + 2*x}, 1] + 8*Log[2]^2 + 4*Log[4]^2 + 
         Log[4]*Log[16] - Log[4]*Log[256] + 2*Log[2 - 2*x]*
          Log[3 - x^(-1) - 2*x] + 4*Log[4]*Log[1 - x] - 8*Log[8]*Log[1 - x] - 
         4*Log[16]*Log[1 - x] + 4*Log[64]*Log[1 - x] + 
         4*Log[4]*Log[(-1 + x)^2] + 2*Log[256]*Log[(-1 + x)^2] + 
         5*Log[(-1 + x)^2]^2 + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 8*Log[2]*Log[x] - 
         4*Log[4]*Log[x] + 8*Log[16]*Log[x] - 4*Log[64]*Log[x] - 
         16*Log[1 - x]*Log[x] - 24*Log[x]^2 + 2*Log[128]*Log[2*x] + 
         8*Log[4 - 2/x]*Log[2*x] - 8*Log[-2 + 2/x]*Log[2*x] + 
         2*Log[x]*Log[2*x] - 4*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 
         2*Log[x]*Log[-2*(-1 + x)*x] - 16*Log[2]*Log[2*x^2] + 
         4*Log[x]*Log[16*x^2] + 8*Log[2]*Log[1 + x] + 4*Log[4]*Log[1 + x] - 
         8*Log[16]*Log[1 + x] + 16*Log[x]*Log[1 + x] - 16*Log[1 + x]^2 + 
         8*Log[2]*Log[4*(1 + x)^2] - 8*Log[x]*Log[4*(1 + x)^2] + 
         8*Log[1 + x]*Log[4*(1 + x)^2] - 8*Log[1 + x]*Log[16*(1 + x)^2] - 
         4*Log[4]*Log[(2*x)/(-1 + 2*x)] + 4*Log[512]*Log[(2*x)/(-1 + 2*x)] - 
         4*Log[1024]*Log[(2*x)/(-1 + 2*x)] - 16*Log[x]*
          Log[(2*x)/(-1 + 2*x)] - 6*Log[2 - 2*x]*
          Log[-16*(-1 + x)^3*(-1 + 2*x)] + 8*Log[2*x]*
          Log[(-1 + x)^3*(-1 + 2*x)] + 4*Log[4]*Log[(2*x)/(1 + 2*x)] - 
         8*Log[8]*Log[(2*x)/(1 + 2*x)] - 16*Log[x]*Log[(2*x)/(1 + 2*x)] - 
         16*Log[1 + x]*Log[(2*x)/(1 + 2*x)] + 4*Log[(2*x)/(-1 + 2*x)]*
          Log[(2*x)/(1 + 2*x)] + 4*Log[(2*x)/(1 + 2*x)]^2 + 
         8*Log[64]*Log[(2*(1 + x))/(1 + 2*x)] - 4*Log[4096]*
          Log[(2*(1 + x))/(1 + 2*x)] + 16*Log[1 + x]*
          Log[(2*(1 + x))/(1 + 2*x)] + 4*Log[4]*Log[1 + 2*x] + 
         8*Log[x]*Log[1 + 2*x] - 4*Log[2]*Log[x*(1 + 2*x)] + 
         12*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 
         4*Log[2]*Log[8*x*(1 + 2*x)] - 4*Log[(2*x)/(1 + 2*x)]*
          Log[8*x*(1 + 2*x)] + 8*Log[(2*(1 + x))/(1 + 2*x)]*
          Log[8*x*(1 + 2*x)] - 16*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         4*PolyLog[2, -1 + x^(-1)] + 12*PolyLog[2, 1 - 2*x] - 
         8*PolyLog[2, (2 - 2*x)^(-1)] - 24*PolyLog[2, 1 - x] - 
         8*PolyLog[2, -1/(2*x)] - 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, (-1 + x)/x] + 12*PolyLog[2, x] + 
         8*PolyLog[2, x/(1 - x)] - 12*PolyLog[2, -1 + 2*x]) - 
       72*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 72*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + 2*x]))/(3072*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((2 - 4*x + 14*x^2 + p2*(-1 + 11*x))*((-5*Pi^2*G[{1 - 2*x}, z])/12 + 
       (5*Pi^2*G[{-1 + 2*x}, z])/12 - 4*G[{-1, -1, -1}, z] + 
       2*G[{-1, -1, 1}, z] + 3*G[{-1, 0, -1}, z] - 3*G[{-1, 0, 1}, z] - 
       G[{-1, 1, -1}, z] + 2*G[{-1, 1, 1}, z] - G[{-1, 1 - 2*x, -1}, z] + 
       2*G[{-1, 1 - 2*x, 1}, z] - 4*G[{-1, -1 + 2*x, -1}, z] + 
       2*G[{-1, -1 + 2*x, 1}, z] + 4*G[{0, -1, -1}, z] - 2*G[{0, -1, 1}, z] - 
       4*G[{0, 0, -1}, z] + 4*G[{0, 0, 1}, z] + 2*G[{0, 1, -1}, z] - 
       4*G[{0, 1, 1}, z] + 2*G[{0, 1 - 2*x, -1}, z] - 
       4*G[{0, 1 - 2*x, 1}, z] + 4*G[{0, -1 + 2*x, -1}, z] - 
       2*G[{0, -1 + 2*x, 1}, z] - 2*G[{1, -1, -1}, z] + G[{1, -1, 1}, z] + 
       3*G[{1, 0, -1}, z] - 3*G[{1, 0, 1}, z] - 2*G[{1, 1, -1}, z] + 
       4*G[{1, 1, 1}, z] - 2*G[{1, 1 - 2*x, -1}, z] + 
       4*G[{1, 1 - 2*x, 1}, z] - 2*G[{1, -1 + 2*x, -1}, z] + 
       G[{1, -1 + 2*x, 1}, z] - 2*G[{1 - 2*x, -1, -1}, z] + 
       G[{1 - 2*x, -1, 1}, z] + 3*G[{1 - 2*x, 0, -1}, z] - 
       3*G[{1 - 2*x, 0, 1}, z] - 2*G[{1 - 2*x, 1, -1}, z] + 
       4*G[{1 - 2*x, 1, 1}, z] - 2*G[{1 - 2*x, 1 - 2*x, -1}, z] + 
       4*G[{1 - 2*x, 1 - 2*x, 1}, z] - 2*G[{1 - 2*x, -1 + 2*x, -1}, z] + 
       G[{1 - 2*x, -1 + 2*x, 1}, z] - 4*G[{-1 + 2*x, -1, -1}, z] + 
       2*G[{-1 + 2*x, -1, 1}, z] + 3*G[{-1 + 2*x, 0, -1}, z] - 
       3*G[{-1 + 2*x, 0, 1}, z] - G[{-1 + 2*x, 1, -1}, z] + 
       2*G[{-1 + 2*x, 1, 1}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
       2*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       2*G[{-1 + 2*x, -1 + 2*x, 1}, z] - G[{-1, 1}, z]*Log[2] - 
       G[{-1, 1 - 2*x}, z]*Log[2] + G[{1, -1}, z]*Log[2] + 
       G[{1, -1 + 2*x}, z]*Log[2] + G[{1 - 2*x, -1}, z]*Log[2] + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[2] - G[{-1 + 2*x, 1}, z]*Log[2] - 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - (G[{1 - 2*x}, z]*Log[2]^2)/2 + 
       (G[{-1 + 2*x}, z]*Log[2]^2)/2 + G[{-1, -1}, z]*Log[4] + 
       G[{-1, -1 + 2*x}, z]*Log[4] - G[{0, -1}, z]*Log[4] + 
       G[{0, 1}, z]*Log[4] + G[{0, 1 - 2*x}, z]*Log[4] - 
       G[{0, -1 + 2*x}, z]*Log[4] - G[{1, 1}, z]*Log[4] - 
       G[{1, 1 - 2*x}, z]*Log[4] - G[{1 - 2*x, 1}, z]*Log[4] - 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + G[{-1 + 2*x, -1}, z]*Log[4] + 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - (G[{1 - 2*x}, z]*Log[2 - 2*x]*
         Log[4/(-1 + x)^8])/4 + (G[{-1 + 2*x}, z]*Log[2 - 2*x]*
         Log[4/(-1 + x)^8])/4 - G[{-1, -1}, z]*Log[(-1 + x)^2] + 
       (G[{-1, 1}, z]*Log[(-1 + x)^2])/2 + 
       (G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2])/2 - G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + G[{0, -1}, z]*Log[(-1 + x)^2] - 
       G[{0, 1}, z]*Log[(-1 + x)^2] - G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - (G[{1, -1}, z]*Log[(-1 + x)^2])/
        2 + G[{1, 1}, z]*Log[(-1 + x)^2] + G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - (G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2])/2 - 
       (G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2])/2 + G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] + G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2])/2 - 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 
       (G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2])/2 + 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2])/2 - 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*
        Log[1 - x]*Log[x/32] + G[{-1 + 2*x}, z]*Log[1 - x]*Log[x/32] + 
       (G[{1 - 2*x}, z]*Log[128]*Log[2*x])/2 - 
       (G[{-1 + 2*x}, z]*Log[128]*Log[2*x])/2 - G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[2*x] + G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2*x] - 
       (G[{1 - 2*x}, z]*Log[64]*Log[-4*(-1 + x)*x])/4 + 
       (G[{-1 + 2*x}, z]*Log[64]*Log[-4*(-1 + x)*x])/4 + 
       2*G[{-1, -1}, z]*Log[x^2] - G[{-1, 1}, z]*Log[x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[x^2] + 2*G[{-1, -1 + 2*x}, z]*Log[x^2] - 
       2*G[{0, -1}, z]*Log[x^2] + 2*G[{0, 1}, z]*Log[x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[x^2] - 2*G[{0, -1 + 2*x}, z]*Log[x^2] + 
       G[{1, -1}, z]*Log[x^2] - 2*G[{1, 1}, z]*Log[x^2] - 
       2*G[{1, 1 - 2*x}, z]*Log[x^2] + G[{1, -1 + 2*x}, z]*Log[x^2] + 
       G[{1 - 2*x, -1}, z]*Log[x^2] - 2*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] + 2*G[{-1 + 2*x, -1}, z]*Log[x^2] - G[{-1 + 2*x, 1}, z]*
        Log[x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 4*G[{-1, -1}, z]*Log[4*x^2] + 
       2*G[{-1, 1}, z]*Log[4*x^2] + 4*G[{0, -1}, z]*Log[4*x^2] - 
       4*G[{0, 1}, z]*Log[4*x^2] - 2*G[{1, -1}, z]*Log[4*x^2] + 
       4*G[{1, 1}, z]*Log[4*x^2] - 2*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       2*G[{-1 + 2*x, 1}, z]*Log[4*x^2] - (G[{1 - 2*x}, z]*Log[x]*
         Log[4096*x^2])/2 + (G[{-1 + 2*x}, z]*Log[x]*Log[4096*x^2])/2 - 
       3*G[{1 - 2*x}, z]*Log[x/(1 - x)]*Log[-1 + 2*x] + 
       3*G[{-1 + 2*x}, z]*Log[x/(1 - x)]*Log[-1 + 2*x] - 
       G[{1 - 2*x}, z]*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] + 
       G[{-1 + 2*x}, z]*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, -1 + x^(-1)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] - 3*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] + G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, x] + 3*G[{-1 + 2*x}, z]*PolyLog[2, x] - 
       G[{1 - 2*x}, z]*PolyLog[2, x/(1 - x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 - x)] + G[{-1}, z]*((-5*Pi^2)/12 + Log[2]^2/2 - 
         2*Log[4]^2 + (Log[2 - 2*x]*Log[4/(-1 + x)^8])/4 + 
         Log[1 - x]*Log[x/32] - (Log[128]*Log[2*x])/2 + 
         Log[1 - 2*x]*Log[2*x] + (Log[64]*Log[-4*(-1 + x)*x])/4 - 
         2*Log[x^2]*Log[16*x^2] + (Log[x]*Log[4096*x^2])/2 + 
         3*Log[x/(1 - x)]*Log[-1 + 2*x] + Log[-4*(-1 + x)*x]*
          Log[x*(-1 + 2*x)] - 2*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         2*PolyLog[2, -1 + x^(-1)] + 3*PolyLog[2, 1 - 2*x] - 
         PolyLog[2, (2 - 2*x)^(-1)] - 2*PolyLog[2, 1/(2*x)] + 
         3*PolyLog[2, x] + PolyLog[2, x/(1 - x)] - 3*PolyLog[2, -1 + 2*x]) + 
       3*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + 2*x] + G[{1}, z]*((5*Pi^2)/12 - Log[2]^2/2 + 
         2*Log[4]^2 - (Log[2 - 2*x]*Log[4/(-1 + x)^8])/4 - 
         Log[1 - x]*Log[x/32] + (Log[128]*Log[2*x])/2 - 
         Log[1 - 2*x]*Log[2*x] - (Log[64]*Log[-4*(-1 + x)*x])/4 + 
         2*Log[x^2]*Log[16*x^2] - (Log[x]*Log[4096*x^2])/2 - 
         3*Log[x/(1 - x)]*Log[-1 + 2*x] - Log[-4*(-1 + x)*x]*
          Log[x*(-1 + 2*x)] + 2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         2*PolyLog[2, -1 + x^(-1)] - 3*PolyLog[2, 1 - 2*x] + 
         PolyLog[2, (2 - 2*x)^(-1)] + 2*PolyLog[2, 1/(2*x)] - 
         3*PolyLog[2, x] - PolyLog[2, x/(1 - x)] + 3*PolyLog[2, -1 + 2*x])))/
     (128*(1 + p2)^(3/2)*(-1 + x)) - 
    (x*((Pi^2*G[{1 - 2*x}, z])/12 - (Pi^2*G[{-1 + 2*x}, z])/12 + 
       3*G[{-1, -1, -1}, z] - 3*G[{-1, -1, 1}, z] - G[{-1, 0, -1}, z] + 
       G[{-1, 0, 1}, z] - 2*G[{-1, 1, -1}, z] + G[{-1, 1, 1}, z] + 
       2*G[{-1, 1 - 2*x, -1}, z] + G[{-1, -1 + 2*x, -1}, z] - 
       2*G[{0, -1, -1}, z] + 2*G[{0, 1, 1}, z] - 2*G[{0, 1 - 2*x, 1}, z] + 
       2*G[{0, -1 + 2*x, -1}, z] - G[{1, -1, -1}, z] + 2*G[{1, -1, 1}, z] - 
       G[{1, 0, -1}, z] + G[{1, 0, 1}, z] + 3*G[{1, 1, -1}, z] - 
       3*G[{1, 1, 1}, z] - G[{1, 1 - 2*x, 1}, z] - 2*G[{1, -1 + 2*x, 1}, z] + 
       2*G[{1 - 2*x, -1, -1}, z] + G[{1 - 2*x, 0, -1}, z] - 
       G[{1 - 2*x, 0, 1}, z] - G[{1 - 2*x, 1, -1}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1}, z] + 4*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{-1 + 2*x, -1, 1}, z] + 
       G[{-1 + 2*x, 0, -1}, z] - G[{-1 + 2*x, 0, 1}, z] - 
       2*G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 2*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       (3*G[{-1, -1}, z]*Log[2])/2 - (3*G[{-1, 1}, z]*Log[2])/2 + 
       (3*G[{1, -1}, z]*Log[2])/2 + (3*G[{1, 1}, z]*Log[2])/2 - 
       (G[{1 - 2*x, -1}, z]*Log[2])/2 - (G[{1 - 2*x, 1}, z]*Log[2])/2 + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[2] + (G[{-1 + 2*x, -1}, z]*Log[2])/2 + 
       (G[{-1 + 2*x, 1}, z]*Log[2])/2 - G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - 
       G[{-1, 1 - 2*x}, z]*Log[4] + G[{-1, -1 + 2*x}, z]*Log[4] + 
       G[{0, 1 - 2*x}, z]*Log[4] - G[{0, -1 + 2*x}, z]*Log[4] - 
       G[{1, 1 - 2*x}, z]*Log[4] + G[{1, -1 + 2*x}, z]*Log[4] - 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] + 
       (G[{-1, -1}, z]*Log[8])/2 + (7*G[{-1, 1}, z]*Log[8])/2 - 
       G[{-1, -1 + 2*x}, z]*Log[8] - 2*G[{0, -1}, z]*Log[8] - 
       2*G[{0, 1}, z]*Log[8] + (G[{1, -1}, z]*Log[8])/2 + 
       (7*G[{1, 1}, z]*Log[8])/2 + G[{1, 1 - 2*x}, z]*Log[8] + 
       (3*G[{1 - 2*x, -1}, z]*Log[8])/2 - (3*G[{1 - 2*x, 1}, z]*Log[8])/2 + 
       (3*G[{-1 + 2*x, -1}, z]*Log[8])/2 - (3*G[{-1 + 2*x, 1}, z]*Log[8])/2 - 
       2*G[{0, 1}, z]*Log[16] - 2*G[{-1, 1}, z]*Log[64] + 
       2*G[{0, 1}, z]*Log[64] - 2*G[{1, 1}, z]*Log[64] - 
       G[{-1, -1}, z]*Log[256] + G[{-1, 1}, z]*Log[256] + 
       G[{0, -1}, z]*Log[256] - G[{1, -1}, z]*Log[256] + 
       G[{1, 1}, z]*Log[256] + (G[{1 - 2*x}, z]*Log[2 - 2*x]*
         Log[3 - x^(-1) - 2*x])/2 - (G[{-1 + 2*x}, z]*Log[2 - 2*x]*
         Log[3 - x^(-1) - 2*x])/2 - G[{1 - 2*x}, z]*Log[4]*Log[1 - x] + 
       G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] - 3*G[{-1, -1}, z]*
        Log[(-1 + x)^2] - 3*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       3*G[{1, 1}, z]*Log[(-1 + x)^2] + 3*G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       4*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 3*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 3*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 2*G[{-1 + 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 2*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       4*ArcTanh[3 - 2/x]*G[{1 - 2*x}, z]*Log[2*x] - 4*ArcTanh[3 - 2/x]*
        G[{-1 + 2*x}, z]*Log[2*x] + (G[{1 - 2*x}, z]*Log[128]*Log[2*x])/2 - 
       (G[{-1 + 2*x}, z]*Log[128]*Log[2*x])/2 + 
       (G[{1 - 2*x}, z]*Log[x]*Log[2*x])/2 - 
       (G[{-1 + 2*x}, z]*Log[x]*Log[2*x])/2 - G[{1 - 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] + G[{-1 + 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 
       (G[{1 - 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x])/2 + 
       (G[{-1 + 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x])/2 - 
       G[{-1, -1}, z]*Log[x^2] + (5*G[{-1, 1}, z]*Log[x^2])/2 - 
       G[{-1, 1 - 2*x}, z]*Log[x^2] + (5*G[{-1, -1 + 2*x}, z]*Log[x^2])/2 + 
       G[{0, -1}, z]*Log[x^2] - G[{0, 1}, z]*Log[x^2] + 
       G[{0, 1 - 2*x}, z]*Log[x^2] - G[{0, -1 + 2*x}, z]*Log[x^2] - 
       (5*G[{1, -1}, z]*Log[x^2])/2 + G[{1, 1}, z]*Log[x^2] - 
       (5*G[{1, 1 - 2*x}, z]*Log[x^2])/2 + G[{1, -1 + 2*x}, z]*Log[x^2] + 
       G[{1 - 2*x, -1}, z]*Log[x^2] - (G[{1 - 2*x, 1}, z]*Log[x^2])/2 + 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[x^2])/2 + (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 - 
       G[{-1 + 2*x, 1}, z]*Log[x^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/
        2 - G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 2*G[{-1, -1}, z]*
        Log[4*x^2] - 2*G[{-1, 1}, z]*Log[4*x^2] + G[{-1, 1 - 2*x}, z]*
        Log[4*x^2] - 3*G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       2*G[{1, -1}, z]*Log[4*x^2] - 2*G[{1, 1}, z]*Log[4*x^2] + 
       3*G[{1, 1 - 2*x}, z]*Log[4*x^2] - G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + 3*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - 3*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] - (3*G[{1 - 2*x}, z]*Log[2 - 2*x]*
         Log[-16*(-1 + x)^3*(-1 + 2*x)])/2 + (3*G[{-1 + 2*x}, z]*Log[2 - 2*x]*
         Log[-16*(-1 + x)^3*(-1 + 2*x)])/2 + 2*G[{1 - 2*x}, z]*Log[2*x]*
        Log[(-1 + x)^3*(-1 + 2*x)] - 2*G[{-1 + 2*x}, z]*Log[2*x]*
        Log[(-1 + x)^3*(-1 + 2*x)] - 4*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - G[{1 - 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] + G[{-1 + 2*x}, z]*PolyLog[2, -1 + x^(-1)] + 
       7*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] - 7*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 2*x] - 2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 3*G[{1 - 2*x}, z]*PolyLog[2, x] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x] + 2*G[{1 - 2*x}, z]*
        PolyLog[2, x/(1 - x)] - 2*G[{-1 + 2*x}, z]*PolyLog[2, x/(1 - x)] + 
       G[{-1}, z]*((11*Pi^2)/12 + (3*Log[4]^2)/2 + 
         (3*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x])/2 - 3*Log[4]*Log[1 - x] + 
         3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 12*ArcTanh[3 - 2/x]*
          Log[2*x] + (3*Log[128]*Log[2*x])/2 + (3*Log[x]*Log[2*x])/2 - 
         3*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 
         (3*Log[x]*Log[-2*(-1 + x)*x])/2 - (3*Log[x^2]*Log[16*x^2])/2 - 
         (9*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)])/2 + 
         6*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
         12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 3*PolyLog[2, -1 + x^(-1)] + 
         13*PolyLog[2, 1 - 2*x] - 6*PolyLog[2, (2 - 2*x)^(-1)] - 
         3*PolyLog[2, 1/(2*x)] + 9*PolyLog[2, x] + 6*PolyLog[2, x/(1 - x)] - 
         13*PolyLog[2, -1 + 2*x]) - 7*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       7*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       G[{1}, z]*((-11*Pi^2)/12 - (3*Log[4]^2)/2 - 
         (3*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x])/2 + Log[64]*Log[1 - x] - 
         3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 12*ArcTanh[3 - 2/x]*
          Log[2*x] - (3*Log[128]*Log[2*x])/2 - (3*Log[x]*Log[2*x])/2 + 
         3*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] + 
         (3*Log[x]*Log[-2*(-1 + x)*x])/2 + (3*Log[x^2]*Log[16*x^2])/2 + 
         (9*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)])/2 - 
         6*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 
         12*PolyLog[2, 1 + 1/(2*(-1 + x))] + 3*PolyLog[2, -1 + x^(-1)] - 
         13*PolyLog[2, 1 - 2*x] + 6*PolyLog[2, (2 - 2*x)^(-1)] + 
         3*PolyLog[2, 1/(2*x)] - 9*PolyLog[2, x] - 6*PolyLog[2, x/(1 - x)] + 
         13*PolyLog[2, -1 + 2*x])))/(32*(1 + p2)^(3/2)) - 
    ((2 + 3*p2*x + 2*x^2)*(24*G[{1 - 2*x}, z]*G[{-1, -1}, -1 + 2*x] - 
       24*G[{-1 + 2*x}, z]*G[{-1, -1}, -1 + 2*x] - 12*G[{1 - 2*x}, z]*
        G[{-1, 1}, -1 + 2*x] + 12*G[{-1 + 2*x}, z]*G[{-1, 1}, -1 + 2*x] - 
       24*G[{1 - 2*x}, z]*G[{-1, -1 + 2*x}, -1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*G[{-1, -1 + 2*x}, -1 + 2*x] - 
       36*G[{1 - 2*x}, z]*G[{0, -1}, -1 + 2*x] + 36*G[{-1 + 2*x}, z]*
        G[{0, -1}, -1 + 2*x] + 36*G[{1 - 2*x}, z]*G[{0, 1}, -1 + 2*x] - 
       36*G[{-1 + 2*x}, z]*G[{0, 1}, -1 + 2*x] + 24*G[{1 - 2*x}, z]*
        G[{1, -1}, -1 + 2*x] - 24*G[{-1 + 2*x}, z]*G[{1, -1}, -1 + 2*x] - 
       48*G[{1 - 2*x}, z]*G[{1, 1}, -1 + 2*x] + 48*G[{-1 + 2*x}, z]*
        G[{1, 1}, -1 + 2*x] + 48*G[{1 - 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] - 
       48*G[{-1 + 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] + 
       24*G[{1 - 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] - 
       24*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] - 
       12*G[{1 - 2*x}, z]*G[{1 - 2*x, 1}, -1 + 2*x] + 
       12*G[{-1 + 2*x}, z]*G[{1 - 2*x, 1}, -1 + 2*x] + 6*G[{-1, -1, -1}, z] - 
       6*G[{-1, -1, 1}, z] - 12*G[{-1, 0, -1}, z] + 12*G[{-1, 0, 1}, z] + 
       6*G[{-1, 1, -1}, z] - 6*G[{-1, 1, 1}, z] + 
       36*G[{-1, 1 - 2*x, -1}, z] - 36*G[{-1, 1 - 2*x, 1}, z] - 
       12*G[{-1, -1 + 2*x, -1}, z] + 12*G[{-1, -1 + 2*x, 1}, z] - 
       12*G[{0, -1, -1}, z] + 12*G[{0, -1, 1}, z] + 24*G[{0, 0, -1}, z] - 
       24*G[{0, 0, 1}, z] - 12*G[{0, 1, -1}, z] + 12*G[{0, 1, 1}, z] - 
       48*G[{0, 1 - 2*x, -1}, z] + 24*G[{0, 1 - 2*x, 1}, z] - 
       24*G[{0, -1 + 2*x, -1}, z] + 48*G[{0, -1 + 2*x, 1}, z] + 
       6*G[{1, -1, -1}, z] - 6*G[{1, -1, 1}, z] - 12*G[{1, 0, -1}, z] + 
       12*G[{1, 0, 1}, z] + 6*G[{1, 1, -1}, z] - 6*G[{1, 1, 1}, z] - 
       12*G[{1, 1 - 2*x, -1}, z] + 12*G[{1, 1 - 2*x, 1}, z] + 
       36*G[{1, -1 + 2*x, -1}, z] - 36*G[{1, -1 + 2*x, 1}, z] + 
       24*G[{1 - 2*x, -1, -1}, z] - 24*G[{1 - 2*x, -1, 1}, z] - 
       36*G[{1 - 2*x, 0, -1}, z] + 36*G[{1 - 2*x, 0, 1}, z] + 
       12*G[{1 - 2*x, 1, -1}, z] - 24*G[{1 - 2*x, 1, 1}, z] + 
       96*G[{1 - 2*x, 1 - 2*x, -1}, z] - 48*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       12*G[{1 - 2*x, -1 + 2*x, -1}, z] - 24*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       24*G[{-1 + 2*x, -1, -1}, z] - 12*G[{-1 + 2*x, -1, 1}, z] - 
       36*G[{-1 + 2*x, 0, -1}, z] + 36*G[{-1 + 2*x, 0, 1}, z] + 
       24*G[{-1 + 2*x, 1, -1}, z] - 24*G[{-1 + 2*x, 1, 1}, z] + 
       24*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 12*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
       48*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 96*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       18*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2] + 
       18*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2] + 
       12*G[{-1 + 2*x, 1}, z]*Log[2] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       48*G[{1 - 2*x}, z]*Log[2]^2 + 48*G[{-1 + 2*x}, z]*Log[2]^2 - 
       3*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[4] - 3*G[{1}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[4] - 3*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[4] + 24*G[{-1, 1}, z]*Log[4] - 24*G[{0, 1}, z]*Log[4] + 
       24*G[{1, 1}, z]*Log[4] + 6*G[{1 - 2*x, -1}, z]*Log[4] + 
       6*G[{1 - 2*x, 1}, z]*Log[4] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] + 12*G[{1 - 2*x}, z]*Log[4]^2 - 
       12*G[{-1 + 2*x}, z]*Log[4]^2 - 12*G[{-1, -1}, z]*Log[16] - 
       12*G[{1, -1}, z]*Log[16] - 3*G[{1 - 2*x, -1}, z]*Log[16] - 
       3*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] - 3*G[{-1 + 2*x, -1}, z]*Log[16] - 
       3*G[{-1 + 2*x, 1}, z]*Log[16] - 2*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[64] + 4*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[64] - 
       2*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[64] - 
       3*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[64] + 
       3*G[{-1, -1}, z]*Log[256] - 3*G[{-1, 1}, z]*Log[256] + 
       6*G[{0, -1}, z]*Log[256] + 3*G[{1, -1}, z]*Log[256] - 
       3*G[{1, 1}, z]*Log[256] - 3*G[{1 - 2*x, 1 - 2*x}, z]*Log[256] - 
       6*G[{1 - 2*x}, z]*Log[4 - 4*x]*Log[1 - x] + 6*G[{-1 + 2*x}, z]*
        Log[4 - 4*x]*Log[1 - x] - 12*G[{1 - 2*x}, z]*Log[1 - x]^2 + 
       12*G[{-1 + 2*x}, z]*Log[1 - x]^2 - 12*G[{-1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 24*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2] + 12*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2] - 24*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2] + 12*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2] - 24*G[{-1, -1}, z]*Log[(-1 + x)^2] + 
       36*G[{-1, 1}, z]*Log[(-1 + x)^2] - 12*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 36*G[{0, -1}, z]*Log[(-1 + x)^2] - 
       36*G[{0, 1}, z]*Log[(-1 + x)^2] - 36*G[{1, -1}, z]*Log[(-1 + x)^2] + 
       24*G[{1, 1}, z]*Log[(-1 + x)^2] + 12*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 6*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       6*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 18*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       6*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 6*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 + 3*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]^2 + 24*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 48*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 24*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 48*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 24*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 
       24*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 6*G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 6*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       36*G[{0, -1}, z]*Log[4*(-1 + x)^2] + 36*G[{0, 1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       24*G[{0, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 24*G[{1, -1}, z]*
        Log[4*(-1 + x)^2] - 24*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 6*G[{1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 42*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       6*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 30*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 18*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 42*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 18*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       30*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       12*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x] - 24*G[{1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[x] + 12*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[x] - 12*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x] + 
       24*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x] - 
       12*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x] + 
       24*G[{-1, -1}, z]*Log[x] - 48*G[{-1, 1}, z]*Log[x] + 
       24*G[{-1, 1 - 2*x}, z]*Log[x] - 24*G[{0, -1}, z]*Log[x] + 
       24*G[{0, 1}, z]*Log[x] + 48*G[{1, -1}, z]*Log[x] - 
       24*G[{1, 1}, z]*Log[x] - 24*G[{1, -1 + 2*x}, z]*Log[x] + 
       12*G[{1 - 2*x, -1}, z]*Log[x] + 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] - 
       12*G[{-1 + 2*x, 1}, z]*Log[x] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] - 
       12*G[{1 - 2*x}, z]*Log[1 - x]*Log[x] + 12*G[{-1 + 2*x}, z]*Log[1 - x]*
        Log[x] - 6*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x] + 
       6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x] + 6*G[{1 - 2*x}, z]*
        Log[x]^2 - 6*G[{-1 + 2*x}, z]*Log[x]^2 - 12*G[{1 - 2*x}, z]*
        Log[2 + (-1 + x)^(-1)]*Log[2*x] + 12*G[{-1 + 2*x}, z]*
        Log[2 + (-1 + x)^(-1)]*Log[2*x] + 6*G[{-1, 1 - 2*x}, z]*Log[4*x^2] + 
       6*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 12*G[{0, -1}, z]*Log[4*x^2] + 
       12*G[{0, 1}, z]*Log[4*x^2] - 12*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 
       12*G[{0, -1 + 2*x}, z]*Log[4*x^2] - 6*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 
       6*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 6*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       18*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 18*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       18*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 6*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] - 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 12*G[{1 - 2*x}, z]*Log[x]*
        Log[16*x^2] - 12*G[{-1 + 2*x}, z]*Log[x]*Log[16*x^2] - 
       3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2] + 
       3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2] - 
       6*G[{1 - 2*x}, z]*Log[x]*Log[256*x^2] + 6*G[{-1 + 2*x}, z]*Log[x]*
        Log[256*x^2] + 12*G[{1 - 2*x}, z]*Log[2 - 2*x]*
        Log[-1 + (3 - 2*x)*x] - 12*G[{-1 + 2*x}, z]*Log[2 - 2*x]*
        Log[-1 + (3 - 2*x)*x] - 12*G[{1 - 2*x}, z]*Log[2*x]*
        Log[-1 + (3 - 2*x)*x] + 12*G[{-1 + 2*x}, z]*Log[2*x]*
        Log[-1 + (3 - 2*x)*x] - 12*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 12*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 12*G[{1 - 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] - 12*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] - 48*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] + 
       48*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] + 12*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 12*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 24*G[{1 - 2*x}, z]*PolyLog[2, x] + 
       24*G[{-1 + 2*x}, z]*PolyLog[2, x] - 12*G[{1 - 2*x}, z]*
        PolyLog[2, x/(1 - x)] + 12*G[{-1 + 2*x}, z]*PolyLog[2, x/(1 - x)] + 
       G[{1}, z]*(-5*Pi^2 - 12*G[{-1, -1}, -1 + 2*x] + 
         12*G[{-1, 1}, -1 + 2*x] + 36*G[{-1, -1 + 2*x}, -1 + 2*x] + 
         24*G[{0, -1}, -1 + 2*x] - 24*G[{0, 1}, -1 + 2*x] - 
         12*G[{1, -1}, -1 + 2*x] + 12*G[{1, 1}, -1 + 2*x] - 
         36*G[{1, -1 + 2*x}, -1 + 2*x] - 12*G[{1 - 2*x, -1}, -1 + 2*x] + 
         12*G[{1 - 2*x, 1}, -1 + 2*x] - 12*Log[4]^2 - 3*G[{-1}, -1 + 2*x]*
          Log[65536] + 3*G[{1}, -1 + 2*x]*Log[65536] - 6*G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] + 18*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] + 
         6*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] + 
         6*Log[256]*Log[(-1 + x)^2] + 9*Log[(-1 + x)^2]^2 - 
         15*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 3*Log[(-1 + x)^2]*
          Log[256*(-1 + x)^2] - 36*G[{-1}, -1 + 2*x]*Log[x] + 
         12*G[{1}, -1 + 2*x]*Log[x] - 12*G[{1 - 2*x}, -1 + 2*x]*Log[x] - 
         12*Log[16]*Log[x] + 6*Log[256]*Log[x] + 12*Log[x]^2 - 
         18*Log[x]*Log[16*x^2] + 6*Log[x]*Log[256*x^2] + 
         24*PolyLog[2, 1 - 2*x] - 48*PolyLog[2, 1 - x] + 48*PolyLog[2, x] - 
         24*PolyLog[2, -1 + 2*x]) + 48*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       G[{-1}, z]*(5*Pi^2 + 12*G[{-1, -1}, -1 + 2*x] - 
         12*G[{-1, 1}, -1 + 2*x] - 36*G[{-1, -1 + 2*x}, -1 + 2*x] - 
         24*G[{0, -1}, -1 + 2*x] + 24*G[{0, 1}, -1 + 2*x] + 
         12*G[{1, -1}, -1 + 2*x] - 12*G[{1, 1}, -1 + 2*x] + 
         36*G[{1, -1 + 2*x}, -1 + 2*x] + 12*G[{1 - 2*x, -1}, -1 + 2*x] - 
         12*G[{1 - 2*x, 1}, -1 + 2*x] + 12*Log[4]^2 + 3*G[{-1}, -1 + 2*x]*
          Log[65536] - 3*G[{1}, -1 + 2*x]*Log[65536] + 6*G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] - 18*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 
         6*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] - 
         6*Log[256]*Log[(-1 + x)^2] - 9*Log[(-1 + x)^2]^2 + 
         15*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 3*Log[(-1 + x)^2]*
          Log[256*(-1 + x)^2] + 36*G[{-1}, -1 + 2*x]*Log[x] - 
         12*G[{1}, -1 + 2*x]*Log[x] + 12*G[{1 - 2*x}, -1 + 2*x]*Log[x] + 
         12*Log[16]*Log[x] - 6*Log[256]*Log[x] - 12*Log[x]^2 + 
         18*Log[x]*Log[16*x^2] - 6*Log[x]*Log[256*x^2] - 
         24*PolyLog[2, 1 - 2*x] + 48*PolyLog[2, 1 - x] - 48*PolyLog[2, x] + 
         24*PolyLog[2, -1 + 2*x])))/(768*(1 + p2)^(3/2)*(-1 + x)) - 
    ((-2 + p2 + 2*x)*(7*Pi^2*G[{1 - 2*x}, z] - 7*Pi^2*G[{-1 + 2*x}, z] - 
       24*G[{1 - 2*x}, z]*G[{-1, -1}, -1 + 2*x] + 24*G[{-1 + 2*x}, z]*
        G[{-1, -1}, -1 + 2*x] + 48*G[{1 - 2*x}, z]*G[{-1, -1 - 2*x}, 1] - 
       48*G[{-1 + 2*x}, z]*G[{-1, -1 - 2*x}, 1] - 24*G[{1 - 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] + 24*G[{-1 + 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] - 96*G[{1 - 2*x}, z]*
        G[{-1, 1 + 2*x}, 1] + 96*G[{-1 + 2*x}, z]*G[{-1, 1 + 2*x}, 1] + 
       24*G[{1 - 2*x}, z]*G[{0, -1}, -1 + 2*x] - 24*G[{-1 + 2*x}, z]*
        G[{0, -1}, -1 + 2*x] - 24*G[{1 - 2*x}, z]*G[{0, 1}, -1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*G[{0, 1}, -1 + 2*x] - 120*G[{1 - 2*x}, z]*
        G[{0, -1 - 2*x}, 1] + 120*G[{-1 + 2*x}, z]*G[{0, -1 - 2*x}, 1] + 
       120*G[{1 - 2*x}, z]*G[{0, 1 + 2*x}, 1] - 120*G[{-1 + 2*x}, z]*
        G[{0, 1 + 2*x}, 1] - 24*G[{1 - 2*x}, z]*G[{1, -1}, -1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*G[{1, -1}, -1 + 2*x] + 72*G[{1 - 2*x}, z]*
        G[{1, 1}, -1 + 2*x] - 72*G[{-1 + 2*x}, z]*G[{1, 1}, -1 + 2*x] - 
       24*G[{1 - 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] - 
       144*G[{1 - 2*x}, z]*G[{-1 - 2*x, 1}, 1] + 144*G[{-1 + 2*x}, z]*
        G[{-1 - 2*x, 1}, 1] + 144*G[{1 - 2*x}, z]*G[{-1 - 2*x, -1 - 2*x}, 
         1] - 144*G[{-1 + 2*x}, z]*G[{-1 - 2*x, -1 - 2*x}, 1] - 
       72*G[{1 - 2*x}, z]*G[{-1 - 2*x, 1 + 2*x}, 1] + 
       72*G[{-1 + 2*x}, z]*G[{-1 - 2*x, 1 + 2*x}, 1] - 
       24*G[{1 - 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       24*G[{1 - 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] - 
       24*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] + 
       96*G[{1 - 2*x}, z]*G[{1 + 2*x, 1}, 1] - 96*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1}, 1] + 48*G[{1 - 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] - 
       48*G[{-1 + 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] - 
       96*G[{1 - 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] + 96*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1 + 2*x}, 1] + 204*G[{-1, -1, -1}, z] - 
       36*G[{-1, -1, 1}, z] + 24*G[{-1, -1, -1 - 2*x}, z] - 
       108*G[{-1, 0, -1}, z] + 108*G[{-1, 0, 1}, z] + 48*G[{-1, 1, -1}, z] - 
       132*G[{-1, 1, 1}, z] - 24*G[{-1, 1, -1 - 2*x}, z] + 
       24*G[{-1, -1 - 2*x, 1}, z] - 24*G[{-1, -1 - 2*x, -1 - 2*x}, z] + 
       60*G[{-1, 1 - 2*x, -1}, z] + 24*G[{-1, 1 - 2*x, 1}, z] - 
       24*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 48*G[{-1, -x, 1}, z] + 
       48*G[{-1, -x, -1 - 2*x}, z] + 72*G[{-1, -1 + 2*x, -1}, z] - 
       96*G[{-1, -1 + 2*x, 1}, z] - 168*G[{0, -1, -1}, z] + 
       48*G[{0, -1, 1}, z] + 96*G[{0, 0, -1}, z] - 96*G[{0, 0, 1}, z] - 
       48*G[{0, 1, -1}, z] + 168*G[{0, 1, 1}, z] - 
       24*G[{0, 1 - 2*x, -1}, z] + 48*G[{0, 1 - 2*x, 1}, z] - 
       48*G[{0, -1 + 2*x, -1}, z] + 24*G[{0, -1 + 2*x, 1}, z] + 
       132*G[{1, -1, -1}, z] - 48*G[{1, -1, 1}, z] + 
       24*G[{1, -1, 1 + 2*x}, z] - 108*G[{1, 0, -1}, z] + 
       108*G[{1, 0, 1}, z] + 36*G[{1, 1, -1}, z] - 204*G[{1, 1, 1}, z] - 
       24*G[{1, 1, 1 + 2*x}, z] + 96*G[{1, 1 - 2*x, -1}, z] - 
       72*G[{1, 1 - 2*x, 1}, z] + 48*G[{1, x, -1}, z] - 
       48*G[{1, x, 1 + 2*x}, z] - 24*G[{1, -1 + 2*x, -1}, z] - 
       60*G[{1, -1 + 2*x, 1}, z] + 24*G[{1, -1 + 2*x, 1 + 2*x}, z] - 
       24*G[{1, 1 + 2*x, -1}, z] + 24*G[{1, 1 + 2*x, 1 + 2*x}, z] + 
       120*G[{1 - 2*x, -1, -1}, z] - 36*G[{1 - 2*x, -1, 1}, z] + 
       24*G[{1 - 2*x, -1, -1 - 2*x}, z] - 36*G[{1 - 2*x, 0, -1}, z] + 
       36*G[{1 - 2*x, 0, 1}, z] + 72*G[{1 - 2*x, 1, -1}, z] - 
       120*G[{1 - 2*x, 1, 1}, z] + 24*G[{1 - 2*x, 1, -1 - 2*x}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, -1}, z] - 24*G[{1 - 2*x, -1 - 2*x, 1}, z] + 
       24*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, z] - 
       72*G[{1 - 2*x, 1 - 2*x, -1}, z] + 24*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       24*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, z] + 48*G[{1 - 2*x, -x, 1}, z] - 
       48*G[{1 - 2*x, -x, -1 - 2*x}, z] + 24*G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       12*G[{1 - 2*x, -1 + 2*x, 1}, z] + 120*G[{-1 + 2*x, -1, -1}, z] - 
       72*G[{-1 + 2*x, -1, 1}, z] - 24*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 
       36*G[{-1 + 2*x, 0, -1}, z] + 36*G[{-1 + 2*x, 0, 1}, z] + 
       36*G[{-1 + 2*x, 1, -1}, z] - 120*G[{-1 + 2*x, 1, 1}, z] - 
       24*G[{-1 + 2*x, 1, 1 + 2*x}, z] + 12*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 48*G[{-1 + 2*x, x, -1}, z] + 
       48*G[{-1 + 2*x, x, 1 + 2*x}, z] - 24*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       72*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 24*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, 
         z] + 24*G[{-1 + 2*x, 1 + 2*x, -1}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, 1}, z] - 24*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, 
         z] + 36*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[2] + 
       36*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[2] - 
       36*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2] - 
       36*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2] + 
       48*G[{-1, -1}, z]*Log[2] - 48*G[{-1, 1}, z]*Log[2] + 
       12*G[{-1, -1 - 2*x}, z]*Log[2] - 12*G[{-1, 1 - 2*x}, z]*Log[2] - 
       12*G[{-1, -1 + 2*x}, z]*Log[2] - 12*G[{-1, 1 + 2*x}, z]*Log[2] - 
       24*G[{0, 1 - 2*x}, z]*Log[2] + 24*G[{0, -1 + 2*x}, z]*Log[2] + 
       48*G[{1, -1}, z]*Log[2] - 48*G[{1, 1}, z]*Log[2] + 
       12*G[{1, -1 - 2*x}, z]*Log[2] + 36*G[{1, 1 - 2*x}, z]*Log[2] + 
       36*G[{1, -1 + 2*x}, z]*Log[2] - 12*G[{1, 1 + 2*x}, z]*Log[2] - 
       12*G[{1 - 2*x, -1}, z]*Log[2] + 48*G[{1 - 2*x, 1}, z]*Log[2] - 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] + 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[2] - 48*G[{1 - 2*x, -1 + 2*x}, z]*Log[2] + 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[2] - 48*G[{-1 + 2*x, -1}, z]*Log[2] + 
       12*G[{-1 + 2*x, 1}, z]*Log[2] - 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[2] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - 36*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[2] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[2] + 
       30*G[{1 - 2*x}, z]*Log[2]^2 - 30*G[{-1 + 2*x}, z]*Log[2]^2 - 
       6*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[4] - 6*G[{1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[4] - 6*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[4] + 6*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[4] + 
       6*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[4] + 6*G[{1 - 2*x}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[4] + 48*G[{-1, -1}, z]*Log[4] - 
       48*G[{-1, 1}, z]*Log[4] + 18*G[{-1, -1 - 2*x}, z]*Log[4] - 
       6*G[{-1, 1 - 2*x}, z]*Log[4] + 6*G[{-1, -1 + 2*x}, z]*Log[4] - 
       6*G[{-1, 1 + 2*x}, z]*Log[4] - 120*G[{0, -1}, z]*Log[4] + 
       24*G[{0, 1}, z]*Log[4] - 24*G[{0, -1 - 2*x}, z]*Log[4] + 
       24*G[{0, 1 + 2*x}, z]*Log[4] + 72*G[{1, -1}, z]*Log[4] - 
       24*G[{1, 1}, z]*Log[4] + 6*G[{1, -1 - 2*x}, z]*Log[4] - 
       18*G[{1, 1 - 2*x}, z]*Log[4] - 6*G[{1, -1 + 2*x}, z]*Log[4] - 
       18*G[{1, 1 + 2*x}, z]*Log[4] + 12*G[{1 - 2*x, -1}, z]*Log[4] + 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[4] + 30*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4] + 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] + 
       6*G[{1 - 2*x, 1 + 2*x}, z]*Log[4] + 24*G[{-1 + 2*x, -1}, z]*Log[4] + 
       12*G[{-1 + 2*x, 1}, z]*Log[4] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - 6*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[4] - 24*G[{1 - 2*x}, z]*Log[4]^2 + 24*G[{-1 + 2*x}, z]*Log[4]^2 - 
       24*G[{-1, -1}, z]*Log[8] + 60*G[{-1, 1}, z]*Log[8] - 
       6*G[{-1, -1 - 2*x}, z]*Log[8] - 12*G[{-1, 1 - 2*x}, z]*Log[8] - 
       6*G[{-1, 1 + 2*x}, z]*Log[8] - 72*G[{0, 1}, z]*Log[8] - 
       12*G[{1, -1}, z]*Log[8] + 72*G[{1, 1}, z]*Log[8] + 
       6*G[{1, -1 - 2*x}, z]*Log[8] + 12*G[{1, -1 + 2*x}, z]*Log[8] + 
       6*G[{1, 1 + 2*x}, z]*Log[8] + 48*G[{1 - 2*x, -1}, z]*Log[8] - 
       48*G[{1 - 2*x, 1}, z]*Log[8] - 6*G[{1 - 2*x, -1 - 2*x}, z]*Log[8] - 
       6*G[{1 - 2*x, 1 + 2*x}, z]*Log[8] + 48*G[{-1 + 2*x, -1}, z]*Log[8] - 
       48*G[{-1 + 2*x, 1}, z]*Log[8] + 6*G[{-1 + 2*x, -1 - 2*x}, z]*Log[8] + 
       6*G[{-1 + 2*x, 1 + 2*x}, z]*Log[8] - 48*G[{-1, -1}, z]*Log[16] + 
       48*G[{-1, 1}, z]*Log[16] - 6*G[{-1, -1 - 2*x}, z]*Log[16] - 
       18*G[{-1, 1 - 2*x}, z]*Log[16] + 24*G[{-1, -1 + 2*x}, z]*Log[16] + 
       12*G[{-1, 1 + 2*x}, z]*Log[16] + 72*G[{0, -1}, z]*Log[16] - 
       72*G[{0, 1}, z]*Log[16] + 12*G[{0, -1 - 2*x}, z]*Log[16] - 
       24*G[{0, -1 + 2*x}, z]*Log[16] - 36*G[{0, 1 + 2*x}, z]*Log[16] - 
       48*G[{1, -1}, z]*Log[16] + 48*G[{1, 1}, z]*Log[16] + 
       6*G[{1, -1 - 2*x}, z]*Log[16] - 18*G[{1, 1 - 2*x}, z]*Log[16] + 
       24*G[{1, -1 + 2*x}, z]*Log[16] + 24*G[{1, 1 + 2*x}, z]*Log[16] - 
       24*G[{1 - 2*x, 1}, z]*Log[16] - 6*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16] - 24*G[{-1 + 2*x, 1}, z]*Log[16] + 
       6*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] + 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] - 6*G[{1 - 2*x}, z]*Log[2]*
        Log[16] + 6*G[{1 - 2*x}, z]*Log[4]*Log[16] - 6*G[{-1 + 2*x}, z]*
        Log[4]*Log[16] - 6*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[64] + 
       6*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[64] + 24*G[{-1, -1}, z]*
        Log[64] - 48*G[{-1, 1}, z]*Log[64] - 12*G[{0, -1}, z]*Log[64] + 
       48*G[{0, 1}, z]*Log[64] + 24*G[{1, -1}, z]*Log[64] - 
       48*G[{1, 1}, z]*Log[64] - 12*G[{1 - 2*x, -1}, z]*Log[64] + 
       12*G[{1 - 2*x, 1}, z]*Log[64] + 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 
       6*G[{1 - 2*x, 1 + 2*x}, z]*Log[64] - 12*G[{-1 + 2*x, -1}, z]*Log[64] + 
       12*G[{-1 + 2*x, 1}, z]*Log[64] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 
       6*G[{-1 + 2*x, 1 + 2*x}, z]*Log[64] + G[{-1 + 2*x}, z]*Log[16]*
        Log[64] + 12*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[256] - 
       12*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[256] - 
       12*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[256] + 
       12*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[256] - 
       24*G[{-1, -1}, z]*Log[256] + 18*G[{-1, 1}, z]*Log[256] + 
       12*G[{-1, -1 - 2*x}, z]*Log[256] - 6*G[{-1, 1 - 2*x}, z]*Log[256] + 
       3*G[{-1, -1 + 2*x}, z]*Log[256] - 9*G[{-1, 1 + 2*x}, z]*Log[256] + 
       24*G[{0, -1}, z]*Log[256] + 12*G[{0, -1 + 2*x}, z]*Log[256] + 
       12*G[{0, 1 + 2*x}, z]*Log[256] - 24*G[{1, -1}, z]*Log[256] + 
       18*G[{1, 1}, z]*Log[256] - 6*G[{1, 1 - 2*x}, z]*Log[256] + 
       3*G[{1, -1 + 2*x}, z]*Log[256] - 21*G[{1, 1 + 2*x}, z]*Log[256] + 
       6*G[{1 - 2*x, 1}, z]*Log[256] + 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[256] - 
       27*G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + 3*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[256] + 6*G[{-1 + 2*x, 1}, z]*Log[256] - 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[256] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[256] - 27*G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 
       9*G[{-1 + 2*x, 1 + 2*x}, z]*Log[256] - 6*G[{1 - 2*x}, z]*Log[2]*
        Log[256] + G[{-1 + 2*x}, z]*Log[64]*Log[256] - 
       6*G[{-1, 1 - 2*x}, z]*Log[512] - 6*G[{-1, -1 + 2*x}, z]*Log[512] + 
       6*G[{1, 1 - 2*x}, z]*Log[512] + 6*G[{1, -1 + 2*x}, z]*Log[512] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[512] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[512] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[512] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[512] + 6*G[{-1, -1}, z]*Log[4096] - 
       6*G[{-1, 1}, z]*Log[4096] + 6*G[{-1, 1 - 2*x}, z]*Log[4096] + 
       6*G[{-1, -1 + 2*x}, z]*Log[4096] + 12*G[{0, -1}, z]*Log[4096] - 
       12*G[{0, 1}, z]*Log[4096] + 6*G[{1, -1}, z]*Log[4096] - 
       6*G[{1, 1}, z]*Log[4096] - 6*G[{1, 1 - 2*x}, z]*Log[4096] - 
       6*G[{1, -1 + 2*x}, z]*Log[4096] + 6*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4096] + 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[4096] - 
       6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4096] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4096] + 6*G[{-1, -1}, z]*Log[65536] - 6*G[{-1, 1}, z]*
        Log[65536] - 12*G[{0, -1}, z]*Log[65536] + 12*G[{0, 1}, z]*
        Log[65536] + 6*G[{1, -1}, z]*Log[65536] - 6*G[{1, 1}, z]*Log[65536] - 
       3*G[{-1, -1 - 2*x}, z]*Log[262144] + 3*G[{-1, 1 - 2*x}, z]*
        Log[262144] - 3*G[{-1, -1 + 2*x}, z]*Log[262144] + 
       3*G[{-1, 1 + 2*x}, z]*Log[262144] - 3*G[{1, -1 - 2*x}, z]*
        Log[262144] + 3*G[{1, 1 - 2*x}, z]*Log[262144] - 
       3*G[{1, -1 + 2*x}, z]*Log[262144] + 3*G[{1, 1 + 2*x}, z]*Log[262144] + 
       3*G[{1 - 2*x, -1 - 2*x}, z]*Log[262144] - 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[262144] + 9*G[{1 - 2*x, -1 + 2*x}, z]*Log[262144] - 
       3*G[{1 - 2*x, 1 + 2*x}, z]*Log[262144] + 3*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[262144] - 3*G[{-1 + 2*x, 1 - 2*x}, z]*Log[262144] + 
       9*G[{-1 + 2*x, -1 + 2*x}, z]*Log[262144] - 3*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[262144] + 6*G[{1 - 2*x}, z]*Log[4]*Log[1 - 2*x] - 
       6*G[{-1 + 2*x}, z]*Log[4]*Log[1 - 2*x] + 12*G[{1 - 2*x}, z]*
        Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] - 12*G[{-1 + 2*x}, z]*Log[2 - 2*x]*
        Log[3 - x^(-1) - 2*x] - 24*G[{-1, -1}, z]*Log[1 - x] - 
       24*G[{-1, 1}, z]*Log[1 - x] - 24*G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       24*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 24*G[{1, -1}, z]*Log[1 - x] + 
       24*G[{1, 1}, z]*Log[1 - x] + 24*G[{1, 1 - 2*x}, z]*Log[1 - x] + 
       24*G[{1, -1 + 2*x}, z]*Log[1 - x] + 24*G[{1 - 2*x, -1}, z]*
        Log[1 - x] + 24*G[{1 - 2*x, 1}, z]*Log[1 - x] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 24*G[{-1 + 2*x, -1}, z]*Log[1 - x] - 
       24*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - x] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] - 
       18*G[{1 - 2*x}, z]*Log[4]*Log[1 - x] + 18*G[{-1 + 2*x}, z]*Log[4]*
        Log[1 - x] - 6*G[{1 - 2*x}, z]*Log[64]*Log[1 - x] + 
       6*G[{-1 + 2*x}, z]*Log[64]*Log[1 - x] - 6*G[{1 - 2*x}, z]*Log[256]*
        Log[1 - x] + 6*G[{-1 + 2*x}, z]*Log[256]*Log[1 - x] + 
       6*G[{1 - 2*x}, z]*Log[4096]*Log[1 - x] - 6*G[{-1 + 2*x}, z]*Log[4096]*
        Log[1 - x] + 6*G[{1 - 2*x}, z]*Log[4 - 4*x]*Log[1 - x] - 
       6*G[{-1 + 2*x}, z]*Log[4 - 4*x]*Log[1 - x] + 12*G[{1 - 2*x}, z]*
        Log[1 - x]^2 - 12*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 
       9*G[{1 - 2*x}, z]*Log[2 - 2*x]*Log[4/(-1 + x)^8] - 
       9*G[{-1 + 2*x}, z]*Log[2 - 2*x]*Log[4/(-1 + x)^8] - 
       6*G[{1 - 2*x}, z]*Log[1 - x]*Log[-16*(-1 + x)] + 
       6*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-16*(-1 + x)] + 
       36*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
       84*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       12*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
       36*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
       84*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       162*G[{-1, -1}, z]*Log[(-1 + x)^2] + 120*G[{-1, 1}, z]*
        Log[(-1 + x)^2] + 132*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       126*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 180*G[{0, -1}, z]*
        Log[(-1 + x)^2] - 180*G[{0, 1}, z]*Log[(-1 + x)^2] - 
       132*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 132*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 120*G[{1, -1}, z]*Log[(-1 + x)^2] + 
       162*G[{1, 1}, z]*Log[(-1 + x)^2] + 126*G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 132*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       96*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 162*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] - 102*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       84*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       162*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 96*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 84*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       102*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       18*G[{1 - 2*x}, z]*Log[16]*Log[(-1 + x)^2] - 18*G[{-1 + 2*x}, z]*
        Log[16]*Log[(-1 + x)^2] + 6*G[{1 - 2*x}, z]*Log[256]*
        Log[(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] + 
       27*G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 - 27*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]^2 - 48*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 96*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 48*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 96*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 216*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 
       144*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 144*G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 192*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       192*G[{0, -1}, z]*Log[4*(-1 + x)^2] + 192*G[{0, 1}, z]*
        Log[4*(-1 + x)^2] + 144*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       144*G[{0, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 144*G[{1, -1}, z]*
        Log[4*(-1 + x)^2] - 216*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 
       192*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 144*G[{1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 168*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       120*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       132*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       84*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       120*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 168*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 84*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       132*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{-1, -1}, z]*Log[16*(-1 + x)^2] + 6*G[{-1, 1}, z]*
        Log[16*(-1 + x)^2] - 6*G[{-1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       6*G[{-1, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 6*G[{1, -1}, z]*
        Log[16*(-1 + x)^2] - 6*G[{1, 1}, z]*Log[16*(-1 + x)^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] + 6*G[{1, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 6*G[{1 - 2*x, -1}, z]*Log[16*(-1 + x)^2] + 
       6*G[{1 - 2*x, 1}, z]*Log[16*(-1 + x)^2] - 6*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       6*G[{-1 + 2*x, -1}, z]*Log[16*(-1 + x)^2] - 6*G[{-1 + 2*x, 1}, z]*
        Log[16*(-1 + x)^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16*(-1 + x)^2] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
       3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
       36*G[{1 - 2*x}, z]*Log[1 - x]*Log[x/32] - 36*G[{-1 + 2*x}, z]*
        Log[1 - x]*Log[x/32] + 48*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x] + 
       24*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x] - 48*G[{-1}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[x] - 24*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[x] + 144*G[{-1, -1}, z]*Log[x] - 72*G[{-1, 1}, z]*Log[x] + 
       96*G[{-1, -1 - 2*x}, z]*Log[x] - 384*G[{-1, 1 - 2*x}, z]*Log[x] + 
       384*G[{-1, -1 + 2*x}, z]*Log[x] - 24*G[{-1, 1 + 2*x}, z]*Log[x] + 
       240*G[{0, 1 - 2*x}, z]*Log[x] - 240*G[{0, -1 + 2*x}, z]*Log[x] + 
       72*G[{1, -1}, z]*Log[x] - 144*G[{1, 1}, z]*Log[x] + 
       24*G[{1, -1 - 2*x}, z]*Log[x] - 384*G[{1, 1 - 2*x}, z]*Log[x] + 
       384*G[{1, -1 + 2*x}, z]*Log[x] - 96*G[{1, 1 + 2*x}, z]*Log[x] - 
       120*G[{1 - 2*x, -1}, z]*Log[x] + 240*G[{1 - 2*x, 1}, z]*Log[x] + 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[x] + 312*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x] - 264*G[{1 - 2*x, -1 + 2*x}, z]*Log[x] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[x] - 240*G[{-1 + 2*x, -1}, z]*Log[x] + 
       120*G[{-1 + 2*x, 1}, z]*Log[x] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[x] + 264*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x] - 
       312*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] - 48*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[x] - 12*G[{1 - 2*x}, z]*Log[2]*Log[x] - 6*G[{1 - 2*x}, z]*Log[4]*
        Log[x] + 6*G[{-1 + 2*x}, z]*Log[4]*Log[x] - 12*G[{1 - 2*x}, z]*Log[8]*
        Log[x] + 12*G[{-1 + 2*x}, z]*Log[8]*Log[x] - 36*G[{1 - 2*x}, z]*
        Log[16]*Log[x] + 36*G[{-1 + 2*x}, z]*Log[16]*Log[x] + 
       6*G[{1 - 2*x}, z]*Log[64]*Log[x] - 4*G[{-1 + 2*x}, z]*Log[64]*Log[x] + 
       6*G[{1 - 2*x}, z]*Log[256]*Log[x] - 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[x] - 6*G[{1 - 2*x}, z]*Log[4096]*Log[x] + 
       6*G[{-1 + 2*x}, z]*Log[4096]*Log[x] - 36*G[{1 - 2*x}, z]*Log[1 - x]*
        Log[x] + 36*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x] - 
       132*G[{1 - 2*x}, z]*Log[x]^2 + 132*G[{-1 + 2*x}, z]*Log[x]^2 - 
       6*G[{1 - 2*x}, z]*Log[128]*Log[2*x] + 6*G[{-1 + 2*x}, z]*Log[128]*
        Log[2*x] + 12*G[{1 - 2*x}, z]*Log[2 + (-1 + x)^(-1)]*Log[2*x] - 
       12*G[{-1 + 2*x}, z]*Log[2 + (-1 + x)^(-1)]*Log[2*x] + 
       48*G[{1 - 2*x}, z]*Log[4 - 2/x]*Log[2*x] - 48*G[{-1 + 2*x}, z]*
        Log[4 - 2/x]*Log[2*x] - 48*G[{1 - 2*x}, z]*Log[-2 + 2/x]*Log[2*x] + 
       48*G[{-1 + 2*x}, z]*Log[-2 + 2/x]*Log[2*x] + 36*G[{1 - 2*x}, z]*
        Log[1 - 2*x]*Log[2*x] - 36*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2*x] + 
       12*G[{1 - 2*x}, z]*Log[x]*Log[2*x] - 12*G[{-1 + 2*x}, z]*Log[x]*
        Log[2*x] + 9*G[{1 - 2*x}, z]*Log[64]*Log[-4*(-1 + x)*x] - 
       9*G[{-1 + 2*x}, z]*Log[64]*Log[-4*(-1 + x)*x] - 
       24*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] + 
       24*G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 
       12*G[{1 - 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x] + 
       12*G[{-1 + 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x] - 
       48*G[{1 - 2*x}, z]*Log[2]*Log[2*x^2] + 48*G[{-1 + 2*x}, z]*Log[2]*
        Log[2*x^2] + 84*G[{-1, -1}, z]*Log[4*x^2] - 60*G[{-1, 1}, z]*
        Log[4*x^2] - 36*G[{-1, -1 - 2*x}, z]*Log[4*x^2] + 
       180*G[{-1, 1 - 2*x}, z]*Log[4*x^2] - 204*G[{-1, -1 + 2*x}, z]*
        Log[4*x^2] + 12*G[{-1, 1 + 2*x}, z]*Log[4*x^2] - 
       144*G[{0, -1}, z]*Log[4*x^2] + 144*G[{0, 1}, z]*Log[4*x^2] - 
       144*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 144*G[{0, -1 + 2*x}, z]*
        Log[4*x^2] + 60*G[{1, -1}, z]*Log[4*x^2] - 84*G[{1, 1}, z]*
        Log[4*x^2] - 12*G[{1, -1 - 2*x}, z]*Log[4*x^2] + 
       204*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 180*G[{1, -1 + 2*x}, z]*
        Log[4*x^2] + 36*G[{1, 1 + 2*x}, z]*Log[4*x^2] - 
       24*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 36*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] - 120*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + 
       96*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] - 12*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[4*x^2] + 24*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] - 
       96*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] + 
       120*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] - 96*G[{-1, -1}, z]*
        Log[16*x^2] + 96*G[{-1, 1}, z]*Log[16*x^2] + 
       96*G[{0, -1}, z]*Log[16*x^2] - 96*G[{0, 1}, z]*Log[16*x^2] - 
       96*G[{1, -1}, z]*Log[16*x^2] + 96*G[{1, 1}, z]*Log[16*x^2] + 
       48*G[{1 - 2*x, -1}, z]*Log[16*x^2] - 48*G[{1 - 2*x, 1}, z]*
        Log[16*x^2] + 48*G[{-1 + 2*x, -1}, z]*Log[16*x^2] - 
       48*G[{-1 + 2*x, 1}, z]*Log[16*x^2] + 12*G[{1 - 2*x}, z]*Log[x]*
        Log[16*x^2] - 12*G[{-1 + 2*x}, z]*Log[x]*Log[16*x^2] + 
       6*G[{1 - 2*x}, z]*Log[x]*Log[256*x^2] - 6*G[{-1 + 2*x}, z]*Log[x]*
        Log[256*x^2] + 18*G[{1 - 2*x}, z]*Log[x]*Log[4096*x^2] - 
       18*G[{-1 + 2*x}, z]*Log[x]*Log[4096*x^2] + 24*G[{-1, -1}, z]*
        Log[1 + x] + 24*G[{-1, 1}, z]*Log[1 + x] + 72*G[{-1, -1 - 2*x}, z]*
        Log[1 + x] - 24*G[{-1, 1 + 2*x}, z]*Log[1 + x] - 
       96*G[{0, -1}, z]*Log[1 + x] + 96*G[{0, 1}, z]*Log[1 + x] - 
       24*G[{1, -1}, z]*Log[1 + x] - 24*G[{1, 1}, z]*Log[1 + x] + 
       24*G[{1, -1 - 2*x}, z]*Log[1 + x] - 72*G[{1, 1 + 2*x}, z]*Log[1 + x] + 
       72*G[{1 - 2*x, -1}, z]*Log[1 + x] - 120*G[{1 - 2*x, 1}, z]*
        Log[1 + x] - 72*G[{1 - 2*x, -1 - 2*x}, z]*Log[1 + x] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] + 120*G[{-1 + 2*x, -1}, z]*
        Log[1 + x] - 72*G[{-1 + 2*x, 1}, z]*Log[1 + x] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] - 48*G[{1 - 2*x}, z]*Log[2]*
        Log[1 + x] + 48*G[{-1 + 2*x}, z]*Log[2]*Log[1 + x] - 
       12*G[{-1, -1}, z]*Log[4*(1 + x)^2] - 12*G[{-1, 1}, z]*
        Log[4*(1 + x)^2] - 36*G[{-1, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       12*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 48*G[{0, -1}, z]*
        Log[4*(1 + x)^2] - 48*G[{0, 1}, z]*Log[4*(1 + x)^2] + 
       12*G[{1, -1}, z]*Log[4*(1 + x)^2] + 12*G[{1, 1}, z]*Log[4*(1 + x)^2] - 
       12*G[{1, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 36*G[{1, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] - 36*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] + 
       60*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] + 36*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       60*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] + 36*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] + 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       72*G[{1 - 2*x}, z]*Log[2]*Log[4*(1 + x)^2] - 72*G[{-1 + 2*x}, z]*
        Log[2]*Log[4*(1 + x)^2] - 72*G[{1 - 2*x}, z]*Log[1 + x]*
        Log[16*(1 + x)^2] + 72*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[16*(1 + x)^2] - 6*G[{1 - 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
       6*G[{-1 + 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] - 
       15*G[{1 - 2*x}, z]*Log[256]*Log[(2*x)/(-1 + 2*x)] + 
       15*G[{-1 + 2*x}, z]*Log[256]*Log[(2*x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[512]*Log[(2*x)/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[512]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
       108*G[{1 - 2*x}, z]*Log[x/(1 - x)]*Log[-1 + 2*x] - 
       108*G[{-1 + 2*x}, z]*Log[x/(1 - x)]*Log[-1 + 2*x] - 
       12*G[{1 - 2*x}, z]*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] + 
       12*G[{-1 + 2*x}, z]*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] - 
       36*G[{1 - 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] + 
       36*G[{-1 + 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 
       36*G[{1 - 2*x}, z]*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] - 
       36*G[{-1 + 2*x}, z]*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] - 
       24*G[{-1, -1}, z]*Log[(2*x)/(1 + 2*x)] - 12*G[{-1, -1 - 2*x}, z]*
        Log[(2*x)/(1 + 2*x)] - 12*G[{-1, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{1, 1}, z]*Log[(2*x)/(1 + 2*x)] + 12*G[{1, 1 - 2*x}, z]*
        Log[(2*x)/(1 + 2*x)] + 12*G[{1, 1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x, 1}, z]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x, -1}, z]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[8]*Log[(2*x)/(1 + 2*x)] - 
       6*G[{-1 + 2*x}, z]*Log[8]*Log[(2*x)/(1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[256]*Log[(2*x)/(1 + 2*x)] + 
       6*G[{-1 + 2*x}, z]*Log[256]*Log[(2*x)/(1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[512]*Log[(2*x)/(1 + 2*x)] - 
       6*G[{-1 + 2*x}, z]*Log[512]*Log[(2*x)/(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[x]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[x]*Log[(2*x)/(1 + 2*x)] - 
       96*G[{1 - 2*x}, z]*Log[1 + x]*Log[(2*x)/(1 + 2*x)] + 
       96*G[{-1 + 2*x}, z]*Log[1 + x]*Log[(2*x)/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[(2*x)/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]^2 - 12*G[{-1 + 2*x}, z]*
        Log[(2*x)/(1 + 2*x)]^2 - 6*G[{1 - 2*x}, z]*Log[2]*
        Log[(2*(1 + x))/(1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[2]*
        Log[(2*(1 + x))/(1 + 2*x)] + 6*G[{1 - 2*x}, z]*Log[8192]*
        Log[(2*(1 + x))/(1 + 2*x)] - 6*G[{-1 + 2*x}, z]*Log[8192]*
        Log[(2*(1 + x))/(1 + 2*x)] + 144*G[{1 - 2*x}, z]*Log[1 + x]*
        Log[(2*(1 + x))/(1 + 2*x)] - 144*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[(2*(1 + x))/(1 + 2*x)] + 24*G[{-1, -1}, z]*Log[1 + 2*x] - 
       72*G[{-1, 1}, z]*Log[1 + 2*x] - 48*G[{-1, -1 - 2*x}, z]*Log[1 + 2*x] - 
       24*G[{-1, 1 - 2*x}, z]*Log[1 + 2*x] + 48*G[{-1, -x}, z]*Log[1 + 2*x] + 
       24*G[{-1, -1 + 2*x}, z]*Log[1 + 2*x] - 48*G[{0, -1}, z]*Log[1 + 2*x] + 
       48*G[{0, 1}, z]*Log[1 + 2*x] + 72*G[{1, -1}, z]*Log[1 + 2*x] - 
       24*G[{1, 1}, z]*Log[1 + 2*x] - 24*G[{1, 1 - 2*x}, z]*Log[1 + 2*x] - 
       48*G[{1, x}, z]*Log[1 + 2*x] + 24*G[{1, -1 + 2*x}, z]*Log[1 + 2*x] + 
       48*G[{1, 1 + 2*x}, z]*Log[1 + 2*x] + 24*G[{1 - 2*x, -1}, z]*
        Log[1 + 2*x] + 24*G[{1 - 2*x, 1}, z]*Log[1 + 2*x] + 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[1 + 2*x] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + 2*x] - 48*G[{1 - 2*x, -x}, z]*
        Log[1 + 2*x] - 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + 2*x] - 
       24*G[{-1 + 2*x, -1}, z]*Log[1 + 2*x] - 24*G[{-1 + 2*x, 1}, z]*
        Log[1 + 2*x] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{-1 + 2*x, x}, z]*Log[1 + 2*x] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + 2*x] - 48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + 2*x] + 
       6*G[{1 - 2*x}, z]*Log[16]*Log[1 + 2*x] - 6*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 + 2*x] + 72*G[{1 - 2*x}, z]*Log[x]*Log[1 + 2*x] - 
       72*G[{-1 + 2*x}, z]*Log[x]*Log[1 + 2*x] - 24*G[{-1, -1}, z]*
        Log[x*(1 + 2*x)] + 24*G[{-1, 1}, z]*Log[x*(1 + 2*x)] - 
       24*G[{-1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 36*G[{-1, -1 + 2*x}, z]*
        Log[x*(1 + 2*x)] + 12*G[{-1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{0, -1}, z]*Log[x*(1 + 2*x)] - 48*G[{0, 1}, z]*Log[x*(1 + 2*x)] - 
       24*G[{1, -1}, z]*Log[x*(1 + 2*x)] + 24*G[{1, 1}, z]*Log[x*(1 + 2*x)] - 
       12*G[{1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 36*G[{1, 1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 24*G[{1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       72*G[{1 - 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       36*G[{1 - 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       36*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] + 24*G[{-1 + 2*x}, z]*
        Log[2]*Log[x*(1 + 2*x)] + 36*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[x*(1 + 2*x)] - 36*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[x*(1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[x*(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[x*(1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*
        Log[x*(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*
        Log[x*(1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[2]*Log[2*x*(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[2*x*(1 + 2*x)] - 
       12*G[{-1, -1}, z]*Log[8*x*(1 + 2*x)] + 36*G[{-1, 1}, z]*
        Log[8*x*(1 + 2*x)] + 36*G[{-1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       12*G[{-1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] - 36*G[{1, -1}, z]*
        Log[8*x*(1 + 2*x)] + 12*G[{1, 1}, z]*Log[8*x*(1 + 2*x)] + 
       12*G[{1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 36*G[{1, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] + 12*G[{1 - 2*x, -1}, z]*Log[8*x*(1 + 2*x)] - 
       36*G[{1 - 2*x, 1}, z]*Log[8*x*(1 + 2*x)] - 
       36*G[{1 - 2*x, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       36*G[{-1 + 2*x, -1}, z]*Log[8*x*(1 + 2*x)] - 12*G[{-1 + 2*x, 1}, z]*
        Log[8*x*(1 + 2*x)] - 12*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] + 36*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 36*G[{1 - 2*x}, z]*Log[2]*Log[8*x*(1 + 2*x)] + 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[8*x*(1 + 2*x)] - 
       60*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] + 
       60*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[1 + 2*x]*Log[4 + 8*x] - 
       24*G[{-1 + 2*x}, z]*Log[1 + 2*x]*Log[4 + 8*x] - 
       12*G[{1 - 2*x}, z]*Log[2 - 2*x]*Log[-1 + (3 - 2*x)*x] + 
       12*G[{-1 + 2*x}, z]*Log[2 - 2*x]*Log[-1 + (3 - 2*x)*x] + 
       12*G[{1 - 2*x}, z]*Log[2*x]*Log[-1 + (3 - 2*x)*x] - 
       12*G[{-1 + 2*x}, z]*Log[2*x]*Log[-1 + (3 - 2*x)*x] + 
       12*G[{-1, -1}, z]*Log[x/2 + x^2] - 12*G[{-1, 1}, z]*Log[x/2 + x^2] + 
       12*G[{1, -1}, z]*Log[x/2 + x^2] - 12*G[{1, 1}, z]*Log[x/2 + x^2] - 
       12*G[{1 - 2*x, -1}, z]*Log[x/2 + x^2] + 12*G[{1 - 2*x, 1}, z]*
        Log[x/2 + x^2] - 12*G[{-1 + 2*x, -1}, z]*Log[x/2 + x^2] + 
       12*G[{-1 + 2*x, 1}, z]*Log[x/2 + x^2] + 12*G[{1 - 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 12*G[{-1 + 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 168*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 168*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 120*G[{1 - 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] + 120*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] - 48*G[{1 - 2*x}, z]*PolyLog[2, -1 - 2*x] + 
       48*G[{-1 + 2*x}, z]*PolyLog[2, -1 - 2*x] + 372*G[{1 - 2*x}, z]*
        PolyLog[2, 1 - 2*x] - 372*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] - 
       108*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       108*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       72*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] + 72*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - x] - 24*G[{1 - 2*x}, z]*PolyLog[2, -1/(2*x)] + 
       24*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 72*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 72*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] + 
       24*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] - 24*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/x] + 48*G[{1 - 2*x}, z]*PolyLog[2, -2*x] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, -2*x] + 228*G[{1 - 2*x}, z]*
        PolyLog[2, x] - 228*G[{-1 + 2*x}, z]*PolyLog[2, x] + 
       108*G[{1 - 2*x}, z]*PolyLog[2, x/(1 - x)] - 108*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 - x)] + 3*G[{-1}, z]*(5*Pi^2 + 
         8*G[{-1, -1}, -1 + 2*x] + 8*G[{-1, -1 + 2*x}, -1 + 2*x] - 
         8*G[{0, -1}, -1 + 2*x] + 8*G[{0, 1}, -1 + 2*x] + 
         8*G[{0, -1 - 2*x}, 1] - 8*G[{0, 1 + 2*x}, 1] + 
         8*G[{1, -1}, -1 + 2*x] - 24*G[{1, 1}, -1 + 2*x] + 
         8*G[{1, -1 + 2*x}, -1 + 2*x] + 16*G[{-1 - 2*x, 1}, 1] - 
         16*G[{-1 - 2*x, -1 - 2*x}, 1] + 8*G[{-1 - 2*x, 1 + 2*x}, 1] + 
         8*G[{1 - 2*x, -1}, -1 + 2*x] + 8*G[{1 - 2*x, -1 - 2*x}, 1] - 
         12*G[{-1}, -1 + 2*x]*Log[2] - 12*G[{1 - 2*x}, -1 + 2*x]*Log[2] + 
         2*Log[2]^2 + 26*Log[4]^2 + G[{-1}, -1 + 2*x]*Log[16] + 
         G[{1}, -1 + 2*x]*Log[16] + G[{1 - 2*x}, -1 + 2*x]*Log[16] - 
         Log[4]*Log[16] + Log[16]^2 + 2*G[{1}, -1 + 2*x]*Log[64] - 
         4*G[{-1}, -1 + 2*x]*Log[256] + 4*G[{1}, -1 + 2*x]*Log[256] - 
         Log[4]*Log[256] + Log[16]*Log[1 - 2*x] + 4*Log[2 - 2*x]*
          Log[3 - x^(-1) - 2*x] - 6*Log[4]*Log[1 - x] - 
         2*Log[64]*Log[1 - x] - 2*Log[256]*Log[1 - x] + 
         2*Log[4096]*Log[1 - x] + 2*Log[4 - 4*x]*Log[1 - x] + 
         4*Log[1 - x]^2 - Log[2 - 2*x]*Log[4/(-1 + x)^8] - 
         2*Log[1 - x]*Log[-16*(-1 + x)] - 12*G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] + 28*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 
         4*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] - 
         2*Log[16]*Log[(-1 + x)^2] + 2*Log[256]*Log[(-1 + x)^2] + 
         Log[(-1 + x)^2]^2 + 16*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
         32*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 10*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] - Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 
         4*Log[1 - x]*Log[x/32] - 16*G[{-1}, -1 + 2*x]*Log[x] - 
         8*G[{1}, -1 + 2*x]*Log[x] - 4*Log[2]*Log[x] - 2*Log[4]*Log[x] - 
         4*Log[8]*Log[x] + 4*Log[16]*Log[x] + 2*Log[64]*Log[x] + 
         2*Log[256]*Log[x] - 2*Log[4096]*Log[x] - 12*Log[1 - x]*Log[x] - 
         12*Log[x]^2 + 6*Log[128]*Log[2*x] + 4*Log[2 + (-1 + x)^(-1)]*
          Log[2*x] + 16*Log[4 - 2/x]*Log[2*x] - 16*Log[-2 + 2/x]*Log[2*x] - 
         4*Log[1 - 2*x]*Log[2*x] + 4*Log[x]*Log[2*x] - 
         Log[64]*Log[-4*(-1 + x)*x] - 8*Log[4*(-1 + x)^2]*
          Log[-4*(-1 + x)*x] - 4*Log[x]*Log[-2*(-1 + x)*x] - 
         16*Log[2]*Log[2*x^2] + 20*Log[x]*Log[16*x^2] + 
         2*Log[x]*Log[256*x^2] - 2*Log[x]*Log[4096*x^2] + 
         16*Log[2]*Log[1 + x] - 8*Log[2]*Log[4*(1 + x)^2] + 
         8*Log[1 + x]*Log[16*(1 + x)^2] - 2*Log[16]*Log[(2*x)/(-1 + 2*x)] - 
         5*Log[256]*Log[(2*x)/(-1 + 2*x)] + 4*Log[512]*
          Log[(2*x)/(-1 + 2*x)] - 16*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
         12*Log[x/(1 - x)]*Log[-1 + 2*x] - 4*Log[-4*(-1 + x)*x]*
          Log[-1 + 2*x] - 12*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] + 
         16*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] - 4*Log[-4*(-1 + x)*x]*
          Log[x*(-1 + 2*x)] + 2*Log[8]*Log[(2*x)/(1 + 2*x)] - 
         2*Log[256]*Log[(2*x)/(1 + 2*x)] + 2*Log[512]*Log[(2*x)/(1 + 2*x)] - 
         16*Log[x]*Log[(2*x)/(1 + 2*x)] + 4*Log[(2*x)/(-1 + 2*x)]*
          Log[(2*x)/(1 + 2*x)] + 4*Log[(2*x)/(1 + 2*x)]^2 - 
         2*Log[2]*Log[(2*(1 + x))/(1 + 2*x)] + 2*Log[8192]*
          Log[(2*(1 + x))/(1 + 2*x)] - 16*Log[1 + x]*
          Log[(2*(1 + x))/(1 + 2*x)] + Log[256]*Log[1 + 2*x] - 
         8*Log[x]*Log[1 + 2*x] - 8*Log[2]*Log[x*(1 + 2*x)] + 
         12*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] + 8*Log[(2*x)/(1 + 2*x)]*
          Log[x*(1 + 2*x)] + 8*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
         4*Log[2]*Log[2*x*(1 + 2*x)] + 4*Log[2]*Log[8*x*(1 + 2*x)] - 
         4*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
         16*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
         8*Log[1 + 2*x]*Log[4 + 8*x] - 4*Log[2 - 2*x]*Log[-1 + (3 - 2*x)*x] + 
         4*Log[2*x]*Log[-1 + (3 - 2*x)*x] + 4*Log[x]*Log[1 - 3*x + 2*x^2] - 
         24*PolyLog[2, 1 + 1/(2*(-1 + x))] - 8*PolyLog[2, -1 + x^(-1)] + 
         16*PolyLog[2, -1 - 2*x] + 44*PolyLog[2, 1 - 2*x] - 
         20*PolyLog[2, (2 - 2*x)^(-1)] - 24*PolyLog[2, 1 - x] - 
         8*PolyLog[2, -1/(2*x)] + 8*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, (-1 + x)/x] - 16*PolyLog[2, -2*x] + 28*PolyLog[2, x] + 
         20*PolyLog[2, x/(1 - x)] - 44*PolyLog[2, -1 + 2*x]) - 
       372*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 372*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + 2*x] + G[{1}, z]*(-15*Pi^2 - 
         24*G[{-1, -1}, -1 + 2*x] - 24*G[{-1, -1 + 2*x}, -1 + 2*x] + 
         24*G[{0, -1}, -1 + 2*x] - 24*G[{0, 1}, -1 + 2*x] - 
         24*G[{0, -1 - 2*x}, 1] + 24*G[{0, 1 + 2*x}, 1] - 
         24*G[{1, -1}, -1 + 2*x] + 72*G[{1, 1}, -1 + 2*x] - 
         24*G[{1, -1 + 2*x}, -1 + 2*x] - 48*G[{-1 - 2*x, 1}, 1] + 
         48*G[{-1 - 2*x, -1 - 2*x}, 1] - 24*G[{-1 - 2*x, 1 + 2*x}, 1] - 
         24*G[{1 - 2*x, -1}, -1 + 2*x] - 24*G[{1 - 2*x, -1 - 2*x}, 1] + 
         36*G[{-1}, -1 + 2*x]*Log[2] + 36*G[{1 - 2*x}, -1 + 2*x]*Log[2] - 
         6*Log[2]^2 - 6*G[{-1}, -1 + 2*x]*Log[4] - 6*G[{1}, -1 + 2*x]*
          Log[4] - 6*G[{1 - 2*x}, -1 + 2*x]*Log[4] - 78*Log[4]^2 - 
         6*Log[4]*Log[16] - 6*G[{1}, -1 + 2*x]*Log[64] + Log[16]*Log[64] + 
         12*G[{-1}, -1 + 2*x]*Log[256] - 12*G[{1}, -1 + 2*x]*Log[256] + 
         Log[64]*Log[256] - 6*Log[4]*Log[1 - 2*x] - 12*Log[2 - 2*x]*
          Log[3 - x^(-1) - 2*x] + 18*Log[4]*Log[1 - x] + 
         6*Log[64]*Log[1 - x] + 6*Log[256]*Log[1 - x] - 
         6*Log[4096]*Log[1 - x] - 6*Log[4 - 4*x]*Log[1 - x] - 
         12*Log[1 - x]^2 + 3*Log[2 - 2*x]*Log[4/(-1 + x)^8] + 
         6*Log[1 - x]*Log[-16*(-1 + x)] + 36*G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] - 84*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] + 
         12*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] + 
         6*Log[16]*Log[(-1 + x)^2] - 6*Log[256]*Log[(-1 + x)^2] - 
         3*Log[(-1 + x)^2]^2 - 48*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 
         96*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 30*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + 3*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
         12*Log[1 - x]*Log[x/32] + 48*G[{-1}, -1 + 2*x]*Log[x] + 
         24*G[{1}, -1 + 2*x]*Log[x] + 6*Log[4]*Log[x] + 12*Log[8]*Log[x] - 
         12*Log[16]*Log[x] - 4*Log[64]*Log[x] - 6*Log[256]*Log[x] + 
         6*Log[4096]*Log[x] + 36*Log[1 - x]*Log[x] + 36*Log[x]^2 - 
         18*Log[128]*Log[2*x] - 12*Log[2 + (-1 + x)^(-1)]*Log[2*x] - 
         48*Log[4 - 2/x]*Log[2*x] + 48*Log[-2 + 2/x]*Log[2*x] + 
         12*Log[1 - 2*x]*Log[2*x] - 12*Log[x]*Log[2*x] + 
         3*Log[64]*Log[-4*(-1 + x)*x] + 24*Log[4*(-1 + x)^2]*
          Log[-4*(-1 + x)*x] + 12*Log[x]*Log[-2*(-1 + x)*x] + 
         48*Log[2]*Log[2*x^2] - 60*Log[x]*Log[16*x^2] - 
         6*Log[x]*Log[256*x^2] + 6*Log[x]*Log[4096*x^2] - 
         48*Log[2]*Log[1 + x] + 24*Log[2]*Log[4*(1 + x)^2] - 
         24*Log[1 + x]*Log[16*(1 + x)^2] + 6*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
         15*Log[256]*Log[(2*x)/(-1 + 2*x)] - 12*Log[512]*
          Log[(2*x)/(-1 + 2*x)] + 48*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
         36*Log[x/(1 - x)]*Log[-1 + 2*x] + 12*Log[-4*(-1 + x)*x]*
          Log[-1 + 2*x] + 36*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] - 
         48*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 12*Log[-4*(-1 + x)*x]*
          Log[x*(-1 + 2*x)] - 6*Log[8]*Log[(2*x)/(1 + 2*x)] + 
         6*Log[256]*Log[(2*x)/(1 + 2*x)] - 6*Log[512]*Log[(2*x)/(1 + 2*x)] + 
         48*Log[x]*Log[(2*x)/(1 + 2*x)] - 12*Log[(2*x)/(-1 + 2*x)]*
          Log[(2*x)/(1 + 2*x)] - 12*Log[(2*x)/(1 + 2*x)]^2 + 
         6*Log[2]*Log[(2*(1 + x))/(1 + 2*x)] - 6*Log[8192]*
          Log[(2*(1 + x))/(1 + 2*x)] + 48*Log[1 + x]*
          Log[(2*(1 + x))/(1 + 2*x)] - 6*Log[16]*Log[1 + 2*x] + 
         24*Log[x]*Log[1 + 2*x] + 24*Log[2]*Log[x*(1 + 2*x)] - 
         36*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 24*Log[(2*x)/(1 + 2*x)]*
          Log[x*(1 + 2*x)] - 24*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
         12*Log[2]*Log[2*x*(1 + 2*x)] - 12*Log[2]*Log[8*x*(1 + 2*x)] + 
         12*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] + 
         48*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] + 
         24*Log[1 + 2*x]*Log[4 + 8*x] + 12*Log[2 - 2*x]*
          Log[-1 + (3 - 2*x)*x] - 12*Log[2*x]*Log[-1 + (3 - 2*x)*x] - 
         12*Log[x]*Log[1 - 3*x + 2*x^2] + 72*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         24*PolyLog[2, -1 + x^(-1)] - 48*PolyLog[2, -1 - 2*x] - 
         132*PolyLog[2, 1 - 2*x] + 60*PolyLog[2, (2 - 2*x)^(-1)] + 
         72*PolyLog[2, 1 - x] + 24*PolyLog[2, -1/(2*x)] - 
         24*PolyLog[2, 1/(2*x)] - 24*PolyLog[2, (-1 + x)/x] + 
         48*PolyLog[2, -2*x] - 84*PolyLog[2, x] - 60*PolyLog[2, x/(1 - x)] + 
         132*PolyLog[2, -1 + 2*x])))/(1536*(1 + p2)^(3/2)))/4, 
 ((4*(p2 - 4*(-1 + x)*x)*(-18*p2^2 + p2*(-21 - 58*x + 47*x^2) + 
      2*x*(-39 + 64*x - 81*x^2 + 56*x^3) + 
      3*(3*p2^2 + p2*(3 + 10*x - 8*x^2) - 4*x*(-3 + 5*x - 6*x^2 + 4*x^3))*
       Log[4*(-1 + x)^2]))/(1 + p2) + 
   (12*x*(-(p2^2*(-2 + x)) + 4*(-1 + x)^2*x*(1 + 4*x^2) + 
      p2*(2 + 2*x - 4*x^3))*(G[{-1}, z] + G[{1}, z] - Log[4] - 
      2*Log[(-1 + x)^2] + Log[x^2]))/(1 + p2) + 
   (9*((2*(p2^3*(-2 + 20*x) + 8*(-1 + x)^2*x^2*(11 + 32*x^2) + 
         p2^2*(1 + 38*x + 57*x^2 - 70*x^3) + 4*p2*x*(11 + 8*x + 20*x^2 - 
           65*x^3 + 26*x^4))*(G[{-1}, z] - G[{1}, z]))/9 - 
      ((p2 - 4*(-1 + x)*x)^2*(p2*(2 + x) + 2*(1 + x^2))*
        (4*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 
         4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 4*G[{1, 1}, z] + 
         4*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 
         2*G[{-1 + 2*x, -1}, z] - 4*G[{-1 + 2*x, 1}, z] - G[{-1}, z]*Log[4] + 
         G[{1}, z]*Log[4] - G[{1 - 2*x}, z]*Log[4] + G[{-1 + 2*x}, z]*
          Log[4] - 2*G[{-1}, z]*Log[(-1 + x)^2] + 2*G[{1}, z]*
          Log[(-1 + x)^2] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
         2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 4*G[{-1}, z]*
          Log[4*(-1 + x)^2] - 4*G[{1}, z]*Log[4*(-1 + x)^2] + 
         G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*
          Log[x^2] - G[{-1 + 2*x}, z]*Log[x^2]))/3))/(1 + p2)^(3/2))/
  (2304*(-1 + x)*(p2 - 4*(-1 + x)*x)^2)}


==> results-offshell/rex01fin-landau.m <==
(* Created by Wolfram Mathematica 8.0 : www.wolfram.com *)
{(15*p2^2 + p2*(-10 + 98*x - 59*x^2) - 2*x*(25 - 104*x + 63*x^2 + 16*x^3))/
   (128*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) + 
  ((-256*(1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 + 
     2*p2^4*(-2*Sqrt[1 + p2] + (2 + 2*Sqrt[1 + p2] - 5*x)*x) - 
     8*p2*(-1 + x)^2*x^3*(-45 - 17*Sqrt[1 + p2] + 
       4*x*(6 - 3*Sqrt[1 + p2] + (7 + 4*Sqrt[1 + p2])*x)) + 
     p2^3*x*(19 - 40*Sqrt[1 + p2] + x*(-48 + 84*Sqrt[1 + p2] + 
         (49 - 44*Sqrt[1 + p2] - 34*x)*x)) + 4*p2^2*(-1 + x)*x^2*
      (-31 + 21*Sqrt[1 + p2] + x*(37 - 64*Sqrt[1 + p2] + 
         x*(-13 + 42*Sqrt[1 + p2] + 22*x))))*G[{-1}, z])/
   (256*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((-256*(-1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 + 
     2*p2^4*(-2*Sqrt[1 + p2] + x*(-2 + 2*Sqrt[1 + p2] + 5*x)) - 
     8*p2*(-1 + x)^2*x^3*(45 - 17*Sqrt[1 + p2] + 
       4*x*(-3*(2 + Sqrt[1 + p2]) + (-7 + 4*Sqrt[1 + p2])*x)) - 
     4*p2^2*(-1 + x)*x^2*(-31 - 21*Sqrt[1 + p2] + 
       x*(37 + 64*Sqrt[1 + p2] + x*(-13 - 42*Sqrt[1 + p2] + 22*x))) + 
     p2^3*x*(-19 - 40*Sqrt[1 + p2] + x*(48 + 84*Sqrt[1 + p2] + 
         x*(-49 - 44*Sqrt[1 + p2] + 34*x))))*G[{1}, z])/
   (256*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) - 
  ((4*(-1 + Sqrt[1 + p2])*x^2 + p2^2*(Sqrt[1 + p2] + 3*x) + 
     p2*x*(5 - Sqrt[1 + p2] + 2*Sqrt[1 + p2]*x))*G[{-1 - 2*x}, z])/
   (64*p2*(1 + p2)^(3/2)*x) + 
  ((-(p2^2*(Sqrt[1 + p2] - 3*x)) - 4*(1 + Sqrt[1 + p2])*x^2 + 
     p2*x*(5 + Sqrt[1 + p2] - 2*Sqrt[1 + p2]*x))*G[{1 + 2*x}, z])/
   (64*p2*(1 + p2)^(3/2)*x) - 
  ((9*p2^4 - 256*(-1 + x)^3*x^3 + p2^3*(3 + 82*x - 70*x^2) + 
     4*p2*(-1 + x)^2*x^2*(61 + 4*x*(3 + 4*x)) + 2*p2^2*(-1 + x)*x*
      (-27 + 2*x*(-52 + 33*x)))*Log[2])/(64*p2*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)^2) + ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] + 
     G[{1}, z]*Log[16]))/(128*(1 + p2)^(3/2)*(-1 + x)) - 
  ((-6 - 12*p2 + 3*p2^2 + 16*x + 29*p2*x - 2*p2^2*x - 6*x^2 - 10*p2*x^2 + 
     2*p2^2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - 
     G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(256*(1 + p2)^(5/2)*(-1 + x)) - 
  ((2*p2^2 - p2^3 + 2*p2*x - 8*p2^2*x + p2^3*x - 12*x^2 - 26*p2*x^2 + 
     7*p2^2*x^2 + 20*x^3 + 37*p2*x^3 - 2*p2^2*x^3 - 12*x^4 - 18*p2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] + 
     G[{1}, z]*Log[16]))/(256*(1 + p2)^(5/2)*(-1 + x)*x^2) - 
  ((p2^3*(2 + 8*x) - 16*(-1 + x)^2*x^2*(-4 + 3*x*(1 + 6*x)) + 
     p2^2*(4 + x*(19 + (13 - 50*x)*x)) + 4*p2*(-1 + x)*x*
      (-8 + x*(-5 + x*(17 + 30*x))))*Log[1 - x])/
   (64*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((-(p2^3*(-2 + x)) + p2^2*(4 + (11 - 41*x)*x) + 
     8*p2*(-1 + x)*x*(-4 + x*(5 + x*(17 + 9*x))) - 
     16*(-1 + x)^2*x^2*(-4 + x*(12 + x*(9 + 10*x))))*Log[(-1 + x)^2])/
   (128*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) - 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] - G[{-1, 1}, z] + 
     G[{1, -1}, z] - G[{1, 1}, z] - G[{-1}, z]*Log[(-1 + x)^2] + 
     G[{1}, z]*Log[(-1 + x)^2]))/(128*(1 + p2)^(3/2)*(-1 + x)) - 
  ((-4*p2 - 4*x + p2*x)*(2*G[{-1, -1}, z] - 2*G[{1, 1}, z] - 
     2*G[{1 - 2*x, -1}, z] + 2*G[{-1 + 2*x, 1}, z] + G[{1 - 2*x}, z]*Log[4] - 
     G[{-1 + 2*x}, z]*Log[4] + 2*G[{1}, z]*Log[8] + 2*G[{1}, z]*Log[16] + 
     G[{-1}, z]*Log[64] - 2*G[{1}, z]*Log[64] - G[{-1}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2]))/
   (256*(1 + p2)^(3/2)) - ((2*p2^3 + 16*p2^2*x - 3*p2^3*x + 32*p2*x^2 - 
     28*p2^2*x^2 + 5*p2^3*x^2 - 32*x^3 - 80*p2*x^3 + 36*p2^2*x^3 + 
     2*p2^3*x^3 + 192*x^4 + 160*p2*x^4 + 4*p2^2*x^4 - 288*x^5 - 96*p2*x^5 - 
     16*p2^2*x^5 + 192*x^6 - 48*p2*x^6 - 128*x^7 + 32*p2*x^7 + 64*x^8)*
    (2*G[{1 - 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2]))/
   (256*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)^2) + 
  (-Pi^2 - 6*G[{-1, -1}, z] - 6*G[{-1, 1}, z] - 6*G[{1, -1}, z] - 
    6*G[{1, 1}, z] - 3*Log[4]^2 - 6*G[{-1}, z]*Log[4*(-1 + x)^2] - 
    6*G[{1}, z]*Log[4*(-1 + x)^2] - 3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/
   (768*(1 + p2)) + ((-2*p2^2 - 2*p2^3 - 16*p2*x - 25*p2^2*x + 2*p2^3*x - 
     32*x^2 - 88*p2*x^2 + 37*p2^2*x^2 - 64*x^3 + 232*p2*x^3 - 14*p2^2*x^3 + 
     336*x^4 - 176*p2*x^4 - 384*x^5 + 48*p2*x^5 + 176*x^6 - 32*x^7)*
    (5*Pi^2 + 12*Log[4]^2 + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (768*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)^2) + 
  (x*(G[{-1, -1}, z] + G[{-1, 1}, z] + G[{1, -1}, z] + G[{1, 1}, z] + 
     G[{-1}, z]*Log[4*(-1 + x)^2] + G[{1}, z]*Log[4*(-1 + x)^2] + 
     (Pi^2 + 3*Log[4]^2 + 3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/6))/
   (128*(1 + p2)*(-1 + x)) + 
  (((1 + p2 - x - p2*x)^(-1) + (8*x + 6*p2*x)/(p2 + p2^2) + 
     (5*p2*x)/(p2 - 4*(-1 + x)*x)^2 + (5*x + p2*(-2 + 9*x))/
      ((1 + p2)*(p2 - 4*(-1 + x)*x)))*Log[x])/64 + 
  ((2*p2 - 2*x + 3*p2*x + 8*x^2 - 6*p2*x^2 + 2*x^3 + 4*p2*x^3)*
    (2*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 2*G[{1, 1}, z] + 2*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     2*G[{-1}, z]*Log[16] - G[{1}, z]*Log[256] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 3*G[{-1}, z]*Log[x^2] - 
     3*G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)*x) + 
  ((2*p2^2 + 8*p2*x - 5*p2^2*x - 24*p2*x^2 + 4*p2^2*x^2 + 8*x^3 + 24*p2*x^3 + 
     p2^2*x^3 - 16*x^4 + 4*p2*x^4 + 8*x^5 - 12*p2*x^5)*
    (2*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 2*G[{1, 1}, z] + 2*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     2*G[{-1}, z]*Log[16] - G[{1}, z]*Log[256] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 3*G[{-1}, z]*Log[x^2] - 
     3*G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2*x*
    (p2 + 4*x - 4*x^2)) - ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*
    (2*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 2*G[{1, 1}, z] + 2*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     2*G[{-1}, z]*Log[16] - G[{1}, z]*Log[256] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((2*p2 - 2*x + 3*p2*x + 8*x^2 - 6*p2*x^2 + 2*x^3 + 4*p2*x^3)*
    (6*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 6*G[{1, 1}, z] + 6*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 6*G[{-1 + 2*x, 1}, z] - 
     2*G[{-1}, z]*Log[16] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{1}, z]*Log[256] + G[{-1}, z]*Log[4096] - 
     G[{1}, z]*Log[4096] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)*x) + 
  ((-2*p2^4 + p2^5 - 4*p2^2*x - 19*p2^3*x + 21*p2^4*x - 2*p2^5*x - 
     32*p2*x^2 - 22*p2^2*x^2 + 191*p2^3*x^2 - 34*p2^4*x^2 + p2^5*x^2 - 
     64*x^3 + 256*p2*x^3 + 680*p2^2*x^3 - 357*p2^3*x^3 + 11*p2^4*x^3 + 
     608*x^4 + 64*p2*x^4 - 2062*p2^2*x^4 + 97*p2^3*x^4 + 6*p2^4*x^4 - 
     1984*x^5 - 2480*p2*x^5 + 2152*p2^2*x^5 + 230*p2^3*x^5 - 4*p2^4*x^5 + 
     3200*x^6 + 5392*p2*x^6 - 424*p2^2*x^6 - 176*p2^3*x^6 - 2816*x^7 - 
     5104*p2*x^7 - 672*p2^2*x^7 + 32*p2^3*x^7 + 1312*x^8 + 2320*p2*x^8 + 
     416*p2^2*x^8 - 256*x^9 - 416*p2*x^9 - 64*p2^2*x^9)*
    (4*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 4*G[{1, 1}, z] + 4*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 4*G[{-1 + 2*x, 1}, z] - 
     2*G[{-1}, z]*Log[2] + 2*G[{1}, z]*Log[2] - 2*G[{1 - 2*x}, z]*Log[2] + 
     2*G[{-1 + 2*x}, z]*Log[2] - 2*G[{-1}, z]*Log[(-1 + x)^2] + 
     2*G[{1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 4*G[{-1}, z]*Log[4*(-1 + x)^2] - 
     4*G[{1}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x^2*
    (p2 + 4*x - 4*x^2)^2) - 
  ((-2*p2^2 + p2^3 - 2*p2*x + 6*p2^2*x + 10*x^2 + 25*p2*x^2 + 2*p2^2*x^2 - 
     22*x^3 - 28*p2*x^3)*(2*G[{-1, -1}, z] - 2*G[{1, 1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - G[{1 - 2*x}, z]*Log[4] + 
     G[{-1 + 2*x}, z]*Log[4] + 2*G[{-1}, z]*Log[8] + 2*G[{1}, z]*Log[8] + 
     2*G[{1}, z]*Log[16] - 2*G[{1}, z]*Log[64] - G[{-1}, z]*Log[256] - 
     G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(5/2)*x^2) - 
  ((2*p2^2 + 8*p2*x - 5*p2^2*x - 24*p2*x^2 + 4*p2^2*x^2 + 8*x^3 + 24*p2*x^3 + 
     p2^2*x^3 - 16*x^4 + 4*p2*x^4 + 8*x^5 - 12*p2*x^5)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - G[{-1}, z]*Log[x^2] + 
     G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2*x*
    (p2 + 4*x - 4*x^2)) + ((-32*p2^2 - 32*p2^3 - 256*p2*x - 400*p2^2*x + 
     32*p2^3*x - 512*x^2 - 1408*p2*x^2 + 592*p2^2*x^2 - 1024*x^3 + 
     3712*p2*x^3 - 224*p2^2*x^3 + 5376*x^4 - 2816*p2*x^4 - 6144*x^5 + 
     768*p2*x^5 + 2816*x^6 - 512*x^7)*(8*G[{-1, -1}, -1 + 2*x] + 
     4*G[{-1, -1}, z] - 4*G[{-1, 1}, -1 + 2*x] - 2*G[{-1, 1}, z] - 
     8*G[{-1, -1 + 2*x}, -1 + 2*x] - 12*G[{0, -1}, -1 + 2*x] + 
     12*G[{0, 1}, -1 + 2*x] + 8*G[{1, -1}, -1 + 2*x] - 2*G[{1, -1}, z] - 
     16*G[{1, 1}, -1 + 2*x] + 4*G[{1, 1}, z] + 
     16*G[{1, -1 + 2*x}, -1 + 2*x] + 8*G[{1 - 2*x, -1}, -1 + 2*x] + 
     4*G[{1 - 2*x, -1}, z] - 4*G[{1 - 2*x, 1}, -1 + 2*x] - 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, 1}, z] - 
     6*G[{-1}, -1 + 2*x]*Log[2] - 2*G[{-1}, z]*Log[2] - 2*G[{1}, z]*Log[2] - 
     6*G[{1 - 2*x}, -1 + 2*x]*Log[2] - 2*G[{1 - 2*x}, z]*Log[2] - 
     2*G[{-1 + 2*x}, z]*Log[2] + G[{-1}, -1 + 2*x]*Log[4] + 
     G[{1}, -1 + 2*x]*Log[4] + G[{1 - 2*x}, -1 + 2*x]*Log[4] + 
     G[{1}, -1 + 2*x]*Log[64] - 2*G[{-1}, z]*Log[(1 - x)^2] - 
     2*G[{1}, z]*Log[(1 - x)^2] - 2*G[{1 - 2*x}, z]*Log[(1 - x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[(1 - x)^2] - 4*G[{-1}, -1 + 2*x]*
      Log[(-1 + x)^2] + 8*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 
     4*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] + 8*G[{-1}, -1 + 2*x]*
      Log[4*(-1 + x)^2] + 4*G[{-1}, z]*Log[4*(-1 + x)^2] - 
     16*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 4*G[{1}, z]*Log[4*(-1 + x)^2] + 
     2*G[{-1}, -1 + 2*x]*Log[x^2] + G[{-1}, z]*Log[x^2] - 
     4*G[{1}, -1 + 2*x]*Log[x^2] + G[{1}, z]*Log[x^2] + 
     2*G[{1 - 2*x}, -1 + 2*x]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(4096*(1 + p2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)^2) + ((-1 + 5*x + p2*x - 5*x^2 + x^3)*
    (4*G[{-1, -1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] - 4*G[{1, 1}, z] - 
     2*G[{-1 - 2*x, -1}, z] + 4*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 
     2*G[{-1 + 2*x, -1}, z] - 4*G[{-1 + 2*x, 1}, z] + 2*G[{1 + 2*x, 1}, z] + 
     2*G[{-1 - 2*x}, z]*Log[2] + 2*G[{1 - 2*x}, z]*Log[2] + 
     2*G[{-1 + 2*x}, z]*Log[2] - 2*G[{1 + 2*x}, z]*Log[2] - 
     2*G[{1 - 2*x}, z]*Log[4] - 2*G[{-1}, z]*Log[16] + 2*G[{1}, z]*Log[16] + 
     2*G[{-1}, z]*Log[64] - 2*G[{1}, z]*Log[64] + 
     2*G[{-1}, z]*Log[(-1 + x)^2] - 2*G[{1}, z]*Log[(-1 + x)^2] - 
     2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2] - G[{1 + 2*x}, z]*Log[x^2]))/
   (256*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-2*p2^2 + p2^3 - p2*x + 11*p2^2*x - 2*p2^3*x + 13*x^2 + 26*p2*x^2 - 
     18*p2^2*x^2 + p2^3*x^2 - 39*x^3 - 68*p2*x^3 + 11*p2^2*x^3 + 39*x^4 + 
     61*p2*x^4 - 3*p2^2*x^4 - 13*x^5 - 19*p2*x^5)*
    (2*G[{-1, 1}, z] - 2*G[{1, -1}, z] + 2*G[{-1 - 2*x, -1}, z] - 
     2*G[{1 + 2*x, 1}, z] - G[{-1}, z]*Log[4] + G[{1}, z]*Log[4] - 
     G[{-1 - 2*x}, z]*Log[4] + G[{1 + 2*x}, z]*Log[4] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] + 
     G[{1 + 2*x}, z]*Log[x^2]))/(256*(1 + p2)^(5/2)*(-1 + x)^2*x^2) - 
  ((-2*p2^2 + p2^3 + 12*p2^2*x - 2*p2^3*x + 14*x^2 + 24*p2*x^2 - 
     21*p2^2*x^2 + p2^3*x^2 - 38*x^3 - 64*p2*x^3 + 14*p2^2*x^3 + 30*x^4 + 
     50*p2*x^4 - 5*p2^2*x^4 - 6*x^5 - 12*p2*x^5)*(4*G[{-1 - 2*x, -1}, z] - 
     4*G[{1 + 2*x, 1}, z] - G[{-1 - 2*x}, z]*Log[16] + 
     G[{1 + 2*x}, z]*Log[16] - 2*G[{-1 - 2*x}, z]*Log[x^2] + 
     2*G[{1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x^2) + 
  ((-2*p2 - 8*x + 3*p2*x + 18*x^2 - 8*x^3)*(Pi^2 + 12*Log[x^2]^2 + 
     48*Log[2]*Log[2*x^2]))/(768*(1 + p2)*(p2 + 4*x - 4*x^2)) - 
  ((-6*p2^2 + 5*p2^3 - 48*p2*x + 40*p2^2*x - 10*p2^3*x - 64*x^2 + 
     192*p2*x^2 - 88*p2^2*x^2 + 2*p2^3*x^2 + 192*x^3 - 336*p2*x^3 + 
     72*p2^2*x^3 - 128*x^4 + 352*p2*x^4 - 16*p2^2*x^4 - 64*x^5 - 192*p2*x^5 + 
     64*x^6 + 32*p2*x^6)*(4*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 
     4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 4*G[{1, 1}, z] + 
     2*G[{1 - 2*x, -1}, z] - 4*G[{1 - 2*x, 1}, z] + 4*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] - 2*G[{-1}, z]*Log[2] + 2*G[{1}, z]*Log[2] + 
     2*G[{1 - 2*x}, z]*Log[2] - 2*G[{-1 + 2*x}, z]*Log[2] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[x^2] + 2*G[{1}, z]*Log[x^2] + 
     2*G[{1 - 2*x}, z]*Log[x^2] - 2*G[{-1 + 2*x}, z]*Log[x^2] + 
     4*G[{-1}, z]*Log[4*x^2] - 4*G[{1}, z]*Log[4*x^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) + 
  ((-2 - 2*p2 - 2*x + p2*x + 4*x^2)*(6*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 
     4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 6*G[{1, 1}, z] + 
     2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + G[{-1}, z]*Log[4*(-1 + x)^2] - 
     G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(256*(1 + p2)^(3/2)*(-1 + x)) - 
  ((-4 - 5*p2 - 4*x + 4*p2*x + 4*x^2)*(6*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 
     4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 6*G[{1, 1}, z] + 
     2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + G[{-1}, z]*Log[4*(-1 + x)^2] - 
     G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)) - 
  ((-2*p2^2 + 6*p2^3 - 16*p2*x + 44*p2^2*x - 11*p2^3*x + 144*p2*x^2 - 
     106*p2^2*x^2 + 2*p2^3*x^2 - 368*p2*x^3 + 76*p2^2*x^3 + 32*x^4 + 
     384*p2*x^4 - 16*p2^2*x^4 - 128*x^5 - 176*p2*x^5 + 160*x^6 + 32*p2*x^6 - 
     64*x^7)*(2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     G[{1 - 2*x}, z]*Log[4*x^2] + G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (256*(1 + p2)^(3/2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) + 
  ((2*p2^2 - p2^3 - 10*p2^2*x + p2^3*x - 14*x^2 - 24*p2*x^2 + 11*p2^2*x^2 + 
     24*x^3 + 41*p2*x^3 - 2*p2^2*x^3 - 6*x^4 - 10*p2*x^4 + 2*p2^2*x^4)*
    (2*G[{0, -1}, z] - 2*G[{0, 1}, z] - 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] + 2*G[{-1 + 2*x, 1}, z] - 
     2*G[{1}, z]*Log[4] + G[{-1}, z]*Log[16] + 2*G[{-1}, z]*Log[(-1 + x)^2] - 
     2*G[{1}, z]*Log[(-1 + x)^2] - 3*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     3*G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1}, z]*Log[x^2] + 
     G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] - 
     G[{1 - 2*x}, z]*Log[4*x^2] + G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (256*(1 + p2)^(5/2)*(-1 + x)*x^2) - 
  ((-2*p2^2 - 2*p2^3 - 16*p2*x - 24*p2^2*x + 2*p2^3*x - 32*x^2 - 80*p2*x^2 + 
     37*p2^2*x^2 - 48*x^3 + 224*p2*x^3 - 14*p2^2*x^3 + 304*x^4 - 176*p2*x^4 - 
     368*x^5 + 48*p2*x^5 + 176*x^6 - 32*x^7)*(2*G[{-1, -1}, -1 + 2*x] - 
     2*G[{-1, 1}, -1 + 2*x] - 6*G[{-1, -1 + 2*x}, -1 + 2*x] - 
     4*G[{0, -1}, -1 + 2*x] + 4*G[{0, 1}, -1 + 2*x] + 
     2*G[{1, -1}, -1 + 2*x] - 2*G[{1, 1}, -1 + 2*x] + 
     6*G[{1, -1 + 2*x}, -1 + 2*x] + 2*G[{1 - 2*x, -1}, -1 + 2*x] + 
     2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, -1 + 2*x] - 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] + 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, -1 + 2*x]*Log[256] - G[{1}, -1 + 2*x]*Log[256] + 
     G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] - 3*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] + Log[16]*Log[(-1 + x)^2] + 
     Log[(-1 + x)^2]^2 + G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 3*G[{-1}, -1 + 2*x]*Log[x^2] - 
     G[{1}, -1 + 2*x]*Log[x^2] + G[{1 - 2*x}, -1 + 2*x]*Log[x^2] - 
     Log[16]*Log[x^2] - Log[x^2]^2 - G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(128*(1 + p2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)^2) + 
  ((-24*p2^2 - 42*p2^3 - 18*p2^4 - 192*p2*x - 360*p2^2*x - 45*p2^3*x + 
     27*p2^4*x - 384*x^2 - 672*p2*x^2 + 1020*p2^2*x^2 + 484*p2^3*x^2 + 
     8*p2^4*x^2 + 256*x^3 + 4176*p2*x^3 + 760*p2^2*x^3 - 440*p2^3*x^3 + 
     3264*x^4 - 3744*p2*x^4 - 3136*p2^2*x^4 + 96*p2^3*x^4 - 7040*x^5 - 
     3984*p2*x^5 + 2288*p2^2*x^5 + 5184*x^6 + 8256*p2*x^6 - 512*p2^2*x^6 - 
     1280*x^7 - 4864*p2*x^7 + 1024*p2*x^8)*(G[{-1, -1}, z] - G[{-1, 1}, z] - 
     2*G[{0, -1}, z] + 2*G[{0, 1}, z] + G[{1, -1}, z] - G[{1, 1}, z] + 
     2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2] + G[{-1}, z]*Log[16*x^2] - 
     G[{1}, z]*Log[16*x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)^2) + 
  (x*(8*p2^2 + 3*p2^3 - 32*x + 8*p2*x + 4*p2^2*x + 160*x^2 + 56*p2*x^2 - 
     8*p2^2*x^2 - 224*x^3 - 112*p2*x^3 + 96*x^4 + 48*p2*x^4)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[4*x^2] + 
     2*G[{1}, z]*Log[4*x^2] + G[{-1}, z]*Log[16*x^2] - 
     G[{1}, z]*Log[16*x^2] - G[{1 - 2*x}, z]*Log[16*x^2] + 
     G[{-1 + 2*x}, z]*Log[16*x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)*
    (p2 + 4*x - 4*x^2)^2) - 
  (x*(8*p2^2 + 3*p2^3 - 32*x + 8*p2*x + 4*p2^2*x + 160*x^2 + 56*p2*x^2 - 
     8*p2^2*x^2 - 224*x^3 - 112*p2*x^3 + 96*x^4 + 48*p2*x^4)*
    (2*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 2*G[{1, 1}, z] + 2*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*x^2] - 2*G[{1}, z]*Log[4*x^2] + 
     2*G[{1 - 2*x}, z]*Log[4*x^2] - 2*G[{-1 + 2*x}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] - 
     G[{1 - 2*x}, z]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) + 
  ((-96*p2^2 - 768*p2*x + 56*p2^2*x - 1408*x^2 + 1376*p2*x^2 + 16*p2^2*x^2 + 
     3840*x^3 - 672*p2*x^3 - 3456*x^4 + 64*p2*x^4 + 1024*x^5)*
    (-Pi^2 - 6*G[{-1, -1}, z] - 6*G[{-1, 1}, z] - 6*G[{1, -1}, z] - 
     6*G[{1, 1}, z] - 3*Log[4]^2 - 6*G[{-1}, z]*Log[4*x^2] - 
     6*G[{1}, z]*Log[4*x^2] - 3*Log[x^2]*Log[16*x^2]))/
   (6144*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((1 + 4*x)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)) - 
  ((-4*p2 - 4*p2^2 - 16*x - 16*p2*x + 4*p2^2*x + 16*x^2 + 33*p2*x^2 + 8*x^3 - 
     12*p2*x^3 - 8*x^5)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
     6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((-2*p2 - 8*x + 3*p2*x + 18*x^2 - 8*x^3)*(Pi^2 + 48*Log[2]^2 + 
     12*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)*(p2 + 4*x - 4*x^2)) - 
  ((2*p2^2 + 16*p2*x - 2*p2^2*x + 24*x^2 - 42*p2*x^2 + p2^2*x^2 - 88*x^3 + 
     46*p2*x^3 + 136*x^4 - 20*p2*x^4 - 104*x^5 + 32*x^6)*
    (Pi^2 + 48*Log[2]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (384*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) - 
  ((p2^2 + 8*p2*x - 6*p2^2*x + 32*x^2 - 32*p2*x^2 + 4*p2^2*x^2 - 128*x^3 + 
     24*p2*x^3 + 160*x^4 - 64*x^5)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) - 
  ((-1 - p2 - x + p2*x + 3*x^2)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(1 + x)^2]*Log[16*(1 + x)^2]))/(384*(1 + p2)*(-1 + x)*x) - 
  ((p2^2 - p2*x + 2*(2 + p2)*x^2)*Log[1 + 2*x])/(32*p2*(1 + p2)*x) - 
  ((4 + 8*p2 + 4*p2^2 + 8*x + 8*p2*x + p2*x^2)*(G[{-1, -1}, z] - 
     G[{-1, 1}, z] - G[{-1, -1 - 2*x}, z] + G[{-1, 1 + 2*x}, z] - 
     G[{1, -1}, z] + G[{1, 1}, z] + G[{1, -1 - 2*x}, z] - 
     G[{1, 1 + 2*x}, z] + G[{-x, 1}, z] - G[{-x, -1 - 2*x}, z] + 
     G[{x, -1}, z] - G[{x, 1 + 2*x}, z] - G[{-x}, z]*Log[1 + 2*x] - 
     G[{x}, z]*Log[1 + 2*x]))/(128*(1 + p2)^2*x) - 
  ((16 + 32*p2 + 16*p2^2 + 48*x - 67*p2*x - 19*p2^2*x - 200*x^2 - 
     130*p2*x^2 + 6*p2^2*x^2 + 136*x^3 + 232*p2*x^3 - 64*p2*x^4)*
    (G[{-1, -1}, z] - G[{-1, 1 + 2*x}, z] - G[{1, 1}, z] + 
     G[{1, -1 - 2*x}, z] + G[{-x, 1}, z] - G[{-x, -1 - 2*x}, z] - 
     G[{x, -1}, z] + G[{x, 1 + 2*x}, z] - G[{-1}, z]*Log[1 + 2*x] + 
     G[{1}, z]*Log[1 + 2*x] - G[{-x}, z]*Log[1 + 2*x] + 
     G[{x}, z]*Log[1 + 2*x]))/(512*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((32 + 64*p2 + 32*p2^2 + 128*x - 62*p2*x + 2*p2^2*x - 368*x^2 - 
     268*p2*x^2 - 28*p2^2*x^2 + 208*x^3 + 400*p2*x^3 - 128*p2*x^4)*
    (2*G[{-1, -1}, z] - G[{-1, 1}, z] - G[{-1, 1 + 2*x}, z] - 
     2*G[{0, -1}, z] + 2*G[{0, 1}, z] + G[{1, -1}, z] - 2*G[{1, 1}, z] + 
     G[{1, -1 - 2*x}, z] + 2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 
     G[{-x, 1}, z] - G[{-x, -1 - 2*x}, z] - G[{x, -1}, z] + 
     G[{x, 1 + 2*x}, z] + 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[4*(-1 + x)^2] - G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[4*x^2] - G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[1 + 2*x] + G[{1}, z]*Log[1 + 2*x] - 
     G[{-x}, z]*Log[1 + 2*x] + G[{x}, z]*Log[1 + 2*x]))/
   (1024*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, -1 - 2*x}, z] - 
     2*G[{-1, 1 + 2*x}, z] - 4*G[{0, -1 - 2*x}, z] + 4*G[{0, 1 + 2*x}, z] + 
     2*G[{1, -1 - 2*x}, z] - 2*G[{1, 1 + 2*x}, z] - 2*G[{-1 - 2*x, -1}, z] - 
     2*G[{-1 - 2*x, 1}, z] + 6*G[{-1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 - 2*x, 1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 4*G[{1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     4*G[{-1 + 2*x, 1 + 2*x}, z] + 2*G[{1 + 2*x, -1}, z] + 
     2*G[{1 + 2*x, 1}, z] + 2*G[{1 + 2*x, -1 - 2*x}, z] - 
     6*G[{1 + 2*x, 1 + 2*x}, z] + 2*G[{-1 - 2*x}, z]*Log[16] - 
     G[{1 + 2*x}, z]*Log[256] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 3*G[{-1}, z]*Log[x^2] + 
     3*G[{1}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[1 + x] - 
     2*G[{1}, z]*Log[1 + x] + 2*G[{1 - 2*x}, z]*Log[1 + x] - 
     2*G[{-1 + 2*x}, z]*Log[1 + x] + G[{-1}, z]*Log[(1 + x)^2] - 
     G[{1}, z]*Log[(1 + x)^2] + 2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(1 + x)^2] + G[{-1 + 2*x}, z]*Log[(1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 4*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 
     4*G[{1 - 2*x}, z]*Log[1 + 2*x] + 4*G[{-1 + 2*x}, z]*Log[1 + 2*x] - 
     4*G[{1 + 2*x}, z]*Log[1 + 2*x]))/(512*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((4 + 6*p2 + 2*p2^2 + 10*x + 19*p2*x - 18*x^2 - 48*p2*x^2 - 6*p2^2*x^2 - 
     2*x^3 + 25*p2*x^3 + 6*p2^2*x^3 + 6*x^4)*(G[{-1, -1 - 2*x}, z] - 
     G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 2*G[{0, 1 + 2*x}, z] + 
     G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] - 
     G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[4*(1 + x)^2] - G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]))/
   (256*(1 + p2)^(5/2)*(-1 + x)^2*x) - 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 12*x^2 - 25*p2*x^2 + 
     2*p2^2*x^2 + 12*x^3 + 18*p2*x^3)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{-1, -1 - 2*x}, z] - G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 
     2*G[{0, 1 + 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{1, -1 - 2*x}, z] + G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[4] + G[{1}, z]*Log[16] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] - 
     2*G[{-1}, z]*Log[1 + x] + 2*G[{1}, z]*Log[1 + x] - 
     G[{-1}, z]*Log[(1 + x)^2] + G[{1}, z]*Log[(1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(1 + x)^2] - 3*G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] - 
     2*G[{-1}, z]*Log[1 + 2*x] + 2*G[{1}, z]*Log[1 + 2*x] + 
     2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]))/
   (256*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((p2 + p2^2 - 5*x - 14*p2*x + 23*x^2 + 44*p2*x^2 - 3*p2^2*x^2 - 31*x^3 - 
     49*p2*x^3 + 3*p2^2*x^3 + 13*x^4 + 19*p2*x^4)*
    (2*G[{-1 - 2*x}, z]*G[{1 + 2*x}, 1] + 2*G[{1 - 2*x}, z]*G[{1 + 2*x}, 1] - 
     2*G[{-1 + 2*x}, z]*G[{1 + 2*x}, 1] - 2*G[{1 + 2*x}, 1]*G[{1 + 2*x}, z] - 
     4*G[{-1, -1 - 2*x}, z] + 4*G[{1, 1 + 2*x}, z] + 
     4*G[{1 - 2*x, -1 - 2*x}, z] - 4*G[{-1 + 2*x, 1 + 2*x}, z] - 
     G[{-1 - 2*x}, z]*Log[4] + 2*G[{-1 + 2*x}, z]*Log[16] - 
     G[{1 - 2*x}, z]*Log[64] - G[{1 + 2*x}, z]*Log[64] + 
     2*G[{-1 + 2*x}, z]*Log[256] + G[{1 + 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[4096] + G[{1}, z]*Log[4096] + G[{-1}, z]*Log[65536] - 
     G[{1}, z]*Log[65536] - G[{-1 + 2*x}, z]*Log[262144] + 
     4*G[{-1}, z]*Log[x^2] - 4*G[{1}, z]*Log[x^2] - 
     4*G[{-1 - 2*x}, z]*Log[x^2] - 4*G[{1 - 2*x}, z]*Log[x^2] + 
     4*G[{-1 + 2*x}, z]*Log[x^2] + 4*G[{1 + 2*x}, z]*Log[x^2] - 
     12*G[{-1}, z]*Log[1 + x] + 12*G[{1}, z]*Log[1 + x] + 
     6*G[{-1 - 2*x}, z]*Log[1 + x] + 10*G[{1 - 2*x}, z]*Log[1 + x] - 
     10*G[{-1 + 2*x}, z]*Log[1 + x] - 6*G[{1 + 2*x}, z]*Log[1 + x] + 
     6*G[{-1}, z]*Log[(1 + x)^2] - 6*G[{1}, z]*Log[(1 + x)^2] - 
     3*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 5*G[{1 - 2*x}, z]*Log[(1 + x)^2] + 
     5*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 3*G[{1 + 2*x}, z]*Log[(1 + x)^2] - 
     4*G[{-1}, z]*Log[x*(1 + 2*x)] + 4*G[{1}, z]*Log[x*(1 + 2*x)] + 
     2*G[{-1 - 2*x}, z]*Log[x*(1 + 2*x)] + 6*G[{1 - 2*x}, z]*
      Log[x*(1 + 2*x)] - 6*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
     2*G[{1 + 2*x}, z]*Log[x*(1 + 2*x)]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x) + 
  ((2*p2^2 + 2*p2^3 - 4*p2*x - 14*p2^2*x - p2^3*x + 20*p2*x^2 + 34*p2^2*x^2 - 
     p2^3*x^2 - 20*p2*x^3 - 26*p2^2*x^3)*
    (-2*G[{-1 + 2*x}, z]*G[{1 + 2*x}, 1] - 2*G[{1 + 2*x}, 1]*
      G[{1 + 2*x}, z] + 4*G[{1 - 2*x, -1 - 2*x}, z] - 
     4*G[{-1 + 2*x, 1 + 2*x}, z] - 2*G[{1 + 2*x}, z]*Log[16] - 
     G[{1 + 2*x}, z]*Log[64] + 3*G[{-1 + 2*x}, z]*Log[256] + 
     2*G[{1 + 2*x}, z]*Log[256] - G[{-1 + 2*x}, z]*Log[262144] + 
     4*G[{-1 + 2*x}, z]*Log[x^2] + 4*G[{1 + 2*x}, z]*Log[x^2] - 
     10*G[{-1 + 2*x}, z]*Log[1 + x] - 6*G[{1 + 2*x}, z]*Log[1 + x] + 
     5*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 3*G[{1 + 2*x}, z]*Log[(1 + x)^2] - 
     6*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)] - 2*G[{1 + 2*x}, z]*
      Log[x*(1 + 2*x)] + G[{-1 - 2*x}, z]*(2*G[{1 + 2*x}, 1] - Log[4] - 
       4*Log[x^2] + 6*Log[1 + x] - 3*Log[(1 + x)^2] + 2*Log[x*(1 + 2*x)]) + 
     G[{1 - 2*x}, z]*(2*G[{1 + 2*x}, 1] - Log[64] - 4*Log[x^2] + 
       10*Log[1 + x] - 5*Log[(1 + x)^2] + 6*Log[x*(1 + 2*x)])))/
   (512*p2*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((2 + 2*p2 + 3*x - p2*x + x^2 - 4*p2*x^2 - 15*x^3 + 4*p2*x^3 + 9*x^4)*
    (G[{-1, -1 - 2*x}, z] - 2*G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 
     2*G[{0, 1 + 2*x}, z] + 2*G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] + 
     2*G[{-1 - 2*x, -1 - 2*x}, z] - G[{-1 - 2*x, 1 + 2*x}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 2*G[{1 + 2*x, 1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[1 + x] + 2*G[{1}, z]*Log[1 + x] + 
     2*G[{-1 - 2*x}, z]*Log[1 + x] - 2*G[{1 + 2*x}, z]*Log[1 + x] + 
     2*G[{-1}, z]*Log[4*(1 + x)^2] - 2*G[{1}, z]*Log[4*(1 + x)^2] - 
     G[{-1}, z]*Log[8*x*(1 + 2*x)] + G[{1}, z]*Log[8*x*(1 + 2*x)] + 
     G[{-1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - G[{1 + 2*x}, z]*
      Log[8*x*(1 + 2*x)]))/(128*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((-1 - p2 - x + p2*x + 3*x^2)*(5*Pi^2 - 6*G[{-1, -1 - 2*x}, 1] - 
     3*G[{-1, -1 - 2*x}, z] + 12*G[{-1, 1 + 2*x}, 1] + 
     6*G[{-1, 1 + 2*x}, z] + 18*G[{0, -1 - 2*x}, 1] - 18*G[{0, 1 + 2*x}, 1] + 
     6*G[{1, -1 - 2*x}, z] - 3*G[{1, 1 + 2*x}, z] + 24*G[{-1 - 2*x, 1}, 1] - 
     24*G[{-1 - 2*x, -1 - 2*x}, 1] + 6*G[{-1 - 2*x, -1 - 2*x}, z] + 
     12*G[{-1 - 2*x, 1 + 2*x}, 1] - 3*G[{-1 - 2*x, 1 + 2*x}, z] - 
     12*G[{1 + 2*x, 1}, 1] - 6*G[{1 + 2*x, -1 - 2*x}, 1] - 
     3*G[{1 + 2*x, -1 - 2*x}, z] + 12*G[{1 + 2*x, 1 + 2*x}, 1] + 
     6*G[{1 + 2*x, 1 + 2*x}, z] + 12*Log[4]^2 + 6*G[{-1}, z]*Log[1 + x] + 
     6*G[{1}, z]*Log[1 + x] - 24*G[{-1 - 2*x}, 1]*Log[1 + x] + 
     6*G[{-1 - 2*x}, z]*Log[1 + x] + 12*G[{1 + 2*x}, 1]*Log[1 + x] + 
     6*G[{1 + 2*x}, z]*Log[1 + x] + 12*Log[2]*Log[1 + x] - 
     6*G[{-1}, z]*Log[4*(1 + x)^2] - 6*G[{1}, z]*Log[4*(1 + x)^2] - 
     12*Log[2]*Log[4*(1 + x)^2] + 12*Log[(1 + x)^2]*Log[16*(1 + x)^2] + 
     3*G[{-1}, z]*Log[8*x*(1 + 2*x)] + 3*G[{1}, z]*Log[8*x*(1 + 2*x)] - 
     12*G[{-1 - 2*x}, 1]*Log[8*x*(1 + 2*x)] + 3*G[{-1 - 2*x}, z]*
      Log[8*x*(1 + 2*x)] + 6*G[{1 + 2*x}, 1]*Log[8*x*(1 + 2*x)] + 
     3*G[{1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 6*Log[2]*Log[8*x*(1 + 2*x)]))/
   (192*(1 + p2)*(-1 + x)*x) + 
  ((2 - 3*x + 2*x^2)*(4*Pi^2 + 12*G[{-1}, z]*G[{1 + 2*x}, 1] + 
     12*G[{1}, z]*G[{1 + 2*x}, 1] + 6*G[{-1 - 2*x}, z]*G[{1 + 2*x}, 1] - 
     12*G[{1 - 2*x}, 1]*G[{1 + 2*x}, 1] + 6*G[{1 - 2*x}, z]*G[{1 + 2*x}, 1] + 
     6*G[{-1 + 2*x}, z]*G[{1 + 2*x}, 1] - 12*G[{1 + 2*x}, 1]^2 + 
     6*G[{1 + 2*x}, 1]*G[{1 + 2*x}, z] - 24*G[{-1, -1 - 2*x}, 1] - 
     12*G[{-1, -1 - 2*x}, z] + 48*G[{-1, 1 + 2*x}, 1] + 
     48*G[{0, -1 - 2*x}, 1] - 48*G[{0, 1 + 2*x}, 1] - 12*G[{1, 1 + 2*x}, z] + 
     48*G[{-1 - 2*x, 1}, 1] - 48*G[{-1 - 2*x, -1 - 2*x}, 1] + 
     24*G[{-1 - 2*x, 1 + 2*x}, 1] - 24*G[{1 - 2*x, -1 - 2*x}, 1] + 
     12*G[{1 - 2*x, -1 - 2*x}, z] + 12*G[{-1 + 2*x, 1 + 2*x}, z] - 
     48*G[{1 + 2*x, 1}, 1] - 24*G[{1 + 2*x, -1 - 2*x}, 1] + 
     48*G[{1 + 2*x, 1 + 2*x}, 1] + 6*G[{-1 - 2*x}, 1]*Log[2] - 48*Log[2]^2 + 
     12*Log[4]^2 + 6*G[{-1 - 2*x}, z]*Log[8] - 6*G[{1 + 2*x}, 1]*Log[8] + 
     6*G[{1 + 2*x}, z]*Log[8] + 6*G[{-1 - 2*x}, z]*Log[16] + 
     6*G[{1 - 2*x}, 1]*Log[16] + 6*G[{1 + 2*x}, z]*Log[16] - 
     6*G[{-1 - 2*x}, z]*Log[256] + 15*G[{1 - 2*x}, 1]*Log[256] + 
     6*G[{1 + 2*x}, 1]*Log[256] - 6*G[{1 + 2*x}, z]*Log[256] - 
     12*G[{1 - 2*x}, 1]*Log[512] + 6*G[{1 - 2*x}, z]*Log[512] + 
     6*G[{-1 + 2*x}, z]*Log[512] - 6*G[{1 + 2*x}, 1]*Log[512] - 
     6*G[{1 - 2*x}, z]*Log[4096] - 6*G[{-1 + 2*x}, z]*Log[4096] - 
     6*G[{-1 - 2*x}, 1]*Log[8192] - 12*G[{-1 - 2*x}, z]*Log[x^2] + 
     24*G[{1 - 2*x}, 1]*Log[x^2] - 12*G[{1 - 2*x}, z]*Log[x^2] - 
     12*G[{-1 + 2*x}, z]*Log[x^2] + 24*G[{1 + 2*x}, 1]*Log[x^2] - 
     12*G[{1 + 2*x}, z]*Log[x^2] - 12*Log[x^2]*Log[16*x^2] - 
     48*G[{-1 - 2*x}, 1]*Log[1 + x] + 18*G[{-1 - 2*x}, z]*Log[1 + x] - 
     60*G[{1 - 2*x}, 1]*Log[1 + x] + 30*G[{1 - 2*x}, z]*Log[1 + x] + 
     30*G[{-1 + 2*x}, z]*Log[1 + x] + 12*G[{1 + 2*x}, 1]*Log[1 + x] + 
     18*G[{1 + 2*x}, z]*Log[1 + x] + 48*Log[2]*Log[1 + x] - 
     9*G[{-1 - 2*x}, z]*Log[(1 + x)^2] + 30*G[{1 - 2*x}, 1]*Log[(1 + x)^2] - 
     15*G[{1 - 2*x}, z]*Log[(1 + x)^2] - 15*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 
     18*G[{1 + 2*x}, 1]*Log[(1 + x)^2] - 9*G[{1 + 2*x}, z]*Log[(1 + x)^2] - 
     24*Log[2]*Log[(1 + x)^2] - 24*Log[2]*Log[4*(1 + x)^2] + 
     12*Log[(1 + x)^2]*Log[16*(1 + x)^2] - 24*G[{-1 - 2*x}, 1]*
      Log[x*(1 + 2*x)] + 6*G[{-1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
     36*G[{1 - 2*x}, 1]*Log[x*(1 + 2*x)] + 18*G[{1 - 2*x}, z]*
      Log[x*(1 + 2*x)] + 18*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
     24*G[{1 + 2*x}, 1]*Log[x*(1 + 2*x)] + 6*G[{1 + 2*x}, z]*
      Log[x*(1 + 2*x)] + 24*Log[2]*Log[x*(1 + 2*x)] - 
     12*Log[2]*Log[2*x*(1 + 2*x)] + 36*G[{1 + 2*x}, 1]*Log[8*x*(1 + 2*x)] + 
     12*Log[2]*Log[8*x*(1 + 2*x)]))/(768*(1 + p2)*(-1 + x)) - 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(4*G[{-1}, z]*G[{1 + 2*x}, 1] - 
     4*G[{1}, z]*G[{1 + 2*x}, 1] + 2*G[{-1 - 2*x}, z]*G[{1 + 2*x}, 1] - 
     2*G[{1 - 2*x}, z]*G[{1 + 2*x}, 1] + 2*G[{-1 + 2*x}, z]*G[{1 + 2*x}, 1] - 
     2*G[{1 + 2*x}, 1]*G[{1 + 2*x}, z] - 8*G[{-1, 1 + 2*x}, z] - 
     8*G[{0, -1 - 2*x}, z] + 8*G[{0, 1 + 2*x}, z] + 8*G[{1, -1 - 2*x}, z] + 
     8*G[{-1 - 2*x, -1 - 2*x}, z] - 4*G[{-1 - 2*x, 1 + 2*x}, z] - 
     4*G[{1 - 2*x, -1 - 2*x}, z] + 4*G[{-1 + 2*x, 1 + 2*x}, z] + 
     4*G[{1 + 2*x, -1 - 2*x}, z] - 8*G[{1 + 2*x, 1 + 2*x}, z] + 
     2*G[{-1 - 2*x}, z]*Log[16] + 2*G[{1 - 2*x}, z]*Log[16] - 
     2*G[{-1 - 2*x}, z]*Log[256] + 2*G[{1 - 2*x}, z]*Log[256] - 
     3*G[{-1 + 2*x}, z]*Log[256] + G[{1 + 2*x}, z]*Log[256] + 
     G[{-1 - 2*x}, z]*Log[262144] - G[{1 - 2*x}, z]*Log[262144] + 
     G[{-1 + 2*x}, z]*Log[262144] - G[{1 + 2*x}, z]*Log[262144] - 
     4*G[{-1 - 2*x}, z]*Log[x^2] + 4*G[{1 - 2*x}, z]*Log[x^2] - 
     4*G[{-1 + 2*x}, z]*Log[x^2] + 4*G[{1 + 2*x}, z]*Log[x^2] - 
     8*G[{-1}, z]*Log[1 + x] + 8*G[{1}, z]*Log[1 + x] + 
     14*G[{-1 - 2*x}, z]*Log[1 + x] - 10*G[{1 - 2*x}, z]*Log[1 + x] + 
     10*G[{-1 + 2*x}, z]*Log[1 + x] - 14*G[{1 + 2*x}, z]*Log[1 + x] + 
     8*G[{-1}, z]*Log[(1 + x)^2] - 8*G[{1}, z]*Log[(1 + x)^2] - 
     3*G[{-1 - 2*x}, z]*Log[(1 + x)^2] + 5*G[{1 - 2*x}, z]*Log[(1 + x)^2] - 
     5*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 3*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 
     6*G[{-1 - 2*x}, z]*Log[x*(1 + 2*x)] - 6*G[{1 - 2*x}, z]*
      Log[x*(1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
     6*G[{1 + 2*x}, z]*Log[x*(1 + 2*x)] - 4*G[{-1}, z]*Log[x/2 + x^2] + 
     4*G[{1}, z]*Log[x/2 + x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((8*p2 + 8*p2^2 + 8*p2*x - 8*p2^2*x - 24*p2*x^2)*
    (-4*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, -1 - 2*x}, z] - 
       G[{-1, 1 + 2*x}, z] + G[{1, -1}, z] + G[{1, 1}, z] - 
       G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] + G[{-1 - 2*x, -1}, z] + 
       G[{-1 - 2*x, 1}, z] - 3*G[{-1 - 2*x, -1 - 2*x}, z] + 
       G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
       G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] + 
       G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] - 
       G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
       G[{-1}, z]*Log[4*(1 + x)^2] + G[{1}, z]*Log[4*(1 + x)^2] - 
       G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       2*G[{-1}, z]*Log[1 + 2*x] - 2*G[{1}, z]*Log[1 + 2*x] - 
       2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]) + 
     (8*(Pi^2 + 6*Log[x]*Log[1 + 2*x] + 3*Log[1 + 2*x]*Log[4 + 8*x] - 
        6*PolyLog[2, -1 - 2*x] + 6*PolyLog[2, -2*x]))/3))/
   (2048*p2*(1 + p2)*(-1 + x)*x) + 
  ((4 - 6*x + 4*x^2)*(Pi^2/3 - 2*G[{-1, 1}, z] - 2*G[{1, -1}, z] + 
     2*G[{-1 - 2*x, -1}, z] + 2*G[{1 + 2*x, 1}, z] - 2*Log[2]^2 + 
     G[{-1}, z]*Log[4] + G[{1}, z]*Log[4] - G[{-1 - 2*x}, z]*Log[4] - 
     G[{1 + 2*x}, z]*Log[4] + Log[2]*Log[16] - Log[4]*Log[16] + 
     Log[2]*Log[256] - Log[4]*Log[1 - x] + Log[64]*Log[1 - x] + 
     Log[256]*Log[1 - x] - Log[4096]*Log[1 - x] - Log[16]*Log[x^(-1)] - 
     4*Log[1 - x]*Log[x^(-1)] + Log[4]*Log[x] - Log[64]*Log[x] - 
     Log[256]*Log[x] + Log[4096]*Log[x] + 4*Log[1 - x]*Log[x] + 
     G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 + 2*x}, z]*Log[x^2] + Log[2]*Log[x^2] + Log[8]*Log[x^2] - 
     Log[16]*Log[x^2] - 2*Log[x]*Log[x^2] + Log[x^2]^2 + 
     Log[16]*Log[(1 + 2*x)^(-1)] + 2*Log[x^2]*Log[(1 + 2*x)^(-1)] + 
     4*PolyLog[2, 1 - x] + 4*PolyLog[2, -1/(2*x)] - 
     4*PolyLog[2, (-1 + x)/x] + 8*PolyLog[2, x]))/(256*(1 + p2)*(-1 + x)) + 
  ((6*p2^2 + 2*p2^3 + 48*p2*x + 16*p2^2*x + 80*x^2 - 40*p2*x^2 - 
     16*p2^2*x^2 - 192*x^3 - 8*p2*x^3 + 208*x^4 - 160*x^5 + 64*x^6)*
    (2*G[{-1, -1}, z] + 2*G[{1, 1}, z] - 2*G[{1 - 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] - G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] + 
     G[{1 - 2*x}, z]*Log[4] + G[{-1 + 2*x}, z]*Log[4] - 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     Log[x]^2 + Log[1 - x]*(Log[4 - 4*x] + 2*Log[x]) + 
     2*Log[2 + (-1 + x)^(-1)]*Log[2*x] + 2*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
     2*PolyLog[2, (2 - 2*x)^(-1)] + 2*PolyLog[2, x/(1 - x)] + 
     (2*(Pi^2 + 3*Log[1 - x]^2 - 6*ArcTanh[1 - 2*x]*Log[-1 + (3 - 2*x)*x] - 
        3*PolyLog[2, -1 + x^(-1)] + 6*PolyLog[2, 1 - 2*x] + 6*PolyLog[2, x] - 
        6*PolyLog[2, -1 + 2*x]))/3))/(256*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)^2) + (5*Pi^2 - 12*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
    6*G[{1, -1}, z] - 12*G[{1, 1}, z] + 6*G[{1 - 2*x, -1}, z] - 
    12*G[{1 - 2*x, 1}, z] - 12*G[{-1 + 2*x, -1}, z] + 6*G[{-1 + 2*x, 1}, z] + 
    6*G[{-1}, z]*Log[2] + 6*G[{1}, z]*Log[2] + 6*G[{1 - 2*x}, z]*Log[2] + 
    6*G[{-1 + 2*x}, z]*Log[2] + 6*Log[2]^2 - 3*G[{-1}, z]*Log[(1 - x)^2] - 
    3*G[{1}, z]*Log[(1 - x)^2] - 3*G[{1 - 2*x}, z]*Log[(1 - x)^2] - 
    3*G[{-1 + 2*x}, z]*Log[(1 - x)^2] + 3*Log[2 - 2*x]*Log[4/(-1 + x)^8] + 
    12*Log[1 - x]*Log[x/32] - 6*Log[128]*Log[2*x] + 
    12*Log[1 - 2*x]*Log[2*x] + 3*Log[64]*Log[-4*(-1 + x)*x] + 
    6*G[{-1}, z]*Log[x^2] + 6*G[{1}, z]*Log[x^2] + 
    6*G[{1 - 2*x}, z]*Log[x^2] + 6*G[{-1 + 2*x}, z]*Log[x^2] - 
    12*G[{-1}, z]*Log[4*x^2] - 12*G[{1}, z]*Log[4*x^2] + 
    6*Log[x]*Log[4096*x^2] + 36*Log[x/(1 - x)]*Log[-1 + 2*x] + 
    12*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] - 
    24*PolyLog[2, 1 + 1/(2*(-1 + x))] - 24*PolyLog[2, -1 + x^(-1)] + 
    36*PolyLog[2, 1 - 2*x] - 12*PolyLog[2, (2 - 2*x)^(-1)] - 
    24*PolyLog[2, 1/(2*x)] + 36*PolyLog[2, x] + 12*PolyLog[2, x/(1 - x)] - 
    36*PolyLog[2, -1 + 2*x])/(768*(1 + p2)*(-1 + x)) + 
  ((-6*p2^2 - 2*p2^3 - 48*p2*x - 16*p2^2*x - 80*x^2 + 40*p2*x^2 + 
     16*p2^2*x^2 + 192*x^3 + 8*p2*x^3 - 208*x^4 + 160*x^5 - 64*x^6)*
    ((4*Pi^2)/3 + 2*G[{-1, -1}, z] + 2*G[{1, 1}, z] - 2*G[{1 - 2*x, 1}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1}, z]*Log[2] - 2*G[{1}, z]*Log[2] + 
     2*G[{1 - 2*x}, z]*Log[2] + 2*G[{-1 + 2*x}, z]*Log[2] - 
     Log[4]*Log[1 - 2*x] + G[{-1}, z]*Log[(1 - x)^2] + 
     G[{1}, z]*Log[(1 - x)^2] - G[{1 - 2*x}, z]*Log[(1 - x)^2] - 
     G[{-1 + 2*x}, z]*Log[(1 - x)^2] + Log[1 - x]*Log[-16*(-1 + x)] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] - G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] + G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] - 3*G[{-1}, z]*Log[x^2] - 3*G[{1}, z]*Log[x^2] + 
     3*G[{1 - 2*x}, z]*Log[x^2] + 3*G[{-1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1}, z]*Log[4*x^2] + 2*G[{1}, z]*Log[4*x^2] - 
     2*G[{1 - 2*x}, z]*Log[4*x^2] - 2*G[{-1 + 2*x}, z]*Log[4*x^2] + 
     2*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] - 
     Log[x]*(Log[16] + Log[x] + 2*Log[1 - 3*x + 2*x^2]) + 
     2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 2*PolyLog[2, -1 + x^(-1)] - 
     4*PolyLog[2, 1 - 2*x] + 2*PolyLog[2, (2 - 2*x)^(-1)] - 
     4*PolyLog[2, 1/(2*x)] - 4*PolyLog[2, x] - 2*PolyLog[2, x/(1 - x)] + 
     4*PolyLog[2, -1 + 2*x]))/(256*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  (-((-2 - 2*x - 2*x^2 + 6*x^3 + p2*(-1 - 8*x + 10*x^2))*
       (-2*G[{1 - 2*x}, z]*G[{-1, -1}, -1 + 2*x] + 2*G[{-1 + 2*x}, z]*
         G[{-1, -1}, -1 + 2*x] + G[{1 - 2*x}, z]*G[{-1, 1}, -1 + 2*x] - 
        G[{-1 + 2*x}, z]*G[{-1, 1}, -1 + 2*x] + 2*G[{1 - 2*x}, z]*
         G[{-1, -1 + 2*x}, -1 + 2*x] - 2*G[{-1 + 2*x}, z]*
         G[{-1, -1 + 2*x}, -1 + 2*x] + 3*G[{1 - 2*x}, z]*
         G[{0, -1}, -1 + 2*x] - 3*G[{-1 + 2*x}, z]*G[{0, -1}, -1 + 2*x] - 
        3*G[{1 - 2*x}, z]*G[{0, 1}, -1 + 2*x] + 3*G[{-1 + 2*x}, z]*
         G[{0, 1}, -1 + 2*x] - 2*G[{1 - 2*x}, z]*G[{1, -1}, -1 + 2*x] + 
        2*G[{-1 + 2*x}, z]*G[{1, -1}, -1 + 2*x] + 4*G[{1 - 2*x}, z]*
         G[{1, 1}, -1 + 2*x] - 4*G[{-1 + 2*x}, z]*G[{1, 1}, -1 + 2*x] - 
        4*G[{1 - 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] + 
        4*G[{-1 + 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] - 
        2*G[{1 - 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
        2*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
        G[{1 - 2*x}, z]*G[{1 - 2*x, 1}, -1 + 2*x] - G[{-1 + 2*x}, z]*
         G[{1 - 2*x, 1}, -1 + 2*x] - 4*G[{-1, -1, -1}, z] + 
        2*G[{-1, -1, 1}, z] + 3*G[{-1, 0, -1}, z] - 3*G[{-1, 0, 1}, z] - 
        G[{-1, 1, -1}, z] + 2*G[{-1, 1, 1}, z] - 4*G[{-1, 1 - 2*x, -1}, z] + 
        2*G[{-1, 1 - 2*x, 1}, z] - G[{-1, -1 + 2*x, -1}, z] + 
        2*G[{-1, -1 + 2*x, 1}, z] + 4*G[{0, -1, -1}, z] - 
        2*G[{0, -1, 1}, z] - 4*G[{0, 0, -1}, z] + 4*G[{0, 0, 1}, z] + 
        2*G[{0, 1, -1}, z] - 4*G[{0, 1, 1}, z] + 4*G[{0, 1 - 2*x, -1}, z] - 
        2*G[{0, 1 - 2*x, 1}, z] + 2*G[{0, -1 + 2*x, -1}, z] - 
        4*G[{0, -1 + 2*x, 1}, z] - 2*G[{1, -1, -1}, z] + G[{1, -1, 1}, z] + 
        3*G[{1, 0, -1}, z] - 3*G[{1, 0, 1}, z] - 2*G[{1, 1, -1}, z] + 
        4*G[{1, 1, 1}, z] - 2*G[{1, 1 - 2*x, -1}, z] + 
        G[{1, 1 - 2*x, 1}, z] - 2*G[{1, -1 + 2*x, -1}, z] + 
        4*G[{1, -1 + 2*x, 1}, z] - 4*G[{1 - 2*x, -1, -1}, z] + 
        2*G[{1 - 2*x, -1, 1}, z] + 3*G[{1 - 2*x, 0, -1}, z] - 
        3*G[{1 - 2*x, 0, 1}, z] - G[{1 - 2*x, 1, -1}, z] + 
        2*G[{1 - 2*x, 1, 1}, z] - 4*G[{1 - 2*x, 1 - 2*x, -1}, z] + 
        2*G[{1 - 2*x, 1 - 2*x, 1}, z] - G[{1 - 2*x, -1 + 2*x, -1}, z] + 
        2*G[{1 - 2*x, -1 + 2*x, 1}, z] - 2*G[{-1 + 2*x, -1, -1}, z] + 
        G[{-1 + 2*x, -1, 1}, z] + 3*G[{-1 + 2*x, 0, -1}, z] - 
        3*G[{-1 + 2*x, 0, 1}, z] - 2*G[{-1 + 2*x, 1, -1}, z] + 
        4*G[{-1 + 2*x, 1, 1}, z] - 2*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
        G[{-1 + 2*x, 1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
        4*G[{-1 + 2*x, -1 + 2*x, 1}, z] + G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*
         Log[2] - (G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[2])/2 + 
        G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[2] - 
        G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2] + 
        (G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2])/2 - G[{1 - 2*x}, -1 + 2*x]*
         G[{-1 + 2*x}, z]*Log[2] - G[{-1, 1}, z]*Log[2] - 
        G[{-1, -1 + 2*x}, z]*Log[2] + G[{1, -1}, z]*Log[2] + 
        G[{1, 1 - 2*x}, z]*Log[2] - G[{1 - 2*x, 1}, z]*Log[2] - 
        G[{1 - 2*x, -1 + 2*x}, z]*Log[2] + G[{-1 + 2*x, -1}, z]*Log[2] + 
        G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] + G[{-1, -1}, z]*Log[4] + 
        G[{-1, 1 - 2*x}, z]*Log[4] - G[{0, -1}, z]*Log[4] + 
        G[{0, 1}, z]*Log[4] - G[{0, 1 - 2*x}, z]*Log[4] + 
        G[{0, -1 + 2*x}, z]*Log[4] - G[{1, 1}, z]*Log[4] - 
        G[{1, -1 + 2*x}, z]*Log[4] + G[{1 - 2*x, -1}, z]*Log[4] + 
        G[{1 - 2*x, 1 - 2*x}, z]*Log[4] - G[{-1 + 2*x, 1}, z]*Log[4] - 
        G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - (G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*
          Log[64])/4 + (G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[64])/4 + 
        G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
        2*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
        G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
        G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
        2*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
        G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
        2*G[{-1, -1}, z]*Log[(-1 + x)^2] - G[{-1, 1}, z]*Log[(-1 + x)^2] + 
        2*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*
         Log[(-1 + x)^2] - 2*G[{0, -1}, z]*Log[(-1 + x)^2] + 
        2*G[{0, 1}, z]*Log[(-1 + x)^2] - 2*G[{0, 1 - 2*x}, z]*
         Log[(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
        G[{1, -1}, z]*Log[(-1 + x)^2] - 2*G[{1, 1}, z]*Log[(-1 + x)^2] + 
        G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 2*G[{1, -1 + 2*x}, z]*
         Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 
        G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
         Log[(-1 + x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
        G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*
         Log[(-1 + x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
        2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, -1 + 2*x]*
         G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 4*G[{1}, -1 + 2*x]*
         G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{-1}, -1 + 2*x]*
         G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 4*G[{1}, -1 + 2*x]*
         G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 4*G[{-1, -1}, z]*
         Log[4*(-1 + x)^2] + 2*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 
        4*G[{0, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{0, 1}, z]*
         Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
        4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 4*G[{1 - 2*x, -1}, z]*
         Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
        2*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x, 1}, z]*
         Log[4*(-1 + x)^2] - (G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2])/2 + 
        G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2] - 
        (G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2])/2 + 
        (G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2])/2 - 
        G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2] + 
        (G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2])/2 - 
        G[{-1, -1}, z]*Log[x^2] + (G[{-1, 1}, z]*Log[x^2])/2 - 
        G[{-1, 1 - 2*x}, z]*Log[x^2] + (G[{-1, -1 + 2*x}, z]*Log[x^2])/2 + 
        G[{0, -1}, z]*Log[x^2] - G[{0, 1}, z]*Log[x^2] + 
        G[{0, 1 - 2*x}, z]*Log[x^2] - G[{0, -1 + 2*x}, z]*Log[x^2] - 
        (G[{1, -1}, z]*Log[x^2])/2 + G[{1, 1}, z]*Log[x^2] - 
        (G[{1, 1 - 2*x}, z]*Log[x^2])/2 + G[{1, -1 + 2*x}, z]*Log[x^2] - 
        G[{1 - 2*x, -1}, z]*Log[x^2] + (G[{1 - 2*x, 1}, z]*Log[x^2])/2 - 
        G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + (G[{1 - 2*x, -1 + 2*x}, z]*
          Log[x^2])/2 - (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 + 
        G[{-1 + 2*x, 1}, z]*Log[x^2] - (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/
         2 + G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 
        G[{-1}, z]*((-5*Pi^2)/6 - 2*G[{-1, -1}, -1 + 2*x] + 
          G[{-1, 1}, -1 + 2*x] + 2*G[{-1, -1 + 2*x}, -1 + 2*x] + 
          3*G[{0, -1}, -1 + 2*x] - 3*G[{0, 1}, -1 + 2*x] - 
          2*G[{1, -1}, -1 + 2*x] + 4*G[{1, 1}, -1 + 2*x] - 
          4*G[{1, -1 + 2*x}, -1 + 2*x] - 2*G[{1 - 2*x, -1}, -1 + 2*x] + 
          G[{1 - 2*x, 1}, -1 + 2*x] + G[{-1}, -1 + 2*x]*Log[2] - 
          (G[{1}, -1 + 2*x]*Log[2])/2 + G[{1 - 2*x}, -1 + 2*x]*Log[2] - 
          2*Log[4]^2 - (G[{1}, -1 + 2*x]*Log[64])/4 + G[{-1}, -1 + 2*x]*
           Log[(-1 + x)^2] - 2*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] + 
          G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] - 2*G[{-1}, -1 + 2*x]*
           Log[4*(-1 + x)^2] + 4*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
          2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - (G[{-1}, -1 + 2*x]*Log[x^2])/
           2 + G[{1}, -1 + 2*x]*Log[x^2] - (G[{1 - 2*x}, -1 + 2*x]*Log[x^2])/
           2) + G[{1}, z]*((5*Pi^2)/6 + 2*G[{-1, -1}, -1 + 2*x] - 
          G[{-1, 1}, -1 + 2*x] - 2*G[{-1, -1 + 2*x}, -1 + 2*x] - 
          3*G[{0, -1}, -1 + 2*x] + 3*G[{0, 1}, -1 + 2*x] + 
          2*G[{1, -1}, -1 + 2*x] - 4*G[{1, 1}, -1 + 2*x] + 
          4*G[{1, -1 + 2*x}, -1 + 2*x] + 2*G[{1 - 2*x, -1}, -1 + 2*x] - 
          G[{1 - 2*x, 1}, -1 + 2*x] - G[{-1}, -1 + 2*x]*Log[2] - 
          G[{1 - 2*x}, -1 + 2*x]*Log[2] + G[{1}, -1 + 2*x]*Log[4] + 
          2*Log[4]^2 - G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] + 
          2*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - G[{1 - 2*x}, -1 + 2*x]*
           Log[(-1 + x)^2] + 2*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
          4*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 2*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] + (G[{-1}, -1 + 2*x]*Log[x^2])/2 - 
          G[{1}, -1 + 2*x]*Log[x^2] + (G[{1 - 2*x}, -1 + 2*x]*Log[x^2])/2)))/
     (64*(1 + p2)^(3/2)*(-1 + x)^2) + ((-2 + p2 + 8*x + 5*p2*x + 2*x^2)*
      (-2*G[{1 - 2*x}, z]*G[{-1, -1}, -1 + 2*x] + 2*G[{-1 + 2*x}, z]*
        G[{-1, -1}, -1 + 2*x] + 2*G[{1 - 2*x}, z]*G[{-1, 1}, -1 + 2*x] - 
       2*G[{-1 + 2*x}, z]*G[{-1, 1}, -1 + 2*x] + 6*G[{1 - 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] - 6*G[{-1 + 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] + 4*G[{1 - 2*x}, z]*
        G[{0, -1}, -1 + 2*x] - 4*G[{-1 + 2*x}, z]*G[{0, -1}, -1 + 2*x] - 
       4*G[{1 - 2*x}, z]*G[{0, 1}, -1 + 2*x] + 4*G[{-1 + 2*x}, z]*
        G[{0, 1}, -1 + 2*x] - 2*G[{1 - 2*x}, z]*G[{1, -1}, -1 + 2*x] + 
       2*G[{-1 + 2*x}, z]*G[{1, -1}, -1 + 2*x] + 2*G[{1 - 2*x}, z]*
        G[{1, 1}, -1 + 2*x] - 2*G[{-1 + 2*x}, z]*G[{1, 1}, -1 + 2*x] - 
       6*G[{1 - 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] + 
       6*G[{-1 + 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] - 
       2*G[{1 - 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       2*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       2*G[{1 - 2*x}, z]*G[{1 - 2*x, 1}, -1 + 2*x] - 2*G[{-1 + 2*x}, z]*
        G[{1 - 2*x, 1}, -1 + 2*x] - G[{-1, -1, -1}, z] + G[{-1, -1, 1}, z] + 
       2*G[{-1, 0, -1}, z] - 2*G[{-1, 0, 1}, z] - G[{-1, 1, -1}, z] + 
       G[{-1, 1, 1}, z] - 2*G[{-1, 1 - 2*x, -1}, z] + 
       2*G[{-1, 1 - 2*x, 1}, z] - 2*G[{-1, -1 + 2*x, -1}, z] + 
       2*G[{-1, -1 + 2*x, 1}, z] + 2*G[{0, -1, -1}, z] - 2*G[{0, -1, 1}, z] - 
       4*G[{0, 0, -1}, z] + 4*G[{0, 0, 1}, z] + 2*G[{0, 1, -1}, z] - 
       2*G[{0, 1, 1}, z] + 4*G[{0, 1 - 2*x, -1}, z] - 
       4*G[{0, 1 - 2*x, 1}, z] + 4*G[{0, -1 + 2*x, -1}, z] - 
       4*G[{0, -1 + 2*x, 1}, z] - G[{1, -1, -1}, z] + G[{1, -1, 1}, z] + 
       2*G[{1, 0, -1}, z] - 2*G[{1, 0, 1}, z] - G[{1, 1, -1}, z] + 
       G[{1, 1, 1}, z] - 2*G[{1, 1 - 2*x, -1}, z] + 2*G[{1, 1 - 2*x, 1}, z] - 
       2*G[{1, -1 + 2*x, -1}, z] + 2*G[{1, -1 + 2*x, 1}, z] - 
       2*G[{1 - 2*x, -1, -1}, z] + 2*G[{1 - 2*x, -1, 1}, z] + 
       4*G[{1 - 2*x, 0, -1}, z] - 4*G[{1 - 2*x, 0, 1}, z] - 
       2*G[{1 - 2*x, 1, -1}, z] + 2*G[{1 - 2*x, 1, 1}, z] - 
       6*G[{1 - 2*x, 1 - 2*x, -1}, z] + 6*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       2*G[{1 - 2*x, -1 + 2*x, -1}, z] + 2*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       2*G[{-1 + 2*x, -1, -1}, z] + 2*G[{-1 + 2*x, -1, 1}, z] + 
       4*G[{-1 + 2*x, 0, -1}, z] - 4*G[{-1 + 2*x, 0, 1}, z] - 
       2*G[{-1 + 2*x, 1, -1}, z] + 2*G[{-1 + 2*x, 1, 1}, z] - 
       2*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 2*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       6*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 6*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       G[{-1, -1}, z]*Log[16] + G[{-1, 1}, z]*Log[16] - 
       G[{1, -1}, z]*Log[16] + G[{1, 1}, z]*Log[16] - 
       G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[256] + G[{1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[256] + G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[256] - G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[256] + 
       G[{0, -1}, z]*Log[256] - G[{0, 1}, z]*Log[256] - 
       G[{1 - 2*x, -1}, z]*Log[256] + G[{1 - 2*x, 1}, z]*Log[256] - 
       G[{-1 + 2*x, -1}, z]*Log[256] + G[{-1 + 2*x, 1}, z]*Log[256] - 
       G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       3*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       3*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1, -1}, z]*Log[(-1 + x)^2] + G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{0, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{0, 1}, z]*Log[(-1 + x)^2] - 2*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{1, -1}, z]*Log[(-1 + x)^2] + G[{1, 1}, z]*Log[(-1 + x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 3*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 3*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       3*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2] + 
       G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[x^2] + 3*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[x^2] - G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2] + 
       G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2] - 
       G[{-1, -1}, z]*Log[x^2] + G[{-1, 1}, z]*Log[x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[x^2] + G[{-1, -1 + 2*x}, z]*Log[x^2] + 
       2*G[{0, -1}, z]*Log[x^2] - 2*G[{0, 1}, z]*Log[x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[x^2] - 2*G[{0, -1 + 2*x}, z]*Log[x^2] - 
       G[{1, -1}, z]*Log[x^2] + G[{1, 1}, z]*Log[x^2] - 
       G[{1, 1 - 2*x}, z]*Log[x^2] + G[{1, -1 + 2*x}, z]*Log[x^2] - 
       G[{1 - 2*x, -1}, z]*Log[x^2] + 3*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - 3*G[{-1 + 2*x, -1}, z]*Log[x^2] + G[{-1 + 2*x, 1}, z]*
        Log[x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 
       G[{1}, z]*((5*Pi^2)/6 + 2*Log[4]^2 + Log[16]*Log[(-1 + x)^2] + 
         Log[(-1 + x)^2]^2 + Log[16]*Log[x^2] + Log[x^2]^2) - 
       (G[{-1}, z]*(5*Pi^2 + 12*Log[4]^2 + 6*Log[16]*Log[(-1 + x)^2] + 
          6*Log[(-1 + x)^2]^2 + 6*Log[16]*Log[x^2] + 6*Log[x^2]^2))/6))/
     (64*(1 + p2)^(3/2)*(-1 + x)) - 
    ((p2 + 2*x)*((Pi^2*G[{-1}, z])/6 - (Pi^2*G[{1}, z])/6 + 
       7*G[{-1, -1, -1}, z] - G[{-1, -1, 1}, z] - 4*G[{-1, 0, -1}, z] + 
       4*G[{-1, 0, 1}, z] + 3*G[{-1, 1, -1}, z] - 5*G[{-1, 1, 1}, z] + 
       2*G[{-1, 1 - 2*x, -1}, z] - 2*G[{-1, 1 - 2*x, 1}, z] + 
       2*G[{-1, -1 + 2*x, -1}, z] - 2*G[{-1, -1 + 2*x, 1}, z] - 
       6*G[{0, -1, -1}, z] + 2*G[{0, -1, 1}, z] + 4*G[{0, 0, -1}, z] - 
       4*G[{0, 0, 1}, z] - 2*G[{0, 1, -1}, z] + 6*G[{0, 1, 1}, z] - 
       2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] - 
       2*G[{0, -1 + 2*x, -1}, z] + 2*G[{0, -1 + 2*x, 1}, z] + 
       5*G[{1, -1, -1}, z] - 3*G[{1, -1, 1}, z] - 4*G[{1, 0, -1}, z] + 
       4*G[{1, 0, 1}, z] + G[{1, 1, -1}, z] - 7*G[{1, 1, 1}, z] + 
       2*G[{1, 1 - 2*x, -1}, z] - 2*G[{1, 1 - 2*x, 1}, z] + 
       2*G[{1, -1 + 2*x, -1}, z] - 2*G[{1, -1 + 2*x, 1}, z] + 
       3*G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] - 
       2*G[{1 - 2*x, 0, -1}, z] + 2*G[{1 - 2*x, 0, 1}, z] + 
       G[{1 - 2*x, 1, -1}, z] - 3*G[{1 - 2*x, 1, 1}, z] + 
       G[{1 - 2*x, 1 - 2*x, -1}, z] - G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       G[{1 - 2*x, -1 + 2*x, -1}, z] - G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       3*G[{-1 + 2*x, -1, -1}, z] - G[{-1 + 2*x, -1, 1}, z] - 
       2*G[{-1 + 2*x, 0, -1}, z] + 2*G[{-1 + 2*x, 0, 1}, z] + 
       G[{-1 + 2*x, 1, -1}, z] - 3*G[{-1 + 2*x, 1, 1}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1}, z] - G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
       G[{-1 + 2*x, -1 + 2*x, -1}, z] - G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       (G[{-1}, z]*Log[4]^2)/2 - (G[{1}, z]*Log[4]^2)/2 + 
       (3*G[{-1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (G[{-1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{0, -1}, z]*Log[4*(-1 + x)^2] + G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + (G[{1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (3*G[{1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 + 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 + 
       (3*G[{-1, -1}, z]*Log[4*x^2])/2 - (G[{-1, 1}, z]*Log[4*x^2])/2 + 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] - G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{0, -1}, z]*Log[4*x^2] + G[{0, 1}, z]*Log[4*x^2] - 
       G[{0, 1 - 2*x}, z]*Log[4*x^2] + G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       (G[{1, -1}, z]*Log[4*x^2])/2 - (3*G[{1, 1}, z]*Log[4*x^2])/2 + 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] - G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2])/
        2 - (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 - 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[4*x^2])/2 - (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 + 
       (G[{-1}, z]*Log[x^2]*Log[16*x^2])/4 - (G[{1}, z]*Log[x^2]*Log[16*x^2])/
        4 + (G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2])/4 - 
       (G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2])/4))/(16*(1 + p2)^(3/2)) + 
    ((4*x*(1 + (-1 + x)*x) + p2*(2 + x*(-2 + 3*x)))*
      (6*(G[{-1, -1, -1}, z] - G[{-1, -1, 1}, z] - 2*G[{-1, 0, -1}, z] + 
         2*G[{-1, 0, 1}, z] + G[{-1, 1, -1}, z] - G[{-1, 1, 1}, z] - 
         2*G[{-1, 1 - 2*x, 1}, z] + 2*G[{-1, -1 + 2*x, -1}, z] - 
         2*G[{0, -1, -1}, z] + 2*G[{0, -1, 1}, z] + 4*G[{0, 0, -1}, z] - 
         4*G[{0, 0, 1}, z] - 2*G[{0, 1, -1}, z] + 2*G[{0, 1, 1}, z] + 
         4*G[{0, 1 - 2*x, 1}, z] - 4*G[{0, -1 + 2*x, -1}, z] + 
         G[{1, -1, -1}, z] - G[{1, -1, 1}, z] - 2*G[{1, 0, -1}, z] + 
         2*G[{1, 0, 1}, z] + G[{1, 1, -1}, z] - G[{1, 1, 1}, z] - 
         2*G[{1, 1 - 2*x, 1}, z] + 2*(G[{1, -1 + 2*x, -1}, z] - 
           G[{1 - 2*x, -1, 1}, z] - G[{1 - 2*x, 0, -1}, z] + 
           G[{1 - 2*x, 0, 1}, z] - G[{1 - 2*x, 1, 1}, z] - 
           G[{1 - 2*x, 1 - 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
           G[{-1 + 2*x, -1, -1}, z] - G[{-1 + 2*x, 0, -1}, z] + 
           G[{-1 + 2*x, 0, 1}, z] + G[{-1 + 2*x, 1, -1}, z] - 
           G[{-1 + 2*x, 1 - 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, z]) + 
         (2*G[{-1, -1}, z] - 2*G[{-1, 1}, z] + G[{-1, 1 - 2*x}, z] - 
           G[{-1, -1 + 2*x}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] - 
           2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + 2*G[{1, -1}, z] - 
           2*G[{1, 1}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
           G[{1 - 2*x, -1}, z] - 3*G[{1 - 2*x, 1}, z] + G[{1 - 2*x, 1 - 2*x}, 
            z] - G[{1 - 2*x, -1 + 2*x}, z] + 3*G[{-1 + 2*x, -1}, z] - 
           G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
           G[{-1 + 2*x, -1 + 2*x}, z])*Log[4*x^2]) + 
       18*(G[{1 - 2*x}, z] - G[{-1 + 2*x}, z])*(2*Log[2]^2 + 
         Log[x]*Log[16*x^2]) + G[{-1}, z]*(Pi^2 + 48*Log[2]^2 + 
         24*Log[x]*Log[16*x^2]) - G[{1}, z]*(Pi^2 + 48*Log[2]^2 + 
         24*Log[x]*Log[16*x^2])))/(384*(1 + p2)^(3/2)*(-1 + x)*x) - 
    ((-4*(-1 + x)*x^2 + p2*(-2 + 6*x - 4*x^2 + x^3))*
      (2*G[{-1}, z]*(Pi^2 + 24*Log[2]^2 + 24*Log[x]^2 + 
         24*Log[2]*Log[2*x^2] + 12*Log[x]*Log[16*x^2]) - 
       2*G[{1}, z]*(Pi^2 + 24*Log[2]^2 + 24*Log[x]^2 + 24*Log[2]*Log[2*x^2] + 
         12*Log[x]*Log[16*x^2]) + 3*(4*G[{-1, -1, -1}, z] - 
         4*G[{-1, -1, 1}, z] - 8*G[{-1, 0, -1}, z] + 8*G[{-1, 0, 1}, z] + 
         4*G[{-1, 1, -1}, z] - 4*G[{-1, 1, 1}, z] - 
         8*G[{-1, 1 - 2*x, 1}, z] + 8*G[{-1, -1 + 2*x, -1}, z] - 
         8*G[{0, -1, -1}, z] + 8*G[{0, -1, 1}, z] + 16*G[{0, 0, -1}, z] - 
         16*G[{0, 0, 1}, z] - 8*G[{0, 1, -1}, z] + 8*G[{0, 1, 1}, z] + 
         16*G[{0, 1 - 2*x, 1}, z] - 16*G[{0, -1 + 2*x, -1}, z] + 
         4*G[{1, -1, -1}, z] - 4*G[{1, -1, 1}, z] - 8*G[{1, 0, -1}, z] + 
         8*G[{1, 0, 1}, z] + 4*G[{1, 1, -1}, z] - 4*G[{1, 1, 1}, z] - 
         8*G[{1, 1 - 2*x, 1}, z] + 8*G[{1, -1 + 2*x, -1}, z] - 
         8*G[{1 - 2*x, -1, 1}, z] - 8*G[{1 - 2*x, 0, -1}, z] + 
         8*G[{1 - 2*x, 0, 1}, z] - 8*G[{1 - 2*x, 1, 1}, z] - 
         8*G[{1 - 2*x, 1 - 2*x, 1}, z] + 8*G[{1 - 2*x, -1 + 2*x, -1}, z] + 
         8*G[{-1 + 2*x, -1, -1}, z] - 8*G[{-1 + 2*x, 0, -1}, z] + 
         8*G[{-1 + 2*x, 0, 1}, z] + 8*G[{-1 + 2*x, 1, -1}, z] - 
         8*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 8*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
         16*G[{1 - 2*x}, z]*Log[2]^2 - 16*G[{-1 + 2*x}, z]*Log[2]^2 - 
         2*G[{1 - 2*x}, z]*Log[4]^2 + 2*G[{-1 + 2*x}, z]*Log[4]^2 + 
         4*G[{-1, -1}, z]*Log[16] - 4*G[{-1, 1}, z]*Log[16] - 
         8*G[{0, -1}, z]*Log[16] - 4*G[{0, 1 - 2*x}, z]*Log[16] + 
         4*G[{0, -1 + 2*x}, z]*Log[16] + 4*G[{1, -1}, z]*Log[16] - 
         4*G[{1, 1}, z]*Log[16] + 4*G[{1 - 2*x, -1}, z]*Log[16] - 
         4*G[{1 - 2*x, 1}, z]*Log[16] + 4*G[{-1 + 2*x, -1}, z]*Log[16] - 
         4*G[{-1 + 2*x, 1}, z]*Log[16] + G[{-1, 1 - 2*x}, z]*Log[256] - 
         G[{-1, -1 + 2*x}, z]*Log[256] + 4*G[{0, 1}, z]*Log[256] + 
         G[{1, 1 - 2*x}, z]*Log[256] - G[{1, -1 + 2*x}, z]*Log[256] + 
         G[{1 - 2*x, 1 - 2*x}, z]*Log[256] - G[{1 - 2*x, -1 + 2*x}, z]*
          Log[256] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 
         G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] + 16*G[{-1, -1}, z]*Log[x] - 
         16*G[{-1, 1}, z]*Log[x] + 8*G[{-1, 1 - 2*x}, z]*Log[x] - 
         8*G[{-1, -1 + 2*x}, z]*Log[x] - 32*G[{0, -1}, z]*Log[x] + 
         32*G[{0, 1}, z]*Log[x] - 16*G[{0, 1 - 2*x}, z]*Log[x] + 
         16*G[{0, -1 + 2*x}, z]*Log[x] + 16*G[{1, -1}, z]*Log[x] - 
         16*G[{1, 1}, z]*Log[x] + 8*G[{1, 1 - 2*x}, z]*Log[x] - 
         8*G[{1, -1 + 2*x}, z]*Log[x] + 16*G[{1 - 2*x, -1}, z]*Log[x] - 
         16*G[{1 - 2*x, 1}, z]*Log[x] + 8*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] - 
         8*G[{1 - 2*x, -1 + 2*x}, z]*Log[x] + 16*G[{-1 + 2*x, -1}, z]*
          Log[x] - 16*G[{-1 + 2*x, 1}, z]*Log[x] + 
         8*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x] - 8*G[{-1 + 2*x, -1 + 2*x}, z]*
          Log[x] + 16*G[{1 - 2*x}, z]*Log[x]^2 - 16*G[{-1 + 2*x}, z]*
          Log[x]^2 + 16*G[{1 - 2*x}, z]*Log[2]*Log[2*x^2] - 
         16*G[{-1 + 2*x}, z]*Log[2]*Log[2*x^2] - 4*G[{1 - 2*x, -1}, z]*
          Log[4*x^2] - 4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
         4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, 1}, z]*
          Log[4*x^2] + 4*G[{1 - 2*x}, z]*Log[x]*Log[16*x^2] - 
         4*G[{-1 + 2*x}, z]*Log[x]*Log[16*x^2])))/(768*(1 + p2)^(3/2)*
      (-1 + x)^2*x) - (((-1 + x)^2*x + p2*(1 - 2*x + 2*x^2))*
      (-6*(2*G[{-1, -1, 1}, z] + 2*G[{-1, 1, -1}, z] - 2*G[{-1, 1, 1}, z] - 
         2*G[{-1, -1 + 2*x, -1}, z] + 2*G[{1, -1, -1}, z] - 
         2*G[{1, -1, 1}, z] - 2*G[{1, 1, -1}, z] + 2*G[{1, 1 - 2*x, 1}, z] + 
         G[{-1, -1}, z]*Log[4] + G[{-1, 1}, z]*Log[4] + G[{-1, -1 + 2*x}, z]*
          Log[4] - G[{1, -1}, z]*Log[4] - G[{1, 1}, z]*Log[4] - 
         G[{1, 1 - 2*x}, z]*Log[4] - G[{-1, -1}, z]*Log[16] + 
         G[{-1, 1}, z]*Log[16] - G[{1, -1}, z]*Log[16] + 
         G[{1, 1}, z]*Log[16] - G[{-1, 1}, z]*Log[64] + 
         G[{1, -1}, z]*Log[64] - G[{-1, -1}, z]*Log[x^2] + 
         G[{-1, -1 + 2*x}, z]*Log[x^2] + G[{1, 1}, z]*Log[x^2] - 
         G[{1, 1 - 2*x}, z]*Log[x^2]) + G[{-1}, z]*
        (4*Pi^2 + 12*G[{-1, -1}, -1 + 2*x] + 12*G[{-1, -1 + 2*x}, -1 + 2*x] - 
         12*G[{0, -1}, -1 + 2*x] + 12*G[{0, 1}, -1 + 2*x] + 
         12*G[{1, -1}, -1 + 2*x] - 36*G[{1, 1}, -1 + 2*x] + 
         12*G[{1, -1 + 2*x}, -1 + 2*x] + 12*G[{1 - 2*x, -1}, -1 + 2*x] - 
         18*G[{-1}, -1 + 2*x]*Log[2] - 18*G[{1 - 2*x}, -1 + 2*x]*Log[2] + 
         9*Log[4]^2 + G[{-1}, -1 + 2*x]*Log[64] + 4*G[{1}, -1 + 2*x]*
          Log[64] + G[{1 - 2*x}, -1 + 2*x]*Log[64] - 6*G[{-1}, -1 + 2*x]*
          Log[256] + 6*G[{1}, -1 + 2*x]*Log[256] - 18*G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] + 42*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 
         6*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] - 
         6*Log[16]*Log[(-1 + x)^2] - 6*Log[(-1 + x)^2]^2 + 
         24*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 48*G[{1}, -1 + 2*x]*
          Log[4*(-1 + x)^2] + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         12*G[{-1}, -1 + 2*x]*Log[x^2] - 6*G[{1}, -1 + 2*x]*Log[x^2] + 
         6*Log[16]*Log[x^2] + 6*Log[x^2]^2 - 3*Log[x^2]*Log[16*x^2]) - 
       G[{1}, z]*(4*Pi^2 + 12*G[{-1, -1}, -1 + 2*x] + 
         12*G[{-1, -1 + 2*x}, -1 + 2*x] - 12*G[{0, -1}, -1 + 2*x] + 
         12*G[{0, 1}, -1 + 2*x] + 12*G[{1, -1}, -1 + 2*x] - 
         36*G[{1, 1}, -1 + 2*x] + 12*G[{1, -1 + 2*x}, -1 + 2*x] + 
         12*G[{1 - 2*x, -1}, -1 + 2*x] - 18*G[{-1}, -1 + 2*x]*Log[2] - 
         18*G[{1 - 2*x}, -1 + 2*x]*Log[2] + 9*Log[4]^2 + 
         G[{-1}, -1 + 2*x]*Log[64] + 4*G[{1}, -1 + 2*x]*Log[64] + 
         G[{1 - 2*x}, -1 + 2*x]*Log[64] - 6*G[{-1}, -1 + 2*x]*Log[256] + 
         6*G[{1}, -1 + 2*x]*Log[256] - 18*G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] + 
         42*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 6*G[{1 - 2*x}, -1 + 2*x]*
          Log[(-1 + x)^2] - 6*Log[16]*Log[(-1 + x)^2] - 6*Log[(-1 + x)^2]^2 + 
         24*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 48*G[{1}, -1 + 2*x]*
          Log[4*(-1 + x)^2] + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         12*G[{-1}, -1 + 2*x]*Log[x^2] - 6*G[{1}, -1 + 2*x]*Log[x^2] + 
         6*Log[16]*Log[x^2] + 6*Log[x^2]^2 - 3*Log[x^2]*Log[16*x^2])))/
     (192*(1 + p2)^(3/2)*(-1 + x)*x) - ((p2^2 + 4*p2*(2 + x) + 8*(1 + x^2))*
      (4*G[{-1, -1, 1}, z] + 4*G[{-1, -1, -1 - 2*x}, z] - 
       4*G[{-1, 1, 1}, z] - 4*G[{-1, 1, -1 - 2*x}, z] + 
       2*G[{-1, 1 - 2*x, -1}, z] + 2*G[{-1, 1 - 2*x, 1}, z] - 
       4*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 4*G[{-1, -x, 1}, z] + 
       4*G[{-1, -x, -1 - 2*x}, z] - 2*G[{-1, -1 + 2*x, -1}, z] - 
       2*G[{-1, -1 + 2*x, 1}, z] + 4*G[{-1, -1 + 2*x, 1 + 2*x}, z] - 
       4*G[{1, -1, -1}, z] - 4*G[{1, -1, 1 + 2*x}, z] + 4*G[{1, 1, -1}, z] + 
       4*G[{1, 1, 1 + 2*x}, z] - 2*G[{1, 1 - 2*x, -1}, z] - 
       2*G[{1, 1 - 2*x, 1}, z] + 4*G[{1, 1 - 2*x, -1 - 2*x}, z] - 
       4*G[{1, x, -1}, z] + 4*G[{1, x, 1 + 2*x}, z] + 
       2*G[{1, -1 + 2*x, -1}, z] + 2*G[{1, -1 + 2*x, 1}, z] - 
       4*G[{1, -1 + 2*x, 1 + 2*x}, z] + 4*G[{1 - 2*x, -1, -1}, z] - 
       4*G[{1 - 2*x, -1, 1}, z] + 4*G[{1 - 2*x, 1, -1 - 2*x}, z] - 
       4*G[{1 - 2*x, 1, 1 + 2*x}, z] + 4*G[{1 - 2*x, -x, 1}, z] - 
       4*G[{1 - 2*x, -x, -1 - 2*x}, z] - 4*G[{-1 + 2*x, -1, -1 - 2*x}, z] + 
       4*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 4*G[{-1 + 2*x, 1, -1}, z] + 
       4*G[{-1 + 2*x, 1, 1}, z] + 4*G[{-1 + 2*x, x, -1}, z] - 
       4*G[{-1 + 2*x, x, 1 + 2*x}, z] + G[{-1, -1}, z]*Log[16] - 
       2*G[{-1, 1}, z]*Log[16] - 2*G[{1, -1}, z]*Log[16] - 
       2*G[{1, 1}, z]*Log[16] - 2*G[{-1, -1}, z]*Log[64] + 
       2*G[{-1, 1}, z]*Log[256] + 2*G[{1, -1}, z]*Log[256] + 
       2*G[{-1, -1}, z]*Log[(-1 + x)^2] - 2*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{1, -1}, z]*Log[(-1 + x)^2] + 
       2*G[{1, 1}, z]*Log[(-1 + x)^2] + G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] - G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] + G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 4*G[{-1, -1}, z]*Log[x] + 4*G[{-1, 1}, z]*Log[x] - 
       2*G[{-1, 1 - 2*x}, z]*Log[x] + 2*G[{-1, -1 + 2*x}, z]*Log[x] + 
       4*G[{1, -1}, z]*Log[x] - 4*G[{1, 1}, z]*Log[x] + 
       2*G[{1, 1 - 2*x}, z]*Log[x] - 2*G[{1, -1 + 2*x}, z]*Log[x] - 
       2*G[{1 - 2*x, -1}, z]*Log[x] + 2*G[{1 - 2*x, 1}, z]*Log[x] + 
       2*G[{-1 + 2*x, -1}, z]*Log[x] - 2*G[{-1 + 2*x, 1}, z]*Log[x] + 
       4*G[{-1, -1}, z]*Log[1 + 2*x] - 4*G[{-1, 1}, z]*Log[1 + 2*x] - 
       4*G[{-1, 1 - 2*x}, z]*Log[1 + 2*x] + 4*G[{-1, -x}, z]*Log[1 + 2*x] + 
       4*G[{-1, -1 + 2*x}, z]*Log[1 + 2*x] - 4*G[{1, -1}, z]*Log[1 + 2*x] + 
       4*G[{1, 1}, z]*Log[1 + 2*x] + 4*G[{1, 1 - 2*x}, z]*Log[1 + 2*x] + 
       4*G[{1, x}, z]*Log[1 + 2*x] - 4*G[{1, -1 + 2*x}, z]*Log[1 + 2*x] - 
       4*G[{1 - 2*x, -x}, z]*Log[1 + 2*x] - 4*G[{-1 + 2*x, x}, z]*
        Log[1 + 2*x]))/(256*(1 + p2)^2*(-1 + x)) - 
    ((p2*(2 - 2*x + x^2) - 2*(-1 + x - x^2 + x^3))*
      (G[{-1, -1, -1 - 2*x}, z] - G[{-1, 1, -1 - 2*x}, z] + 
       G[{-1, 1, 1 + 2*x}, z] - G[{-1, -1 - 2*x, -1}, z] - 
       G[{-1, -1 - 2*x, 1}, z] + G[{-1, -1 - 2*x, -1 - 2*x}, z] - 
       G[{1, -1, -1 - 2*x}, z] + G[{1, -1, 1 + 2*x}, z] - 
       G[{1, 1, 1 + 2*x}, z] + G[{1, 1 + 2*x, -1}, z] + 
       G[{1, 1 + 2*x, 1}, z] - G[{1, 1 + 2*x, 1 + 2*x}, z] - 
       (G[{-1, -1}, z]*Log[4*x^2])/2 + (G[{-1, 1}, z]*Log[4*x^2])/2 + 
       G[{-1, -1 - 2*x}, z]*Log[4*x^2] - (G[{1, -1}, z]*Log[4*x^2])/2 + 
       (G[{1, 1}, z]*Log[4*x^2])/2 - G[{1, 1 + 2*x}, z]*Log[4*x^2] - 
       2*G[{-1, 1}, z]*Log[1 + x] - 2*G[{-1, -1 - 2*x}, z]*Log[1 + x] + 
       2*G[{1, -1}, z]*Log[1 + x] + 2*G[{1, 1 + 2*x}, z]*Log[1 + x] + 
       G[{-1, 1}, z]*Log[4*(1 + x)^2] + G[{-1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - G[{1, -1}, z]*Log[4*(1 + x)^2] - 
       G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + G[{-1, -1}, z]*Log[1 + 2*x] + 
       G[{-1, 1}, z]*Log[1 + 2*x] + 2*G[{-1, -1 - 2*x}, z]*Log[1 + 2*x] - 
       G[{1, -1}, z]*Log[1 + 2*x] - G[{1, 1}, z]*Log[1 + 2*x] - 
       2*G[{1, 1 + 2*x}, z]*Log[1 + 2*x] - G[{-1, 1}, z]*Log[8*x*(1 + 2*x)] - 
       G[{-1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + G[{1, -1}, z]*
        Log[8*x*(1 + 2*x)] + G[{1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       G[{1}, z]*(-G[{-1, -1 - 2*x}, 1] + 2*G[{-1, 1 + 2*x}, 1] + 
         3*G[{0, -1 - 2*x}, 1] - 3*G[{0, 1 + 2*x}, 1] + 
         4*G[{-1 - 2*x, 1}, 1] - 4*G[{-1 - 2*x, -1 - 2*x}, 1] + 
         2*G[{-1 - 2*x, 1 + 2*x}, 1] - 2*G[{1 + 2*x, 1}, 1] - 
         G[{1 + 2*x, -1 - 2*x}, 1] + 2*G[{1 + 2*x, 1 + 2*x}, 1] + 
         (3*Log[4]^2)/4 - (Log[x^2]*Log[16*x^2])/4 - 4*G[{-1 - 2*x}, 1]*
          Log[1 + x] + 2*G[{1 + 2*x}, 1]*Log[1 + x] + Log[4]*Log[1 + x] - 
         2*Log[2]*Log[4*(1 + x)^2] + Log[(1 + x)^2]*Log[16*(1 + x)^2] - 
         2*Log[x]*Log[1 + 2*x] - 2*G[{-1 - 2*x}, 1]*Log[8*x*(1 + 2*x)] + 
         G[{1 + 2*x}, 1]*Log[8*x*(1 + 2*x)] + Log[2]*Log[8*x*(1 + 2*x)] - 
         Log[1 + 2*x]*Log[4 + 8*x] + 2*PolyLog[2, -1 - 2*x] - 
         2*PolyLog[2, -2*x]) + G[{-1}, z]*(G[{-1, -1 - 2*x}, 1] - 
         2*G[{-1, 1 + 2*x}, 1] - 3*G[{0, -1 - 2*x}, 1] + 
         3*G[{0, 1 + 2*x}, 1] - 4*G[{-1 - 2*x, 1}, 1] + 
         4*G[{-1 - 2*x, -1 - 2*x}, 1] - 2*G[{-1 - 2*x, 1 + 2*x}, 1] + 
         2*G[{1 + 2*x, 1}, 1] + G[{1 + 2*x, -1 - 2*x}, 1] - 
         2*G[{1 + 2*x, 1 + 2*x}, 1] - (3*Log[4]^2)/4 + (Log[x^2]*Log[16*x^2])/
          4 + 4*G[{-1 - 2*x}, 1]*Log[1 + x] - 2*G[{1 + 2*x}, 1]*Log[1 + x] - 
         Log[4]*Log[1 + x] + 2*Log[2]*Log[4*(1 + x)^2] - 
         Log[(1 + x)^2]*Log[16*(1 + x)^2] + 2*Log[x]*Log[1 + 2*x] + 
         2*G[{-1 - 2*x}, 1]*Log[8*x*(1 + 2*x)] - G[{1 + 2*x}, 1]*
          Log[8*x*(1 + 2*x)] - Log[2]*Log[8*x*(1 + 2*x)] + 
         Log[1 + 2*x]*Log[4 + 8*x] - 2*PolyLog[2, -1 - 2*x] + 
         2*PolyLog[2, -2*x])))/(32*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((p2 + 4*x - 3*p2*x + 3*p2*x^2 - 2*x^3)*(5*Pi^2*G[{-1}, z] - 
       5*Pi^2*G[{1}, z] - 12*G[{-1, -1, 1}, z] - 12*G[{-1, 1, -1}, z] + 
       12*G[{-1, 1, 1}, z] + 12*G[{-1, -1 + 2*x, -1}, z] - 
       12*G[{1, -1, -1}, z] + 12*G[{1, -1, 1}, z] + 12*G[{1, 1, -1}, z] - 
       12*G[{1, 1 - 2*x, 1}, z] - 6*G[{-1, -1}, z]*Log[2] - 
       6*G[{-1, 1}, z]*Log[2] - 12*G[{-1, -1 + 2*x}, z]*Log[2] + 
       6*G[{1, -1}, z]*Log[2] + 6*G[{1, 1}, z]*Log[2] + 
       12*G[{1, 1 - 2*x}, z]*Log[2] + 9*G[{-1}, z]*Log[4]^2 - 
       9*G[{1}, z]*Log[4]^2 - 6*G[{-1, -1}, z]*Log[8] + 
       6*G[{-1, 1}, z]*Log[8] - 6*G[{1, -1}, z]*Log[8] + 
       6*G[{1, 1}, z]*Log[8] + 6*G[{-1}, z]*Log[2 - 2*x]*
        Log[3 - x^(-1) - 2*x] - 6*G[{1}, z]*Log[2 - 2*x]*
        Log[3 - x^(-1) - 2*x] - 12*G[{-1}, z]*Log[4]*Log[1 - x] + 
       12*G[{1}, z]*Log[4]*Log[1 - x] - 6*G[{-1, -1}, z]*Log[(1 - x)^2] - 
       6*G[{-1, 1}, z]*Log[(1 - x)^2] - 6*G[{-1, 1 - 2*x}, z]*
        Log[(1 - x)^2] - 6*G[{-1, -1 + 2*x}, z]*Log[(1 - x)^2] + 
       6*G[{1, -1}, z]*Log[(1 - x)^2] + 6*G[{1, 1}, z]*Log[(1 - x)^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[(1 - x)^2] + 6*G[{1, -1 + 2*x}, z]*
        Log[(1 - x)^2] - 6*G[{-1, -1}, z]*Log[(-1 + x)^2] + 
       6*G[{-1, 1}, z]*Log[(-1 + x)^2] + 6*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 6*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       6*G[{1, -1}, z]*Log[(-1 + x)^2] + 6*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 6*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 12*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 12*G[{1, 1}, z]*
        Log[4*(-1 + x)^2] - 12*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       12*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       6*G[{-1}, z]*Log[128]*Log[2*x] - 6*G[{1}, z]*Log[128]*Log[2*x] + 
       24*G[{-1}, z]*Log[4 - 2/x]*Log[2*x] - 24*G[{1}, z]*Log[4 - 2/x]*
        Log[2*x] - 24*G[{-1}, z]*Log[-2 + 2/x]*Log[2*x] + 
       24*G[{1}, z]*Log[-2 + 2/x]*Log[2*x] + 6*G[{-1}, z]*Log[x]*Log[2*x] - 
       6*G[{1}, z]*Log[x]*Log[2*x] - 12*G[{-1}, z]*Log[4*(-1 + x)^2]*
        Log[-4*(-1 + x)*x] + 12*G[{1}, z]*Log[4*(-1 + x)^2]*
        Log[-4*(-1 + x)*x] - 6*G[{-1}, z]*Log[x]*Log[-2*(-1 + x)*x] + 
       6*G[{1}, z]*Log[x]*Log[-2*(-1 + x)*x] + 6*G[{-1, 1}, z]*Log[x^2] + 
       6*G[{-1, -1 + 2*x}, z]*Log[x^2] - 6*G[{1, -1}, z]*Log[x^2] - 
       6*G[{1, 1 - 2*x}, z]*Log[x^2] + 6*G[{-1, -1}, z]*Log[4*x^2] - 
       6*G[{-1, 1}, z]*Log[4*x^2] - 12*G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       6*G[{1, -1}, z]*Log[4*x^2] - 6*G[{1, 1}, z]*Log[4*x^2] + 
       12*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 3*G[{-1}, z]*Log[x^2]*Log[16*x^2] + 
       3*G[{1}, z]*Log[x^2]*Log[16*x^2] - 18*G[{-1}, z]*Log[2 - 2*x]*
        Log[-16*(-1 + x)^3*(-1 + 2*x)] + 18*G[{1}, z]*Log[2 - 2*x]*
        Log[-16*(-1 + x)^3*(-1 + 2*x)] + 24*G[{-1}, z]*Log[2*x]*
        Log[(-1 + x)^3*(-1 + 2*x)] - 24*G[{1}, z]*Log[2*x]*
        Log[(-1 + x)^3*(-1 + 2*x)] - 48*G[{-1}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 48*G[{1}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*G[{-1}, z]*
        PolyLog[2, -1 + x^(-1)] + 12*G[{1}, z]*PolyLog[2, -1 + x^(-1)] + 
       60*G[{-1}, z]*PolyLog[2, 1 - 2*x] - 60*G[{1}, z]*PolyLog[2, 1 - 2*x] - 
       24*G[{-1}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       24*G[{1}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 12*G[{-1}, z]*
        PolyLog[2, 1/(2*x)] + 12*G[{1}, z]*PolyLog[2, 1/(2*x)] + 
       36*G[{-1}, z]*PolyLog[2, x] - 36*G[{1}, z]*PolyLog[2, x] + 
       24*G[{-1}, z]*PolyLog[2, x/(1 - x)] - 24*G[{1}, z]*
        PolyLog[2, x/(1 - x)] - 60*G[{-1}, z]*PolyLog[2, -1 + 2*x] + 
       60*G[{1}, z]*PolyLog[2, -1 + 2*x]))/(192*(1 + p2)^(3/2)*(-1 + x)*x) + 
    ((-2 - 2*(-1 + p2)*x + (-2 + p2)*x^2 + 2*x^3)*(14*Pi^2*G[{1 - 2*x}, z] - 
       14*Pi^2*G[{-1 + 2*x}, z] - 96*G[{1 - 2*x}, z]*G[{-1, -1 - 2*x}, 1] + 
       96*G[{-1 + 2*x}, z]*G[{-1, -1 - 2*x}, 1] + 192*G[{1 - 2*x}, z]*
        G[{-1, 1 + 2*x}, 1] - 192*G[{-1 + 2*x}, z]*G[{-1, 1 + 2*x}, 1] + 
       240*G[{1 - 2*x}, z]*G[{0, -1 - 2*x}, 1] - 240*G[{-1 + 2*x}, z]*
        G[{0, -1 - 2*x}, 1] - 240*G[{1 - 2*x}, z]*G[{0, 1 + 2*x}, 1] + 
       240*G[{-1 + 2*x}, z]*G[{0, 1 + 2*x}, 1] + 288*G[{1 - 2*x}, z]*
        G[{-1 - 2*x, 1}, 1] - 288*G[{-1 + 2*x}, z]*G[{-1 - 2*x, 1}, 1] - 
       288*G[{1 - 2*x}, z]*G[{-1 - 2*x, -1 - 2*x}, 1] + 
       288*G[{-1 + 2*x}, z]*G[{-1 - 2*x, -1 - 2*x}, 1] + 
       144*G[{1 - 2*x}, z]*G[{-1 - 2*x, 1 + 2*x}, 1] - 
       144*G[{-1 + 2*x}, z]*G[{-1 - 2*x, 1 + 2*x}, 1] - 
       48*G[{1 - 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] + 
       48*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] - 
       192*G[{1 - 2*x}, z]*G[{1 + 2*x, 1}, 1] + 192*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1}, 1] - 96*G[{1 - 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] + 
       96*G[{-1 + 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] + 
       192*G[{1 - 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] - 
       192*G[{-1 + 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] + 
       72*G[{-1, -1, -1}, z] - 24*G[{-1, -1, 1}, z] - 24*G[{-1, 0, -1}, z] + 
       24*G[{-1, 0, 1}, z] + 48*G[{-1, 1, -1}, z] - 24*G[{-1, 1, 1}, z] + 
       48*G[{-1, 1, 1 + 2*x}, z] - 48*G[{-1, -1 - 2*x, -1}, z] + 
       96*G[{-1, 1 - 2*x, -1}, z] - 48*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 
       24*G[{-1, -1 + 2*x, -1}, z] - 48*G[{-1, -1 + 2*x, 1}, z] - 
       48*G[{0, -1, -1}, z] + 48*G[{0, 1, 1}, z] - 
       96*G[{0, 1 - 2*x, -1}, z] - 48*G[{0, 1 - 2*x, 1}, z] + 
       48*G[{0, -1 + 2*x, -1}, z] + 96*G[{0, -1 + 2*x, 1}, z] + 
       24*G[{1, -1, -1}, z] - 48*G[{1, -1, 1}, z] - 
       48*G[{1, -1, -1 - 2*x}, z] - 24*G[{1, 0, -1}, z] + 
       24*G[{1, 0, 1}, z] + 24*G[{1, 1, -1}, z] - 72*G[{1, 1, 1}, z] + 
       48*G[{1, 1 - 2*x, -1}, z] + 24*G[{1, 1 - 2*x, 1}, z] - 
       96*G[{1, -1 + 2*x, 1}, z] + 48*G[{1, -1 + 2*x, 1 + 2*x}, z] + 
       48*G[{1, 1 + 2*x, 1}, z] + 96*G[{1 - 2*x, -1, -1}, z] - 
       48*G[{1 - 2*x, -1, -1 - 2*x}, z] - 24*G[{1 - 2*x, 0, -1}, z] + 
       24*G[{1 - 2*x, 0, 1}, z] - 24*G[{1 - 2*x, 1, -1}, z] + 
       48*G[{1 - 2*x, 1, -1 - 2*x}, z] - 96*G[{1 - 2*x, 1, 1 + 2*x}, z] + 
       96*G[{1 - 2*x, -1 - 2*x, -1}, z] + 48*G[{1 - 2*x, -1 - 2*x, 1}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, z] + 
       96*G[{1 - 2*x, 1 - 2*x, -1}, z] + 48*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, 
         z] - 24*G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       48*G[{1 - 2*x, -1 + 2*x, 1}, z] + 24*G[{-1 + 2*x, -1, 1}, z] + 
       96*G[{-1 + 2*x, -1, -1 - 2*x}, z] - 48*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 
       24*G[{-1 + 2*x, 0, -1}, z] + 24*G[{-1 + 2*x, 0, 1}, z] - 
       96*G[{-1 + 2*x, 1, 1}, z] + 48*G[{-1 + 2*x, 1, 1 + 2*x}, z] + 
       48*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 24*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       96*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 48*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, 
         z] - 48*G[{-1 + 2*x, 1 + 2*x, -1}, z] - 
       96*G[{-1 + 2*x, 1 + 2*x, 1}, z] + 48*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, 
         z] - 12*G[{-1, -1}, z]*Log[2] + 36*G[{-1, 1}, z]*Log[2] - 
       24*G[{-1, 1 + 2*x}, z]*Log[2] + 24*G[{0, -1 - 2*x}, z]*Log[2] - 
       36*G[{1, -1}, z]*Log[2] + 12*G[{1, 1}, z]*Log[2] + 
       24*G[{1, -1 - 2*x}, z]*Log[2] - 24*G[{1, 1 - 2*x}, z]*Log[2] + 
       36*G[{-1 - 2*x, -1}, z]*Log[2] + 12*G[{-1 - 2*x, 1}, z]*Log[2] - 
       36*G[{-1 - 2*x, -1 - 2*x}, z]*Log[2] + 24*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[2] - 36*G[{-1 - 2*x, 1 + 2*x}, z]*Log[2] + 
       48*G[{1 - 2*x, 1}, z]*Log[2] - 12*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] - 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 60*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[2] - 48*G[{-1 + 2*x, -1}, z]*Log[2] - 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[2] - 60*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[2] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[2] - 
       12*G[{1 + 2*x, -1}, z]*Log[2] - 36*G[{1 + 2*x, 1}, z]*Log[2] + 
       24*G[{1 + 2*x, -1 - 2*x}, z]*Log[2] + 24*G[{1 + 2*x, 1 - 2*x}, z]*
        Log[2] - 48*G[{1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       24*G[{1 + 2*x, 1 + 2*x}, z]*Log[2] - 12*G[{-1 - 2*x}, z]*Log[2]^2 - 
       228*G[{1 - 2*x}, z]*Log[2]^2 + 240*G[{-1 + 2*x}, z]*Log[2]^2 - 
       48*G[{-1, 1}, z]*Log[4] + 24*G[{-1, -1 - 2*x}, z]*Log[4] - 
       48*G[{-1, 1 - 2*x}, z]*Log[4] - 24*G[{-1, 1 + 2*x}, z]*Log[4] - 
       48*G[{0, -1 - 2*x}, z]*Log[4] - 24*G[{0, 1 - 2*x}, z]*Log[4] - 
       24*G[{0, -1 + 2*x}, z]*Log[4] + 48*G[{0, 1 + 2*x}, z]*Log[4] + 
       48*G[{1, -1}, z]*Log[4] + 24*G[{1, -1 - 2*x}, z]*Log[4] - 
       24*G[{1, 1 - 2*x}, z]*Log[4] + 24*G[{1, -1 + 2*x}, z]*Log[4] - 
       54*G[{-1 - 2*x, -1}, z]*Log[4] + 18*G[{-1 - 2*x, 1}, z]*Log[4] + 
       30*G[{-1 - 2*x, -1 - 2*x}, z]*Log[4] + 12*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[4] + 6*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4] - 18*G[{1 - 2*x, -1}, z]*
        Log[4] + 30*G[{1 - 2*x, 1}, z]*Log[4] - 42*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4] + 36*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + 
       54*G[{1 - 2*x, 1 + 2*x}, z]*Log[4] - 30*G[{-1 + 2*x, -1}, z]*Log[4] + 
       18*G[{-1 + 2*x, 1}, z]*Log[4] - 6*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4] - 
       36*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4] - 6*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4] - 18*G[{1 + 2*x, -1}, z]*
        Log[4] + 54*G[{1 + 2*x, 1}, z]*Log[4] - 6*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[4] - 12*G[{1 + 2*x, 1 - 2*x}, z]*Log[4] - 
       30*G[{1 + 2*x, 1 + 2*x}, z]*Log[4] - 24*G[{-1 - 2*x}, z]*Log[2]*
        Log[4] + 24*G[{1 + 2*x}, z]*Log[2]*Log[4] - 48*G[{-1 - 2*x}, z]*
        Log[4]^2 + 72*G[{1 - 2*x}, z]*Log[4]^2 - 72*G[{-1 + 2*x}, z]*
        Log[4]^2 + 48*G[{1 + 2*x}, z]*Log[4]^2 + 36*G[{-1, -1}, z]*Log[8] - 
       12*G[{-1, 1}, z]*Log[8] + 24*G[{-1, 1 + 2*x}, z]*Log[8] + 
       24*G[{0, 1 - 2*x}, z]*Log[8] + 24*G[{0, 1 + 2*x}, z]*Log[8] + 
       12*G[{1, -1}, z]*Log[8] - 36*G[{1, 1}, z]*Log[8] - 
       24*G[{1, -1 - 2*x}, z]*Log[8] - 24*G[{-1 - 2*x, -1}, z]*Log[8] + 
       24*G[{-1 - 2*x, 1}, z]*Log[8] + 24*G[{-1 - 2*x, 1 + 2*x}, z]*Log[8] + 
       12*G[{1 - 2*x, -1}, z]*Log[8] - 60*G[{1 - 2*x, 1}, z]*Log[8] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[8] - 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[8] - 48*G[{1 - 2*x, 1 + 2*x}, z]*Log[8] + 12*G[{-1 + 2*x, -1}, z]*
        Log[8] - 60*G[{-1 + 2*x, 1}, z]*Log[8] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[8] + 48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[8] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[8] - 24*G[{1 + 2*x, -1}, z]*Log[8] + 
       24*G[{1 + 2*x, 1}, z]*Log[8] - 20*G[{-1 - 2*x}, z]*Log[2]*Log[8] + 
       68*G[{1 - 2*x}, z]*Log[2]*Log[8] - 72*G[{-1 + 2*x}, z]*Log[2]*Log[8] + 
       24*G[{1 + 2*x}, z]*Log[2]*Log[8] + 24*G[{-1 - 2*x}, z]*Log[4]*Log[8] - 
       48*G[{1 - 2*x}, z]*Log[4]*Log[8] + 48*G[{-1 + 2*x}, z]*Log[4]*Log[8] - 
       24*G[{1 + 2*x}, z]*Log[4]*Log[8] - 72*G[{-1, -1}, z]*Log[16] + 
       48*G[{-1, 1}, z]*Log[16] + 12*G[{-1, -1 - 2*x}, z]*Log[16] - 
       24*G[{-1, 1 - 2*x}, z]*Log[16] + 12*G[{-1, 1 + 2*x}, z]*Log[16] + 
       48*G[{0, -1}, z]*Log[16] - 48*G[{0, 1}, z]*Log[16] - 
       24*G[{0, -1 - 2*x}, z]*Log[16] + 48*G[{0, 1 - 2*x}, z]*Log[16] - 
       24*G[{0, -1 + 2*x}, z]*Log[16] - 48*G[{1, -1}, z]*Log[16] + 
       72*G[{1, 1}, z]*Log[16] - 12*G[{1, -1 - 2*x}, z]*Log[16] - 
       24*G[{1, 1 - 2*x}, z]*Log[16] + 12*G[{1, 1 + 2*x}, z]*Log[16] - 
       12*G[{-1 - 2*x, -1}, z]*Log[16] - 12*G[{-1 - 2*x, 1}, z]*Log[16] - 
       42*G[{-1 - 2*x, -1 - 2*x}, z]*Log[16] + 12*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[16] + 6*G[{-1 - 2*x, 1 + 2*x}, z]*Log[16] - 
       12*G[{1 - 2*x, -1}, z]*Log[16] + 60*G[{1 - 2*x, 1}, z]*Log[16] + 
       66*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] - 30*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[16] - 60*G[{-1 + 2*x, -1}, z]*Log[16] + 12*G[{-1 + 2*x, 1}, z]*
        Log[16] + 30*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] - 
       66*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] + 12*G[{1 + 2*x, -1}, z]*
        Log[16] + 12*G[{1 + 2*x, 1}, z]*Log[16] - 6*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[16] + 12*G[{1 + 2*x, -1 + 2*x}, z]*Log[16] + 
       18*G[{1 + 2*x, 1 + 2*x}, z]*Log[16] + 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[16] - 6*G[{-1 + 2*x}, z]*Log[2]*Log[16] - 
       18*G[{1 + 2*x}, z]*Log[2]*Log[16] - 6*G[{-1 - 2*x}, z]*Log[4]*
        Log[16] + 6*G[{1 - 2*x}, z]*Log[4]*Log[16] + 6*G[{-1 + 2*x}, z]*
        Log[4]*Log[16] + 6*G[{1 + 2*x}, z]*Log[4]*Log[16] + 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[32] - 12*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[32] + 12*G[{1 + 2*x, 1 + 2*x}, z]*Log[32] + 
       24*G[{-1, 1 - 2*x}, z]*Log[64] - 24*G[{0, -1}, z]*Log[64] + 
       24*G[{0, 1}, z]*Log[64] - 24*G[{1, 1 - 2*x}, z]*Log[64] - 
       24*G[{1, 1 + 2*x}, z]*Log[64] + 12*G[{-1 - 2*x, -1}, z]*Log[64] + 
       12*G[{-1 - 2*x, 1}, z]*Log[64] - 48*G[{1 - 2*x, 1}, z]*Log[64] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 48*G[{-1 + 2*x, -1}, z]*
        Log[64] - 12*G[{1 + 2*x, -1}, z]*Log[64] - 12*G[{1 + 2*x, 1}, z]*
        Log[64] - 12*G[{-1 - 2*x}, z]*Log[16]*Log[64] - 
       4*G[{1 - 2*x}, z]*Log[16]*Log[64] + G[{-1 + 2*x}, z]*Log[16]*Log[64] + 
       13*G[{1 + 2*x}, z]*Log[16]*Log[64] + 24*G[{-1, -1}, z]*Log[256] - 
       24*G[{-1, 1}, z]*Log[256] - 24*G[{-1, -1 + 2*x}, z]*Log[256] - 
       12*G[{0, -1 - 2*x}, z]*Log[256] + 24*G[{0, 1 - 2*x}, z]*Log[256] - 
       24*G[{0, -1 + 2*x}, z]*Log[256] + 12*G[{0, 1 + 2*x}, z]*Log[256] + 
       24*G[{1, -1}, z]*Log[256] - 24*G[{1, 1}, z]*Log[256] + 
       24*G[{-1 - 2*x, -1}, z]*Log[256] - 12*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[256] - 12*G[{1 - 2*x, -1}, z]*Log[256] + 12*G[{1 - 2*x, 1}, z]*
        Log[256] - 12*G[{-1 + 2*x, -1}, z]*Log[256] + 12*G[{-1 + 2*x, 1}, z]*
        Log[256] - 24*G[{1 + 2*x, 1}, z]*Log[256] + 
       12*G[{1 + 2*x, 1 + 2*x}, z]*Log[256] - 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[256] - 6*G[{-1 + 2*x}, z]*Log[2]*Log[256] + 
       G[{-1 + 2*x}, z]*Log[64]*Log[256] + 2*G[{1 + 2*x}, z]*Log[64]*
        Log[256] + 24*G[{0, -1 - 2*x}, z]*Log[512] - 24*G[{0, 1 - 2*x}, z]*
        Log[512] + 48*G[{0, -1 + 2*x}, z]*Log[512] - 24*G[{0, 1 + 2*x}, z]*
        Log[512] + 24*G[{1, 1 - 2*x}, z]*Log[512] - 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[512] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[512] + 48*G[{1 - 2*x, -1 + 2*x}, z]*Log[2048] + 
       24*G[{-1, -1 + 2*x}, z]*Log[4096] - 24*G[{0, -1 + 2*x}, z]*Log[4096] + 
       12*G[{1 - 2*x, -1}, z]*Log[4096] + 12*G[{-1 + 2*x, -1}, z]*Log[4096] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[16384] - 12*G[{1 + 2*x}, z]*Log[2]*
        Log[16384] + 6*G[{-1 - 2*x}, z]*Log[65536]*Log[4 - 2/x] - 
       6*G[{1 + 2*x}, z]*Log[65536]*Log[4 - 2/x] - 6*G[{-1 - 2*x}, z]*
        Log[65536]*Log[-2 + 2/x] + 6*G[{1 + 2*x}, z]*Log[65536]*
        Log[-2 + 2/x] + 12*G[{-1 - 2*x}, z]*Log[4]*Log[3 - x^(-1) - 2*x] - 
       12*G[{1 + 2*x}, z]*Log[4]*Log[3 - x^(-1) - 2*x] - 
       24*G[{-1 - 2*x}, z]*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] + 
       12*G[{1 - 2*x}, z]*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] - 
       12*G[{-1 + 2*x}, z]*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] + 
       24*G[{1 + 2*x}, z]*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[1 - x] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[1 - x] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[1 - x] - 
       12*G[{1 + 2*x}, z]*Log[2]*Log[1 - x] + 30*G[{-1 - 2*x}, z]*Log[4]*
        Log[1 - x] + 6*G[{1 - 2*x}, z]*Log[4]*Log[1 - x] + 
       6*G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] - 30*G[{1 + 2*x}, z]*Log[4]*
        Log[1 - x] + 24*G[{-1 - 2*x}, z]*Log[8]*Log[1 - x] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[1 - x] + 24*G[{-1 + 2*x}, z]*Log[8]*
        Log[1 - x] - 24*G[{1 + 2*x}, z]*Log[8]*Log[1 - x] + 
       12*G[{1 - 2*x}, z]*Log[16]*Log[1 - x] - 12*G[{-1 + 2*x}, z]*Log[64]*
        Log[1 - x] + 6*G[{-1 - 2*x}, z]*Log[256]*Log[1 - x] + 
       6*G[{1 - 2*x}, z]*Log[256]*Log[1 - x] - 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[1 - x] - 6*G[{1 + 2*x}, z]*Log[256]*Log[1 - x] - 
       12*G[{-1 - 2*x}, z]*Log[1024]*Log[1 - x] + 12*G[{1 + 2*x}, z]*
        Log[1024]*Log[1 - x] - 6*G[{-1 - 2*x}, z]*Log[4096]*Log[1 - x] - 
       6*G[{1 - 2*x}, z]*Log[4096]*Log[1 - x] + 6*G[{-1 + 2*x}, z]*Log[4096]*
        Log[1 - x] + 6*G[{1 + 2*x}, z]*Log[4096]*Log[1 - x] - 
       12*G[{-1 - 2*x}, z]*Log[16777216]*Log[1 - x] + 
       12*G[{1 + 2*x}, z]*Log[16777216]*Log[1 - x] + 24*G[{-1 - 2*x}, z]*
        Log[3 - x^(-1) - 2*x]*Log[1 - x] - 24*G[{1 + 2*x}, z]*
        Log[3 - x^(-1) - 2*x]*Log[1 - x] + 24*G[{-1, -1}, z]*
        Log[(-1 + x)^2] - 48*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       48*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 24*G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 48*G[{0, -1}, z]*Log[(-1 + x)^2] + 
       48*G[{0, 1}, z]*Log[(-1 + x)^2] + 48*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 48*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{1, -1}, z]*Log[(-1 + x)^2] - 24*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 48*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 48*G[{-1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       48*G[{-1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 24*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - 48*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 48*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 24*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       48*G[{1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 48*G[{1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 24*G[{-1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] - 
       48*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 48*G[{-1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] + 24*G[{1 + 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[(-1 + x)^2] + 6*G[{1 - 2*x}, z]*
        Log[256]*Log[(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[(-1 + x)^2] - 6*G[{1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] + 
       24*G[{-1 - 2*x}, z]*Log[(-1 + x)^2]^2 - 6*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]^2 + 6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 - 
       24*G[{1 + 2*x}, z]*Log[(-1 + x)^2]^2 + 24*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 
       24*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 24*G[{1, 1}, z]*
        Log[4*(-1 + x)^2] - 48*G[{-1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       48*G[{-1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] + 24*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       24*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 24*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 48*G[{1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       48*G[{1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] - 24*G[{-1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 24*G[{1 + 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 6*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 48*G[{-1, -1}, z]*Log[x] + 
       24*G[{-1, 1}, z]*Log[x] + 192*G[{-1, -1 - 2*x}, z]*Log[x] + 
       120*G[{-1, -1 + 2*x}, z]*Log[x] - 48*G[{-1, 1 + 2*x}, z]*Log[x] + 
       144*G[{0, -1}, z]*Log[x] - 144*G[{0, 1}, z]*Log[x] - 
       96*G[{0, -1 - 2*x}, z]*Log[x] + 240*G[{0, 1 - 2*x}, z]*Log[x] - 
       240*G[{0, -1 + 2*x}, z]*Log[x] + 96*G[{0, 1 + 2*x}, z]*Log[x] - 
       24*G[{1, -1}, z]*Log[x] + 48*G[{1, 1}, z]*Log[x] + 
       48*G[{1, -1 - 2*x}, z]*Log[x] - 120*G[{1, 1 - 2*x}, z]*Log[x] - 
       192*G[{1, 1 + 2*x}, z]*Log[x] - 48*G[{1 - 2*x, -1}, z]*Log[x] + 
       120*G[{1 - 2*x, 1}, z]*Log[x] - 96*G[{1 - 2*x, -1 - 2*x}, z]*Log[x] - 
       192*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] + 120*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x] - 48*G[{1 - 2*x, 1 + 2*x}, z]*Log[x] - 
       120*G[{-1 + 2*x, -1}, z]*Log[x] + 48*G[{-1 + 2*x, 1}, z]*Log[x] + 
       48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x] - 120*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x] + 192*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] + 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x] - 72*G[{-1 - 2*x}, z]*Log[2]*
        Log[x] + 72*G[{1 - 2*x}, z]*Log[2]*Log[x] - 108*G[{-1 + 2*x}, z]*
        Log[2]*Log[x] + 60*G[{1 + 2*x}, z]*Log[2]*Log[x] + 
       78*G[{-1 - 2*x}, z]*Log[4]*Log[x] + 30*G[{1 - 2*x}, z]*Log[4]*Log[x] - 
       30*G[{-1 + 2*x}, z]*Log[4]*Log[x] - 78*G[{1 + 2*x}, z]*Log[4]*Log[x] - 
       12*G[{-1 - 2*x}, z]*Log[8]*Log[x] + 12*G[{1 - 2*x}, z]*Log[8]*Log[x] - 
       36*G[{-1 + 2*x}, z]*Log[8]*Log[x] + 12*G[{1 + 2*x}, z]*Log[8]*Log[x] + 
       6*G[{-1 - 2*x}, z]*Log[16]*Log[x] - 90*G[{1 - 2*x}, z]*Log[16]*
        Log[x] + 66*G[{-1 + 2*x}, z]*Log[16]*Log[x] - 
       6*G[{1 + 2*x}, z]*Log[16]*Log[x] - 12*G[{1 - 2*x}, z]*Log[64]*Log[x] + 
       14*G[{-1 + 2*x}, z]*Log[64]*Log[x] + 2*G[{1 + 2*x}, z]*Log[64]*
        Log[x] - 54*G[{-1 - 2*x}, z]*Log[256]*Log[x] - 
       6*G[{1 - 2*x}, z]*Log[256]*Log[x] + 30*G[{-1 + 2*x}, z]*Log[256]*
        Log[x] + 54*G[{1 + 2*x}, z]*Log[256]*Log[x] + 
       6*G[{-1 - 2*x}, z]*Log[4096]*Log[x] + 6*G[{1 - 2*x}, z]*Log[4096]*
        Log[x] - 6*G[{-1 + 2*x}, z]*Log[4096]*Log[x] - 
       6*G[{1 + 2*x}, z]*Log[4096]*Log[x] + 12*G[{-1 - 2*x}, z]*Log[16384]*
        Log[x] - 12*G[{1 + 2*x}, z]*Log[16384]*Log[x] + 
       96*G[{-1 - 2*x}, z]*Log[4 - 2/x]*Log[x] - 96*G[{1 + 2*x}, z]*
        Log[4 - 2/x]*Log[x] - 96*G[{-1 - 2*x}, z]*Log[-2 + 2/x]*Log[x] + 
       96*G[{1 + 2*x}, z]*Log[-2 + 2/x]*Log[x] + 96*G[{1 - 2*x}, z]*
        Log[1 - x]*Log[x] - 96*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x] - 
       216*G[{1 - 2*x}, z]*Log[x]^2 + 216*G[{-1 + 2*x}, z]*Log[x]^2 - 
       24*G[{-1 - 2*x}, z]*Log[128]*Log[2*x] + 12*G[{1 - 2*x}, z]*Log[128]*
        Log[2*x] - 12*G[{-1 + 2*x}, z]*Log[128]*Log[2*x] + 
       24*G[{1 + 2*x}, z]*Log[128]*Log[2*x] - 96*G[{-1 - 2*x}, z]*
        Log[4 - 2/x]*Log[2*x] + 48*G[{1 - 2*x}, z]*Log[4 - 2/x]*Log[2*x] - 
       48*G[{-1 + 2*x}, z]*Log[4 - 2/x]*Log[2*x] + 96*G[{1 + 2*x}, z]*
        Log[4 - 2/x]*Log[2*x] + 96*G[{-1 - 2*x}, z]*Log[-2 + 2/x]*Log[2*x] - 
       48*G[{1 - 2*x}, z]*Log[-2 + 2/x]*Log[2*x] + 48*G[{-1 + 2*x}, z]*
        Log[-2 + 2/x]*Log[2*x] - 96*G[{1 + 2*x}, z]*Log[-2 + 2/x]*Log[2*x] - 
       24*G[{-1 - 2*x}, z]*Log[x]*Log[2*x] + 12*G[{1 - 2*x}, z]*Log[x]*
        Log[2*x] - 12*G[{-1 + 2*x}, z]*Log[x]*Log[2*x] + 
       24*G[{1 + 2*x}, z]*Log[x]*Log[2*x] + 48*G[{-1 - 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 24*G[{1 - 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] + 24*G[{-1 + 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 48*G[{1 + 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] + 24*G[{-1 - 2*x}, z]*Log[x]*
        Log[-2*(-1 + x)*x] - 12*G[{1 - 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x] + 
       12*G[{-1 + 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x] - 
       24*G[{1 + 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x] - 
       12*G[{-1 - 2*x}, z]*Log[256]*Log[-((-1 + x)*x)] + 
       12*G[{1 + 2*x}, z]*Log[256]*Log[-((-1 + x)*x)] - 
       48*G[{-1 - 2*x}, z]*Log[(-1 + x)^2]*Log[-((-1 + x)*x)] + 
       48*G[{1 + 2*x}, z]*Log[(-1 + x)^2]*Log[-((-1 + x)*x)] - 
       24*G[{-1 - 2*x}, z]*Log[x]*Log[-((-1 + x)*x)] + 
       24*G[{1 + 2*x}, z]*Log[x]*Log[-((-1 + x)*x)] + 
       96*G[{-1 - 2*x}, z]*Log[2]*Log[2*x^2] - 96*G[{1 + 2*x}, z]*Log[2]*
        Log[2*x^2] + 24*G[{-1, -1}, z]*Log[4*x^2] - 24*G[{-1, 1}, z]*
        Log[4*x^2] - 24*G[{-1, -1 - 2*x}, z]*Log[4*x^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[4*x^2] - 48*G[{0, -1}, z]*Log[4*x^2] + 
       48*G[{0, 1}, z]*Log[4*x^2] + 48*G[{0, -1 - 2*x}, z]*Log[4*x^2] - 
       48*G[{0, 1 + 2*x}, z]*Log[4*x^2] + 24*G[{1, -1}, z]*Log[4*x^2] - 
       24*G[{1, 1}, z]*Log[4*x^2] - 24*G[{1, -1 - 2*x}, z]*Log[4*x^2] + 
       24*G[{1, 1 + 2*x}, z]*Log[4*x^2] + 72*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       24*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] + 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] + 
       24*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 72*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] - 24*G[{1 - 2*x}, z]*Log[x]*
        Log[16*x^2] + 24*G[{-1 + 2*x}, z]*Log[x]*Log[16*x^2] + 
       12*G[{-1 - 2*x}, z]*Log[x]*Log[256*x^2] - 12*G[{1 - 2*x}, z]*Log[x]*
        Log[256*x^2] + 12*G[{-1 + 2*x}, z]*Log[x]*Log[256*x^2] - 
       12*G[{1 + 2*x}, z]*Log[x]*Log[256*x^2] - 144*G[{-1, -1}, z]*
        Log[1 + x] + 48*G[{-1, 1}, z]*Log[1 + x] + 48*G[{-1, -1 - 2*x}, z]*
        Log[1 + x] - 48*G[{-1, 1 + 2*x}, z]*Log[1 + x] + 
       96*G[{0, -1}, z]*Log[1 + x] - 96*G[{0, 1}, z]*Log[1 + x] - 
       96*G[{0, -1 - 2*x}, z]*Log[1 + x] + 96*G[{0, 1 + 2*x}, z]*Log[1 + x] - 
       48*G[{1, -1}, z]*Log[1 + x] + 144*G[{1, 1}, z]*Log[1 + x] + 
       48*G[{1, -1 - 2*x}, z]*Log[1 + x] - 48*G[{1, 1 + 2*x}, z]*Log[1 + x] - 
       96*G[{-1 - 2*x, -1}, z]*Log[1 + x] + 192*G[{-1 - 2*x, 1}, z]*
        Log[1 + x] + 48*G[{1 - 2*x, -1}, z]*Log[1 + x] - 
       144*G[{1 - 2*x, 1}, z]*Log[1 + x] + 144*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + x] - 48*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] + 
       144*G[{-1 + 2*x, -1}, z]*Log[1 + x] - 48*G[{-1 + 2*x, 1}, z]*
        Log[1 + x] + 48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] - 
       144*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] - 192*G[{1 + 2*x, -1}, z]*
        Log[1 + x] + 96*G[{1 + 2*x, 1}, z]*Log[1 + x] - 
       24*G[{-1 - 2*x}, z]*Log[2]*Log[1 + x] - 48*G[{1 - 2*x}, z]*Log[2]*
        Log[1 + x] + 48*G[{-1 + 2*x}, z]*Log[2]*Log[1 + x] + 
       24*G[{1 + 2*x}, z]*Log[2]*Log[1 + x] + 24*G[{-1 - 2*x}, z]*Log[4]*
        Log[1 + x] - 48*G[{1 - 2*x}, z]*Log[4]*Log[1 + x] + 
       48*G[{-1 + 2*x}, z]*Log[4]*Log[1 + x] - 24*G[{1 + 2*x}, z]*Log[4]*
        Log[1 + x] + 24*G[{-1 - 2*x}, z]*Log[8]*Log[1 + x] - 
       48*G[{1 - 2*x}, z]*Log[8]*Log[1 + x] + 48*G[{-1 + 2*x}, z]*Log[8]*
        Log[1 + x] - 24*G[{1 + 2*x}, z]*Log[8]*Log[1 + x] - 
       48*G[{-1 - 2*x}, z]*Log[256]*Log[1 + x] + 96*G[{1 - 2*x}, z]*Log[256]*
        Log[1 + x] - 96*G[{-1 + 2*x}, z]*Log[256]*Log[1 + x] + 
       48*G[{1 + 2*x}, z]*Log[256]*Log[1 + x] + 96*G[{1 - 2*x}, z]*Log[x]*
        Log[1 + x] - 96*G[{-1 + 2*x}, z]*Log[x]*Log[1 + x] - 
       192*G[{-1 - 2*x}, z]*Log[1 + x]^2 + 288*G[{1 - 2*x}, z]*Log[1 + x]^2 - 
       288*G[{-1 + 2*x}, z]*Log[1 + x]^2 + 192*G[{1 + 2*x}, z]*Log[1 + x]^2 + 
       72*G[{-1, -1}, z]*Log[4*(1 + x)^2] - 24*G[{-1, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{-1, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 48*G[{0, -1}, z]*
        Log[4*(1 + x)^2] + 48*G[{0, 1}, z]*Log[4*(1 + x)^2] + 
       48*G[{0, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 48*G[{0, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, -1}, z]*Log[4*(1 + x)^2] - 
       72*G[{1, 1}, z]*Log[4*(1 + x)^2] - 24*G[{1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       48*G[{-1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 96*G[{-1 - 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] + 
       72*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       72*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       96*G[{1 + 2*x, -1}, z]*Log[4*(1 + x)^2] - 48*G[{1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 48*G[{-1 - 2*x}, z]*Log[2]*Log[4*(1 + x)^2] + 
       48*G[{1 + 2*x}, z]*Log[2]*Log[4*(1 + x)^2] - 48*G[{1 - 2*x}, z]*Log[x]*
        Log[4*(1 + x)^2] + 48*G[{-1 + 2*x}, z]*Log[x]*Log[4*(1 + x)^2] + 
       48*G[{1 - 2*x}, z]*Log[1 + x]*Log[4*(1 + x)^2] - 
       48*G[{-1 + 2*x}, z]*Log[1 + x]*Log[4*(1 + x)^2] + 
       96*G[{-1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 
       48*G[{1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] + 
       48*G[{-1 + 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 
       96*G[{1 + 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[(2*x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[2]*Log[(2*x)/(-1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[(2*x)/(-1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[32]*Log[(2*x)/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[32]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[32]*Log[(2*x)/(-1 + 2*x)] - 
       6*G[{-1 - 2*x}, z]*Log[64]*Log[(2*x)/(-1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[64]*Log[(2*x)/(-1 + 2*x)] + 
       96*G[{1 - 2*x}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
       96*G[{-1 + 2*x}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
       72*G[{-1 - 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] - 
       36*G[{1 - 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] + 
       36*G[{-1 + 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] - 
       72*G[{1 + 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[64]*Log[-((-1 + x)^3*(-1 + 2*x))] + 
       12*G[{1 + 2*x}, z]*Log[64]*Log[-((-1 + x)^3*(-1 + 2*x))] - 
       72*G[{-1 - 2*x}, z]*Log[1 - x]*Log[-((-1 + x)^3*(-1 + 2*x))] + 
       72*G[{1 + 2*x}, z]*Log[1 - x]*Log[-((-1 + x)^3*(-1 + 2*x))] + 
       12*G[{-1 - 2*x}, z]*Log[256]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       12*G[{1 + 2*x}, z]*Log[256]*Log[(-1 + x)^3*(-1 + 2*x)] + 
       96*G[{-1 - 2*x}, z]*Log[x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       96*G[{1 + 2*x}, z]*Log[x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       96*G[{-1 - 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 
       96*G[{1 + 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       48*G[{-1, -1}, z]*Log[(2*x)/(1 + 2*x)] - 24*G[{-1, -1 - 2*x}, z]*
        Log[(2*x)/(1 + 2*x)] - 24*G[{-1, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{0, -1}, z]*Log[(2*x)/(1 + 2*x)] - 48*G[{0, 1}, z]*
        Log[(2*x)/(1 + 2*x)] - 48*G[{0, 1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{0, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{1, 1}, z]*Log[(2*x)/(1 + 2*x)] + 24*G[{1, 1 - 2*x}, z]*
        Log[(2*x)/(1 + 2*x)] + 24*G[{1, 1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{1 - 2*x, 1}, z]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x, -1}, z]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[2]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[(2*x)/(1 + 2*x)] + 
       6*G[{-1 - 2*x}, z]*Log[4]*Log[(2*x)/(1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[4]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[16]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[16]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[128]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[128]*Log[(2*x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[128]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{1 + 2*x}, z]*Log[128]*Log[(2*x)/(1 + 2*x)] + 
       96*G[{1 - 2*x}, z]*Log[x]*Log[(2*x)/(1 + 2*x)] - 
       96*G[{-1 + 2*x}, z]*Log[x]*Log[(2*x)/(1 + 2*x)] + 
       192*G[{1 - 2*x}, z]*Log[1 + x]*Log[(2*x)/(1 + 2*x)] - 
       192*G[{-1 + 2*x}, z]*Log[1 + x]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]^2 + 24*G[{-1 + 2*x}, z]*
        Log[(2*x)/(1 + 2*x)]^2 - 48*G[{1 - 2*x}, z]*Log[8]*
        Log[(2*(1 + x))/(1 + 2*x)] + 48*G[{-1 + 2*x}, z]*Log[8]*
        Log[(2*(1 + x))/(1 + 2*x)] + 24*G[{-1 - 2*x}, z]*Log[64]*
        Log[(2*(1 + x))/(1 + 2*x)] - 48*G[{1 - 2*x}, z]*Log[64]*
        Log[(2*(1 + x))/(1 + 2*x)] + 48*G[{-1 + 2*x}, z]*Log[64]*
        Log[(2*(1 + x))/(1 + 2*x)] - 24*G[{1 + 2*x}, z]*Log[64]*
        Log[(2*(1 + x))/(1 + 2*x)] - 288*G[{1 - 2*x}, z]*Log[1 + x]*
        Log[(2*(1 + x))/(1 + 2*x)] + 288*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[(2*(1 + x))/(1 + 2*x)] - 48*G[{-1, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{-1, -1 + 2*x}, z]*Log[1 + 2*x] + 96*G[{0, 1 - 2*x}, z]*
        Log[1 + 2*x] - 96*G[{0, -1 + 2*x}, z]*Log[1 + 2*x] - 
       48*G[{1, 1 - 2*x}, z]*Log[1 + 2*x] + 48*G[{1, -1 + 2*x}, z]*
        Log[1 + 2*x] - 48*G[{1 - 2*x, -1}, z]*Log[1 + 2*x] - 
       48*G[{1 - 2*x, 1}, z]*Log[1 + 2*x] - 96*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + 2*x] - 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + 2*x] + 48*G[{-1 + 2*x, -1}, z]*
        Log[1 + 2*x] + 48*G[{-1 + 2*x, 1}, z]*Log[1 + 2*x] - 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + 2*x] + 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + 2*x] + 24*G[{-1 - 2*x}, z]*Log[2]*
        Log[1 + 2*x] - 24*G[{1 - 2*x}, z]*Log[2]*Log[1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[1 + 2*x] - 24*G[{1 + 2*x}, z]*Log[2]*
        Log[1 + 2*x] - 6*G[{-1 - 2*x}, z]*Log[16]*Log[1 + 2*x] - 
       6*G[{1 - 2*x}, z]*Log[16]*Log[1 + 2*x] + 6*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 + 2*x] + 6*G[{1 + 2*x}, z]*Log[16]*Log[1 + 2*x] - 
       144*G[{1 - 2*x}, z]*Log[x]*Log[1 + 2*x] + 144*G[{-1 + 2*x}, z]*Log[x]*
        Log[1 + 2*x] + 24*G[{-1, 1}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 72*G[{-1, -1 + 2*x}, z]*
        Log[x*(1 + 2*x)] + 48*G[{-1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{0, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 144*G[{0, 1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 144*G[{0, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{0, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 24*G[{1, -1}, z]*
        Log[x*(1 + 2*x)] - 48*G[{1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       72*G[{1, 1 - 2*x}, z]*Log[x*(1 + 2*x)] + 48*G[{1, 1 + 2*x}, z]*
        Log[x*(1 + 2*x)] + 24*G[{-1 - 2*x, -1}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1 - 2*x, 1}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1 - 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       24*G[{-1 - 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 - 2*x, 1}, z]*Log[x*(1 + 2*x)] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 144*G[{1 - 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       72*G[{1 - 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1 + 2*x, -1}, z]*Log[x*(1 + 2*x)] + 
       72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       144*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 + 2*x, -1}, z]*Log[x*(1 + 2*x)] - 24*G[{1 + 2*x, 1}, z]*
        Log[x*(1 + 2*x)] - 24*G[{1 + 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 + 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] + 96*G[{1 - 2*x}, z]*
        Log[2]*Log[x*(1 + 2*x)] - 96*G[{-1 + 2*x}, z]*Log[2]*
        Log[x*(1 + 2*x)] + 24*G[{1 + 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] - 
       72*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] + 
       72*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
       72*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
       72*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
       24*G[{1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
       48*G[{-1 - 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
       144*G[{1 - 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
       144*G[{-1 + 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
       48*G[{1 + 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
       48*G[{-1, -1}, z]*Log[8*x*(1 + 2*x)] + 24*G[{-1, 1}, z]*
        Log[8*x*(1 + 2*x)] + 24*G[{-1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{-1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 48*G[{0, -1}, z]*
        Log[8*x*(1 + 2*x)] - 48*G[{0, 1}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{0, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + 48*G[{0, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{1, -1}, z]*Log[8*x*(1 + 2*x)] + 
       48*G[{1, 1}, z]*Log[8*x*(1 + 2*x)] + 48*G[{1, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       24*G[{-1 - 2*x, -1}, z]*Log[8*x*(1 + 2*x)] + 48*G[{-1 - 2*x, 1}, z]*
        Log[8*x*(1 + 2*x)] + 48*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 48*G[{1 + 2*x, -1}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 + 2*x, 1}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 + 2*x, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{1 + 2*x, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[2]*Log[8*x*(1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[2]*Log[8*x*(1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
       48*G[{-1 - 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[1 + 2*x]*Log[4 + 8*x] + 
       48*G[{-1 + 2*x}, z]*Log[1 + 2*x]*Log[4 + 8*x] + 
       192*G[{-1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       96*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       96*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       192*G[{1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       24*G[{1 - 2*x}, z]*PolyLog[2, -1 + x^(-1)] + 24*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] + 96*G[{1 - 2*x}, z]*PolyLog[2, -1 - 2*x] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, -1 - 2*x] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, 1 - 2*x] - 72*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] - 
       48*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       48*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       192*G[{-1 - 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
       192*G[{1 + 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
       144*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] - 144*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - x] + 48*G[{1 - 2*x}, z]*PolyLog[2, -1/(2*x)] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 24*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 24*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       48*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] + 48*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/x] - 96*G[{1 - 2*x}, z]*PolyLog[2, -2*x] + 
       96*G[{-1 + 2*x}, z]*PolyLog[2, -2*x] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, x] - 72*G[{-1 + 2*x}, z]*PolyLog[2, x] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, x/(1 - x)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 - x)] - 6*G[{1}, z]*(Pi^2 + 8*G[{-1, -1 - 2*x}, 1] - 
         16*G[{-1, 1 + 2*x}, 1] - 16*G[{0, -1 - 2*x}, 1] + 
         16*G[{0, 1 + 2*x}, 1] - 16*G[{-1 - 2*x, 1}, 1] + 
         16*G[{-1 - 2*x, -1 - 2*x}, 1] - 8*G[{-1 - 2*x, 1 + 2*x}, 1] + 
         8*G[{1 - 2*x, -1 - 2*x}, 1] + 16*G[{1 + 2*x, 1}, 1] + 
         8*G[{1 + 2*x, -1 - 2*x}, 1] - 16*G[{1 + 2*x, 1 + 2*x}, 1] + 
         8*Log[2]^2 + 4*Log[4]^2 + Log[4]*Log[16] - Log[4]*Log[256] + 
         2*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] + 4*Log[4]*Log[1 - x] - 
         4*Log[16]*Log[1 - x] + 4*Log[4]*Log[(-1 + x)^2] + 
         2*Log[256]*Log[(-1 + x)^2] + 5*Log[(-1 + x)^2]^2 + 
         4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - Log[(-1 + x)^2]*
          Log[256*(-1 + x)^2] - 8*Log[2]*Log[x] - 4*Log[4]*Log[x] + 
         8*Log[16]*Log[x] - 4*Log[64]*Log[x] - 16*Log[1 - x]*Log[x] - 
         24*Log[x]^2 + 2*Log[128]*Log[2*x] + 8*Log[4 - 2/x]*Log[2*x] - 
         8*Log[-2 + 2/x]*Log[2*x] + 2*Log[x]*Log[2*x] - 4*Log[4*(-1 + x)^2]*
          Log[-4*(-1 + x)*x] - 2*Log[x]*Log[-2*(-1 + x)*x] - 
         16*Log[2]*Log[2*x^2] + 4*Log[x]*Log[16*x^2] + 8*Log[2]*Log[1 + x] + 
         4*Log[4]*Log[1 + x] - 8*Log[16]*Log[1 + x] + 16*Log[x]*Log[1 + x] - 
         16*Log[1 + x]^2 + 8*Log[2]*Log[4*(1 + x)^2] - 
         8*Log[x]*Log[4*(1 + x)^2] + 8*Log[1 + x]*Log[4*(1 + x)^2] - 
         8*Log[1 + x]*Log[16*(1 + x)^2] - 4*Log[4]*Log[(2*x)/(-1 + 2*x)] + 
         4*Log[512]*Log[(2*x)/(-1 + 2*x)] - 4*Log[1024]*
          Log[(2*x)/(-1 + 2*x)] - 16*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
         6*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] + 
         8*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 
         4*Log[4]*Log[(2*x)/(1 + 2*x)] - 8*Log[8]*Log[(2*x)/(1 + 2*x)] - 
         16*Log[x]*Log[(2*x)/(1 + 2*x)] - 16*Log[1 + x]*
          Log[(2*x)/(1 + 2*x)] + 4*Log[(2*x)/(-1 + 2*x)]*
          Log[(2*x)/(1 + 2*x)] + 4*Log[(2*x)/(1 + 2*x)]^2 + 
         8*Log[64]*Log[(2*(1 + x))/(1 + 2*x)] - 4*Log[4096]*
          Log[(2*(1 + x))/(1 + 2*x)] + 16*Log[1 + x]*
          Log[(2*(1 + x))/(1 + 2*x)] + 4*Log[4]*Log[1 + 2*x] + 
         8*Log[x]*Log[1 + 2*x] - 4*Log[2]*Log[x*(1 + 2*x)] + 
         12*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 
         4*Log[2]*Log[8*x*(1 + 2*x)] - 4*Log[(2*x)/(1 + 2*x)]*
          Log[8*x*(1 + 2*x)] + 8*Log[(2*(1 + x))/(1 + 2*x)]*
          Log[8*x*(1 + 2*x)] - 16*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         4*PolyLog[2, -1 + x^(-1)] + 12*PolyLog[2, 1 - 2*x] - 
         8*PolyLog[2, (2 - 2*x)^(-1)] - 24*PolyLog[2, 1 - x] - 
         8*PolyLog[2, -1/(2*x)] - 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, (-1 + x)/x] + 12*PolyLog[2, x] + 
         8*PolyLog[2, x/(1 - x)] - 12*PolyLog[2, -1 + 2*x]) + 
       6*G[{-1}, z]*(Pi^2 + 8*G[{-1, -1 - 2*x}, 1] - 16*G[{-1, 1 + 2*x}, 1] - 
         16*G[{0, -1 - 2*x}, 1] + 16*G[{0, 1 + 2*x}, 1] - 
         16*G[{-1 - 2*x, 1}, 1] + 16*G[{-1 - 2*x, -1 - 2*x}, 1] - 
         8*G[{-1 - 2*x, 1 + 2*x}, 1] + 8*G[{1 - 2*x, -1 - 2*x}, 1] + 
         16*G[{1 + 2*x, 1}, 1] + 8*G[{1 + 2*x, -1 - 2*x}, 1] - 
         16*G[{1 + 2*x, 1 + 2*x}, 1] + 8*Log[2]^2 + 4*Log[4]^2 + 
         Log[4]*Log[16] - Log[4]*Log[256] + 2*Log[2 - 2*x]*
          Log[3 - x^(-1) - 2*x] + 4*Log[4]*Log[1 - x] - 8*Log[8]*Log[1 - x] - 
         4*Log[16]*Log[1 - x] + 4*Log[64]*Log[1 - x] + 
         4*Log[4]*Log[(-1 + x)^2] + 2*Log[256]*Log[(-1 + x)^2] + 
         5*Log[(-1 + x)^2]^2 + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 8*Log[2]*Log[x] - 
         4*Log[4]*Log[x] + 8*Log[16]*Log[x] - 4*Log[64]*Log[x] - 
         16*Log[1 - x]*Log[x] - 24*Log[x]^2 + 2*Log[128]*Log[2*x] + 
         8*Log[4 - 2/x]*Log[2*x] - 8*Log[-2 + 2/x]*Log[2*x] + 
         2*Log[x]*Log[2*x] - 4*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 
         2*Log[x]*Log[-2*(-1 + x)*x] - 16*Log[2]*Log[2*x^2] + 
         4*Log[x]*Log[16*x^2] + 8*Log[2]*Log[1 + x] + 4*Log[4]*Log[1 + x] - 
         8*Log[16]*Log[1 + x] + 16*Log[x]*Log[1 + x] - 16*Log[1 + x]^2 + 
         8*Log[2]*Log[4*(1 + x)^2] - 8*Log[x]*Log[4*(1 + x)^2] + 
         8*Log[1 + x]*Log[4*(1 + x)^2] - 8*Log[1 + x]*Log[16*(1 + x)^2] - 
         4*Log[4]*Log[(2*x)/(-1 + 2*x)] + 4*Log[512]*Log[(2*x)/(-1 + 2*x)] - 
         4*Log[1024]*Log[(2*x)/(-1 + 2*x)] - 16*Log[x]*
          Log[(2*x)/(-1 + 2*x)] - 6*Log[2 - 2*x]*
          Log[-16*(-1 + x)^3*(-1 + 2*x)] + 8*Log[2*x]*
          Log[(-1 + x)^3*(-1 + 2*x)] + 4*Log[4]*Log[(2*x)/(1 + 2*x)] - 
         8*Log[8]*Log[(2*x)/(1 + 2*x)] - 16*Log[x]*Log[(2*x)/(1 + 2*x)] - 
         16*Log[1 + x]*Log[(2*x)/(1 + 2*x)] + 4*Log[(2*x)/(-1 + 2*x)]*
          Log[(2*x)/(1 + 2*x)] + 4*Log[(2*x)/(1 + 2*x)]^2 + 
         8*Log[64]*Log[(2*(1 + x))/(1 + 2*x)] - 4*Log[4096]*
          Log[(2*(1 + x))/(1 + 2*x)] + 16*Log[1 + x]*
          Log[(2*(1 + x))/(1 + 2*x)] + 4*Log[4]*Log[1 + 2*x] + 
         8*Log[x]*Log[1 + 2*x] - 4*Log[2]*Log[x*(1 + 2*x)] + 
         12*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 
         4*Log[2]*Log[8*x*(1 + 2*x)] - 4*Log[(2*x)/(1 + 2*x)]*
          Log[8*x*(1 + 2*x)] + 8*Log[(2*(1 + x))/(1 + 2*x)]*
          Log[8*x*(1 + 2*x)] - 16*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         4*PolyLog[2, -1 + x^(-1)] + 12*PolyLog[2, 1 - 2*x] - 
         8*PolyLog[2, (2 - 2*x)^(-1)] - 24*PolyLog[2, 1 - x] - 
         8*PolyLog[2, -1/(2*x)] - 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, (-1 + x)/x] + 12*PolyLog[2, x] + 
         8*PolyLog[2, x/(1 - x)] - 12*PolyLog[2, -1 + 2*x]) - 
       72*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 72*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + 2*x]))/(1536*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((-2 + p2 + 2*x)*(2*Pi^2*G[{1 - 2*x}, z] - 2*Pi^2*G[{-1 + 2*x}, z] - 
       24*G[{1 - 2*x}, z]*G[{-1, -1}, -1 + 2*x] + 24*G[{-1 + 2*x}, z]*
        G[{-1, -1}, -1 + 2*x] + 48*G[{1 - 2*x}, z]*G[{-1, -1 - 2*x}, 1] - 
       48*G[{-1 + 2*x}, z]*G[{-1, -1 - 2*x}, 1] - 24*G[{1 - 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] + 24*G[{-1 + 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] - 96*G[{1 - 2*x}, z]*
        G[{-1, 1 + 2*x}, 1] + 96*G[{-1 + 2*x}, z]*G[{-1, 1 + 2*x}, 1] + 
       24*G[{1 - 2*x}, z]*G[{0, -1}, -1 + 2*x] - 24*G[{-1 + 2*x}, z]*
        G[{0, -1}, -1 + 2*x] - 24*G[{1 - 2*x}, z]*G[{0, 1}, -1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*G[{0, 1}, -1 + 2*x] - 120*G[{1 - 2*x}, z]*
        G[{0, -1 - 2*x}, 1] + 120*G[{-1 + 2*x}, z]*G[{0, -1 - 2*x}, 1] + 
       120*G[{1 - 2*x}, z]*G[{0, 1 + 2*x}, 1] - 120*G[{-1 + 2*x}, z]*
        G[{0, 1 + 2*x}, 1] - 24*G[{1 - 2*x}, z]*G[{1, -1}, -1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*G[{1, -1}, -1 + 2*x] + 72*G[{1 - 2*x}, z]*
        G[{1, 1}, -1 + 2*x] - 72*G[{-1 + 2*x}, z]*G[{1, 1}, -1 + 2*x] - 
       24*G[{1 - 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] - 
       144*G[{1 - 2*x}, z]*G[{-1 - 2*x, 1}, 1] + 144*G[{-1 + 2*x}, z]*
        G[{-1 - 2*x, 1}, 1] + 144*G[{1 - 2*x}, z]*G[{-1 - 2*x, -1 - 2*x}, 
         1] - 144*G[{-1 + 2*x}, z]*G[{-1 - 2*x, -1 - 2*x}, 1] - 
       72*G[{1 - 2*x}, z]*G[{-1 - 2*x, 1 + 2*x}, 1] + 
       72*G[{-1 + 2*x}, z]*G[{-1 - 2*x, 1 + 2*x}, 1] - 
       24*G[{1 - 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       24*G[{1 - 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] - 
       24*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] + 
       96*G[{1 - 2*x}, z]*G[{1 + 2*x, 1}, 1] - 96*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1}, 1] + 48*G[{1 - 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] - 
       48*G[{-1 + 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] - 
       96*G[{1 - 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] + 96*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1 + 2*x}, 1] + 168*G[{-1, -1, -1}, z] + 
       24*G[{-1, -1, -1 - 2*x}, z] - 96*G[{-1, 0, -1}, z] + 
       96*G[{-1, 0, 1}, z] + 72*G[{-1, 1, -1}, z] - 144*G[{-1, 1, 1}, z] - 
       24*G[{-1, 1, -1 - 2*x}, z] + 24*G[{-1, -1 - 2*x, 1}, z] - 
       24*G[{-1, -1 - 2*x, -1 - 2*x}, z] + 48*G[{-1, 1 - 2*x, -1}, z] + 
       24*G[{-1, 1 - 2*x, 1}, z] - 24*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 
       48*G[{-1, -x, 1}, z] + 48*G[{-1, -x, -1 - 2*x}, z] + 
       48*G[{-1, -1 + 2*x, -1}, z] - 96*G[{-1, -1 + 2*x, 1}, z] - 
       144*G[{0, -1, -1}, z] + 48*G[{0, -1, 1}, z] + 96*G[{0, 0, -1}, z] - 
       96*G[{0, 0, 1}, z] - 48*G[{0, 1, -1}, z] + 144*G[{0, 1, 1}, z] - 
       48*G[{0, 1 - 2*x, -1}, z] + 48*G[{0, 1 - 2*x, 1}, z] - 
       48*G[{0, -1 + 2*x, -1}, z] + 48*G[{0, -1 + 2*x, 1}, z] + 
       144*G[{1, -1, -1}, z] - 72*G[{1, -1, 1}, z] + 
       24*G[{1, -1, 1 + 2*x}, z] - 96*G[{1, 0, -1}, z] + 96*G[{1, 0, 1}, z] - 
       168*G[{1, 1, 1}, z] - 24*G[{1, 1, 1 + 2*x}, z] + 
       96*G[{1, 1 - 2*x, -1}, z] - 48*G[{1, 1 - 2*x, 1}, z] + 
       48*G[{1, x, -1}, z] - 48*G[{1, x, 1 + 2*x}, z] - 
       24*G[{1, -1 + 2*x, -1}, z] - 48*G[{1, -1 + 2*x, 1}, z] + 
       24*G[{1, -1 + 2*x, 1 + 2*x}, z] - 24*G[{1, 1 + 2*x, -1}, z] + 
       24*G[{1, 1 + 2*x, 1 + 2*x}, z] + 120*G[{1 - 2*x, -1, -1}, z] - 
       48*G[{1 - 2*x, -1, 1}, z] + 24*G[{1 - 2*x, -1, -1 - 2*x}, z] - 
       48*G[{1 - 2*x, 0, -1}, z] + 48*G[{1 - 2*x, 0, 1}, z] + 
       72*G[{1 - 2*x, 1, -1}, z] - 96*G[{1 - 2*x, 1, 1}, z] + 
       24*G[{1 - 2*x, 1, -1 - 2*x}, z] - 48*G[{1 - 2*x, -1 - 2*x, -1}, z] - 
       24*G[{1 - 2*x, -1 - 2*x, 1}, z] + 24*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, 
         z] - 24*G[{1 - 2*x, 1 - 2*x, -1}, z] - 
       24*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, z] + 48*G[{1 - 2*x, -x, 1}, z] - 
       48*G[{1 - 2*x, -x, -1 - 2*x}, z] + 24*G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       24*G[{1 - 2*x, -1 + 2*x, 1}, z] + 96*G[{-1 + 2*x, -1, -1}, z] - 
       72*G[{-1 + 2*x, -1, 1}, z] - 24*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 0, -1}, z] + 48*G[{-1 + 2*x, 0, 1}, z] + 
       48*G[{-1 + 2*x, 1, -1}, z] - 120*G[{-1 + 2*x, 1, 1}, z] - 
       24*G[{-1 + 2*x, 1, 1 + 2*x}, z] + 24*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 48*G[{-1 + 2*x, x, -1}, z] + 
       48*G[{-1 + 2*x, x, 1 + 2*x}, z] + 24*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       24*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, z] + 
       24*G[{-1 + 2*x, 1 + 2*x, -1}, z] + 48*G[{-1 + 2*x, 1 + 2*x, 1}, z] - 
       24*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, z] + 36*G[{-1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[2] + 36*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[2] - 36*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2] - 
       36*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2] + 
       48*G[{-1, -1}, z]*Log[2] - 48*G[{-1, 1}, z]*Log[2] + 
       12*G[{-1, -1 - 2*x}, z]*Log[2] - 12*G[{-1, 1 - 2*x}, z]*Log[2] - 
       12*G[{-1, -1 + 2*x}, z]*Log[2] - 12*G[{-1, 1 + 2*x}, z]*Log[2] - 
       24*G[{0, 1 - 2*x}, z]*Log[2] + 24*G[{0, -1 + 2*x}, z]*Log[2] + 
       48*G[{1, -1}, z]*Log[2] - 48*G[{1, 1}, z]*Log[2] + 
       12*G[{1, -1 - 2*x}, z]*Log[2] + 36*G[{1, 1 - 2*x}, z]*Log[2] + 
       36*G[{1, -1 + 2*x}, z]*Log[2] - 12*G[{1, 1 + 2*x}, z]*Log[2] + 
       48*G[{1 - 2*x, 1}, z]*Log[2] - 12*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 36*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[2] + 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[2] - 48*G[{-1 + 2*x, -1}, z]*
        Log[2] - 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[2] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - 36*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[2] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[2] + 
       24*G[{1 - 2*x}, z]*Log[2]^2 - 24*G[{-1 + 2*x}, z]*Log[2]^2 - 
       6*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[4] - 6*G[{1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[4] - 6*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[4] + 6*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[4] + 
       6*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[4] + 6*G[{1 - 2*x}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[4] + 48*G[{-1, -1}, z]*Log[4] - 
       48*G[{-1, 1}, z]*Log[4] + 18*G[{-1, -1 - 2*x}, z]*Log[4] - 
       18*G[{-1, 1 - 2*x}, z]*Log[4] + 18*G[{-1, -1 + 2*x}, z]*Log[4] - 
       6*G[{-1, 1 + 2*x}, z]*Log[4] - 120*G[{0, -1}, z]*Log[4] + 
       24*G[{0, 1}, z]*Log[4] - 24*G[{0, -1 - 2*x}, z]*Log[4] + 
       12*G[{0, 1 - 2*x}, z]*Log[4] - 12*G[{0, -1 + 2*x}, z]*Log[4] + 
       24*G[{0, 1 + 2*x}, z]*Log[4] + 72*G[{1, -1}, z]*Log[4] - 
       24*G[{1, 1}, z]*Log[4] + 6*G[{1, -1 - 2*x}, z]*Log[4] - 
       30*G[{1, 1 - 2*x}, z]*Log[4] + 6*G[{1, -1 + 2*x}, z]*Log[4] - 
       18*G[{1, 1 + 2*x}, z]*Log[4] + 12*G[{1 - 2*x, -1}, z]*Log[4] - 
       12*G[{1 - 2*x, 1}, z]*Log[4] + 12*G[{1 - 2*x, -1 - 2*x}, z]*Log[4] + 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4] + 6*G[{1 - 2*x, 1 + 2*x}, z]*Log[4] + 36*G[{-1 + 2*x, -1}, z]*
        Log[4] + 12*G[{-1 + 2*x, 1}, z]*Log[4] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - 
       6*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4] - 24*G[{1 - 2*x}, z]*Log[4]^2 + 
       24*G[{-1 + 2*x}, z]*Log[4]^2 - 24*G[{-1, -1}, z]*Log[8] + 
       72*G[{-1, 1}, z]*Log[8] - 6*G[{-1, -1 - 2*x}, z]*Log[8] - 
       6*G[{-1, 1 + 2*x}, z]*Log[8] - 48*G[{0, 1}, z]*Log[8] - 
       24*G[{1, -1}, z]*Log[8] + 72*G[{1, 1}, z]*Log[8] + 
       6*G[{1, -1 - 2*x}, z]*Log[8] + 6*G[{1, 1 + 2*x}, z]*Log[8] + 
       48*G[{1 - 2*x, -1}, z]*Log[8] - 48*G[{1 - 2*x, 1}, z]*Log[8] - 
       6*G[{1 - 2*x, -1 - 2*x}, z]*Log[8] - 6*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[8] + 48*G[{-1 + 2*x, -1}, z]*Log[8] - 48*G[{-1 + 2*x, 1}, z]*
        Log[8] + 6*G[{-1 + 2*x, -1 - 2*x}, z]*Log[8] + 
       6*G[{-1 + 2*x, 1 + 2*x}, z]*Log[8] - 48*G[{-1, -1}, z]*Log[16] + 
       48*G[{-1, 1}, z]*Log[16] - 6*G[{-1, -1 - 2*x}, z]*Log[16] - 
       18*G[{-1, 1 - 2*x}, z]*Log[16] + 24*G[{-1, -1 + 2*x}, z]*Log[16] + 
       12*G[{-1, 1 + 2*x}, z]*Log[16] + 72*G[{0, -1}, z]*Log[16] - 
       48*G[{0, 1}, z]*Log[16] + 12*G[{0, -1 - 2*x}, z]*Log[16] - 
       24*G[{0, -1 + 2*x}, z]*Log[16] - 36*G[{0, 1 + 2*x}, z]*Log[16] - 
       48*G[{1, -1}, z]*Log[16] + 48*G[{1, 1}, z]*Log[16] + 
       6*G[{1, -1 - 2*x}, z]*Log[16] - 18*G[{1, 1 - 2*x}, z]*Log[16] + 
       24*G[{1, -1 + 2*x}, z]*Log[16] + 24*G[{1, 1 + 2*x}, z]*Log[16] - 
       24*G[{1 - 2*x, 1}, z]*Log[16] - 6*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16] - 24*G[{-1 + 2*x, 1}, z]*Log[16] + 
       6*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] + 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] - 6*G[{1 - 2*x}, z]*Log[2]*
        Log[16] + 6*G[{1 - 2*x}, z]*Log[4]*Log[16] - 6*G[{-1 + 2*x}, z]*
        Log[4]*Log[16] - 6*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[64] + 
       6*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[64] + 12*G[{-1, -1}, z]*
        Log[64] - 36*G[{-1, 1}, z]*Log[64] + 24*G[{0, 1}, z]*Log[64] + 
       12*G[{1, -1}, z]*Log[64] - 36*G[{1, 1}, z]*Log[64] - 
       12*G[{1 - 2*x, -1}, z]*Log[64] + 12*G[{1 - 2*x, 1}, z]*Log[64] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 6*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[64] - 12*G[{-1 + 2*x, -1}, z]*Log[64] + 12*G[{-1 + 2*x, 1}, z]*
        Log[64] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 
       6*G[{-1 + 2*x, 1 + 2*x}, z]*Log[64] + G[{-1 + 2*x}, z]*Log[16]*
        Log[64] + 12*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[256] - 
       12*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[256] - 
       12*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[256] + 
       12*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[256] - 
       12*G[{-1, -1}, z]*Log[256] + 6*G[{-1, 1}, z]*Log[256] + 
       12*G[{-1, -1 - 2*x}, z]*Log[256] - 6*G[{-1, 1 - 2*x}, z]*Log[256] + 
       3*G[{-1, -1 + 2*x}, z]*Log[256] - 9*G[{-1, 1 + 2*x}, z]*Log[256] + 
       12*G[{0, -1}, z]*Log[256] + 12*G[{0, -1 + 2*x}, z]*Log[256] + 
       12*G[{0, 1 + 2*x}, z]*Log[256] - 12*G[{1, -1}, z]*Log[256] + 
       6*G[{1, 1}, z]*Log[256] - 6*G[{1, 1 - 2*x}, z]*Log[256] + 
       3*G[{1, -1 + 2*x}, z]*Log[256] - 21*G[{1, 1 + 2*x}, z]*Log[256] + 
       6*G[{1 - 2*x, 1}, z]*Log[256] + 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[256] - 
       27*G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + 3*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[256] + 6*G[{-1 + 2*x, 1}, z]*Log[256] - 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[256] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[256] - 27*G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 
       9*G[{-1 + 2*x, 1 + 2*x}, z]*Log[256] - 6*G[{1 - 2*x}, z]*Log[2]*
        Log[256] + G[{-1 + 2*x}, z]*Log[64]*Log[256] - 
       6*G[{-1, 1 - 2*x}, z]*Log[512] - 6*G[{-1, -1 + 2*x}, z]*Log[512] + 
       6*G[{1, 1 - 2*x}, z]*Log[512] + 6*G[{1, -1 + 2*x}, z]*Log[512] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[512] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[512] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[512] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[512] + 6*G[{-1, -1}, z]*Log[4096] - 
       6*G[{-1, 1}, z]*Log[4096] + 6*G[{-1, 1 - 2*x}, z]*Log[4096] + 
       6*G[{-1, -1 + 2*x}, z]*Log[4096] + 12*G[{0, -1}, z]*Log[4096] - 
       12*G[{0, 1}, z]*Log[4096] + 6*G[{1, -1}, z]*Log[4096] - 
       6*G[{1, 1}, z]*Log[4096] - 6*G[{1, 1 - 2*x}, z]*Log[4096] - 
       6*G[{1, -1 + 2*x}, z]*Log[4096] + 6*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4096] + 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[4096] - 
       6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4096] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4096] + 6*G[{-1, -1}, z]*Log[65536] - 6*G[{-1, 1}, z]*
        Log[65536] - 12*G[{0, -1}, z]*Log[65536] + 12*G[{0, 1}, z]*
        Log[65536] + 6*G[{1, -1}, z]*Log[65536] - 6*G[{1, 1}, z]*Log[65536] - 
       3*G[{-1, -1 - 2*x}, z]*Log[262144] + 3*G[{-1, 1 - 2*x}, z]*
        Log[262144] - 3*G[{-1, -1 + 2*x}, z]*Log[262144] + 
       3*G[{-1, 1 + 2*x}, z]*Log[262144] - 3*G[{1, -1 - 2*x}, z]*
        Log[262144] + 3*G[{1, 1 - 2*x}, z]*Log[262144] - 
       3*G[{1, -1 + 2*x}, z]*Log[262144] + 3*G[{1, 1 + 2*x}, z]*Log[262144] + 
       3*G[{1 - 2*x, -1 - 2*x}, z]*Log[262144] - 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[262144] + 9*G[{1 - 2*x, -1 + 2*x}, z]*Log[262144] - 
       3*G[{1 - 2*x, 1 + 2*x}, z]*Log[262144] + 3*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[262144] - 3*G[{-1 + 2*x, 1 - 2*x}, z]*Log[262144] + 
       9*G[{-1 + 2*x, -1 + 2*x}, z]*Log[262144] - 3*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[262144] + 6*G[{1 - 2*x}, z]*Log[4]*Log[1 - 2*x] - 
       6*G[{-1 + 2*x}, z]*Log[4]*Log[1 - 2*x] + 12*G[{1 - 2*x}, z]*
        Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] - 12*G[{-1 + 2*x}, z]*Log[2 - 2*x]*
        Log[3 - x^(-1) - 2*x] - 24*G[{-1, -1}, z]*Log[1 - x] - 
       24*G[{-1, 1}, z]*Log[1 - x] - 24*G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       24*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 24*G[{1, -1}, z]*Log[1 - x] + 
       24*G[{1, 1}, z]*Log[1 - x] + 24*G[{1, 1 - 2*x}, z]*Log[1 - x] + 
       24*G[{1, -1 + 2*x}, z]*Log[1 - x] + 24*G[{1 - 2*x, -1}, z]*
        Log[1 - x] + 24*G[{1 - 2*x, 1}, z]*Log[1 - x] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 24*G[{-1 + 2*x, -1}, z]*Log[1 - x] - 
       24*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - x] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] - 
       18*G[{1 - 2*x}, z]*Log[4]*Log[1 - x] + 18*G[{-1 + 2*x}, z]*Log[4]*
        Log[1 - x] - 6*G[{1 - 2*x}, z]*Log[64]*Log[1 - x] + 
       6*G[{-1 + 2*x}, z]*Log[64]*Log[1 - x] - 6*G[{1 - 2*x}, z]*Log[256]*
        Log[1 - x] + 6*G[{-1 + 2*x}, z]*Log[256]*Log[1 - x] + 
       6*G[{1 - 2*x}, z]*Log[4096]*Log[1 - x] - 6*G[{-1 + 2*x}, z]*Log[4096]*
        Log[1 - x] + 6*G[{1 - 2*x}, z]*Log[4 - 4*x]*Log[1 - x] - 
       6*G[{-1 + 2*x}, z]*Log[4 - 4*x]*Log[1 - x] + 12*G[{1 - 2*x}, z]*
        Log[1 - x]^2 - 12*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 
       6*G[{1 - 2*x}, z]*Log[2 - 2*x]*Log[4/(-1 + x)^8] - 
       6*G[{-1 + 2*x}, z]*Log[2 - 2*x]*Log[4/(-1 + x)^8] - 
       6*G[{1 - 2*x}, z]*Log[1 - x]*Log[-16*(-1 + x)] + 
       6*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-16*(-1 + x)] + 
       36*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
       84*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       12*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
       36*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
       84*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       150*G[{-1, -1}, z]*Log[(-1 + x)^2] + 90*G[{-1, 1}, z]*
        Log[(-1 + x)^2] + 102*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       114*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 168*G[{0, -1}, z]*
        Log[(-1 + x)^2] - 168*G[{0, 1}, z]*Log[(-1 + x)^2] - 
       120*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 120*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 90*G[{1, -1}, z]*Log[(-1 + x)^2] + 
       150*G[{1, 1}, z]*Log[(-1 + x)^2] + 114*G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 102*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       90*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 150*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] - 90*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       78*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       150*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 90*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 78*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       90*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       18*G[{1 - 2*x}, z]*Log[16]*Log[(-1 + x)^2] - 18*G[{-1 + 2*x}, z]*
        Log[16]*Log[(-1 + x)^2] + 6*G[{1 - 2*x}, z]*Log[256]*
        Log[(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] + 
       27*G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 - 27*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]^2 - 48*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 96*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 48*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 96*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 192*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 
       120*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 108*G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 180*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       192*G[{0, -1}, z]*Log[4*(-1 + x)^2] + 192*G[{0, 1}, z]*
        Log[4*(-1 + x)^2] + 144*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       144*G[{0, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 120*G[{1, -1}, z]*
        Log[4*(-1 + x)^2] - 192*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 
       180*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 108*G[{1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 132*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       108*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] + 96*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 72*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       108*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 132*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{-1, -1}, z]*Log[16*(-1 + x)^2] + 6*G[{-1, 1}, z]*
        Log[16*(-1 + x)^2] - 6*G[{-1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       6*G[{-1, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 6*G[{1, -1}, z]*
        Log[16*(-1 + x)^2] - 6*G[{1, 1}, z]*Log[16*(-1 + x)^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] + 6*G[{1, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 6*G[{1 - 2*x, -1}, z]*Log[16*(-1 + x)^2] + 
       6*G[{1 - 2*x, 1}, z]*Log[16*(-1 + x)^2] - 6*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       6*G[{-1 + 2*x, -1}, z]*Log[16*(-1 + x)^2] - 6*G[{-1 + 2*x, 1}, z]*
        Log[16*(-1 + x)^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16*(-1 + x)^2] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       12*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
       3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
       24*G[{1 - 2*x}, z]*Log[1 - x]*Log[x/32] - 24*G[{-1 + 2*x}, z]*
        Log[1 - x]*Log[x/32] + 48*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x] + 
       24*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x] - 48*G[{-1}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[x] - 24*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[x] + 144*G[{-1, -1}, z]*Log[x] + 96*G[{-1, -1 - 2*x}, z]*Log[x] - 
       312*G[{-1, 1 - 2*x}, z]*Log[x] + 384*G[{-1, -1 + 2*x}, z]*Log[x] - 
       24*G[{-1, 1 + 2*x}, z]*Log[x] + 240*G[{0, 1 - 2*x}, z]*Log[x] - 
       240*G[{0, -1 + 2*x}, z]*Log[x] - 144*G[{1, 1}, z]*Log[x] + 
       24*G[{1, -1 - 2*x}, z]*Log[x] - 384*G[{1, 1 - 2*x}, z]*Log[x] + 
       312*G[{1, -1 + 2*x}, z]*Log[x] - 96*G[{1, 1 + 2*x}, z]*Log[x] - 
       96*G[{1 - 2*x, -1}, z]*Log[x] + 192*G[{1 - 2*x, 1}, z]*Log[x] + 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[x] + 264*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x] - 240*G[{1 - 2*x, -1 + 2*x}, z]*Log[x] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[x] - 192*G[{-1 + 2*x, -1}, z]*Log[x] + 
       96*G[{-1 + 2*x, 1}, z]*Log[x] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x] + 
       240*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x] - 264*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x] - 48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x] - 
       12*G[{1 - 2*x}, z]*Log[2]*Log[x] - 6*G[{1 - 2*x}, z]*Log[4]*Log[x] + 
       6*G[{-1 + 2*x}, z]*Log[4]*Log[x] - 12*G[{1 - 2*x}, z]*Log[8]*Log[x] + 
       12*G[{-1 + 2*x}, z]*Log[8]*Log[x] - 36*G[{1 - 2*x}, z]*Log[16]*
        Log[x] + 36*G[{-1 + 2*x}, z]*Log[16]*Log[x] + 
       6*G[{1 - 2*x}, z]*Log[64]*Log[x] - 4*G[{-1 + 2*x}, z]*Log[64]*Log[x] + 
       6*G[{1 - 2*x}, z]*Log[256]*Log[x] - 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[x] - 6*G[{1 - 2*x}, z]*Log[4096]*Log[x] + 
       6*G[{-1 + 2*x}, z]*Log[4096]*Log[x] - 36*G[{1 - 2*x}, z]*Log[1 - x]*
        Log[x] + 36*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x] - 
       132*G[{1 - 2*x}, z]*Log[x]^2 + 132*G[{-1 + 2*x}, z]*Log[x]^2 + 
       12*G[{1 - 2*x}, z]*Log[2 + (-1 + x)^(-1)]*Log[2*x] - 
       12*G[{-1 + 2*x}, z]*Log[2 + (-1 + x)^(-1)]*Log[2*x] + 
       48*G[{1 - 2*x}, z]*Log[4 - 2/x]*Log[2*x] - 48*G[{-1 + 2*x}, z]*
        Log[4 - 2/x]*Log[2*x] - 48*G[{1 - 2*x}, z]*Log[-2 + 2/x]*Log[2*x] + 
       48*G[{-1 + 2*x}, z]*Log[-2 + 2/x]*Log[2*x] + 24*G[{1 - 2*x}, z]*
        Log[1 - 2*x]*Log[2*x] - 24*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2*x] + 
       12*G[{1 - 2*x}, z]*Log[x]*Log[2*x] - 12*G[{-1 + 2*x}, z]*Log[x]*
        Log[2*x] + 6*G[{1 - 2*x}, z]*Log[64]*Log[-4*(-1 + x)*x] - 
       6*G[{-1 + 2*x}, z]*Log[64]*Log[-4*(-1 + x)*x] - 
       24*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] + 
       24*G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 
       12*G[{1 - 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x] + 
       12*G[{-1 + 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x] - 
       48*G[{1 - 2*x}, z]*Log[2]*Log[2*x^2] + 48*G[{-1 + 2*x}, z]*Log[2]*
        Log[2*x^2] + 72*G[{-1, -1}, z]*Log[4*x^2] - 96*G[{-1, 1}, z]*
        Log[4*x^2] - 36*G[{-1, -1 - 2*x}, z]*Log[4*x^2] + 
       144*G[{-1, 1 - 2*x}, z]*Log[4*x^2] - 192*G[{-1, -1 + 2*x}, z]*
        Log[4*x^2] + 12*G[{-1, 1 + 2*x}, z]*Log[4*x^2] - 
       144*G[{0, -1}, z]*Log[4*x^2] + 144*G[{0, 1}, z]*Log[4*x^2] - 
       144*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 144*G[{0, -1 + 2*x}, z]*
        Log[4*x^2] + 96*G[{1, -1}, z]*Log[4*x^2] - 72*G[{1, 1}, z]*
        Log[4*x^2] - 12*G[{1, -1 - 2*x}, z]*Log[4*x^2] + 
       192*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 144*G[{1, -1 + 2*x}, z]*
        Log[4*x^2] + 36*G[{1, 1 + 2*x}, z]*Log[4*x^2] - 
       12*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 12*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       36*G[{1 - 2*x, -1 - 2*x}, z]*Log[4*x^2] - 84*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 84*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] + 12*G[{-1 + 2*x, -1}, z]*
        Log[4*x^2] + 12*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] - 
       84*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] + 
       84*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] - 96*G[{-1, -1}, z]*
        Log[16*x^2] + 96*G[{-1, 1}, z]*Log[16*x^2] + 
       96*G[{0, -1}, z]*Log[16*x^2] - 96*G[{0, 1}, z]*Log[16*x^2] - 
       96*G[{1, -1}, z]*Log[16*x^2] + 96*G[{1, 1}, z]*Log[16*x^2] + 
       48*G[{1 - 2*x, -1}, z]*Log[16*x^2] - 48*G[{1 - 2*x, 1}, z]*
        Log[16*x^2] + 48*G[{-1 + 2*x, -1}, z]*Log[16*x^2] - 
       48*G[{-1 + 2*x, 1}, z]*Log[16*x^2] + 36*G[{1 - 2*x}, z]*Log[x]*
        Log[16*x^2] - 36*G[{-1 + 2*x}, z]*Log[x]*Log[16*x^2] + 
       6*G[{1 - 2*x}, z]*Log[x]*Log[256*x^2] - 6*G[{-1 + 2*x}, z]*Log[x]*
        Log[256*x^2] + 12*G[{1 - 2*x}, z]*Log[x]*Log[4096*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[x]*Log[4096*x^2] + 24*G[{-1, -1}, z]*
        Log[1 + x] + 24*G[{-1, 1}, z]*Log[1 + x] + 72*G[{-1, -1 - 2*x}, z]*
        Log[1 + x] - 24*G[{-1, 1 + 2*x}, z]*Log[1 + x] - 
       96*G[{0, -1}, z]*Log[1 + x] + 96*G[{0, 1}, z]*Log[1 + x] - 
       24*G[{1, -1}, z]*Log[1 + x] - 24*G[{1, 1}, z]*Log[1 + x] + 
       24*G[{1, -1 - 2*x}, z]*Log[1 + x] - 72*G[{1, 1 + 2*x}, z]*Log[1 + x] + 
       72*G[{1 - 2*x, -1}, z]*Log[1 + x] - 120*G[{1 - 2*x, 1}, z]*
        Log[1 + x] - 72*G[{1 - 2*x, -1 - 2*x}, z]*Log[1 + x] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] + 120*G[{-1 + 2*x, -1}, z]*
        Log[1 + x] - 72*G[{-1 + 2*x, 1}, z]*Log[1 + x] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] - 48*G[{1 - 2*x}, z]*Log[2]*
        Log[1 + x] + 48*G[{-1 + 2*x}, z]*Log[2]*Log[1 + x] - 
       12*G[{-1, -1}, z]*Log[4*(1 + x)^2] - 12*G[{-1, 1}, z]*
        Log[4*(1 + x)^2] - 36*G[{-1, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       12*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 48*G[{0, -1}, z]*
        Log[4*(1 + x)^2] - 48*G[{0, 1}, z]*Log[4*(1 + x)^2] + 
       12*G[{1, -1}, z]*Log[4*(1 + x)^2] + 12*G[{1, 1}, z]*Log[4*(1 + x)^2] - 
       12*G[{1, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 36*G[{1, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] - 36*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] + 
       60*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] + 36*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       60*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] + 36*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] + 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       72*G[{1 - 2*x}, z]*Log[2]*Log[4*(1 + x)^2] - 72*G[{-1 + 2*x}, z]*
        Log[2]*Log[4*(1 + x)^2] - 72*G[{1 - 2*x}, z]*Log[1 + x]*
        Log[16*(1 + x)^2] + 72*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[16*(1 + x)^2] - 6*G[{1 - 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
       6*G[{-1 + 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] - 
       15*G[{1 - 2*x}, z]*Log[256]*Log[(2*x)/(-1 + 2*x)] + 
       15*G[{-1 + 2*x}, z]*Log[256]*Log[(2*x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[512]*Log[(2*x)/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[512]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
       72*G[{1 - 2*x}, z]*Log[x/(1 - x)]*Log[-1 + 2*x] - 
       72*G[{-1 + 2*x}, z]*Log[x/(1 - x)]*Log[-1 + 2*x] - 
       12*G[{1 - 2*x}, z]*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] + 
       12*G[{-1 + 2*x}, z]*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] - 
       36*G[{1 - 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] + 
       36*G[{-1 + 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] - 
       24*G[{-1, -1}, z]*Log[(2*x)/(1 + 2*x)] - 12*G[{-1, -1 - 2*x}, z]*
        Log[(2*x)/(1 + 2*x)] - 12*G[{-1, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{1, 1}, z]*Log[(2*x)/(1 + 2*x)] + 12*G[{1, 1 - 2*x}, z]*
        Log[(2*x)/(1 + 2*x)] + 12*G[{1, 1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x, 1}, z]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x, -1}, z]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[8]*Log[(2*x)/(1 + 2*x)] - 
       6*G[{-1 + 2*x}, z]*Log[8]*Log[(2*x)/(1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[256]*Log[(2*x)/(1 + 2*x)] + 
       6*G[{-1 + 2*x}, z]*Log[256]*Log[(2*x)/(1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[512]*Log[(2*x)/(1 + 2*x)] - 
       6*G[{-1 + 2*x}, z]*Log[512]*Log[(2*x)/(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[x]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[x]*Log[(2*x)/(1 + 2*x)] - 
       96*G[{1 - 2*x}, z]*Log[1 + x]*Log[(2*x)/(1 + 2*x)] + 
       96*G[{-1 + 2*x}, z]*Log[1 + x]*Log[(2*x)/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[(2*x)/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]^2 - 12*G[{-1 + 2*x}, z]*
        Log[(2*x)/(1 + 2*x)]^2 - 6*G[{1 - 2*x}, z]*Log[2]*
        Log[(2*(1 + x))/(1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[2]*
        Log[(2*(1 + x))/(1 + 2*x)] + 6*G[{1 - 2*x}, z]*Log[8192]*
        Log[(2*(1 + x))/(1 + 2*x)] - 6*G[{-1 + 2*x}, z]*Log[8192]*
        Log[(2*(1 + x))/(1 + 2*x)] + 144*G[{1 - 2*x}, z]*Log[1 + x]*
        Log[(2*(1 + x))/(1 + 2*x)] - 144*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[(2*(1 + x))/(1 + 2*x)] + 24*G[{-1, -1}, z]*Log[1 + 2*x] - 
       72*G[{-1, 1}, z]*Log[1 + 2*x] - 48*G[{-1, -1 - 2*x}, z]*Log[1 + 2*x] - 
       24*G[{-1, 1 - 2*x}, z]*Log[1 + 2*x] + 48*G[{-1, -x}, z]*Log[1 + 2*x] + 
       24*G[{-1, -1 + 2*x}, z]*Log[1 + 2*x] - 48*G[{0, -1}, z]*Log[1 + 2*x] + 
       48*G[{0, 1}, z]*Log[1 + 2*x] + 72*G[{1, -1}, z]*Log[1 + 2*x] - 
       24*G[{1, 1}, z]*Log[1 + 2*x] - 24*G[{1, 1 - 2*x}, z]*Log[1 + 2*x] - 
       48*G[{1, x}, z]*Log[1 + 2*x] + 24*G[{1, -1 + 2*x}, z]*Log[1 + 2*x] + 
       48*G[{1, 1 + 2*x}, z]*Log[1 + 2*x] + 24*G[{1 - 2*x, -1}, z]*
        Log[1 + 2*x] + 24*G[{1 - 2*x, 1}, z]*Log[1 + 2*x] + 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[1 + 2*x] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + 2*x] - 48*G[{1 - 2*x, -x}, z]*
        Log[1 + 2*x] - 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + 2*x] - 
       24*G[{-1 + 2*x, -1}, z]*Log[1 + 2*x] - 24*G[{-1 + 2*x, 1}, z]*
        Log[1 + 2*x] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{-1 + 2*x, x}, z]*Log[1 + 2*x] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + 2*x] - 48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + 2*x] + 
       6*G[{1 - 2*x}, z]*Log[16]*Log[1 + 2*x] - 6*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 + 2*x] + 72*G[{1 - 2*x}, z]*Log[x]*Log[1 + 2*x] - 
       72*G[{-1 + 2*x}, z]*Log[x]*Log[1 + 2*x] - 24*G[{-1, -1}, z]*
        Log[x*(1 + 2*x)] + 24*G[{-1, 1}, z]*Log[x*(1 + 2*x)] - 
       24*G[{-1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 36*G[{-1, -1 + 2*x}, z]*
        Log[x*(1 + 2*x)] + 12*G[{-1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{0, -1}, z]*Log[x*(1 + 2*x)] - 48*G[{0, 1}, z]*Log[x*(1 + 2*x)] - 
       24*G[{1, -1}, z]*Log[x*(1 + 2*x)] + 24*G[{1, 1}, z]*Log[x*(1 + 2*x)] - 
       12*G[{1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 36*G[{1, 1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 24*G[{1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       72*G[{1 - 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       36*G[{1 - 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       36*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] + 24*G[{-1 + 2*x}, z]*
        Log[2]*Log[x*(1 + 2*x)] + 36*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[x*(1 + 2*x)] - 36*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[x*(1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[x*(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[x*(1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*
        Log[x*(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*
        Log[x*(1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[2]*Log[2*x*(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[2*x*(1 + 2*x)] - 
       12*G[{-1, -1}, z]*Log[8*x*(1 + 2*x)] + 36*G[{-1, 1}, z]*
        Log[8*x*(1 + 2*x)] + 36*G[{-1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       12*G[{-1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] - 36*G[{1, -1}, z]*
        Log[8*x*(1 + 2*x)] + 12*G[{1, 1}, z]*Log[8*x*(1 + 2*x)] + 
       12*G[{1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 36*G[{1, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] + 12*G[{1 - 2*x, -1}, z]*Log[8*x*(1 + 2*x)] - 
       36*G[{1 - 2*x, 1}, z]*Log[8*x*(1 + 2*x)] - 
       36*G[{1 - 2*x, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       36*G[{-1 + 2*x, -1}, z]*Log[8*x*(1 + 2*x)] - 12*G[{-1 + 2*x, 1}, z]*
        Log[8*x*(1 + 2*x)] - 12*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] + 36*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 36*G[{1 - 2*x}, z]*Log[2]*Log[8*x*(1 + 2*x)] + 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[8*x*(1 + 2*x)] - 
       60*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] + 
       60*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[1 + 2*x]*Log[4 + 8*x] - 
       24*G[{-1 + 2*x}, z]*Log[1 + 2*x]*Log[4 + 8*x] - 
       12*G[{1 - 2*x}, z]*Log[2 - 2*x]*Log[-1 + (3 - 2*x)*x] + 
       12*G[{-1 + 2*x}, z]*Log[2 - 2*x]*Log[-1 + (3 - 2*x)*x] + 
       12*G[{1 - 2*x}, z]*Log[2*x]*Log[-1 + (3 - 2*x)*x] - 
       12*G[{-1 + 2*x}, z]*Log[2*x]*Log[-1 + (3 - 2*x)*x] + 
       12*G[{-1, -1}, z]*Log[x/2 + x^2] - 12*G[{-1, 1}, z]*Log[x/2 + x^2] + 
       12*G[{1, -1}, z]*Log[x/2 + x^2] - 12*G[{1, 1}, z]*Log[x/2 + x^2] - 
       12*G[{1 - 2*x, -1}, z]*Log[x/2 + x^2] + 12*G[{1 - 2*x, 1}, z]*
        Log[x/2 + x^2] - 12*G[{-1 + 2*x, -1}, z]*Log[x/2 + x^2] + 
       12*G[{-1 + 2*x, 1}, z]*Log[x/2 + x^2] + 12*G[{1 - 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 12*G[{-1 + 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 144*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 144*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 96*G[{1 - 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] - 48*G[{1 - 2*x}, z]*PolyLog[2, -1 - 2*x] + 
       48*G[{-1 + 2*x}, z]*PolyLog[2, -1 - 2*x] + 288*G[{1 - 2*x}, z]*
        PolyLog[2, 1 - 2*x] - 288*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] - 
       96*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       96*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       72*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] + 72*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - x] - 24*G[{1 - 2*x}, z]*PolyLog[2, -1/(2*x)] + 
       24*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 48*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 48*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] + 
       24*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] - 24*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/x] + 48*G[{1 - 2*x}, z]*PolyLog[2, -2*x] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, -2*x] + 192*G[{1 - 2*x}, z]*
        PolyLog[2, x] - 192*G[{-1 + 2*x}, z]*PolyLog[2, x] + 
       96*G[{1 - 2*x}, z]*PolyLog[2, x/(1 - x)] - 96*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 - x)] - G[{1}, z]*(22*Pi^2 + 
         24*G[{-1, -1}, -1 + 2*x] + 24*G[{-1, -1 + 2*x}, -1 + 2*x] - 
         24*G[{0, -1}, -1 + 2*x] + 24*G[{0, 1}, -1 + 2*x] + 
         24*G[{0, -1 - 2*x}, 1] - 24*G[{0, 1 + 2*x}, 1] + 
         24*G[{1, -1}, -1 + 2*x] - 72*G[{1, 1}, -1 + 2*x] + 
         24*G[{1, -1 + 2*x}, -1 + 2*x] + 48*G[{-1 - 2*x, 1}, 1] - 
         48*G[{-1 - 2*x, -1 - 2*x}, 1] + 24*G[{-1 - 2*x, 1 + 2*x}, 1] + 
         24*G[{1 - 2*x, -1}, -1 + 2*x] + 24*G[{1 - 2*x, -1 - 2*x}, 1] - 
         36*G[{-1}, -1 + 2*x]*Log[2] - 36*G[{1 - 2*x}, -1 + 2*x]*Log[2] + 
         24*Log[2]^2 + 6*G[{-1}, -1 + 2*x]*Log[4] + 6*G[{1}, -1 + 2*x]*
          Log[4] + 6*G[{1 - 2*x}, -1 + 2*x]*Log[4] + 60*Log[4]^2 + 
         6*Log[4]*Log[16] + 6*G[{1}, -1 + 2*x]*Log[64] - Log[16]*Log[64] - 
         12*G[{-1}, -1 + 2*x]*Log[256] + 12*G[{1}, -1 + 2*x]*Log[256] - 
         Log[64]*Log[256] + 6*Log[4]*Log[1 - 2*x] + 12*Log[2 - 2*x]*
          Log[3 - x^(-1) - 2*x] - 18*Log[4]*Log[1 - x] - 
         6*Log[64]*Log[1 - x] - 6*Log[256]*Log[1 - x] + 
         6*Log[4096]*Log[1 - x] + 6*Log[4 - 4*x]*Log[1 - x] + 
         12*Log[1 - x]^2 + 6*Log[2 - 2*x]*Log[4/(-1 + x)^8] - 
         6*Log[1 - x]*Log[-16*(-1 + x)] - 36*G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] + 84*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 
         12*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] - 
         6*Log[16]*Log[(-1 + x)^2] + 6*Log[256]*Log[(-1 + x)^2] + 
         3*Log[(-1 + x)^2]^2 + 48*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
         96*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 48*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] - 3*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
         24*Log[1 - x]*Log[x/32] - 48*G[{-1}, -1 + 2*x]*Log[x] - 
         24*G[{1}, -1 + 2*x]*Log[x] - 6*Log[4]*Log[x] - 12*Log[8]*Log[x] + 
         12*Log[16]*Log[x] + 4*Log[64]*Log[x] + 6*Log[256]*Log[x] - 
         6*Log[4096]*Log[x] - 36*Log[1 - x]*Log[x] - 36*Log[x]^2 + 
         12*Log[2 + (-1 + x)^(-1)]*Log[2*x] + 48*Log[4 - 2/x]*Log[2*x] - 
         48*Log[-2 + 2/x]*Log[2*x] + 24*Log[1 - 2*x]*Log[2*x] + 
         12*Log[x]*Log[2*x] + 6*Log[64]*Log[-4*(-1 + x)*x] - 
         24*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 
         12*Log[x]*Log[-2*(-1 + x)*x] - 48*Log[2]*Log[2*x^2] - 
         12*Log[x]*Log[16*x^2] + 6*Log[x]*Log[256*x^2] + 
         12*Log[x]*Log[4096*x^2] + 48*Log[2]*Log[1 + x] - 
         24*Log[2]*Log[4*(1 + x)^2] + 24*Log[1 + x]*Log[16*(1 + x)^2] - 
         6*Log[16]*Log[(2*x)/(-1 + 2*x)] - 15*Log[256]*
          Log[(2*x)/(-1 + 2*x)] + 12*Log[512]*Log[(2*x)/(-1 + 2*x)] - 
         48*Log[x]*Log[(2*x)/(-1 + 2*x)] + 72*Log[x/(1 - x)]*Log[-1 + 2*x] - 
         12*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] - 36*Log[2 - 2*x]*
          Log[-16*(-1 + x)^3*(-1 + 2*x)] + 48*Log[2*x]*
          Log[(-1 + x)^3*(-1 + 2*x)] + 24*Log[-4*(-1 + x)*x]*
          Log[x*(-1 + 2*x)] + 6*Log[8]*Log[(2*x)/(1 + 2*x)] - 
         6*Log[256]*Log[(2*x)/(1 + 2*x)] + 6*Log[512]*Log[(2*x)/(1 + 2*x)] - 
         48*Log[x]*Log[(2*x)/(1 + 2*x)] + 12*Log[(2*x)/(-1 + 2*x)]*
          Log[(2*x)/(1 + 2*x)] + 12*Log[(2*x)/(1 + 2*x)]^2 - 
         6*Log[2]*Log[(2*(1 + x))/(1 + 2*x)] + 6*Log[8192]*
          Log[(2*(1 + x))/(1 + 2*x)] - 48*Log[1 + x]*
          Log[(2*(1 + x))/(1 + 2*x)] + 6*Log[16]*Log[1 + 2*x] - 
         24*Log[x]*Log[1 + 2*x] - 24*Log[2]*Log[x*(1 + 2*x)] + 
         36*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] + 24*Log[(2*x)/(1 + 2*x)]*
          Log[x*(1 + 2*x)] + 24*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
         12*Log[2]*Log[2*x*(1 + 2*x)] + 12*Log[2]*Log[8*x*(1 + 2*x)] - 
         12*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
         48*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
         24*Log[1 + 2*x]*Log[4 + 8*x] - 12*Log[2 - 2*x]*
          Log[-1 + (3 - 2*x)*x] + 12*Log[2*x]*Log[-1 + (3 - 2*x)*x] + 
         12*Log[x]*Log[1 - 3*x + 2*x^2] - 
         144*PolyLog[2, 1 + 1/(2*(-1 + x))] - 96*PolyLog[2, -1 + x^(-1)] + 
         48*PolyLog[2, -1 - 2*x] + 288*PolyLog[2, 1 - 2*x] - 
         96*PolyLog[2, (2 - 2*x)^(-1)] - 72*PolyLog[2, 1 - x] - 
         24*PolyLog[2, -1/(2*x)] - 48*PolyLog[2, 1/(2*x)] + 
         24*PolyLog[2, (-1 + x)/x] - 48*PolyLog[2, -2*x] + 
         192*PolyLog[2, x] + 96*PolyLog[2, x/(1 - x)] - 
         288*PolyLog[2, -1 + 2*x]) + G[{-1}, z]*(22*Pi^2 + 
         24*G[{-1, -1}, -1 + 2*x] + 24*G[{-1, -1 + 2*x}, -1 + 2*x] - 
         24*G[{0, -1}, -1 + 2*x] + 24*G[{0, 1}, -1 + 2*x] + 
         24*G[{0, -1 - 2*x}, 1] - 24*G[{0, 1 + 2*x}, 1] + 
         24*G[{1, -1}, -1 + 2*x] - 72*G[{1, 1}, -1 + 2*x] + 
         24*G[{1, -1 + 2*x}, -1 + 2*x] + 48*G[{-1 - 2*x, 1}, 1] - 
         48*G[{-1 - 2*x, -1 - 2*x}, 1] + 24*G[{-1 - 2*x, 1 + 2*x}, 1] + 
         24*G[{1 - 2*x, -1}, -1 + 2*x] + 24*G[{1 - 2*x, -1 - 2*x}, 1] - 
         36*G[{-1}, -1 + 2*x]*Log[2] - 36*G[{1 - 2*x}, -1 + 2*x]*Log[2] + 
         24*Log[2]^2 + 6*G[{-1}, -1 + 2*x]*Log[4] + 6*G[{1}, -1 + 2*x]*
          Log[4] + 6*G[{1 - 2*x}, -1 + 2*x]*Log[4] + 60*Log[4]^2 - 
         6*Log[2]*Log[16] + 6*Log[4]*Log[16] + 6*G[{1}, -1 + 2*x]*Log[64] - 
         12*G[{-1}, -1 + 2*x]*Log[256] + 12*G[{1}, -1 + 2*x]*Log[256] - 
         6*Log[2]*Log[256] + 6*Log[4]*Log[1 - 2*x] + 12*Log[2 - 2*x]*
          Log[3 - x^(-1) - 2*x] - 18*Log[4]*Log[1 - x] - 
         6*Log[64]*Log[1 - x] - 6*Log[256]*Log[1 - x] + 
         6*Log[4096]*Log[1 - x] + 6*Log[4 - 4*x]*Log[1 - x] + 
         12*Log[1 - x]^2 + 6*Log[2 - 2*x]*Log[4/(-1 + x)^8] - 
         6*Log[1 - x]*Log[-16*(-1 + x)] - 36*G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] + 84*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 
         12*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] - 
         6*Log[16]*Log[(-1 + x)^2] + 6*Log[256]*Log[(-1 + x)^2] + 
         3*Log[(-1 + x)^2]^2 + 48*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
         96*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 48*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] - 3*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
         24*Log[1 - x]*Log[x/32] - 48*G[{-1}, -1 + 2*x]*Log[x] - 
         24*G[{1}, -1 + 2*x]*Log[x] - 12*Log[2]*Log[x] - 6*Log[4]*Log[x] - 
         12*Log[8]*Log[x] + 12*Log[16]*Log[x] + 6*Log[64]*Log[x] + 
         6*Log[256]*Log[x] - 6*Log[4096]*Log[x] - 36*Log[1 - x]*Log[x] - 
         36*Log[x]^2 + 12*Log[2 + (-1 + x)^(-1)]*Log[2*x] + 
         48*Log[4 - 2/x]*Log[2*x] - 48*Log[-2 + 2/x]*Log[2*x] + 
         24*Log[1 - 2*x]*Log[2*x] + 12*Log[x]*Log[2*x] + 
         6*Log[64]*Log[-4*(-1 + x)*x] - 24*Log[4*(-1 + x)^2]*
          Log[-4*(-1 + x)*x] - 12*Log[x]*Log[-2*(-1 + x)*x] - 
         48*Log[2]*Log[2*x^2] - 12*Log[x]*Log[16*x^2] + 
         6*Log[x]*Log[256*x^2] + 12*Log[x]*Log[4096*x^2] + 
         48*Log[2]*Log[1 + x] - 24*Log[2]*Log[4*(1 + x)^2] + 
         24*Log[1 + x]*Log[16*(1 + x)^2] - 6*Log[16]*Log[(2*x)/(-1 + 2*x)] - 
         15*Log[256]*Log[(2*x)/(-1 + 2*x)] + 12*Log[512]*
          Log[(2*x)/(-1 + 2*x)] - 48*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
         72*Log[x/(1 - x)]*Log[-1 + 2*x] - 12*Log[-4*(-1 + x)*x]*
          Log[-1 + 2*x] - 36*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] + 
         48*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 24*Log[-4*(-1 + x)*x]*
          Log[x*(-1 + 2*x)] + 6*Log[8]*Log[(2*x)/(1 + 2*x)] - 
         6*Log[256]*Log[(2*x)/(1 + 2*x)] + 6*Log[512]*Log[(2*x)/(1 + 2*x)] - 
         48*Log[x]*Log[(2*x)/(1 + 2*x)] + 12*Log[(2*x)/(-1 + 2*x)]*
          Log[(2*x)/(1 + 2*x)] + 12*Log[(2*x)/(1 + 2*x)]^2 - 
         6*Log[2]*Log[(2*(1 + x))/(1 + 2*x)] + 6*Log[8192]*
          Log[(2*(1 + x))/(1 + 2*x)] - 48*Log[1 + x]*
          Log[(2*(1 + x))/(1 + 2*x)] + 6*Log[16]*Log[1 + 2*x] - 
         24*Log[x]*Log[1 + 2*x] - 24*Log[2]*Log[x*(1 + 2*x)] + 
         36*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] + 24*Log[(2*x)/(1 + 2*x)]*
          Log[x*(1 + 2*x)] + 24*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
         12*Log[2]*Log[2*x*(1 + 2*x)] + 12*Log[2]*Log[8*x*(1 + 2*x)] - 
         12*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
         48*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
         24*Log[1 + 2*x]*Log[4 + 8*x] - 12*Log[2 - 2*x]*
          Log[-1 + (3 - 2*x)*x] + 12*Log[2*x]*Log[-1 + (3 - 2*x)*x] + 
         12*Log[x]*Log[1 - 3*x + 2*x^2] - 
         144*PolyLog[2, 1 + 1/(2*(-1 + x))] - 96*PolyLog[2, -1 + x^(-1)] + 
         48*PolyLog[2, -1 - 2*x] + 288*PolyLog[2, 1 - 2*x] - 
         96*PolyLog[2, (2 - 2*x)^(-1)] - 72*PolyLog[2, 1 - x] - 
         24*PolyLog[2, -1/(2*x)] - 48*PolyLog[2, 1/(2*x)] + 
         24*PolyLog[2, (-1 + x)/x] - 48*PolyLog[2, -2*x] + 
         192*PolyLog[2, x] + 96*PolyLog[2, x/(1 - x)] - 
         288*PolyLog[2, -1 + 2*x]) - 288*G[{1 - 2*x}, z]*
        PolyLog[2, -1 + 2*x] + 288*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x]))/
     (768*(1 + p2)^(3/2)) - ((6 + 2*p2 + 7*p2*x + 6*x^2)*
      (-(Pi^2*G[{1 - 2*x}, z])/3 + (Pi^2*G[{-1 + 2*x}, z])/3 - 
       G[{-1, -1, -1}, z] - G[{-1, -1, 1}, z] - 2*G[{-1, 0, -1}, z] + 
       2*G[{-1, 0, 1}, z] + G[{-1, 1, -1}, z] - G[{-1, 1, 1}, z] + 
       G[{-1, 1 - 2*x, -1}, z] - G[{-1, 1 - 2*x, 1}, z] + 
       3*G[{-1, -1 + 2*x, -1}, z] - G[{-1, -1 + 2*x, 1}, z] - 
       2*G[{0, -1, -1}, z] + 2*G[{0, -1, 1}, z] + 4*G[{0, 0, -1}, z] - 
       4*G[{0, 0, 1}, z] - 2*G[{0, 1, -1}, z] + 2*G[{0, 1, 1}, z] - 
       2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] - 
       2*G[{0, -1 + 2*x, -1}, z] + 2*G[{0, -1 + 2*x, 1}, z] + 
       G[{1, -1, -1}, z] - G[{1, -1, 1}, z] - 2*G[{1, 0, -1}, z] + 
       2*G[{1, 0, 1}, z] + G[{1, 1, -1}, z] + G[{1, 1, 1}, z] + 
       G[{1, 1 - 2*x, -1}, z] - 3*G[{1, 1 - 2*x, 1}, z] + 
       G[{1, -1 + 2*x, -1}, z] - G[{1, -1 + 2*x, 1}, z] + 
       G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] - 
       2*G[{1 - 2*x, 0, -1}, z] + 2*G[{1 - 2*x, 0, 1}, z] + 
       G[{1 - 2*x, 1, -1}, z] - 3*G[{1 - 2*x, 1, 1}, z] + 
       G[{1 - 2*x, 1 - 2*x, -1}, z] + G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       G[{1 - 2*x, -1 + 2*x, -1}, z] - G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       3*G[{-1 + 2*x, -1, -1}, z] - G[{-1 + 2*x, -1, 1}, z] - 
       2*G[{-1 + 2*x, 0, -1}, z] + 2*G[{-1 + 2*x, 0, 1}, z] + 
       G[{-1 + 2*x, 1, -1}, z] - G[{-1 + 2*x, 1, 1}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1}, z] - G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       G[{-1 + 2*x, -1 + 2*x, -1}, z] - G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x}, z]*Log[2]^2 + 4*G[{-1 + 2*x}, z]*Log[2]^2 - 
       G[{-1, -1 + 2*x}, z]*Log[4] + G[{1, 1 - 2*x}, z]*Log[4] - 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] + 
       G[{1 - 2*x}, z]*Log[4]^2 - G[{-1 + 2*x}, z]*Log[4]^2 + 
       G[{-1, -1}, z]*Log[16] + G[{-1, 1}, z]*Log[16] - 
       G[{1, -1}, z]*Log[16] - G[{1, 1}, z]*Log[16] + 
       G[{1 - 2*x, -1}, z]*Log[16] + G[{1 - 2*x, 1}, z]*Log[16] - 
       G[{-1 + 2*x, -1}, z]*Log[16] - G[{-1 + 2*x, 1}, z]*Log[16] - 
       G[{-1, -1}, z]*Log[64] + G[{1, 1}, z]*Log[64] - 
       G[{1 - 2*x, 1}, z]*Log[64] + G[{-1 + 2*x, -1}, z]*Log[64] + 
       G[{-1, -1}, z]*Log[256] - G[{-1, 1}, z]*Log[256] - 
       G[{0, -1}, z]*Log[256] + G[{0, 1}, z]*Log[256] + 
       G[{1, -1}, z]*Log[256] - G[{1, 1}, z]*Log[256] + 
       G[{1 - 2*x}, z]*Log[2]*Log[1 - 2*x] - G[{-1 + 2*x}, z]*Log[2]*
        Log[1 - 2*x] - G[{1 - 2*x}, z]*Log[4]*Log[1 - x] + 
       G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] - (G[{1 - 2*x}, z]*Log[1 - x]^2)/
        2 + (G[{-1 + 2*x}, z]*Log[1 - x]^2)/2 + 
       (G[{-1, -1}, z]*Log[(-1 + x)^2])/2 - (G[{-1, 1}, z]*Log[(-1 + x)^2])/
        2 - (G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2])/2 + 
       (G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2])/2 - G[{0, -1}, z]*
        Log[(-1 + x)^2] + G[{0, 1}, z]*Log[(-1 + x)^2] + 
       G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + (G[{1, -1}, z]*Log[(-1 + x)^2])/2 - 
       (G[{1, 1}, z]*Log[(-1 + x)^2])/2 - 
       (G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2])/2 + 
       (G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2])/2 + 
       (G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2])/2 - 
       (G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2])/2 - 
       (G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2])/2 + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2])/2 + 
       (G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2])/2 - 
       (G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2])/2 - 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2])/2 + 
       (G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2])/2 - 
       G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] - (G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2)/4 + 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2)/4 + G[{1 - 2*x}, z]*Log[4]*
        Log[x] - G[{-1 + 2*x}, z]*Log[4]*Log[x] + (G[{1 - 2*x}, z]*Log[x]^2)/
        2 - (G[{-1 + 2*x}, z]*Log[x]^2)/2 + (5*G[{-1, -1}, z]*Log[x^2])/2 - 
       (3*G[{-1, 1}, z]*Log[x^2])/2 + (G[{-1, 1 - 2*x}, z]*Log[x^2])/2 - 
       (3*G[{-1, -1 + 2*x}, z]*Log[x^2])/2 - 3*G[{0, -1}, z]*Log[x^2] + 
       3*G[{0, 1}, z]*Log[x^2] - G[{0, 1 - 2*x}, z]*Log[x^2] + 
       G[{0, -1 + 2*x}, z]*Log[x^2] + (3*G[{1, -1}, z]*Log[x^2])/2 - 
       (5*G[{1, 1}, z]*Log[x^2])/2 + (3*G[{1, 1 - 2*x}, z]*Log[x^2])/2 - 
       (G[{1, -1 + 2*x}, z]*Log[x^2])/2 + (3*G[{1 - 2*x, -1}, z]*Log[x^2])/
        2 - (G[{1 - 2*x, 1}, z]*Log[x^2])/2 - 
       (G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2])/2 - 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2])/2 + 
       (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 - (3*G[{-1 + 2*x, 1}, z]*Log[x^2])/
        2 + (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/2 + 
       (G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2])/2 - G[{1 - 2*x}, z]*Log[4]*
        Log[x^2] + G[{-1 + 2*x}, z]*Log[4]*Log[x^2] + G[{1 - 2*x}, z]*Log[16]*
        Log[x^2] - G[{-1 + 2*x}, z]*Log[16]*Log[x^2] - 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2])/2 + 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2])/2 + 
       (3*G[{1 - 2*x}, z]*Log[x^2]^2)/4 - (3*G[{-1 + 2*x}, z]*Log[x^2]^2)/4 - 
       G[{1 - 2*x}, z]*Log[4]*Log[-1 + 2*x] + G[{-1 + 2*x}, z]*Log[4]*
        Log[-1 + 2*x] - G[{1 - 2*x}, z]*Log[-((-1 + x)*x)]*Log[-1 + 2*x] + 
       G[{-1 + 2*x}, z]*Log[-((-1 + x)*x)]*Log[-1 + 2*x] + 
       G[{1 - 2*x}, z]*Log[x]*Log[1 - 3*x + 2*x^2] - G[{-1 + 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - G[{1 - 2*x}, z]*PolyLog[2, -1 + x^(-1)] + 
       G[{-1 + 2*x}, z]*PolyLog[2, -1 + x^(-1)] + 2*G[{1 - 2*x}, z]*
        PolyLog[2, 1 - 2*x] - 2*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] - 
       G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 2*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 2*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, x] - 2*G[{-1 + 2*x}, z]*PolyLog[2, x] + 
       G[{1 - 2*x}, z]*PolyLog[2, x/(1 - x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 - x)] + G[{-1}, z]*(-Pi^2/6 + 4*Log[2]^2 + Log[4]^2 + 
         Log[2]*Log[1 - 2*x] - (Log[1 - x]*Log[-16*(-1 + x)])/2 + 
         Log[(-1 + x)^2]^2/4 + Log[4]*Log[x] + Log[x]^2/2 + 
         (Log[(-1 + x)^2]*Log[x^2])/4 + Log[x^2]*Log[16*x^2] + 
         (Log[(-1 + x)^2]*Log[256*x^2])/4 + (Log[x^2]*Log[256*x^2])/4 - 
         Log[-4*(-1 + x)*x]*Log[-1 + 2*x] + Log[x]*Log[1 - 3*x + 2*x^2] - 
         PolyLog[2, 1 + 1/(2*(-1 + x))] - PolyLog[2, -1 + x^(-1)] + 
         2*PolyLog[2, 1 - 2*x] - PolyLog[2, (2 - 2*x)^(-1)] + 
         2*PolyLog[2, 1/(2*x)] + 2*PolyLog[2, x] + PolyLog[2, x/(1 - x)] - 
         2*PolyLog[2, -1 + 2*x]) - 2*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       G[{1}, z]*(Pi^2/6 - 4*Log[2]^2 - Log[4]^2 - Log[2]*Log[1 - 2*x] + 
         (Log[1 - x]*Log[-16*(-1 + x)])/2 - Log[(-1 + x)^2]^2/4 - 
         Log[4]*Log[x] - Log[x]^2/2 - (Log[(-1 + x)^2]*Log[x^2])/4 - 
         Log[x^2]*Log[16*x^2] - (Log[(-1 + x)^2]*Log[256*x^2])/4 - 
         (Log[x^2]*Log[256*x^2])/4 + Log[-4*(-1 + x)*x]*Log[-1 + 2*x] - 
         Log[x]*Log[1 - 3*x + 2*x^2] + PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         PolyLog[2, -1 + x^(-1)] - 2*PolyLog[2, 1 - 2*x] + 
         PolyLog[2, (2 - 2*x)^(-1)] - 2*PolyLog[2, 1/(2*x)] - 
         2*PolyLog[2, x] - PolyLog[2, x/(1 - x)] + 2*PolyLog[2, -1 + 2*x])))/
     (64*(1 + p2)^(3/2)*(-1 + x)) - ((-1 + (2 + 3*p2)*x + 3*x^2)*
      ((-5*Pi^2*G[{1 - 2*x}, z])/12 + (5*Pi^2*G[{-1 + 2*x}, z])/12 - 
       4*G[{-1, -1, -1}, z] + 2*G[{-1, -1, 1}, z] + 3*G[{-1, 0, -1}, z] - 
       3*G[{-1, 0, 1}, z] - G[{-1, 1, -1}, z] + 2*G[{-1, 1, 1}, z] - 
       G[{-1, 1 - 2*x, -1}, z] + 2*G[{-1, 1 - 2*x, 1}, z] - 
       4*G[{-1, -1 + 2*x, -1}, z] + 2*G[{-1, -1 + 2*x, 1}, z] + 
       4*G[{0, -1, -1}, z] - 2*G[{0, -1, 1}, z] - 4*G[{0, 0, -1}, z] + 
       4*G[{0, 0, 1}, z] + 2*G[{0, 1, -1}, z] - 4*G[{0, 1, 1}, z] + 
       2*G[{0, 1 - 2*x, -1}, z] - 4*G[{0, 1 - 2*x, 1}, z] + 
       4*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] - 
       2*G[{1, -1, -1}, z] + G[{1, -1, 1}, z] + 3*G[{1, 0, -1}, z] - 
       3*G[{1, 0, 1}, z] - 2*G[{1, 1, -1}, z] + 4*G[{1, 1, 1}, z] - 
       2*G[{1, 1 - 2*x, -1}, z] + 4*G[{1, 1 - 2*x, 1}, z] - 
       2*G[{1, -1 + 2*x, -1}, z] + G[{1, -1 + 2*x, 1}, z] - 
       2*G[{1 - 2*x, -1, -1}, z] + G[{1 - 2*x, -1, 1}, z] + 
       3*G[{1 - 2*x, 0, -1}, z] - 3*G[{1 - 2*x, 0, 1}, z] - 
       2*G[{1 - 2*x, 1, -1}, z] + 4*G[{1 - 2*x, 1, 1}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1}, z] + 4*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       2*G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       4*G[{-1 + 2*x, -1, -1}, z] + 2*G[{-1 + 2*x, -1, 1}, z] + 
       3*G[{-1 + 2*x, 0, -1}, z] - 3*G[{-1 + 2*x, 0, 1}, z] - 
       G[{-1 + 2*x, 1, -1}, z] + 2*G[{-1 + 2*x, 1, 1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1}, z] + 2*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 2*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       G[{-1, 1}, z]*Log[2] - G[{-1, 1 - 2*x}, z]*Log[2] + 
       G[{1, -1}, z]*Log[2] + G[{1, -1 + 2*x}, z]*Log[2] + 
       G[{1 - 2*x, -1}, z]*Log[2] + G[{1 - 2*x, -1 + 2*x}, z]*Log[2] - 
       G[{-1 + 2*x, 1}, z]*Log[2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - 
       (G[{1 - 2*x}, z]*Log[2]^2)/2 + (G[{-1 + 2*x}, z]*Log[2]^2)/2 + 
       G[{-1, -1}, z]*Log[4] + G[{-1, -1 + 2*x}, z]*Log[4] - 
       G[{0, -1}, z]*Log[4] + G[{0, 1}, z]*Log[4] + G[{0, 1 - 2*x}, z]*
        Log[4] - G[{0, -1 + 2*x}, z]*Log[4] - G[{1, 1}, z]*Log[4] - 
       G[{1, 1 - 2*x}, z]*Log[4] - G[{1 - 2*x, 1}, z]*Log[4] - 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + G[{-1 + 2*x, -1}, z]*Log[4] + 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - (G[{1 - 2*x}, z]*Log[2 - 2*x]*
         Log[4/(-1 + x)^8])/4 + (G[{-1 + 2*x}, z]*Log[2 - 2*x]*
         Log[4/(-1 + x)^8])/4 - G[{-1, -1}, z]*Log[(-1 + x)^2] + 
       (G[{-1, 1}, z]*Log[(-1 + x)^2])/2 + 
       (G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2])/2 - G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + G[{0, -1}, z]*Log[(-1 + x)^2] - 
       G[{0, 1}, z]*Log[(-1 + x)^2] - G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - (G[{1, -1}, z]*Log[(-1 + x)^2])/
        2 + G[{1, 1}, z]*Log[(-1 + x)^2] + G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - (G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2])/2 - 
       (G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2])/2 + G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] + G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2])/2 - 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 
       (G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2])/2 + 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2])/2 - 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*
        Log[1 - x]*Log[x/32] + G[{-1 + 2*x}, z]*Log[1 - x]*Log[x/32] + 
       (G[{1 - 2*x}, z]*Log[128]*Log[2*x])/2 - 
       (G[{-1 + 2*x}, z]*Log[128]*Log[2*x])/2 - G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[2*x] + G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2*x] - 
       (G[{1 - 2*x}, z]*Log[64]*Log[-4*(-1 + x)*x])/4 + 
       (G[{-1 + 2*x}, z]*Log[64]*Log[-4*(-1 + x)*x])/4 + 
       2*G[{-1, -1}, z]*Log[x^2] - G[{-1, 1}, z]*Log[x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[x^2] + 2*G[{-1, -1 + 2*x}, z]*Log[x^2] - 
       2*G[{0, -1}, z]*Log[x^2] + 2*G[{0, 1}, z]*Log[x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[x^2] - 2*G[{0, -1 + 2*x}, z]*Log[x^2] + 
       G[{1, -1}, z]*Log[x^2] - 2*G[{1, 1}, z]*Log[x^2] - 
       2*G[{1, 1 - 2*x}, z]*Log[x^2] + G[{1, -1 + 2*x}, z]*Log[x^2] + 
       G[{1 - 2*x, -1}, z]*Log[x^2] - 2*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] + 2*G[{-1 + 2*x, -1}, z]*Log[x^2] - G[{-1 + 2*x, 1}, z]*
        Log[x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 4*G[{-1, -1}, z]*Log[4*x^2] + 
       2*G[{-1, 1}, z]*Log[4*x^2] + 4*G[{0, -1}, z]*Log[4*x^2] - 
       4*G[{0, 1}, z]*Log[4*x^2] - 2*G[{1, -1}, z]*Log[4*x^2] + 
       4*G[{1, 1}, z]*Log[4*x^2] - 2*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       2*G[{-1 + 2*x, 1}, z]*Log[4*x^2] - (G[{1 - 2*x}, z]*Log[x]*
         Log[4096*x^2])/2 + (G[{-1 + 2*x}, z]*Log[x]*Log[4096*x^2])/2 - 
       3*G[{1 - 2*x}, z]*Log[x/(1 - x)]*Log[-1 + 2*x] + 
       3*G[{-1 + 2*x}, z]*Log[x/(1 - x)]*Log[-1 + 2*x] - 
       G[{1 - 2*x}, z]*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] + 
       G[{-1 + 2*x}, z]*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, -1 + x^(-1)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] - 3*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] + G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, x] + 3*G[{-1 + 2*x}, z]*PolyLog[2, x] - 
       G[{1 - 2*x}, z]*PolyLog[2, x/(1 - x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 - x)] + G[{-1}, z]*((-5*Pi^2)/12 + Log[2]^2/2 - 
         2*Log[4]^2 + (Log[2 - 2*x]*Log[4/(-1 + x)^8])/4 + 
         Log[1 - x]*Log[x/32] - (Log[128]*Log[2*x])/2 + 
         Log[1 - 2*x]*Log[2*x] + (Log[64]*Log[-4*(-1 + x)*x])/4 - 
         2*Log[x^2]*Log[16*x^2] + (Log[x]*Log[4096*x^2])/2 + 
         3*Log[x/(1 - x)]*Log[-1 + 2*x] + Log[-4*(-1 + x)*x]*
          Log[x*(-1 + 2*x)] - 2*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         2*PolyLog[2, -1 + x^(-1)] + 3*PolyLog[2, 1 - 2*x] - 
         PolyLog[2, (2 - 2*x)^(-1)] - 2*PolyLog[2, 1/(2*x)] + 
         3*PolyLog[2, x] + PolyLog[2, x/(1 - x)] - 3*PolyLog[2, -1 + 2*x]) + 
       3*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + 2*x] + G[{1}, z]*((5*Pi^2)/12 - Log[2]^2/2 + 
         2*Log[4]^2 - (Log[2 - 2*x]*Log[4/(-1 + x)^8])/4 - 
         Log[1 - x]*Log[x/32] + (Log[128]*Log[2*x])/2 - 
         Log[1 - 2*x]*Log[2*x] - (Log[64]*Log[-4*(-1 + x)*x])/4 + 
         2*Log[x^2]*Log[16*x^2] - (Log[x]*Log[4096*x^2])/2 - 
         3*Log[x/(1 - x)]*Log[-1 + 2*x] - Log[-4*(-1 + x)*x]*
          Log[x*(-1 + 2*x)] + 2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         2*PolyLog[2, -1 + x^(-1)] - 3*PolyLog[2, 1 - 2*x] + 
         PolyLog[2, (2 - 2*x)^(-1)] + 2*PolyLog[2, 1/(2*x)] - 
         3*PolyLog[2, x] - PolyLog[2, x/(1 - x)] + 3*PolyLog[2, -1 + 2*x])))/
     (32*(1 + p2)^(3/2)*(-1 + x)) + ((6 + 2*p2 + 7*p2*x + 6*x^2)*
      (-8*G[{1 - 2*x}, z]*G[{-1, -1}, -1 + 2*x] + 8*G[{-1 + 2*x}, z]*
        G[{-1, -1}, -1 + 2*x] + 4*G[{1 - 2*x}, z]*G[{-1, 1}, -1 + 2*x] - 
       4*G[{-1 + 2*x}, z]*G[{-1, 1}, -1 + 2*x] + 8*G[{1 - 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] - 8*G[{-1 + 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] + 12*G[{1 - 2*x}, z]*
        G[{0, -1}, -1 + 2*x] - 12*G[{-1 + 2*x}, z]*G[{0, -1}, -1 + 2*x] - 
       12*G[{1 - 2*x}, z]*G[{0, 1}, -1 + 2*x] + 12*G[{-1 + 2*x}, z]*
        G[{0, 1}, -1 + 2*x] - 8*G[{1 - 2*x}, z]*G[{1, -1}, -1 + 2*x] + 
       8*G[{-1 + 2*x}, z]*G[{1, -1}, -1 + 2*x] + 16*G[{1 - 2*x}, z]*
        G[{1, 1}, -1 + 2*x] - 16*G[{-1 + 2*x}, z]*G[{1, 1}, -1 + 2*x] - 
       16*G[{1 - 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] + 
       16*G[{-1 + 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] - 
       8*G[{1 - 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       8*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       4*G[{1 - 2*x}, z]*G[{1 - 2*x, 1}, -1 + 2*x] - 4*G[{-1 + 2*x}, z]*
        G[{1 - 2*x, 1}, -1 + 2*x] - 18*G[{-1, -1, -1}, z] + 
       6*G[{-1, -1, 1}, z] + 8*G[{-1, 0, -1}, z] - 8*G[{-1, 0, 1}, z] - 
       2*G[{-1, 1, -1}, z] + 6*G[{-1, 1, 1}, z] - 
       10*G[{-1, 1 - 2*x, -1}, z] + 6*G[{-1, 1 - 2*x, 1}, z] - 
       2*G[{-1, -1 + 2*x, -1}, z] + 6*G[{-1, -1 + 2*x, 1}, z] + 
       12*G[{0, -1, -1}, z] - 4*G[{0, -1, 1}, z] - 8*G[{0, 0, -1}, z] + 
       8*G[{0, 0, 1}, z] + 4*G[{0, 1, -1}, z] - 12*G[{0, 1, 1}, z] + 
       12*G[{0, 1 - 2*x, -1}, z] - 4*G[{0, 1 - 2*x, 1}, z] + 
       4*G[{0, -1 + 2*x, -1}, z] - 12*G[{0, -1 + 2*x, 1}, z] - 
       6*G[{1, -1, -1}, z] + 2*G[{1, -1, 1}, z] + 8*G[{1, 0, -1}, z] - 
       8*G[{1, 0, 1}, z] - 6*G[{1, 1, -1}, z] + 18*G[{1, 1, 1}, z] - 
       6*G[{1, 1 - 2*x, -1}, z] + 2*G[{1, 1 - 2*x, 1}, z] - 
       6*G[{1, -1 + 2*x, -1}, z] + 10*G[{1, -1 + 2*x, 1}, z] - 
       10*G[{1 - 2*x, -1, -1}, z] + 6*G[{1 - 2*x, -1, 1}, z] + 
       8*G[{1 - 2*x, 0, -1}, z] - 8*G[{1 - 2*x, 0, 1}, z] - 
       2*G[{1 - 2*x, 1, -1}, z] + 6*G[{1 - 2*x, 1, 1}, z] - 
       18*G[{1 - 2*x, 1 - 2*x, -1}, z] + 6*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       2*G[{1 - 2*x, -1 + 2*x, -1}, z] + 6*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       6*G[{-1 + 2*x, -1, -1}, z] + 2*G[{-1 + 2*x, -1, 1}, z] + 
       8*G[{-1 + 2*x, 0, -1}, z] - 8*G[{-1 + 2*x, 0, 1}, z] - 
       6*G[{-1 + 2*x, 1, -1}, z] + 10*G[{-1 + 2*x, 1, 1}, z] - 
       6*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 2*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       6*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 18*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       6*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2] - 6*G[{1 - 2*x}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[2] - 6*G[{-1 + 2*x, 1}, z]*Log[2] - 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] + 8*G[{1 - 2*x}, z]*Log[2]^2 - 
       8*G[{-1 + 2*x}, z]*Log[2]^2 - G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[4] - G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[4] - 
       G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[4] + 
       G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[4] + G[{1}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[4] + G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[4] - 2*G[{1, -1}, z]*Log[4] - 2*G[{1, 1}, z]*Log[4] - 
       G[{1 - 2*x, -1}, z]*Log[4] - 2*G[{1 - 2*x, 1}, z]*Log[4] + 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + G[{-1 + 2*x, 1}, z]*Log[4] - 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - 2*G[{1 - 2*x}, z]*Log[4]^2 + 
       2*G[{-1 + 2*x}, z]*Log[4]^2 + 5*G[{-1, -1}, z]*Log[16] + 
       G[{-1, 1}, z]*Log[16] - 2*G[{-1, -1 + 2*x}, z]*Log[16] - 
       4*G[{0, -1}, z]*Log[16] - 2*G[{0, 1 - 2*x}, z]*Log[16] + 
       4*G[{1, -1}, z]*Log[16] - 2*G[{1, -1 + 2*x}, z]*Log[16] + 
       G[{-1 + 2*x, -1}, z]*Log[16] + G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[64] - G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[64] + 
       G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[64] + 
       G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[64] + G[{1 - 2*x, -1}, z]*
        Log[64] + G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       2*G[{-1, 1}, z]*Log[256] + G[{-1, 1 - 2*x}, z]*Log[256] + 
       2*G[{0, 1}, z]*Log[256] + G[{0, -1 + 2*x}, z]*Log[256] - 
       2*G[{1, 1}, z]*Log[256] + G[{1, 1 - 2*x}, z]*Log[256] - 
       2*G[{-1, -1}, z]*Log[4096] + 2*G[{-1, 1}, z]*Log[4096] + 
       2*G[{0, -1}, z]*Log[4096] - 2*G[{0, 1}, z]*Log[4096] - 
       2*G[{1, -1}, z]*Log[4096] + 2*G[{1, 1}, z]*Log[4096] + 
       G[{1 - 2*x}, z]*Log[4 - 4*x]*Log[1 - x] - G[{-1 + 2*x}, z]*
        Log[4 - 4*x]*Log[1 - x] + 2*G[{1 - 2*x}, z]*Log[1 - x]^2 - 
       2*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 4*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2] - 8*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2] + 4*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2] - 4*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2] + 8*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2] - 4*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2] + G[{-1, -1}, z]*Log[(-1 + x)^2] + 
       5*G[{-1, 1}, z]*Log[(-1 + x)^2] + 7*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 5*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{0, -1}, z]*Log[(-1 + x)^2] - 2*G[{0, 1}, z]*Log[(-1 + x)^2] - 
       6*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 6*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 5*G[{1, -1}, z]*Log[(-1 + x)^2] - 
       G[{1, 1}, z]*Log[(-1 + x)^2] + 5*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       7*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 5*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - 3*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       7*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 3*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 
       5*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 7*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2)/2 - 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2)/2 - 8*G[{-1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 16*G[{1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 8*G[{-1}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 16*G[{1}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 4*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] - 4*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 4*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 2*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 2*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       12*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       2*G[{1 - 2*x}, z]*Log[1 - x]*Log[x] - 2*G[{-1 + 2*x}, z]*Log[1 - x]*
        Log[x] - G[{1 - 2*x}, z]*Log[x]^2 + G[{-1 + 2*x}, z]*Log[x]^2 + 
       2*G[{1 - 2*x}, z]*Log[2 + (-1 + x)^(-1)]*Log[2*x] - 
       2*G[{-1 + 2*x}, z]*Log[2 + (-1 + x)^(-1)]*Log[2*x] - 
       2*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2] + 
       4*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[x^2] + 2*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[x^2] - 4*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2] + 
       2*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2] - 
       3*G[{-1, -1}, z]*Log[x^2] + G[{-1, 1}, z]*Log[x^2] - 
       3*G[{-1, 1 - 2*x}, z]*Log[x^2] + G[{-1, -1 + 2*x}, z]*Log[x^2] + 
       2*G[{0, -1}, z]*Log[x^2] - 2*G[{0, 1}, z]*Log[x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[x^2] - 2*G[{0, -1 + 2*x}, z]*Log[x^2] - 
       G[{1, -1}, z]*Log[x^2] + 3*G[{1, 1}, z]*Log[x^2] - 
       G[{1, 1 - 2*x}, z]*Log[x^2] + 3*G[{1, -1 + 2*x}, z]*Log[x^2] - 
       3*G[{1 - 2*x, -1}, z]*Log[x^2] + G[{1 - 2*x, 1}, z]*Log[x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - G[{-1 + 2*x, -1}, z]*Log[x^2] + 3*G[{-1 + 2*x, 1}, z]*
        Log[x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2])/2 - 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2])/2 + 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2])/2 - 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2])/2 + 
       (G[{1 - 2*x}, z]*Log[x^2]*Log[256*x^2])/2 - 
       (G[{-1 + 2*x}, z]*Log[x^2]*Log[256*x^2])/2 - 4*ArcTanh[1 - 2*x]*
        G[{1 - 2*x}, z]*Log[-1 + (3 - 2*x)*x] + 4*ArcTanh[1 - 2*x]*
        G[{-1 + 2*x}, z]*Log[-1 + (3 - 2*x)*x] + 2*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 2*G[{1 - 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] + 4*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] - 2*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 4*G[{1 - 2*x}, z]*PolyLog[2, x] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, x] + 2*G[{1 - 2*x}, z]*
        PolyLog[2, x/(1 - x)] - 2*G[{-1 + 2*x}, z]*PolyLog[2, x/(1 - x)] + 
       G[{1}, z]*(3*Pi^2 + 8*G[{-1, -1}, -1 + 2*x] - 4*G[{-1, 1}, -1 + 2*x] - 
         8*G[{-1, -1 + 2*x}, -1 + 2*x] - 12*G[{0, -1}, -1 + 2*x] + 
         12*G[{0, 1}, -1 + 2*x] + 8*G[{1, -1}, -1 + 2*x] - 
         16*G[{1, 1}, -1 + 2*x] + 16*G[{1, -1 + 2*x}, -1 + 2*x] + 
         8*G[{1 - 2*x, -1}, -1 + 2*x] - 4*G[{1 - 2*x, 1}, -1 + 2*x] - 
         6*G[{-1}, -1 + 2*x]*Log[2] - 6*G[{1 - 2*x}, -1 + 2*x]*Log[2] - 
         8*Log[2]^2 + G[{-1}, -1 + 2*x]*Log[4] + G[{1}, -1 + 2*x]*Log[4] + 
         G[{1 - 2*x}, -1 + 2*x]*Log[4] + 6*Log[4]^2 + G[{1}, -1 + 2*x]*
          Log[64] + Log[4 - 4*x]*Log[1 - x] + 2*Log[1 - x]^2 - 
         4*G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] + 8*G[{1}, -1 + 2*x]*
          Log[(-1 + x)^2] - 4*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] - 
         Log[(-1 + x)^2]^2/2 + 8*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
         16*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 6*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + 2*Log[1 - x]*Log[x] - Log[x]^2 + 
         2*Log[2 + (-1 + x)^(-1)]*Log[2*x] + 2*G[{-1}, -1 + 2*x]*Log[x^2] - 
         4*G[{1}, -1 + 2*x]*Log[x^2] + 2*G[{1 - 2*x}, -1 + 2*x]*Log[x^2] - 
         (Log[(-1 + x)^2]*Log[x^2])/2 - (Log[(-1 + x)^2]*Log[256*x^2])/2 - 
         (Log[x^2]*Log[256*x^2])/2 - 4*ArcTanh[1 - 2*x]*
          Log[-1 + (3 - 2*x)*x] + 2*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         2*PolyLog[2, -1 + x^(-1)] + 4*PolyLog[2, 1 - 2*x] - 
         2*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, x] + 
         2*PolyLog[2, x/(1 - x)] - 4*PolyLog[2, -1 + 2*x]) - 
       4*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + 2*x] + G[{-1}, z]*(-3*Pi^2 - 
         8*G[{-1, -1}, -1 + 2*x] + 4*G[{-1, 1}, -1 + 2*x] + 
         8*G[{-1, -1 + 2*x}, -1 + 2*x] + 12*G[{0, -1}, -1 + 2*x] - 
         12*G[{0, 1}, -1 + 2*x] - 8*G[{1, -1}, -1 + 2*x] + 
         16*G[{1, 1}, -1 + 2*x] - 16*G[{1, -1 + 2*x}, -1 + 2*x] - 
         8*G[{1 - 2*x, -1}, -1 + 2*x] + 4*G[{1 - 2*x, 1}, -1 + 2*x] + 
         8*Log[2]^2 - G[{-1}, -1 + 2*x]*Log[4] - G[{1}, -1 + 2*x]*Log[4] - 
         G[{1 - 2*x}, -1 + 2*x]*Log[4] - 6*Log[4]^2 + G[{-1}, -1 + 2*x]*
          Log[64] - G[{1}, -1 + 2*x]*Log[64] + G[{1 - 2*x}, -1 + 2*x]*
          Log[64] - Log[4 - 4*x]*Log[1 - x] - 2*Log[1 - x]^2 + 
         4*G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] - 8*G[{1}, -1 + 2*x]*
          Log[(-1 + x)^2] + 4*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] + 
         Log[(-1 + x)^2]^2/2 - 8*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 
         16*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 6*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] - 2*Log[1 - x]*Log[x] + Log[x]^2 - 
         2*Log[2 + (-1 + x)^(-1)]*Log[2*x] - 2*G[{-1}, -1 + 2*x]*Log[x^2] + 
         4*G[{1}, -1 + 2*x]*Log[x^2] - 2*G[{1 - 2*x}, -1 + 2*x]*Log[x^2] + 
         (Log[(-1 + x)^2]*Log[x^2])/2 + (Log[(-1 + x)^2]*Log[256*x^2])/2 + 
         (Log[x^2]*Log[256*x^2])/2 + 4*ArcTanh[1 - 2*x]*
          Log[-1 + (3 - 2*x)*x] - 2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         2*PolyLog[2, -1 + x^(-1)] - 4*PolyLog[2, 1 - 2*x] + 
         2*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, x] - 
         2*PolyLog[2, x/(1 - x)] + 4*PolyLog[2, -1 + 2*x])))/
     (128*(1 + p2)^(3/2)*(-1 + x)) - ((2 + p2 + 2*p2*x + 2*x^2)*
      (8*G[{0, 1 - 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1, -1}, z] + 4*G[{1 - 2*x, -1, 1}, z] + 
       4*G[{1 - 2*x, 0, -1}, z] - 4*G[{1 - 2*x, 0, 1}, z] + 
       4*G[{1 - 2*x, 1, 1}, z] - 20*G[{1 - 2*x, 1 - 2*x, -1}, z] + 
       4*G[{1 - 2*x, 1 - 2*x, 1}, z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       4*G[{-1 + 2*x, -1, -1}, z] + 4*G[{-1 + 2*x, 0, -1}, z] - 
       4*G[{-1 + 2*x, 0, 1}, z] - 4*G[{-1 + 2*x, 1, -1}, z] + 
       4*G[{-1 + 2*x, 1, 1}, z] - 4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 20*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       4*G[{-1 + 2*x, 1}, z]*Log[2] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       2*G[{1 - 2*x, -1}, z]*Log[4] - 2*G[{1 - 2*x, 1}, z]*Log[4] - 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4] + G[{1 - 2*x, -1}, z]*Log[16] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16] + G[{-1 + 2*x, -1}, z]*Log[16] + G[{-1 + 2*x, 1}, z]*
        Log[16] + G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 2*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       4*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 4*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 8*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       8*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1 - 2*x, -1}, z]*Log[x^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 
       2*G[{-1 + 2*x, 1}, z]*Log[x^2] + 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] + G[{1 - 2*x}, z]*(-8*G[{-1, -1}, -1 + 2*x] + 
         4*G[{-1, 1}, -1 + 2*x] + 8*G[{-1, -1 + 2*x}, -1 + 2*x] + 
         12*G[{0, -1}, -1 + 2*x] - 12*G[{0, 1}, -1 + 2*x] - 
         8*G[{1, -1}, -1 + 2*x] + 16*G[{1, 1}, -1 + 2*x] - 
         16*G[{1, -1 + 2*x}, -1 + 2*x] - 8*G[{1 - 2*x, -1}, -1 + 2*x] + 
         4*G[{1 - 2*x, 1}, -1 + 2*x] + 16*Log[2]^2 - G[{-1}, -1 + 2*x]*
          Log[4] - G[{1}, -1 + 2*x]*Log[4] - G[{1 - 2*x}, -1 + 2*x]*Log[4] - 
         4*Log[4]^2 + G[{-1}, -1 + 2*x]*Log[64] - G[{1}, -1 + 2*x]*Log[64] + 
         G[{1 - 2*x}, -1 + 2*x]*Log[64] + 2*Log[4 - 4*x]*Log[1 - x] + 
         4*Log[1 - x]^2 + 4*G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] - 
         8*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] + 4*G[{1 - 2*x}, -1 + 2*x]*
          Log[(-1 + x)^2] + Log[(-1 + x)^2]^2 - 8*G[{-1}, -1 + 2*x]*
          Log[4*(-1 + x)^2] + 16*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
         4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 4*Log[1 - x]*Log[x] - 
         2*Log[x]^2 + 4*Log[2 + (-1 + x)^(-1)]*Log[2*x] - 
         2*G[{-1}, -1 + 2*x]*Log[x^2] + 4*G[{1}, -1 + 2*x]*Log[x^2] - 
         2*G[{1 - 2*x}, -1 + 2*x]*Log[x^2] + Log[(-1 + x)^2]*Log[x^2] + 
         Log[(-1 + x)^2]*Log[256*x^2] + Log[x^2]*Log[256*x^2] - 
         8*ArcTanh[1 - 2*x]*Log[-1 + (3 - 2*x)*x] + 
         4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 4*PolyLog[2, -1 + x^(-1)] + 
         8*PolyLog[2, 1 - 2*x] - 4*PolyLog[2, (2 - 2*x)^(-1)] + 
         8*PolyLog[2, x] + 4*PolyLog[2, x/(1 - x)] - 
         8*PolyLog[2, -1 + 2*x]) + G[{-1 + 2*x}, z]*
        (8*G[{-1, -1}, -1 + 2*x] - 4*G[{-1, 1}, -1 + 2*x] - 
         8*G[{-1, -1 + 2*x}, -1 + 2*x] - 12*G[{0, -1}, -1 + 2*x] + 
         12*G[{0, 1}, -1 + 2*x] + 8*G[{1, -1}, -1 + 2*x] - 
         16*G[{1, 1}, -1 + 2*x] + 16*G[{1, -1 + 2*x}, -1 + 2*x] + 
         8*G[{1 - 2*x, -1}, -1 + 2*x] - 4*G[{1 - 2*x, 1}, -1 + 2*x] - 
         6*G[{-1}, -1 + 2*x]*Log[2] - 6*G[{1 - 2*x}, -1 + 2*x]*Log[2] - 
         16*Log[2]^2 + G[{-1}, -1 + 2*x]*Log[4] + G[{1}, -1 + 2*x]*Log[4] + 
         G[{1 - 2*x}, -1 + 2*x]*Log[4] + 4*Log[4]^2 + G[{1}, -1 + 2*x]*
          Log[64] - 2*Log[4 - 4*x]*Log[1 - x] - 4*Log[1 - x]^2 - 
         4*G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] + 8*G[{1}, -1 + 2*x]*
          Log[(-1 + x)^2] - 4*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] - 
         Log[(-1 + x)^2]^2 + 8*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
         16*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 4*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] - 4*Log[1 - x]*Log[x] + 2*Log[x]^2 - 
         4*Log[2 + (-1 + x)^(-1)]*Log[2*x] + 2*G[{-1}, -1 + 2*x]*Log[x^2] - 
         4*G[{1}, -1 + 2*x]*Log[x^2] + 2*G[{1 - 2*x}, -1 + 2*x]*Log[x^2] - 
         Log[(-1 + x)^2]*Log[x^2] - Log[(-1 + x)^2]*Log[256*x^2] - 
         Log[x^2]*Log[256*x^2] + 8*ArcTanh[1 - 2*x]*Log[-1 + (3 - 2*x)*x] - 
         4*PolyLog[2, 1 + 1/(2*(-1 + x))] + 4*PolyLog[2, -1 + x^(-1)] - 
         8*PolyLog[2, 1 - 2*x] + 4*PolyLog[2, (2 - 2*x)^(-1)] - 
         8*PolyLog[2, x] - 4*PolyLog[2, x/(1 - x)] + 
         8*PolyLog[2, -1 + 2*x])))/(64*(1 + p2)^(3/2)*(-1 + x)) - 
    ((p2 - 4*x)*((Pi^2*G[{1 - 2*x}, z])/12 - (Pi^2*G[{-1 + 2*x}, z])/12 + 
       3*G[{-1, -1, -1}, z] - 3*G[{-1, -1, 1}, z] - G[{-1, 0, -1}, z] + 
       G[{-1, 0, 1}, z] - 2*G[{-1, 1, -1}, z] + G[{-1, 1, 1}, z] + 
       2*G[{-1, 1 - 2*x, -1}, z] + G[{-1, -1 + 2*x, -1}, z] - 
       2*G[{0, -1, -1}, z] + 2*G[{0, 1, 1}, z] - 2*G[{0, 1 - 2*x, 1}, z] + 
       2*G[{0, -1 + 2*x, -1}, z] - G[{1, -1, -1}, z] + 2*G[{1, -1, 1}, z] - 
       G[{1, 0, -1}, z] + G[{1, 0, 1}, z] + 3*G[{1, 1, -1}, z] - 
       3*G[{1, 1, 1}, z] - G[{1, 1 - 2*x, 1}, z] - 2*G[{1, -1 + 2*x, 1}, z] + 
       2*G[{1 - 2*x, -1, -1}, z] + G[{1 - 2*x, 0, -1}, z] - 
       G[{1 - 2*x, 0, 1}, z] - G[{1 - 2*x, 1, -1}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1}, z] + 4*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{-1 + 2*x, -1, 1}, z] + 
       G[{-1 + 2*x, 0, -1}, z] - G[{-1 + 2*x, 0, 1}, z] - 
       2*G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 2*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       (3*G[{-1, -1}, z]*Log[2])/2 - (3*G[{-1, 1}, z]*Log[2])/2 + 
       (3*G[{1, -1}, z]*Log[2])/2 + (3*G[{1, 1}, z]*Log[2])/2 - 
       (G[{1 - 2*x, -1}, z]*Log[2])/2 - (G[{1 - 2*x, 1}, z]*Log[2])/2 + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[2] + (G[{-1 + 2*x, -1}, z]*Log[2])/2 + 
       (G[{-1 + 2*x, 1}, z]*Log[2])/2 - G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - 
       G[{-1, 1 - 2*x}, z]*Log[4] + G[{-1, -1 + 2*x}, z]*Log[4] + 
       G[{0, 1 - 2*x}, z]*Log[4] - G[{0, -1 + 2*x}, z]*Log[4] - 
       G[{1, 1 - 2*x}, z]*Log[4] + G[{1, -1 + 2*x}, z]*Log[4] - 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] + 
       (G[{-1, -1}, z]*Log[8])/2 + (7*G[{-1, 1}, z]*Log[8])/2 - 
       G[{-1, -1 + 2*x}, z]*Log[8] - 2*G[{0, -1}, z]*Log[8] - 
       2*G[{0, 1}, z]*Log[8] + (G[{1, -1}, z]*Log[8])/2 + 
       (7*G[{1, 1}, z]*Log[8])/2 + G[{1, 1 - 2*x}, z]*Log[8] + 
       (3*G[{1 - 2*x, -1}, z]*Log[8])/2 - (3*G[{1 - 2*x, 1}, z]*Log[8])/2 + 
       (3*G[{-1 + 2*x, -1}, z]*Log[8])/2 - (3*G[{-1 + 2*x, 1}, z]*Log[8])/2 - 
       2*G[{0, 1}, z]*Log[16] - 2*G[{-1, 1}, z]*Log[64] + 
       2*G[{0, 1}, z]*Log[64] - 2*G[{1, 1}, z]*Log[64] - 
       G[{-1, -1}, z]*Log[256] + G[{-1, 1}, z]*Log[256] + 
       G[{0, -1}, z]*Log[256] - G[{1, -1}, z]*Log[256] + 
       G[{1, 1}, z]*Log[256] + (G[{1 - 2*x}, z]*Log[2 - 2*x]*
         Log[3 - x^(-1) - 2*x])/2 - (G[{-1 + 2*x}, z]*Log[2 - 2*x]*
         Log[3 - x^(-1) - 2*x])/2 - G[{1 - 2*x}, z]*Log[4]*Log[1 - x] + 
       G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] - 3*G[{-1, -1}, z]*
        Log[(-1 + x)^2] - 3*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       3*G[{1, 1}, z]*Log[(-1 + x)^2] + 3*G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       4*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 3*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 3*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 2*G[{-1 + 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 2*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       4*ArcTanh[3 - 2/x]*G[{1 - 2*x}, z]*Log[2*x] - 4*ArcTanh[3 - 2/x]*
        G[{-1 + 2*x}, z]*Log[2*x] + (G[{1 - 2*x}, z]*Log[128]*Log[2*x])/2 - 
       (G[{-1 + 2*x}, z]*Log[128]*Log[2*x])/2 + 
       (G[{1 - 2*x}, z]*Log[x]*Log[2*x])/2 - 
       (G[{-1 + 2*x}, z]*Log[x]*Log[2*x])/2 - G[{1 - 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] + G[{-1 + 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 
       (G[{1 - 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x])/2 + 
       (G[{-1 + 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x])/2 - 
       G[{-1, -1}, z]*Log[x^2] + (5*G[{-1, 1}, z]*Log[x^2])/2 - 
       G[{-1, 1 - 2*x}, z]*Log[x^2] + (5*G[{-1, -1 + 2*x}, z]*Log[x^2])/2 + 
       G[{0, -1}, z]*Log[x^2] - G[{0, 1}, z]*Log[x^2] + 
       G[{0, 1 - 2*x}, z]*Log[x^2] - G[{0, -1 + 2*x}, z]*Log[x^2] - 
       (5*G[{1, -1}, z]*Log[x^2])/2 + G[{1, 1}, z]*Log[x^2] - 
       (5*G[{1, 1 - 2*x}, z]*Log[x^2])/2 + G[{1, -1 + 2*x}, z]*Log[x^2] + 
       G[{1 - 2*x, -1}, z]*Log[x^2] - (G[{1 - 2*x, 1}, z]*Log[x^2])/2 + 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[x^2])/2 + (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 - 
       G[{-1 + 2*x, 1}, z]*Log[x^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/
        2 - G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 2*G[{-1, -1}, z]*
        Log[4*x^2] - 2*G[{-1, 1}, z]*Log[4*x^2] + G[{-1, 1 - 2*x}, z]*
        Log[4*x^2] - 3*G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       2*G[{1, -1}, z]*Log[4*x^2] - 2*G[{1, 1}, z]*Log[4*x^2] + 
       3*G[{1, 1 - 2*x}, z]*Log[4*x^2] - G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + 3*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - 3*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] - (3*G[{1 - 2*x}, z]*Log[2 - 2*x]*
         Log[-16*(-1 + x)^3*(-1 + 2*x)])/2 + (3*G[{-1 + 2*x}, z]*Log[2 - 2*x]*
         Log[-16*(-1 + x)^3*(-1 + 2*x)])/2 + 2*G[{1 - 2*x}, z]*Log[2*x]*
        Log[(-1 + x)^3*(-1 + 2*x)] - 2*G[{-1 + 2*x}, z]*Log[2*x]*
        Log[(-1 + x)^3*(-1 + 2*x)] - 4*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - G[{1 - 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] + G[{-1 + 2*x}, z]*PolyLog[2, -1 + x^(-1)] + 
       7*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] - 7*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 2*x] - 2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 3*G[{1 - 2*x}, z]*PolyLog[2, x] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x] + 2*G[{1 - 2*x}, z]*
        PolyLog[2, x/(1 - x)] - 2*G[{-1 + 2*x}, z]*PolyLog[2, x/(1 - x)] + 
       G[{-1}, z]*((11*Pi^2)/12 + (3*Log[4]^2)/2 + 
         (3*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x])/2 - 3*Log[4]*Log[1 - x] + 
         3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 12*ArcTanh[3 - 2/x]*
          Log[2*x] + (3*Log[128]*Log[2*x])/2 + (3*Log[x]*Log[2*x])/2 - 
         3*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 
         (3*Log[x]*Log[-2*(-1 + x)*x])/2 - (3*Log[x^2]*Log[16*x^2])/2 - 
         (9*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)])/2 + 
         6*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
         12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 3*PolyLog[2, -1 + x^(-1)] + 
         13*PolyLog[2, 1 - 2*x] - 6*PolyLog[2, (2 - 2*x)^(-1)] - 
         3*PolyLog[2, 1/(2*x)] + 9*PolyLog[2, x] + 6*PolyLog[2, x/(1 - x)] - 
         13*PolyLog[2, -1 + 2*x]) - 7*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       7*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       G[{1}, z]*((-11*Pi^2)/12 - (3*Log[4]^2)/2 - 
         (3*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x])/2 + Log[64]*Log[1 - x] - 
         3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 12*ArcTanh[3 - 2/x]*
          Log[2*x] - (3*Log[128]*Log[2*x])/2 - (3*Log[x]*Log[2*x])/2 + 
         3*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] + 
         (3*Log[x]*Log[-2*(-1 + x)*x])/2 + (3*Log[x^2]*Log[16*x^2])/2 + 
         (9*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)])/2 - 
         6*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 
         12*PolyLog[2, 1 + 1/(2*(-1 + x))] + 3*PolyLog[2, -1 + x^(-1)] - 
         13*PolyLog[2, 1 - 2*x] + 6*PolyLog[2, (2 - 2*x)^(-1)] + 
         3*PolyLog[2, 1/(2*x)] - 9*PolyLog[2, x] - 6*PolyLog[2, x/(1 - x)] + 
         13*PolyLog[2, -1 + 2*x])))/(64*(1 + p2)^(3/2)) + 
    ((-1 + p2 + x)*((5*Pi^2*G[{1 - 2*x}, z])/12 - (5*Pi^2*G[{-1 + 2*x}, z])/
        12 + 3*G[{-1, -1, -1}, z] - 3*G[{-1, -1, 1}, z] - G[{-1, 0, -1}, z] + 
       G[{-1, 0, 1}, z] - 2*G[{-1, 1, -1}, z] + G[{-1, 1, 1}, z] + 
       G[{-1, 1 - 2*x, -1}, z] + 2*G[{-1, -1 + 2*x, -1}, z] - 
       2*G[{0, -1, -1}, z] + 2*G[{0, 1, 1}, z] + 2*G[{0, 1 - 2*x, -1}, z] - 
       2*G[{0, -1 + 2*x, 1}, z] - G[{1, -1, -1}, z] + 2*G[{1, -1, 1}, z] - 
       G[{1, 0, -1}, z] + G[{1, 0, 1}, z] + 3*G[{1, 1, -1}, z] - 
       3*G[{1, 1, 1}, z] - 2*G[{1, 1 - 2*x, 1}, z] - G[{1, -1 + 2*x, 1}, z] + 
       G[{1 - 2*x, -1, 1}, z] + G[{1 - 2*x, 0, -1}, z] - 
       G[{1 - 2*x, 0, 1}, z] - 2*G[{1 - 2*x, 1, 1}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       G[{1 - 2*x, -1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, -1, -1}, z] + 
       G[{-1 + 2*x, 0, -1}, z] - G[{-1 + 2*x, 0, 1}, z] - 
       G[{-1 + 2*x, 1, -1}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       2*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       G[{1 - 2*x, -1}, z]*Log[2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[2] + 
       G[{-1 + 2*x, 1}, z]*Log[2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] + 
       (G[{1 - 2*x}, z]*Log[2]^2)/2 - (G[{-1 + 2*x}, z]*Log[2]^2)/2 + 
       G[{-1, 1 - 2*x}, z]*Log[4] - G[{-1, -1 + 2*x}, z]*Log[4] - 
       G[{0, 1 - 2*x}, z]*Log[4] + G[{0, -1 + 2*x}, z]*Log[4] + 
       G[{1, 1 - 2*x}, z]*Log[4] - G[{1, -1 + 2*x}, z]*Log[4] + 
       G[{1 - 2*x, 1}, z]*Log[4] + G[{1 - 2*x, 1 - 2*x}, z]*Log[4] - 
       G[{-1 + 2*x, -1}, z]*Log[4] - G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - 
       G[{-1, 1}, z]*Log[8] - G[{-1, 1 - 2*x}, z]*Log[8] - 
       2*G[{0, 1}, z]*Log[8] + G[{1, -1}, z]*Log[8] + 
       G[{1, -1 + 2*x}, z]*Log[8] - 2*G[{0, 1}, z]*Log[16] + 
       G[{-1, -1}, z]*Log[64] - G[{-1, 1}, z]*Log[64] - 
       G[{0, -1}, z]*Log[64] + 2*G[{0, 1}, z]*Log[64] + 
       G[{1, -1}, z]*Log[64] - G[{1, 1}, z]*Log[64] - 
       G[{-1, -1}, z]*Log[256] + G[{-1, 1}, z]*Log[256] + 
       G[{0, -1}, z]*Log[256] - G[{1, -1}, z]*Log[256] + 
       G[{1, 1}, z]*Log[256] + (G[{1 - 2*x}, z]*Log[2 - 2*x]*
         Log[4/(-1 + x)^8])/4 - (G[{-1 + 2*x}, z]*Log[2 - 2*x]*
         Log[4/(-1 + x)^8])/4 - G[{-1, -1}, z]*Log[(-1 + x)^2] + 
       (5*G[{-1, 1}, z]*Log[(-1 + x)^2])/2 + 
       (5*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2])/2 - G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + G[{0, -1}, z]*Log[(-1 + x)^2] - 
       G[{0, 1}, z]*Log[(-1 + x)^2] - G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       (5*G[{1, -1}, z]*Log[(-1 + x)^2])/2 + G[{1, 1}, z]*Log[(-1 + x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       (5*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2])/2 + 
       (G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2])/2 - G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] - G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2])/2 + 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 
       (G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2])/2 - 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2])/2 + 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] - 2*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 
       3*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1, 1}, z]*Log[4*(-1 + x)^2] - G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 3*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       3*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 3*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       G[{1 - 2*x}, z]*Log[1 - x]*Log[x/32] - G[{-1 + 2*x}, z]*Log[1 - x]*
        Log[x/32] - (G[{1 - 2*x}, z]*Log[128]*Log[2*x])/2 + 
       (G[{-1 + 2*x}, z]*Log[128]*Log[2*x])/2 + G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[2*x] - G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2*x] + 
       (G[{1 - 2*x}, z]*Log[64]*Log[-4*(-1 + x)*x])/4 - 
       (G[{-1 + 2*x}, z]*Log[64]*Log[-4*(-1 + x)*x])/4 - 
       3*G[{-1, 1}, z]*Log[x^2] - 3*G[{-1, 1 - 2*x}, z]*Log[x^2] + 
       3*G[{1, -1}, z]*Log[x^2] + 3*G[{1, -1 + 2*x}, z]*Log[x^2] - 
       G[{1 - 2*x, -1}, z]*Log[x^2] + 2*G[{1 - 2*x, 1}, z]*Log[x^2] + 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - 2*G[{-1 + 2*x, -1}, z]*Log[x^2] + G[{-1 + 2*x, 1}, z]*
        Log[x^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + G[{-1, -1}, z]*Log[4*x^2] + 
       3*G[{-1, 1}, z]*Log[4*x^2] + 3*G[{-1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 3*G[{1, -1}, z]*Log[4*x^2] - 
       G[{1, 1}, z]*Log[4*x^2] + G[{1, 1 - 2*x}, z]*Log[4*x^2] - 
       3*G[{1, -1 + 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       G[{1 - 2*x, 1}, z]*Log[4*x^2] - 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, -1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1}, z]*Log[4*x^2] - 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] + 3*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + 
       G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2] + 
       (G[{1 - 2*x}, z]*Log[x]*Log[4096*x^2])/2 - 
       (G[{-1 + 2*x}, z]*Log[x]*Log[4096*x^2])/2 + 3*G[{1 - 2*x}, z]*
        Log[x/(1 - x)]*Log[-1 + 2*x] - 3*G[{-1 + 2*x}, z]*Log[x/(1 - x)]*
        Log[-1 + 2*x] + G[{1 - 2*x}, z]*Log[-4*(-1 + x)*x]*
        Log[x*(-1 + 2*x)] - G[{-1 + 2*x}, z]*Log[-4*(-1 + x)*x]*
        Log[x*(-1 + 2*x)] - 2*G[{1 - 2*x}, z]*PolyLog[2, 
         1 + 1/(2*(-1 + x))] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 2*G[{1 - 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] + 7*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] - 
       7*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] - G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, x] - 3*G[{-1 + 2*x}, z]*PolyLog[2, x] + 
       G[{1 - 2*x}, z]*PolyLog[2, x/(1 - x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 - x)] + G[{1}, z]*((7*Pi^2)/12 + (3*Log[2]^2)/2 - 
         (3*Log[4]^2)/2 + (3*Log[2 - 2*x]*Log[4/(-1 + x)^8])/4 + 
         (3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/2 + 3*Log[1 - x]*Log[x/32] - 
         (3*Log[128]*Log[2*x])/2 + 3*Log[1 - 2*x]*Log[2*x] + 
         (3*Log[64]*Log[-4*(-1 + x)*x])/4 - 3*Log[x^2]*Log[16*x^2] + 
         (3*Log[x]*Log[4096*x^2])/2 + 9*Log[x/(1 - x)]*Log[-1 + 2*x] + 
         3*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] - 
         6*PolyLog[2, 1 + 1/(2*(-1 + x))] - 6*PolyLog[2, -1 + x^(-1)] + 
         13*PolyLog[2, 1 - 2*x] - 3*PolyLog[2, (2 - 2*x)^(-1)] - 
         6*PolyLog[2, 1/(2*x)] + 9*PolyLog[2, x] + 3*PolyLog[2, x/(1 - x)] - 
         13*PolyLog[2, -1 + 2*x]) - 7*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       7*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       G[{-1}, z]*((-7*Pi^2)/12 - (3*Log[2]^2)/2 + (3*Log[4]^2)/2 - 
         (3*Log[2 - 2*x]*Log[4/(-1 + x)^8])/4 - 
         (3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/2 - 3*Log[1 - x]*Log[x/32] + 
         (3*Log[128]*Log[2*x])/2 - 3*Log[1 - 2*x]*Log[2*x] - 
         (3*Log[64]*Log[-4*(-1 + x)*x])/4 + 3*Log[x^2]*Log[16*x^2] - 
         (3*Log[x]*Log[4096*x^2])/2 - 9*Log[x/(1 - x)]*Log[-1 + 2*x] - 
         3*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] + 
         6*PolyLog[2, 1 + 1/(2*(-1 + x))] + 6*PolyLog[2, -1 + x^(-1)] - 
         13*PolyLog[2, 1 - 2*x] + 3*PolyLog[2, (2 - 2*x)^(-1)] + 
         6*PolyLog[2, 1/(2*x)] - 9*PolyLog[2, x] - 3*PolyLog[2, x/(1 - x)] + 
         13*PolyLog[2, -1 + 2*x])))/(32*(1 + p2)^(3/2)) + 
    ((2 + 3*p2*x + 2*x^2)*(-3*(-2*G[{-1, -1, -1}, z] + 2*G[{-1, -1, 1}, z] + 
         4*G[{-1, 0, -1}, z] - 4*G[{-1, 0, 1}, z] - 2*G[{-1, 1, -1}, z] + 
         2*G[{-1, 1, 1}, z] - 12*G[{-1, 1 - 2*x, -1}, z] + 
         12*G[{-1, 1 - 2*x, 1}, z] + 4*G[{-1, -1 + 2*x, -1}, z] - 
         4*G[{-1, -1 + 2*x, 1}, z] + 4*G[{0, -1, -1}, z] - 
         4*G[{0, -1, 1}, z] - 8*G[{0, 0, -1}, z] + 8*G[{0, 0, 1}, z] + 
         4*G[{0, 1, -1}, z] - 4*G[{0, 1, 1}, z] + 8*G[{0, 1 - 2*x, -1}, z] - 
         8*G[{0, -1 + 2*x, 1}, z] - 2*G[{1, -1, -1}, z] + 
         2*G[{1, -1, 1}, z] + 4*G[{1, 0, -1}, z] - 4*G[{1, 0, 1}, z] - 
         2*G[{1, 1, -1}, z] + 2*G[{1, 1, 1}, z] + 4*G[{1, 1 - 2*x, -1}, z] - 
         4*G[{1, 1 - 2*x, 1}, z] - 12*G[{1, -1 + 2*x, -1}, z] + 
         12*G[{1, -1 + 2*x, 1}, z] + 4*G[{1 - 2*x, -1, 1}, z] + 
         4*G[{1 - 2*x, 0, -1}, z] - 4*G[{1 - 2*x, 0, 1}, z] - 
         8*G[{1 - 2*x, 1 - 2*x, -1}, z] - 8*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         4*G[{1 - 2*x, -1 + 2*x, 1}, z] + 4*G[{-1 + 2*x, 0, -1}, z] - 
         4*G[{-1 + 2*x, 0, 1}, z] - 4*G[{-1 + 2*x, 1, -1}, z] - 
         4*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 8*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
         8*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z]*Log[16] - 
         G[{-1, -1}, z]*Log[256] + G[{-1, 1}, z]*Log[256] + 
         G[{0, -1}, z]*Log[256] - G[{0, 1}, z]*Log[256] - 
         G[{0, 1 - 2*x}, z]*Log[256] + G[{0, -1 + 2*x}, z]*Log[256] - 
         G[{1, -1}, z]*Log[256] + G[{1, 1}, z]*Log[256] - 
         G[{1 - 2*x, -1}, z]*Log[256] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 
         G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + G[{-1 + 2*x, -1}, z]*Log[256] + 
         G[{-1 + 2*x, 1}, z]*Log[256] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 
         2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - G[{1 - 2*x, -1}, z]*
          Log[4096] - G[{1 - 2*x, -1 + 2*x}, z]*Log[4096] + 
         G[{-1 + 2*x, 1}, z]*Log[4096] + G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[4096] - G[{0, -1}, z]*Log[65536] + G[{0, 1}, z]*Log[65536] + 
         G[{0, -1}, z]*Log[16777216] - G[{0, 1}, z]*Log[16777216] - 
         4*G[{-1, 1}, z]*Log[(-1 + x)^2] + 6*G[{-1, 1 - 2*x}, z]*
          Log[(-1 + x)^2] + 2*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 4*G[{0, -1 + 2*x}, z]*
          Log[(-1 + x)^2] + 4*G[{1, -1}, z]*Log[(-1 + x)^2] - 
         2*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 6*G[{1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] - 6*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
         4*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 6*G[{-1 + 2*x, 1}, z]*
          Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         8*G[{-1, -1}, z]*Log[x] + 16*G[{-1, 1}, z]*Log[x] - 
         12*G[{-1, 1 - 2*x}, z]*Log[x] - 4*G[{-1, -1 + 2*x}, z]*Log[x] + 
         16*G[{0, -1}, z]*Log[x] - 16*G[{0, 1}, z]*Log[x] - 
         16*G[{1, -1}, z]*Log[x] + 8*G[{1, 1}, z]*Log[x] + 
         4*G[{1, 1 - 2*x}, z]*Log[x] + 12*G[{1, -1 + 2*x}, z]*Log[x] - 
         8*G[{1 - 2*x, -1}, z]*Log[x] + 8*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] + 
         8*G[{-1 + 2*x, 1}, z]*Log[x] - 8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] + 
         G[{1 - 2*x}, z]*(3*Pi^2 + 18*Log[2]^2 - 4*Log[4]^2 - 
           2*Log[4]*Log[1 - 2*x] + Log[2 - 2*x]*Log[4/(-1 + x)^8] + 
           2*Log[1 - x]*Log[-16*(-1 + x)] + Log[(-1 + x)^2]^2 + 
           2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 4*Log[1 - x]*Log[x/32] - 
           2*Log[16]*Log[x] + 2*Log[(-1 + x)^2]*Log[x] - 2*Log[x]^2 - 
           2*Log[128]*Log[2*x] + 4*Log[1 - 2*x]*Log[2*x] + 
           Log[64]*Log[-4*(-1 + x)*x] - 12*Log[x]*Log[16*x^2] + 
           Log[(-1 + x)^2]*Log[256*x^2] + 2*Log[x]*Log[256*x^2] + 
           2*Log[x]*Log[4096*x^2] + 12*Log[x/(1 - x)]*Log[-1 + 2*x] + 
           4*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] + 4*Log[-4*(-1 + x)*x]*
            Log[x*(-1 + 2*x)] - 4*Log[x]*Log[1 - 3*x + 2*x^2] - 
           4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 4*PolyLog[2, -1 + x^(-1)] + 
           12*PolyLog[2, 1 - 2*x] - 16*PolyLog[2, 1/(2*x)] + 
           4*PolyLog[2, x] - 12*PolyLog[2, -1 + 2*x]) - 
         G[{-1 + 2*x}, z]*(3*Pi^2 + 18*Log[2]^2 - 4*Log[4]^2 - 
           Log[16]*Log[1 - 2*x] + Log[2 - 2*x]*Log[4/(-1 + x)^8] + 
           2*Log[1 - x]*Log[-16*(-1 + x)] + Log[(-1 + x)^2]^2 + 
           2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 4*Log[1 - x]*Log[x/32] - 
           Log[256]*Log[x] + 2*Log[(-1 + x)^2]*Log[x] - 2*Log[x]^2 - 
           2*Log[128]*Log[2*x] + 4*Log[1 - 2*x]*Log[2*x] + 
           Log[64]*Log[-4*(-1 + x)*x] - 12*Log[x]*Log[16*x^2] + 
           Log[(-1 + x)^2]*Log[256*x^2] + 2*Log[x]*Log[256*x^2] + 
           2*Log[x]*Log[4096*x^2] + 12*Log[x/(1 - x)]*Log[-1 + 2*x] + 
           4*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] + 4*Log[-4*(-1 + x)*x]*
            Log[x*(-1 + 2*x)] - 4*Log[x]*Log[1 - 3*x + 2*x^2] - 
           4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 4*PolyLog[2, -1 + x^(-1)] + 
           12*PolyLog[2, 1 - 2*x] - 16*PolyLog[2, 1/(2*x)] + 
           4*PolyLog[2, x] - 12*PolyLog[2, -1 + 2*x])) + 
       G[{1}, z]*(-5*Pi^2 - 12*G[{-1, -1}, -1 + 2*x] + 
         12*G[{-1, 1}, -1 + 2*x] + 36*G[{-1, -1 + 2*x}, -1 + 2*x] + 
         24*G[{0, -1}, -1 + 2*x] - 24*G[{0, 1}, -1 + 2*x] - 
         12*G[{1, -1}, -1 + 2*x] + 12*G[{1, 1}, -1 + 2*x] - 
         36*G[{1, -1 + 2*x}, -1 + 2*x] - 12*G[{1 - 2*x, -1}, -1 + 2*x] + 
         12*G[{1 - 2*x, 1}, -1 + 2*x] - 12*Log[4]^2 - 3*G[{-1}, -1 + 2*x]*
          Log[65536] + 3*G[{1}, -1 + 2*x]*Log[65536] - 6*G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] + 18*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] + 
         6*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] + 
         6*Log[256]*Log[(-1 + x)^2] + 9*Log[(-1 + x)^2]^2 - 
         15*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 3*Log[(-1 + x)^2]*
          Log[256*(-1 + x)^2] - 36*G[{-1}, -1 + 2*x]*Log[x] + 
         12*G[{1}, -1 + 2*x]*Log[x] - 12*G[{1 - 2*x}, -1 + 2*x]*Log[x] - 
         12*Log[16]*Log[x] + 6*Log[256]*Log[x] + 12*Log[x]^2 - 
         18*Log[x]*Log[16*x^2] + 6*Log[x]*Log[256*x^2] + 
         24*PolyLog[2, 1 - 2*x] - 48*PolyLog[2, 1 - x] + 48*PolyLog[2, x] - 
         24*PolyLog[2, -1 + 2*x]) + G[{-1}, z]*(5*Pi^2 + 
         12*G[{-1, -1}, -1 + 2*x] - 12*G[{-1, 1}, -1 + 2*x] - 
         36*G[{-1, -1 + 2*x}, -1 + 2*x] - 24*G[{0, -1}, -1 + 2*x] + 
         24*G[{0, 1}, -1 + 2*x] + 12*G[{1, -1}, -1 + 2*x] - 
         12*G[{1, 1}, -1 + 2*x] + 36*G[{1, -1 + 2*x}, -1 + 2*x] + 
         12*G[{1 - 2*x, -1}, -1 + 2*x] - 12*G[{1 - 2*x, 1}, -1 + 2*x] + 
         12*Log[4]^2 + 3*G[{-1}, -1 + 2*x]*Log[65536] - 3*G[{1}, -1 + 2*x]*
          Log[65536] + 6*G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] - 
         18*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 6*G[{1 - 2*x}, -1 + 2*x]*
          Log[(-1 + x)^2] - 6*Log[256]*Log[(-1 + x)^2] - 
         9*Log[(-1 + x)^2]^2 + 15*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         3*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 36*G[{-1}, -1 + 2*x]*
          Log[x] - 12*G[{1}, -1 + 2*x]*Log[x] + 12*G[{1 - 2*x}, -1 + 2*x]*
          Log[x] + 12*Log[16]*Log[x] - 6*Log[256]*Log[x] - 12*Log[x]^2 + 
         18*Log[x]*Log[16*x^2] - 6*Log[x]*Log[256*x^2] - 
         24*PolyLog[2, 1 - 2*x] + 48*PolyLog[2, 1 - x] - 48*PolyLog[2, x] + 
         24*PolyLog[2, -1 + 2*x])))/(384*(1 + p2)^(3/2)*(-1 + x)))/4, 
 (1593*p2^2 + p2*(2919 + 2974*x - 3044*x^2) - 
    4*x*(-2751 + 5945*x - 6786*x^2 + 3592*x^3))/(9216*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)) + ((4608*(1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 + 
     p2^4*(72*Sqrt[1 + p2] + (145 - 72*Sqrt[1 + p2])*x - 1153*x^2) - 
     32*p2*(-1 + x)^2*x^3*(358 + 6*Sqrt[1 + p2] + 9*(-21 + 19*Sqrt[1 + p2])*
        x + (472 + 60*Sqrt[1 + p2])*x^2) - 16*p2^2*(-1 + x)*x^2*
      (-295 + 138*Sqrt[1 + p2] - (35 + 426*Sqrt[1 + p2])*x + 
       (-717 + 96*Sqrt[1 + p2])*x^2 + 451*x^3) + 
     2*p2^3*x*(-169 + 423*Sqrt[1 + p2] - (563 + 1101*Sqrt[1 + p2])*x + 
       6*(-395 + 88*Sqrt[1 + p2])*x^2 + 2416*x^3))*G[{-1}, z])/
   (9216*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((4608*(-1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 + 
     p2^4*(72*Sqrt[1 + p2] - (145 + 72*Sqrt[1 + p2])*x + 1153*x^2) - 
     32*p2*(-1 + x)^2*x^3*(-358 + 6*Sqrt[1 + p2] + 9*(21 + 19*Sqrt[1 + p2])*
        x + (-472 + 60*Sqrt[1 + p2])*x^2) + 
     2*p2^3*x*(169 + 423*Sqrt[1 + p2] + (563 - 1101*Sqrt[1 + p2])*x + 
       6*(395 + 88*Sqrt[1 + p2])*x^2 - 2416*x^3) - 16*p2^2*(-1 + x)*x^2*
      (295 + 138*Sqrt[1 + p2] + (35 - 426*Sqrt[1 + p2])*x + 
       (717 + 96*Sqrt[1 + p2])*x^2 - 451*x^3))*G[{1}, z])/
   (9216*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((4*(-1 + Sqrt[1 + p2])*x^2 + p2^2*(Sqrt[1 + p2] + 3*x) + 
     p2*x*(5 - Sqrt[1 + p2] + 2*Sqrt[1 + p2]*x))*G[{-1 - 2*x}, z])/
   (128*p2*(1 + p2)^(3/2)*x) + 
  ((p2^2*(Sqrt[1 + p2] - 3*x) + 4*(1 + Sqrt[1 + p2])*x^2 + 
     p2*x*(-5 - Sqrt[1 + p2] + 2*Sqrt[1 + p2]*x))*G[{1 + 2*x}, z])/
   (128*p2*(1 + p2)^(3/2)*x) - 
  ((132*p2^4 + 1536*(-1 + x)^3*x^3 + p2^3*(189 + 757*x - 776*x^2) + 
     16*p2*(-1 + x)^2*x^2*(118 - 181*x + 180*x^2) + 
     16*p2^2*x*(80 - 57*x - 51*x^2 + 28*x^3))*Log[2])/
   (768*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) - 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(256*(1 + p2)^(3/2)*(-1 + x)) + 
  ((-6 - 12*p2 + 3*p2^2 + 16*x + 29*p2*x - 2*p2^2*x - 6*x^2 - 10*p2*x^2 + 
     2*p2^2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - 
     G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(512*(1 + p2)^(5/2)*(-1 + x)) + 
  ((2*p2^2 - p2^3 + 2*p2*x - 8*p2^2*x + p2^3*x - 12*x^2 - 26*p2*x^2 + 
     7*p2^2*x^2 + 20*x^3 + 37*p2*x^3 - 2*p2^2*x^3 - 12*x^4 - 18*p2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] + 
     G[{1}, z]*Log[16]))/(512*(1 + p2)^(5/2)*(-1 + x)*x^2) + 
  ((-159*p2^4*x + 768*(-1 + x)^3*x^4 - 16*p2*(-1 + x)^2*x^2*
      (-24 + 105*x - 88*x^2 + 344*x^3) + 2*p2^3*(12 - 30*x - 607*x^2 + 
       428*x^3) + 8*p2^2*x*(24 - 105*x - 146*x^2 + 147*x^3 + 80*x^4))*
    Log[1 - x])/(768*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((-4*(-1 + x)*x + p2*(1 - 3*x + 3*x^2))*Log[(-1 + x)^2])/
   (128*p2*(1 + p2)*(-1 + x)) + 
  ((27*p2^3*x - p2^2*(24 + 117*x - 503*x^2 + 112*x^3) + 
     16*(-1 + x)^2*x^2*(-24 - 65*x + 48*x^2 + 232*x^3) - 
     4*p2*x*(48 + 103*x - 470*x^2 - 33*x^3 + 352*x^4))*Log[(-1 + x)^2])/
   (1536*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] - G[{-1, 1}, z] + 
     G[{1, -1}, z] - G[{1, 1}, z] - G[{-1}, z]*Log[(-1 + x)^2] + 
     G[{1}, z]*Log[(-1 + x)^2]))/(256*(1 + p2)^(3/2)*(-1 + x)) + 
  ((24 - 9*p2 + 2*p2^2 - 64*x + 47*p2*x + 96*x^2 - 38*p2*x^2 - 56*x^3 + 
     4*p2*x^3)*(2*G[{-1, -1}, z] - 2*G[{1, 1}, z] - 2*G[{1 - 2*x, -1}, z] + 
     2*G[{-1 + 2*x, 1}, z] + G[{1 - 2*x}, z]*Log[4] - 
     G[{-1 + 2*x}, z]*Log[4] + 2*G[{1}, z]*Log[8] + 2*G[{1}, z]*Log[16] + 
     G[{-1}, z]*Log[64] - 2*G[{1}, z]*Log[64] - G[{-1}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2]))/
   (2048*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-2*p2^3 - 19*p2^2*x - 68*p2*x^2 + 11*p2^2*x^2 + p2^3*x^2 - 80*x^3 + 
     128*p2*x^3 + 18*p2^2*x^3 + 2*p2^3*x^3 + 256*x^4 - 68*p2*x^4 + 
     8*p2^2*x^4 - 336*x^5 + 56*p2*x^5 - 16*p2^2*x^5 + 224*x^6 - 80*p2*x^6 - 
     64*x^7 + 32*p2*x^7)*(2*G[{1 - 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)^2) + 
  ((7*p2 + 5*p2^2 + 28*x + 29*p2*x - 16*x^2 - 24*p2*x^2 + 20*x^3 - 32*x^4)*
    (Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     6*G[{1}, z]*Log[4*(-1 + x)^2] + 3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (3072*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)) - 
  ((7*p2^2 + 2*p2^3 + 48*p2*x + 9*p2^2*x + 88*x^2 - 48*p2*x^2 - 12*p2^2*x^2 - 
     224*x^3 - 8*p2*x^3 + 248*x^4 + 8*p2*x^4 - 176*x^5 + 64*x^6)*
    (Pi^2 + 48*Log[2]^2 + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (3072*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) + 
  ((192*p2^4 - 96*p2^4*x - 8*p2*(-1 + x)^2*x^2*(-384 - 1584*x + 1344*x^2 - 
       1152*x^3) - p2^3*(-192 - 2352*x + 2736*x^2 - 672*x^3) + 
     2*p2^2*x*(768 + 3936*x - 9024*x^2 + 5856*x^3 - 1536*x^4))*
    (5*Pi^2 + 12*Log[4]^2 + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (147456*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) - 
  (x*(G[{-1, -1}, z] + G[{-1, 1}, z] + G[{1, -1}, z] + G[{1, 1}, z] + 
     G[{-1}, z]*Log[4*(-1 + x)^2] + G[{1}, z]*Log[4*(-1 + x)^2] + 
     (Pi^2 + 3*Log[4]^2 + 3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/6))/
   (256*(1 + p2)*(-1 + x)) - 
  (x*(384*(-1 + x)^3*x^2 + p2^3*(23 + 2*x) + 8*p2*(-1 + x)^2*x*
      (-16 - 45*x + 104*x^2) - 2*p2^2*(-7 + 50*x - 195*x^2 + 152*x^3))*
    Log[x])/(384*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((-4*p2 - 4*x + 13*p2*x + 5*p2^2*x + 4*x^2 - 13*p2*x^2 + 4*x^3 + 
     22*p2*x^3 - 4*x^4 - 8*p2*x^4)*(2*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 
     4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 2*G[{1, 1}, z] + 
     2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1}, z]*Log[16] - G[{1}, z]*Log[256] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     3*G[{-1}, z]*Log[x^2] - 3*G[{1}, z]*Log[x^2] + 
     G[{1 - 2*x}, z]*Log[x^2] - G[{-1 + 2*x}, z]*Log[x^2]))/
   (2048*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((2*p2^2 + 8*p2*x - 5*p2^2*x - 24*p2*x^2 + 4*p2^2*x^2 + 8*x^3 + 24*p2*x^3 + 
     p2^2*x^3 - 16*x^4 + 4*p2*x^4 + 8*x^5 - 12*p2*x^5)*
    (2*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 2*G[{1, 1}, z] + 2*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     2*G[{-1}, z]*Log[16] - G[{1}, z]*Log[256] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 3*G[{-1}, z]*Log[x^2] - 
     3*G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2*x*
    (p2 + 4*x - 4*x^2)) + ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*
    (2*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 2*G[{1, 1}, z] + 2*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     2*G[{-1}, z]*Log[16] - G[{1}, z]*Log[256] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-4*p2 - 4*x + 13*p2*x + 5*p2^2*x + 4*x^2 - 13*p2*x^2 + 4*x^3 + 
     22*p2*x^3 - 4*x^4 - 8*p2*x^4)*(6*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 
     4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 6*G[{1, 1}, z] + 
     6*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 
     6*G[{-1 + 2*x, 1}, z] - 2*G[{-1}, z]*Log[16] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{1}, z]*Log[256] + G[{-1}, z]*Log[4096] - 
     G[{1}, z]*Log[4096] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(2048*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((-6*p2^4 + 3*p2^5 - 12*p2^2*x - 78*p2^3*x + 42*p2^4*x - 6*p2^5*x - 
     96*p2*x^2 - 229*p2^2*x^2 + 439*p2^3*x^2 - 58*p2^4*x^2 + 18*p2^5*x^2 - 
     192*x^3 + 544*p2*x^3 + 2214*p2^2*x^3 - 479*p2^3*x^3 + 227*p2^4*x^3 + 
     2336*x^4 + 1424*p2*x^4 - 4945*p2^2*x^4 + 640*p2^3*x^4 - 154*p2^4*x^4 - 
     9168*x^5 - 10632*p2*x^5 + 5176*p2^2*x^5 - 614*p2^3*x^5 - 12*p2^4*x^5 + 
     17552*x^6 + 22704*p2*x^6 - 2148*p2^2*x^6 + 20*p2^3*x^6 - 18128*x^7 - 
     23976*p2*x^7 - 1000*p2^2*x^7 + 96*p2^3*x^7 + 9744*x^8 + 12656*p2*x^8 + 
     1136*p2^2*x^8 - 2144*x^9 - 2624*p2*x^9 - 192*p2^2*x^9)*
    (4*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 4*G[{1, 1}, z] + 4*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 4*G[{-1 + 2*x, 1}, z] - 
     2*G[{-1}, z]*Log[2] + 2*G[{1}, z]*Log[2] - 2*G[{1 - 2*x}, z]*Log[2] + 
     2*G[{-1 + 2*x}, z]*Log[2] - 2*G[{-1}, z]*Log[(-1 + x)^2] + 
     2*G[{1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 4*G[{-1}, z]*Log[4*(-1 + x)^2] - 
     4*G[{1}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(3072*(1 + p2)^(5/2)*(-1 + x)^2*x^2*
    (p2 + 4*x - 4*x^2)^2) + 
  ((-2*p2^2 + p2^3 - 2*p2*x + 6*p2^2*x + 10*x^2 + 25*p2*x^2 + 2*p2^2*x^2 - 
     22*x^3 - 28*p2*x^3)*(2*G[{-1, -1}, z] - 2*G[{1, 1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - G[{1 - 2*x}, z]*Log[4] + 
     G[{-1 + 2*x}, z]*Log[4] + 2*G[{-1}, z]*Log[8] + 2*G[{1}, z]*Log[8] + 
     2*G[{1}, z]*Log[16] - 2*G[{1}, z]*Log[64] - G[{-1}, z]*Log[256] - 
     G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(5/2)*x^2) + 
  ((2*p2^2 + 8*p2*x - 5*p2^2*x - 24*p2*x^2 + 4*p2^2*x^2 + 8*x^3 + 24*p2*x^3 + 
     p2^2*x^3 - 16*x^4 + 4*p2*x^4 + 8*x^5 - 12*p2*x^5)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - G[{-1}, z]*Log[x^2] + 
     G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2*x*
    (p2 + 4*x - 4*x^2)) - ((-2*p2 - 2*p2^2 - 8*x - 13*p2*x + 2*p2^2*x - 
     14*x^2 + 17*p2*x^2 + 44*x^3 - 5*p2*x^3 - 38*x^4 + 16*x^5)*
    (8*G[{-1, -1}, -1 + 2*x] + 4*G[{-1, -1}, z] - 4*G[{-1, 1}, -1 + 2*x] - 
     2*G[{-1, 1}, z] - 8*G[{-1, -1 + 2*x}, -1 + 2*x] - 
     12*G[{0, -1}, -1 + 2*x] + 12*G[{0, 1}, -1 + 2*x] + 
     8*G[{1, -1}, -1 + 2*x] - 2*G[{1, -1}, z] - 16*G[{1, 1}, -1 + 2*x] + 
     4*G[{1, 1}, z] + 16*G[{1, -1 + 2*x}, -1 + 2*x] + 
     8*G[{1 - 2*x, -1}, -1 + 2*x] + 4*G[{1 - 2*x, -1}, z] - 
     4*G[{1 - 2*x, 1}, -1 + 2*x] - 2*G[{1 - 2*x, 1}, z] - 
     2*G[{-1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, 1}, z] - 
     6*G[{-1}, -1 + 2*x]*Log[2] - 2*G[{-1}, z]*Log[2] - 2*G[{1}, z]*Log[2] - 
     6*G[{1 - 2*x}, -1 + 2*x]*Log[2] - 2*G[{1 - 2*x}, z]*Log[2] - 
     2*G[{-1 + 2*x}, z]*Log[2] + G[{-1}, -1 + 2*x]*Log[4] + 
     G[{1}, -1 + 2*x]*Log[4] + G[{1 - 2*x}, -1 + 2*x]*Log[4] + 
     G[{1}, -1 + 2*x]*Log[64] - 2*G[{-1}, z]*Log[(1 - x)^2] - 
     2*G[{1}, z]*Log[(1 - x)^2] - 2*G[{1 - 2*x}, z]*Log[(1 - x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[(1 - x)^2] - 4*G[{-1}, -1 + 2*x]*
      Log[(-1 + x)^2] + 8*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 
     4*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] + 8*G[{-1}, -1 + 2*x]*
      Log[4*(-1 + x)^2] + 4*G[{-1}, z]*Log[4*(-1 + x)^2] - 
     16*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 4*G[{1}, z]*Log[4*(-1 + x)^2] + 
     2*G[{-1}, -1 + 2*x]*Log[x^2] + G[{-1}, z]*Log[x^2] - 
     4*G[{1}, -1 + 2*x]*Log[x^2] + G[{1}, z]*Log[x^2] + 
     2*G[{1 - 2*x}, -1 + 2*x]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)) - ((-1 + 5*x + p2*x - 5*x^2 + x^3)*
    (4*G[{-1, -1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] - 4*G[{1, 1}, z] - 
     2*G[{-1 - 2*x, -1}, z] + 4*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 
     2*G[{-1 + 2*x, -1}, z] - 4*G[{-1 + 2*x, 1}, z] + 2*G[{1 + 2*x, 1}, z] + 
     2*G[{-1 - 2*x}, z]*Log[2] + 2*G[{1 - 2*x}, z]*Log[2] + 
     2*G[{-1 + 2*x}, z]*Log[2] - 2*G[{1 + 2*x}, z]*Log[2] - 
     2*G[{1 - 2*x}, z]*Log[4] - 2*G[{-1}, z]*Log[16] + 2*G[{1}, z]*Log[16] + 
     2*G[{-1}, z]*Log[64] - 2*G[{1}, z]*Log[64] + 
     2*G[{-1}, z]*Log[(-1 + x)^2] - 2*G[{1}, z]*Log[(-1 + x)^2] - 
     2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2] - G[{1 + 2*x}, z]*Log[x^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((-2*p2^2 + p2^3 - p2*x + 11*p2^2*x - 2*p2^3*x + 13*x^2 + 26*p2*x^2 - 
     18*p2^2*x^2 + p2^3*x^2 - 39*x^3 - 68*p2*x^3 + 11*p2^2*x^3 + 39*x^4 + 
     61*p2*x^4 - 3*p2^2*x^4 - 13*x^5 - 19*p2*x^5)*
    (2*G[{-1, 1}, z] - 2*G[{1, -1}, z] + 2*G[{-1 - 2*x, -1}, z] - 
     2*G[{1 + 2*x, 1}, z] - G[{-1}, z]*Log[4] + G[{1}, z]*Log[4] - 
     G[{-1 - 2*x}, z]*Log[4] + G[{1 + 2*x}, z]*Log[4] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] + 
     G[{1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x^2) + 
  ((-2*p2^2 + p2^3 + 12*p2^2*x - 2*p2^3*x + 14*x^2 + 24*p2*x^2 - 
     21*p2^2*x^2 + p2^3*x^2 - 38*x^3 - 64*p2*x^3 + 14*p2^2*x^3 + 30*x^4 + 
     50*p2*x^4 - 5*p2^2*x^4 - 6*x^5 - 12*p2*x^5)*(4*G[{-1 - 2*x, -1}, z] - 
     4*G[{1 + 2*x, 1}, z] - G[{-1 - 2*x}, z]*Log[16] + 
     G[{1 + 2*x}, z]*Log[16] - 2*G[{-1 - 2*x}, z]*Log[x^2] + 
     2*G[{1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(5/2)*(-1 + x)^2*x^2) - 
  ((-2*p2 - 8*x + 3*p2*x + 18*x^2 - 8*x^3)*(Pi^2 + 12*Log[x^2]^2 + 
     48*Log[2]*Log[2*x^2]))/(1536*(1 + p2)*(p2 + 4*x - 4*x^2)) + 
  ((-8*p2^2 - 27*p2^3 - 40*p2*x - 180*p2^2*x + 28*p2^3*x - 64*x^2 - 
     384*p2*x^2 + 288*p2^2*x^2 + 4*p2^3*x^2 - 224*x^3 + 872*p2*x^3 - 
     48*p2^2*x^3 + 960*x^4 - 320*p2*x^4 - 32*p2^2*x^4 - 992*x^5 - 
     192*p2*x^5 + 320*x^6 + 64*p2*x^6)*(4*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 
     4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 4*G[{1, 1}, z] + 
     2*G[{1 - 2*x, -1}, z] - 4*G[{1 - 2*x, 1}, z] + 4*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] - 2*G[{-1}, z]*Log[2] + 2*G[{1}, z]*Log[2] + 
     2*G[{1 - 2*x}, z]*Log[2] - 2*G[{-1 + 2*x}, z]*Log[2] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[x^2] + 2*G[{1}, z]*Log[x^2] + 
     2*G[{1 - 2*x}, z]*Log[x^2] - 2*G[{-1 + 2*x}, z]*Log[x^2] + 
     4*G[{-1}, z]*Log[4*x^2] - 4*G[{1}, z]*Log[4*x^2]))/
   (2048*(1 + p2)^(3/2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) + 
  ((-4 - 5*p2 - 4*x + 4*p2*x + 4*x^2)*(6*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 
     4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 6*G[{1, 1}, z] + 
     2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + G[{-1}, z]*Log[4*(-1 + x)^2] - 
     G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)) - 
  ((4*p2^2 + 20*p2*x + 30*x^2 - 3*p2*x^2 - 18*x^3)*
    (6*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 6*G[{1, 1}, z] + 2*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[4*(-1 + x)^2] - G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[4*x^2] - G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (256*(1 + p2)^(3/2)*(p2 + 4*x - 4*x^2)) - 
  ((2*p2^2 + 9*p2^3 + 5*p2^4 + 40*p2*x + 80*p2^2*x + 25*p2^3*x + 96*x^2 + 
     8*p2*x^2 - 138*p2^2*x^2 - 20*p2^3*x^2 - 480*x^3 - 296*p2*x^3 + 
     136*p2^2*x^3 - 4*p2^3*x^3 + 1056*x^4 + 664*p2*x^4 - 112*p2^2*x^4 - 
     1248*x^5 - 736*p2*x^5 + 32*p2^2*x^5 + 768*x^6 + 384*p2*x^6 - 192*x^7 - 
     64*p2*x^7)*(2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     G[{1 - 2*x}, z]*Log[4*x^2] + G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)^2*(p2 + 4*x - 4*x^2)^2) - 
  ((2*p2^2 - p2^3 - 10*p2^2*x + p2^3*x - 14*x^2 - 24*p2*x^2 + 11*p2^2*x^2 + 
     24*x^3 + 41*p2*x^3 - 2*p2^2*x^3 - 6*x^4 - 10*p2*x^4 + 2*p2^2*x^4)*
    (2*G[{0, -1}, z] - 2*G[{0, 1}, z] - 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] + 2*G[{-1 + 2*x, 1}, z] - 
     2*G[{1}, z]*Log[4] + G[{-1}, z]*Log[16] + 2*G[{-1}, z]*Log[(-1 + x)^2] - 
     2*G[{1}, z]*Log[(-1 + x)^2] - 3*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     3*G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1}, z]*Log[x^2] + 
     G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] - 
     G[{1 - 2*x}, z]*Log[4*x^2] + G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (512*(1 + p2)^(5/2)*(-1 + x)*x^2) - 
  ((4*p2 + 4*p2^2 + 16*x + 33*p2*x + p2^2*x + 56*x^2 - 7*p2*x^2 - 112*x^3 - 
     14*p2*x^3 + 104*x^4 - 64*x^5)*(2*G[{-1, -1}, -1 + 2*x] - 
     2*G[{-1, 1}, -1 + 2*x] - 6*G[{-1, -1 + 2*x}, -1 + 2*x] - 
     4*G[{0, -1}, -1 + 2*x] + 4*G[{0, 1}, -1 + 2*x] + 
     2*G[{1, -1}, -1 + 2*x] - 2*G[{1, 1}, -1 + 2*x] + 
     6*G[{1, -1 + 2*x}, -1 + 2*x] + 2*G[{1 - 2*x, -1}, -1 + 2*x] + 
     2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, -1 + 2*x] - 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] + 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, -1 + 2*x]*Log[256] - G[{1}, -1 + 2*x]*Log[256] + 
     G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] - 3*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] + Log[16]*Log[(-1 + x)^2] + 
     Log[(-1 + x)^2]^2 + G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 3*G[{-1}, -1 + 2*x]*Log[x^2] - 
     G[{1}, -1 + 2*x]*Log[x^2] + G[{1 - 2*x}, -1 + 2*x]*Log[x^2] - 
     Log[16]*Log[x^2] - Log[x^2]^2 - G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(512*(1 + p2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)) - ((24*p2 + 48*p2^2 + 24*p2^3 + 96*x + 224*p2*x + 
     25*p2^2*x - 2*p2^3*x + 5*p2^4*x + 16*x^2 - 748*p2*x^2 - 257*p2^2*x^2 - 
     37*p2^3*x^2 - 848*x^3 + 472*p2*x^3 + 358*p2^2*x^3 + 30*p2^3*x^3 + 
     1552*x^4 + 964*p2*x^4 - 236*p2^2*x^4 - 1104*x^5 - 1864*p2*x^5 + 
     72*p2^2*x^5 + 288*x^6 + 1184*p2*x^6 - 256*p2*x^7)*
    (G[{-1, -1}, z] - G[{-1, 1}, z] - 2*G[{0, -1}, z] + 2*G[{0, 1}, z] + 
     G[{1, -1}, z] - G[{1, 1}, z] + 2*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[x^2] - G[{-1 + 2*x}, z]*Log[x^2] + 
     G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(5/2)*(-1 + x)^2*x*(p2 + 4*x - 4*x^2)) + 
  ((-16*p2^2 - 5*p2^3 + 5*p2^4 - 96*p2*x + 10*p2^2*x + 45*p2^3*x - 160*x^2 + 
     216*p2*x^2 + 84*p2^2*x^2 - 30*p2^3*x^2 + 544*x^3 - 152*p2*x^3 - 
     74*p2^2*x^3 - 736*x^4 + 152*p2*x^4 - 4*p2^2*x^4 + 544*x^5 - 232*p2*x^5 - 
     256*x^6 + 112*p2*x^6 + 64*x^7)*(2*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 
     4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 2*G[{1, 1}, z] + 
     2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1}, z]*Log[4*(-1 + x)^2] - 
     2*G[{1}, z]*Log[4*(-1 + x)^2] - 2*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
     2*G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[16*x^2] - 
     G[{1}, z]*Log[16*x^2] + G[{1 - 2*x}, z]*Log[16*x^2] - 
     G[{-1 + 2*x}, z]*Log[16*x^2]))/(2048*(1 + p2)^(3/2)*(-1 + x)^2*
    (p2 + 4*x - 4*x^2)^2) - 
  ((-4*p2^3 - 35*p2^2*x + 3*p2^3*x - 100*p2*x^2 + 44*p2^2*x^2 - 80*x^3 + 
     188*p2*x^3 - 7*p2^2*x^3 + 160*x^4 - 124*p2*x^4 - 6*p2^2*x^4 - 112*x^5 + 
     44*p2*x^5 + 64*x^6 - 8*p2*x^6 - 32*x^7)*(2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[4*x^2] + 2*G[{1}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] - 
     G[{1 - 2*x}, z]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)^2) + 
  ((-4*p2^3 - 35*p2^2*x + 3*p2^3*x - 100*p2*x^2 + 44*p2^2*x^2 - 80*x^3 + 
     188*p2*x^3 - 7*p2^2*x^3 + 160*x^4 - 124*p2*x^4 - 6*p2^2*x^4 - 112*x^5 + 
     44*p2*x^5 + 64*x^6 - 8*p2*x^6 - 32*x^7)*(2*G[{-1, -1}, z] - 
     2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 
     2*G[{1, 1}, z] + 2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*x^2] - 2*G[{1}, z]*Log[4*x^2] + 
     2*G[{1 - 2*x}, z]*Log[4*x^2] - 2*G[{-1 + 2*x}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] - 
     G[{1 - 2*x}, z]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)^2) + 
  ((-16*p2^2 - 5*p2^3 + 5*p2^4 - 96*p2*x + 10*p2^2*x + 45*p2^3*x - 160*x^2 + 
     216*p2*x^2 + 84*p2^2*x^2 - 30*p2^3*x^2 + 544*x^3 - 152*p2*x^3 - 
     74*p2^2*x^3 - 736*x^4 + 152*p2*x^4 - 4*p2^2*x^4 + 544*x^5 - 232*p2*x^5 - 
     256*x^6 + 112*p2*x^6 + 64*x^7)*(2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*(-1 + x)^2] - 2*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{-1}, z]*Log[16*x^2] + G[{1}, z]*Log[16*x^2] - 
     G[{1 - 2*x}, z]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (2048*(1 + p2)^(3/2)*(-1 + x)^2*(p2 + 4*x - 4*x^2)^2) - 
  ((1 + 4*x)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/(1536*(1 + p2)) + 
  ((-3*p2 - 14*x + 28*x^2 + p2*x^2 - 30*x^3 + 16*x^4)*
    (Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/
   (1536*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)) + 
  ((-4*p2 - 4*p2^2 - 16*x - 21*p2*x + 4*p2^2*x - 4*x^2 + 36*p2*x^2 + 40*x^3 - 
     10*p2*x^3 - 4*x^4 - 16*x^5)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
     6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(1536*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) - 
  ((-2*p2 - 8*x + 3*p2*x + 18*x^2 - 8*x^3)*(Pi^2 + 48*Log[2]^2 + 
     12*Log[x^2]*Log[16*x^2]))/(1536*(1 + p2)*(p2 + 4*x - 4*x^2)) + 
  ((-1 + x)*(3*p2^2 + 22*p2*x + 44*x^2 - 16*p2*x^2 - 72*x^3 + 32*x^4)*
    (Pi^2 + 48*Log[2]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (1536*(1 + p2)*(p2 + 4*x - 4*x^2)^2) + 
  ((-40*p2^4 + 8*p2*(-1 + x)^2*x^2*(-72 - 160*x - 64*x^2) + 
     p2^3*(-40 - 440*x + 400*x^2) - 4*p2^2*x*(72 + 304*x - 600*x^2 + 
       224*x^3))*(5*Pi^2 + 12*Log[4]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (24576*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((-1 - p2 - x + p2*x + 3*x^2)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(1 + x)^2]*Log[16*(1 + x)^2]))/(768*(1 + p2)*(-1 + x)*x) + 
  ((p2^2 + 4*x^2 + p2*x*(-1 + 2*x))*Log[1 + 2*x])/(64*p2*(1 + p2)*x) + 
  ((4 + 8*p2 + 4*p2^2 + 8*x + 8*p2*x + p2*x^2)*(G[{-1, -1}, z] - 
     G[{-1, 1}, z] - G[{-1, -1 - 2*x}, z] + G[{-1, 1 + 2*x}, z] - 
     G[{1, -1}, z] + G[{1, 1}, z] + G[{1, -1 - 2*x}, z] - 
     G[{1, 1 + 2*x}, z] + G[{-x, 1}, z] - G[{-x, -1 - 2*x}, z] + 
     G[{x, -1}, z] - G[{x, 1 + 2*x}, z] - G[{-x}, z]*Log[1 + 2*x] - 
     G[{x}, z]*Log[1 + 2*x]))/(256*(1 + p2)^2*x) + 
  ((16 + 32*p2 + 16*p2^2 + 48*x - 67*p2*x - 19*p2^2*x - 200*x^2 - 
     130*p2*x^2 + 6*p2^2*x^2 + 136*x^3 + 232*p2*x^3 - 64*p2*x^4)*
    (G[{-1, -1}, z] - G[{-1, 1 + 2*x}, z] - G[{1, 1}, z] + 
     G[{1, -1 - 2*x}, z] + G[{-x, 1}, z] - G[{-x, -1 - 2*x}, z] - 
     G[{x, -1}, z] + G[{x, 1 + 2*x}, z] - G[{-1}, z]*Log[1 + 2*x] + 
     G[{1}, z]*Log[1 + 2*x] - G[{-x}, z]*Log[1 + 2*x] + 
     G[{x}, z]*Log[1 + 2*x]))/(1024*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((-32 - 64*p2 - 32*p2^2 - 128*x + 62*p2*x - 2*p2^2*x + 368*x^2 + 
     268*p2*x^2 + 28*p2^2*x^2 - 208*x^3 - 400*p2*x^3 + 128*p2*x^4)*
    (2*G[{-1, -1}, z] - G[{-1, 1}, z] - G[{-1, 1 + 2*x}, z] - 
     2*G[{0, -1}, z] + 2*G[{0, 1}, z] + G[{1, -1}, z] - 2*G[{1, 1}, z] + 
     G[{1, -1 - 2*x}, z] + 2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 
     G[{-x, 1}, z] - G[{-x, -1 - 2*x}, z] - G[{x, -1}, z] + 
     G[{x, 1 + 2*x}, z] + 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[4*(-1 + x)^2] - G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[4*x^2] - G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[1 + 2*x] + G[{1}, z]*Log[1 + 2*x] - 
     G[{-x}, z]*Log[1 + 2*x] + G[{x}, z]*Log[1 + 2*x]))/
   (2048*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, -1 - 2*x}, z] - 
     2*G[{-1, 1 + 2*x}, z] - 4*G[{0, -1 - 2*x}, z] + 4*G[{0, 1 + 2*x}, z] + 
     2*G[{1, -1 - 2*x}, z] - 2*G[{1, 1 + 2*x}, z] - 2*G[{-1 - 2*x, -1}, z] - 
     2*G[{-1 - 2*x, 1}, z] + 6*G[{-1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 - 2*x, 1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 4*G[{1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     4*G[{-1 + 2*x, 1 + 2*x}, z] + 2*G[{1 + 2*x, -1}, z] + 
     2*G[{1 + 2*x, 1}, z] + 2*G[{1 + 2*x, -1 - 2*x}, z] - 
     6*G[{1 + 2*x, 1 + 2*x}, z] + 2*G[{-1 - 2*x}, z]*Log[16] - 
     G[{1 + 2*x}, z]*Log[256] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 3*G[{-1}, z]*Log[x^2] + 
     3*G[{1}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[1 + x] - 
     2*G[{1}, z]*Log[1 + x] + 2*G[{1 - 2*x}, z]*Log[1 + x] - 
     2*G[{-1 + 2*x}, z]*Log[1 + x] + G[{-1}, z]*Log[(1 + x)^2] - 
     G[{1}, z]*Log[(1 + x)^2] + 2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(1 + x)^2] + G[{-1 + 2*x}, z]*Log[(1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 4*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 
     4*G[{1 - 2*x}, z]*Log[1 + 2*x] + 4*G[{-1 + 2*x}, z]*Log[1 + 2*x] - 
     4*G[{1 + 2*x}, z]*Log[1 + 2*x]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((4 + 6*p2 + 2*p2^2 + 10*x + 19*p2*x - 18*x^2 - 48*p2*x^2 - 6*p2^2*x^2 - 
     2*x^3 + 25*p2*x^3 + 6*p2^2*x^3 + 6*x^4)*(G[{-1, -1 - 2*x}, z] - 
     G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 2*G[{0, 1 + 2*x}, z] + 
     G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] - 
     G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[4*(1 + x)^2] - G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]))/
   (512*(1 + p2)^(5/2)*(-1 + x)^2*x) + 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 12*x^2 - 25*p2*x^2 + 
     2*p2^2*x^2 + 12*x^3 + 18*p2*x^3)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{-1, -1 - 2*x}, z] - G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 
     2*G[{0, 1 + 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{1, -1 - 2*x}, z] + G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[4] + G[{1}, z]*Log[16] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] - 
     2*G[{-1}, z]*Log[1 + x] + 2*G[{1}, z]*Log[1 + x] - 
     G[{-1}, z]*Log[(1 + x)^2] + G[{1}, z]*Log[(1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(1 + x)^2] - 3*G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] - 
     2*G[{-1}, z]*Log[1 + 2*x] + 2*G[{1}, z]*Log[1 + 2*x] + 
     2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]))/
   (512*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((p2 + p2^2 - 5*x - 14*p2*x + 23*x^2 + 44*p2*x^2 - 3*p2^2*x^2 - 31*x^3 - 
     49*p2*x^3 + 3*p2^2*x^3 + 13*x^4 + 19*p2*x^4)*
    (2*G[{-1 - 2*x}, z]*G[{1 + 2*x}, 1] + 2*G[{1 - 2*x}, z]*G[{1 + 2*x}, 1] - 
     2*G[{-1 + 2*x}, z]*G[{1 + 2*x}, 1] - 2*G[{1 + 2*x}, 1]*G[{1 + 2*x}, z] - 
     4*G[{-1, -1 - 2*x}, z] + 4*G[{1, 1 + 2*x}, z] + 
     4*G[{1 - 2*x, -1 - 2*x}, z] - 4*G[{-1 + 2*x, 1 + 2*x}, z] - 
     G[{-1 - 2*x}, z]*Log[4] + 2*G[{-1 + 2*x}, z]*Log[16] - 
     G[{1 - 2*x}, z]*Log[64] - G[{1 + 2*x}, z]*Log[64] + 
     2*G[{-1 + 2*x}, z]*Log[256] + G[{1 + 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[4096] + G[{1}, z]*Log[4096] + G[{-1}, z]*Log[65536] - 
     G[{1}, z]*Log[65536] - G[{-1 + 2*x}, z]*Log[262144] + 
     4*G[{-1}, z]*Log[x^2] - 4*G[{1}, z]*Log[x^2] - 
     4*G[{-1 - 2*x}, z]*Log[x^2] - 4*G[{1 - 2*x}, z]*Log[x^2] + 
     4*G[{-1 + 2*x}, z]*Log[x^2] + 4*G[{1 + 2*x}, z]*Log[x^2] - 
     12*G[{-1}, z]*Log[1 + x] + 12*G[{1}, z]*Log[1 + x] + 
     6*G[{-1 - 2*x}, z]*Log[1 + x] + 10*G[{1 - 2*x}, z]*Log[1 + x] - 
     10*G[{-1 + 2*x}, z]*Log[1 + x] - 6*G[{1 + 2*x}, z]*Log[1 + x] + 
     6*G[{-1}, z]*Log[(1 + x)^2] - 6*G[{1}, z]*Log[(1 + x)^2] - 
     3*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 5*G[{1 - 2*x}, z]*Log[(1 + x)^2] + 
     5*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 3*G[{1 + 2*x}, z]*Log[(1 + x)^2] - 
     4*G[{-1}, z]*Log[x*(1 + 2*x)] + 4*G[{1}, z]*Log[x*(1 + 2*x)] + 
     2*G[{-1 - 2*x}, z]*Log[x*(1 + 2*x)] + 6*G[{1 - 2*x}, z]*
      Log[x*(1 + 2*x)] - 6*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
     2*G[{1 + 2*x}, z]*Log[x*(1 + 2*x)]))/(1024*(1 + p2)^(5/2)*(-1 + x)^2*
    x) + ((-2*p2^2 - 2*p2^3 + 4*p2*x + 14*p2^2*x + p2^3*x - 20*p2*x^2 - 
     34*p2^2*x^2 + p2^3*x^2 + 20*p2*x^3 + 26*p2^2*x^3)*
    (-2*G[{-1 + 2*x}, z]*G[{1 + 2*x}, 1] - 2*G[{1 + 2*x}, 1]*
      G[{1 + 2*x}, z] + 4*G[{1 - 2*x, -1 - 2*x}, z] - 
     4*G[{-1 + 2*x, 1 + 2*x}, z] - 2*G[{1 + 2*x}, z]*Log[16] - 
     G[{1 + 2*x}, z]*Log[64] + 3*G[{-1 + 2*x}, z]*Log[256] + 
     2*G[{1 + 2*x}, z]*Log[256] - G[{-1 + 2*x}, z]*Log[262144] + 
     4*G[{-1 + 2*x}, z]*Log[x^2] + 4*G[{1 + 2*x}, z]*Log[x^2] - 
     10*G[{-1 + 2*x}, z]*Log[1 + x] - 6*G[{1 + 2*x}, z]*Log[1 + x] + 
     5*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 3*G[{1 + 2*x}, z]*Log[(1 + x)^2] - 
     6*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)] - 2*G[{1 + 2*x}, z]*
      Log[x*(1 + 2*x)] + G[{-1 - 2*x}, z]*(2*G[{1 + 2*x}, 1] - Log[4] - 
       4*Log[x^2] + 6*Log[1 + x] - 3*Log[(1 + x)^2] + 2*Log[x*(1 + 2*x)]) + 
     G[{1 - 2*x}, z]*(2*G[{1 + 2*x}, 1] - Log[64] - 4*Log[x^2] + 
       10*Log[1 + x] - 5*Log[(1 + x)^2] + 6*Log[x*(1 + 2*x)])))/
   (1024*p2*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((2 + 2*p2 + 3*x - p2*x + x^2 - 4*p2*x^2 - 15*x^3 + 4*p2*x^3 + 9*x^4)*
    (G[{-1, -1 - 2*x}, z] - 2*G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 
     2*G[{0, 1 + 2*x}, z] + 2*G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] + 
     2*G[{-1 - 2*x, -1 - 2*x}, z] - G[{-1 - 2*x, 1 + 2*x}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 2*G[{1 + 2*x, 1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[1 + x] + 2*G[{1}, z]*Log[1 + x] + 
     2*G[{-1 - 2*x}, z]*Log[1 + x] - 2*G[{1 + 2*x}, z]*Log[1 + x] + 
     2*G[{-1}, z]*Log[4*(1 + x)^2] - 2*G[{1}, z]*Log[4*(1 + x)^2] - 
     G[{-1}, z]*Log[8*x*(1 + 2*x)] + G[{1}, z]*Log[8*x*(1 + 2*x)] + 
     G[{-1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - G[{1 + 2*x}, z]*
      Log[8*x*(1 + 2*x)]))/(256*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((-1 - p2 - x + p2*x + 3*x^2)*(5*Pi^2 - 6*G[{-1, -1 - 2*x}, 1] - 
     3*G[{-1, -1 - 2*x}, z] + 12*G[{-1, 1 + 2*x}, 1] + 
     6*G[{-1, 1 + 2*x}, z] + 18*G[{0, -1 - 2*x}, 1] - 18*G[{0, 1 + 2*x}, 1] + 
     6*G[{1, -1 - 2*x}, z] - 3*G[{1, 1 + 2*x}, z] + 24*G[{-1 - 2*x, 1}, 1] - 
     24*G[{-1 - 2*x, -1 - 2*x}, 1] + 6*G[{-1 - 2*x, -1 - 2*x}, z] + 
     12*G[{-1 - 2*x, 1 + 2*x}, 1] - 3*G[{-1 - 2*x, 1 + 2*x}, z] - 
     12*G[{1 + 2*x, 1}, 1] - 6*G[{1 + 2*x, -1 - 2*x}, 1] - 
     3*G[{1 + 2*x, -1 - 2*x}, z] + 12*G[{1 + 2*x, 1 + 2*x}, 1] + 
     6*G[{1 + 2*x, 1 + 2*x}, z] + 12*Log[4]^2 + 6*G[{-1}, z]*Log[1 + x] + 
     6*G[{1}, z]*Log[1 + x] - 24*G[{-1 - 2*x}, 1]*Log[1 + x] + 
     6*G[{-1 - 2*x}, z]*Log[1 + x] + 12*G[{1 + 2*x}, 1]*Log[1 + x] + 
     6*G[{1 + 2*x}, z]*Log[1 + x] + 12*Log[2]*Log[1 + x] - 
     6*G[{-1}, z]*Log[4*(1 + x)^2] - 6*G[{1}, z]*Log[4*(1 + x)^2] - 
     12*Log[2]*Log[4*(1 + x)^2] + 12*Log[(1 + x)^2]*Log[16*(1 + x)^2] + 
     3*G[{-1}, z]*Log[8*x*(1 + 2*x)] + 3*G[{1}, z]*Log[8*x*(1 + 2*x)] - 
     12*G[{-1 - 2*x}, 1]*Log[8*x*(1 + 2*x)] + 3*G[{-1 - 2*x}, z]*
      Log[8*x*(1 + 2*x)] + 6*G[{1 + 2*x}, 1]*Log[8*x*(1 + 2*x)] + 
     3*G[{1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 6*Log[2]*Log[8*x*(1 + 2*x)]))/
   (384*(1 + p2)*(-1 + x)*x) - 
  ((2 - 3*x + 2*x^2)*(4*Pi^2 + 12*G[{-1}, z]*G[{1 + 2*x}, 1] + 
     12*G[{1}, z]*G[{1 + 2*x}, 1] + 6*G[{-1 - 2*x}, z]*G[{1 + 2*x}, 1] - 
     12*G[{1 - 2*x}, 1]*G[{1 + 2*x}, 1] + 6*G[{1 - 2*x}, z]*G[{1 + 2*x}, 1] + 
     6*G[{-1 + 2*x}, z]*G[{1 + 2*x}, 1] - 12*G[{1 + 2*x}, 1]^2 + 
     6*G[{1 + 2*x}, 1]*G[{1 + 2*x}, z] - 24*G[{-1, -1 - 2*x}, 1] - 
     12*G[{-1, -1 - 2*x}, z] + 48*G[{-1, 1 + 2*x}, 1] + 
     48*G[{0, -1 - 2*x}, 1] - 48*G[{0, 1 + 2*x}, 1] - 12*G[{1, 1 + 2*x}, z] + 
     48*G[{-1 - 2*x, 1}, 1] - 48*G[{-1 - 2*x, -1 - 2*x}, 1] + 
     24*G[{-1 - 2*x, 1 + 2*x}, 1] - 24*G[{1 - 2*x, -1 - 2*x}, 1] + 
     12*G[{1 - 2*x, -1 - 2*x}, z] + 12*G[{-1 + 2*x, 1 + 2*x}, z] - 
     48*G[{1 + 2*x, 1}, 1] - 24*G[{1 + 2*x, -1 - 2*x}, 1] + 
     48*G[{1 + 2*x, 1 + 2*x}, 1] + 6*G[{-1 - 2*x}, 1]*Log[2] - 48*Log[2]^2 + 
     12*Log[4]^2 + 6*G[{-1 - 2*x}, z]*Log[8] - 6*G[{1 + 2*x}, 1]*Log[8] + 
     6*G[{1 + 2*x}, z]*Log[8] + 6*G[{-1 - 2*x}, z]*Log[16] + 
     6*G[{1 - 2*x}, 1]*Log[16] + 6*G[{1 + 2*x}, z]*Log[16] - 
     6*G[{-1 - 2*x}, z]*Log[256] + 15*G[{1 - 2*x}, 1]*Log[256] + 
     6*G[{1 + 2*x}, 1]*Log[256] - 6*G[{1 + 2*x}, z]*Log[256] - 
     12*G[{1 - 2*x}, 1]*Log[512] + 6*G[{1 - 2*x}, z]*Log[512] + 
     6*G[{-1 + 2*x}, z]*Log[512] - 6*G[{1 + 2*x}, 1]*Log[512] - 
     6*G[{1 - 2*x}, z]*Log[4096] - 6*G[{-1 + 2*x}, z]*Log[4096] - 
     6*G[{-1 - 2*x}, 1]*Log[8192] - 12*G[{-1 - 2*x}, z]*Log[x^2] + 
     24*G[{1 - 2*x}, 1]*Log[x^2] - 12*G[{1 - 2*x}, z]*Log[x^2] - 
     12*G[{-1 + 2*x}, z]*Log[x^2] + 24*G[{1 + 2*x}, 1]*Log[x^2] - 
     12*G[{1 + 2*x}, z]*Log[x^2] - 12*Log[x^2]*Log[16*x^2] - 
     48*G[{-1 - 2*x}, 1]*Log[1 + x] + 18*G[{-1 - 2*x}, z]*Log[1 + x] - 
     60*G[{1 - 2*x}, 1]*Log[1 + x] + 30*G[{1 - 2*x}, z]*Log[1 + x] + 
     30*G[{-1 + 2*x}, z]*Log[1 + x] + 12*G[{1 + 2*x}, 1]*Log[1 + x] + 
     18*G[{1 + 2*x}, z]*Log[1 + x] + 48*Log[2]*Log[1 + x] - 
     9*G[{-1 - 2*x}, z]*Log[(1 + x)^2] + 30*G[{1 - 2*x}, 1]*Log[(1 + x)^2] - 
     15*G[{1 - 2*x}, z]*Log[(1 + x)^2] - 15*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 
     18*G[{1 + 2*x}, 1]*Log[(1 + x)^2] - 9*G[{1 + 2*x}, z]*Log[(1 + x)^2] - 
     24*Log[2]*Log[(1 + x)^2] - 24*Log[2]*Log[4*(1 + x)^2] + 
     12*Log[(1 + x)^2]*Log[16*(1 + x)^2] - 24*G[{-1 - 2*x}, 1]*
      Log[x*(1 + 2*x)] + 6*G[{-1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
     36*G[{1 - 2*x}, 1]*Log[x*(1 + 2*x)] + 18*G[{1 - 2*x}, z]*
      Log[x*(1 + 2*x)] + 18*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
     24*G[{1 + 2*x}, 1]*Log[x*(1 + 2*x)] + 6*G[{1 + 2*x}, z]*
      Log[x*(1 + 2*x)] + 24*Log[2]*Log[x*(1 + 2*x)] - 
     12*Log[2]*Log[2*x*(1 + 2*x)] + 36*G[{1 + 2*x}, 1]*Log[8*x*(1 + 2*x)] + 
     12*Log[2]*Log[8*x*(1 + 2*x)]))/(1536*(1 + p2)*(-1 + x)) + 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(4*G[{-1}, z]*G[{1 + 2*x}, 1] - 
     4*G[{1}, z]*G[{1 + 2*x}, 1] + 2*G[{-1 - 2*x}, z]*G[{1 + 2*x}, 1] - 
     2*G[{1 - 2*x}, z]*G[{1 + 2*x}, 1] + 2*G[{-1 + 2*x}, z]*G[{1 + 2*x}, 1] - 
     2*G[{1 + 2*x}, 1]*G[{1 + 2*x}, z] - 8*G[{-1, 1 + 2*x}, z] - 
     8*G[{0, -1 - 2*x}, z] + 8*G[{0, 1 + 2*x}, z] + 8*G[{1, -1 - 2*x}, z] + 
     8*G[{-1 - 2*x, -1 - 2*x}, z] - 4*G[{-1 - 2*x, 1 + 2*x}, z] - 
     4*G[{1 - 2*x, -1 - 2*x}, z] + 4*G[{-1 + 2*x, 1 + 2*x}, z] + 
     4*G[{1 + 2*x, -1 - 2*x}, z] - 8*G[{1 + 2*x, 1 + 2*x}, z] + 
     2*G[{-1 - 2*x}, z]*Log[16] + 2*G[{1 - 2*x}, z]*Log[16] - 
     2*G[{-1 - 2*x}, z]*Log[256] + 2*G[{1 - 2*x}, z]*Log[256] - 
     3*G[{-1 + 2*x}, z]*Log[256] + G[{1 + 2*x}, z]*Log[256] + 
     G[{-1 - 2*x}, z]*Log[262144] - G[{1 - 2*x}, z]*Log[262144] + 
     G[{-1 + 2*x}, z]*Log[262144] - G[{1 + 2*x}, z]*Log[262144] - 
     4*G[{-1 - 2*x}, z]*Log[x^2] + 4*G[{1 - 2*x}, z]*Log[x^2] - 
     4*G[{-1 + 2*x}, z]*Log[x^2] + 4*G[{1 + 2*x}, z]*Log[x^2] - 
     8*G[{-1}, z]*Log[1 + x] + 8*G[{1}, z]*Log[1 + x] + 
     14*G[{-1 - 2*x}, z]*Log[1 + x] - 10*G[{1 - 2*x}, z]*Log[1 + x] + 
     10*G[{-1 + 2*x}, z]*Log[1 + x] - 14*G[{1 + 2*x}, z]*Log[1 + x] + 
     8*G[{-1}, z]*Log[(1 + x)^2] - 8*G[{1}, z]*Log[(1 + x)^2] - 
     3*G[{-1 - 2*x}, z]*Log[(1 + x)^2] + 5*G[{1 - 2*x}, z]*Log[(1 + x)^2] - 
     5*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 3*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 
     6*G[{-1 - 2*x}, z]*Log[x*(1 + 2*x)] - 6*G[{1 - 2*x}, z]*
      Log[x*(1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
     6*G[{1 + 2*x}, z]*Log[x*(1 + 2*x)] - 4*G[{-1}, z]*Log[x/2 + x^2] + 
     4*G[{1}, z]*Log[x/2 + x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-8*p2 - 8*p2^2 - 8*p2*x + 8*p2^2*x + 24*p2*x^2)*
    (-4*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, -1 - 2*x}, z] - 
       G[{-1, 1 + 2*x}, z] + G[{1, -1}, z] + G[{1, 1}, z] - 
       G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] + G[{-1 - 2*x, -1}, z] + 
       G[{-1 - 2*x, 1}, z] - 3*G[{-1 - 2*x, -1 - 2*x}, z] + 
       G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
       G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] + 
       G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] - 
       G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
       G[{-1}, z]*Log[4*(1 + x)^2] + G[{1}, z]*Log[4*(1 + x)^2] - 
       G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       2*G[{-1}, z]*Log[1 + 2*x] - 2*G[{1}, z]*Log[1 + 2*x] - 
       2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]) + 
     (8*(Pi^2 + 6*Log[x]*Log[1 + 2*x] + 3*Log[1 + 2*x]*Log[4 + 8*x] - 
        6*PolyLog[2, -1 - 2*x] + 6*PolyLog[2, -2*x]))/3))/
   (4096*p2*(1 + p2)*(-1 + x)*x) + 
  ((-4 + 6*x - 4*x^2)*(Pi^2/3 - 2*G[{-1, 1}, z] - 2*G[{1, -1}, z] + 
     2*G[{-1 - 2*x, -1}, z] + 2*G[{1 + 2*x, 1}, z] - 2*Log[2]^2 + 
     G[{-1}, z]*Log[4] + G[{1}, z]*Log[4] - G[{-1 - 2*x}, z]*Log[4] - 
     G[{1 + 2*x}, z]*Log[4] + Log[2]*Log[16] - Log[4]*Log[16] + 
     Log[2]*Log[256] - Log[4]*Log[1 - x] + Log[64]*Log[1 - x] + 
     Log[256]*Log[1 - x] - Log[4096]*Log[1 - x] - Log[16]*Log[x^(-1)] - 
     4*Log[1 - x]*Log[x^(-1)] + Log[4]*Log[x] - Log[64]*Log[x] - 
     Log[256]*Log[x] + Log[4096]*Log[x] + 4*Log[1 - x]*Log[x] + 
     G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 + 2*x}, z]*Log[x^2] + Log[2]*Log[x^2] + Log[8]*Log[x^2] - 
     Log[16]*Log[x^2] - 2*Log[x]*Log[x^2] + Log[x^2]^2 + 
     Log[16]*Log[(1 + 2*x)^(-1)] + 2*Log[x^2]*Log[(1 + 2*x)^(-1)] + 
     4*PolyLog[2, 1 - x] + 4*PolyLog[2, -1/(2*x)] - 
     4*PolyLog[2, (-1 + x)/x] + 8*PolyLog[2, x]))/(512*(1 + p2)*(-1 + x)) + 
  ((-15*p2^2 - 4*p2^3 - 108*p2*x - 21*p2^2*x - 208*x^2 + 96*p2*x^2 + 
     26*p2^2*x^2 + 512*x^3 + 36*p2*x^3 - 528*x^4 - 24*p2*x^4 + 352*x^5 - 
     128*x^6)*(2*G[{-1, -1}, z] + 2*G[{1, 1}, z] - 2*G[{1 - 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] - G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] + 
     G[{1 - 2*x}, z]*Log[4] + G[{-1 + 2*x}, z]*Log[4] - 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     Log[x]^2 + Log[1 - x]*(Log[4 - 4*x] + 2*Log[x]) + 
     2*Log[2 + (-1 + x)^(-1)]*Log[2*x] + 2*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
     2*PolyLog[2, (2 - 2*x)^(-1)] + 2*PolyLog[2, x/(1 - x)] + 
     (2*(Pi^2 + 3*Log[1 - x]^2 - 6*ArcTanh[1 - 2*x]*Log[-1 + (3 - 2*x)*x] - 
        3*PolyLog[2, -1 + x^(-1)] + 6*PolyLog[2, 1 - 2*x] + 6*PolyLog[2, x] - 
        6*PolyLog[2, -1 + 2*x]))/3))/(1024*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)^2) + 
  ((7*p2 + 5*p2^2 + 28*x + 27*p2*x - 24*x^2 - 24*p2*x^2 + 28*x^3 - 32*x^4)*
    (5*Pi^2 - 12*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] - 
     12*G[{1, 1}, z] + 6*G[{1 - 2*x, -1}, z] - 12*G[{1 - 2*x, 1}, z] - 
     12*G[{-1 + 2*x, -1}, z] + 6*G[{-1 + 2*x, 1}, z] + 6*G[{-1}, z]*Log[2] + 
     6*G[{1}, z]*Log[2] + 6*G[{1 - 2*x}, z]*Log[2] + 
     6*G[{-1 + 2*x}, z]*Log[2] + 6*Log[2]^2 - 3*G[{-1}, z]*Log[(1 - x)^2] - 
     3*G[{1}, z]*Log[(1 - x)^2] - 3*G[{1 - 2*x}, z]*Log[(1 - x)^2] - 
     3*G[{-1 + 2*x}, z]*Log[(1 - x)^2] + 3*Log[2 - 2*x]*Log[4/(-1 + x)^8] + 
     12*Log[1 - x]*Log[x/32] - 6*Log[128]*Log[2*x] + 
     12*Log[1 - 2*x]*Log[2*x] + 3*Log[64]*Log[-4*(-1 + x)*x] + 
     6*G[{-1}, z]*Log[x^2] + 6*G[{1}, z]*Log[x^2] + 
     6*G[{1 - 2*x}, z]*Log[x^2] + 6*G[{-1 + 2*x}, z]*Log[x^2] - 
     12*G[{-1}, z]*Log[4*x^2] - 12*G[{1}, z]*Log[4*x^2] + 
     6*Log[x]*Log[4096*x^2] + 36*Log[x/(1 - x)]*Log[-1 + 2*x] + 
     12*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] - 
     24*PolyLog[2, 1 + 1/(2*(-1 + x))] - 24*PolyLog[2, -1 + x^(-1)] + 
     36*PolyLog[2, 1 - 2*x] - 12*PolyLog[2, (2 - 2*x)^(-1)] - 
     24*PolyLog[2, 1/(2*x)] + 36*PolyLog[2, x] + 12*PolyLog[2, x/(1 - x)] - 
     36*PolyLog[2, -1 + 2*x]))/(3072*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)) + 
  ((15*p2^2 + 4*p2^3 + 108*p2*x + 21*p2^2*x + 208*x^2 - 96*p2*x^2 - 
     26*p2^2*x^2 - 512*x^3 - 36*p2*x^3 + 528*x^4 + 24*p2*x^4 - 352*x^5 + 
     128*x^6)*((4*Pi^2)/3 + 2*G[{-1, -1}, z] + 2*G[{1, 1}, z] - 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1}, z]*Log[2] - 
     2*G[{1}, z]*Log[2] + 2*G[{1 - 2*x}, z]*Log[2] + 
     2*G[{-1 + 2*x}, z]*Log[2] - Log[4]*Log[1 - 2*x] + 
     G[{-1}, z]*Log[(1 - x)^2] + G[{1}, z]*Log[(1 - x)^2] - 
     G[{1 - 2*x}, z]*Log[(1 - x)^2] - G[{-1 + 2*x}, z]*Log[(1 - x)^2] + 
     Log[1 - x]*Log[-16*(-1 + x)] - G[{-1}, z]*Log[16*(-1 + x)^2] - 
     G[{1}, z]*Log[16*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[16*(-1 + x)^2] - 3*G[{-1}, z]*Log[x^2] - 
     3*G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] + 
     3*G[{-1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[4*x^2] + 
     2*G[{1}, z]*Log[4*x^2] - 2*G[{1 - 2*x}, z]*Log[4*x^2] - 
     2*G[{-1 + 2*x}, z]*Log[4*x^2] + 2*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] - 
     Log[x]*(Log[16] + Log[x] + 2*Log[1 - 3*x + 2*x^2]) + 
     2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 2*PolyLog[2, -1 + x^(-1)] - 
     4*PolyLog[2, 1 - 2*x] + 2*PolyLog[2, (2 - 2*x)^(-1)] - 
     4*PolyLog[2, 1/(2*x)] - 4*PolyLog[2, x] - 2*PolyLog[2, x/(1 - x)] + 
     4*PolyLog[2, -1 + 2*x]))/(1024*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)^2) + 
  (-((2*p2^2 + p2*(5 + x - 2*x^2) - 8*(-1 + x)*(1 + x^2))*
       (6*(G[{-1, -1, -1}, z] - G[{-1, -1, 1}, z] - 2*G[{-1, 0, -1}, z] + 
          2*G[{-1, 0, 1}, z] + G[{-1, 1, -1}, z] - G[{-1, 1, 1}, z] + 
          2*G[{-1, 1 - 2*x, -1}, z] - 2*G[{-1, -1 + 2*x, 1}, z] - 
          2*G[{0, -1, -1}, z] + 2*G[{0, -1, 1}, z] + 4*G[{0, 0, -1}, z] - 
          4*G[{0, 0, 1}, z] - 2*G[{0, 1, -1}, z] + 2*G[{0, 1, 1}, z] - 
          4*G[{0, 1 - 2*x, -1}, z] + 4*G[{0, -1 + 2*x, 1}, z] + 
          G[{1, -1, -1}, z] - G[{1, -1, 1}, z] - 2*G[{1, 0, -1}, z] + 
          2*G[{1, 0, 1}, z] + G[{1, 1, -1}, z] - G[{1, 1, 1}, z] + 
          2*(G[{1, 1 - 2*x, -1}, z] - G[{1, -1 + 2*x, 1}, z] + 
            G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, 0, -1}, z] + 
            G[{1 - 2*x, 0, 1}, z] + G[{1 - 2*x, 1, -1}, z] + 
            G[{1 - 2*x, 1 - 2*x, -1}, z] - G[{1 - 2*x, -1 + 2*x, 1}, z] - 
            G[{-1 + 2*x, -1, 1}, z] - G[{-1 + 2*x, 0, -1}, z] + 
            G[{-1 + 2*x, 0, 1}, z] - G[{-1 + 2*x, 1, 1}, z] + 
            G[{-1 + 2*x, 1 - 2*x, -1}, z] - G[{-1 + 2*x, -1 + 2*x, 1}, z]) + 
          (2*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - G[{-1, 1 - 2*x}, z] + 
            G[{-1, -1 + 2*x}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
            2*G[{0, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x}, z] + 2*G[{1, -1}, z] - 
            2*G[{1, 1}, z] - G[{1, 1 - 2*x}, z] + G[{1, -1 + 2*x}, z] + 
            3*G[{1 - 2*x, -1}, z] - G[{1 - 2*x, 1}, z] - 
            G[{1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, -1 + 2*x}, z] + 
            G[{-1 + 2*x, -1}, z] - 3*G[{-1 + 2*x, 1}, z] - 
            G[{-1 + 2*x, 1 - 2*x}, z] + G[{-1 + 2*x, -1 + 2*x}, z])*
           Log[4*(-1 + x)^2]) - 9*(G[{1 - 2*x}, z] - G[{-1 + 2*x}, z])*
         (4*Log[2]^2 + Log[(-1 + x)^2]*Log[16*(-1 + x)^2]) + 
        G[{-1}, z]*(Pi^2 + 48*Log[2]^2 + 12*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2]) - G[{1}, z]*(Pi^2 + 48*Log[2]^2 + 
          12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])))/(3072*(1 + p2)^(3/2)*
      (-1 + x)^2) - ((2*p2^2*x + p2*(-2 + 5*x + 23*x^2 - 24*x^3) + 
       4*x*(3 - 7*x + 13*x^2 - 9*x^3))*
      (-2*G[{1 - 2*x}, z]*G[{-1, -1}, -1 + 2*x] + 2*G[{-1 + 2*x}, z]*
        G[{-1, -1}, -1 + 2*x] + G[{1 - 2*x}, z]*G[{-1, 1}, -1 + 2*x] - 
       G[{-1 + 2*x}, z]*G[{-1, 1}, -1 + 2*x] + 2*G[{1 - 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] - 2*G[{-1 + 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] + 3*G[{1 - 2*x}, z]*
        G[{0, -1}, -1 + 2*x] - 3*G[{-1 + 2*x}, z]*G[{0, -1}, -1 + 2*x] - 
       3*G[{1 - 2*x}, z]*G[{0, 1}, -1 + 2*x] + 3*G[{-1 + 2*x}, z]*
        G[{0, 1}, -1 + 2*x] - 2*G[{1 - 2*x}, z]*G[{1, -1}, -1 + 2*x] + 
       2*G[{-1 + 2*x}, z]*G[{1, -1}, -1 + 2*x] + 4*G[{1 - 2*x}, z]*
        G[{1, 1}, -1 + 2*x] - 4*G[{-1 + 2*x}, z]*G[{1, 1}, -1 + 2*x] - 
       4*G[{1 - 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] + 
       4*G[{-1 + 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] - 
       2*G[{1 - 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       2*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       G[{1 - 2*x}, z]*G[{1 - 2*x, 1}, -1 + 2*x] - G[{-1 + 2*x}, z]*
        G[{1 - 2*x, 1}, -1 + 2*x] - 4*G[{-1, -1, -1}, z] + 
       2*G[{-1, -1, 1}, z] + 3*G[{-1, 0, -1}, z] - 3*G[{-1, 0, 1}, z] - 
       G[{-1, 1, -1}, z] + 2*G[{-1, 1, 1}, z] - 4*G[{-1, 1 - 2*x, -1}, z] + 
       2*G[{-1, 1 - 2*x, 1}, z] - G[{-1, -1 + 2*x, -1}, z] + 
       2*G[{-1, -1 + 2*x, 1}, z] + 4*G[{0, -1, -1}, z] - 2*G[{0, -1, 1}, z] - 
       4*G[{0, 0, -1}, z] + 4*G[{0, 0, 1}, z] + 2*G[{0, 1, -1}, z] - 
       4*G[{0, 1, 1}, z] + 4*G[{0, 1 - 2*x, -1}, z] - 
       2*G[{0, 1 - 2*x, 1}, z] + 2*G[{0, -1 + 2*x, -1}, z] - 
       4*G[{0, -1 + 2*x, 1}, z] - 2*G[{1, -1, -1}, z] + G[{1, -1, 1}, z] + 
       3*G[{1, 0, -1}, z] - 3*G[{1, 0, 1}, z] - 2*G[{1, 1, -1}, z] + 
       4*G[{1, 1, 1}, z] - 2*G[{1, 1 - 2*x, -1}, z] + G[{1, 1 - 2*x, 1}, z] - 
       2*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1, -1}, z] + 2*G[{1 - 2*x, -1, 1}, z] + 
       3*G[{1 - 2*x, 0, -1}, z] - 3*G[{1 - 2*x, 0, 1}, z] - 
       G[{1 - 2*x, 1, -1}, z] + 2*G[{1 - 2*x, 1, 1}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       G[{1 - 2*x, -1 + 2*x, -1}, z] + 2*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       2*G[{-1 + 2*x, -1, -1}, z] + G[{-1 + 2*x, -1, 1}, z] + 
       3*G[{-1 + 2*x, 0, -1}, z] - 3*G[{-1 + 2*x, 0, 1}, z] - 
       2*G[{-1 + 2*x, 1, -1}, z] + 4*G[{-1 + 2*x, 1, 1}, z] - 
       2*G[{-1 + 2*x, 1 - 2*x, -1}, z] + G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       2*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[2] - 
       (G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[2])/2 + G[{1 - 2*x}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[2] - G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2] + 
       (G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2])/2 - G[{1 - 2*x}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[2] - G[{-1, 1}, z]*Log[2] - 
       G[{-1, -1 + 2*x}, z]*Log[2] + G[{1, -1}, z]*Log[2] + 
       G[{1, 1 - 2*x}, z]*Log[2] - G[{1 - 2*x, 1}, z]*Log[2] - 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[2] + G[{-1 + 2*x, -1}, z]*Log[2] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] + G[{-1, -1}, z]*Log[4] + 
       G[{-1, 1 - 2*x}, z]*Log[4] - G[{0, -1}, z]*Log[4] + 
       G[{0, 1}, z]*Log[4] - G[{0, 1 - 2*x}, z]*Log[4] + 
       G[{0, -1 + 2*x}, z]*Log[4] - G[{1, 1}, z]*Log[4] - 
       G[{1, -1 + 2*x}, z]*Log[4] + G[{1 - 2*x, -1}, z]*Log[4] + 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[4] - G[{-1 + 2*x, 1}, z]*Log[4] - 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - (G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*
         Log[64])/4 + (G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[64])/4 + 
       G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1, -1}, z]*Log[(-1 + x)^2] - G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       2*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{0, -1}, z]*Log[(-1 + x)^2] + 
       2*G[{0, 1}, z]*Log[(-1 + x)^2] - 2*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       G[{1, -1}, z]*Log[(-1 + x)^2] - 2*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 2*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       2*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{0, -1}, z]*Log[4*(-1 + x)^2] - 
       4*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 4*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - (G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2])/2 + 
       G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2] - 
       (G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2])/2 + 
       (G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2])/2 - 
       G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2] + 
       (G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2])/2 - 
       G[{-1, -1}, z]*Log[x^2] + (G[{-1, 1}, z]*Log[x^2])/2 - 
       G[{-1, 1 - 2*x}, z]*Log[x^2] + (G[{-1, -1 + 2*x}, z]*Log[x^2])/2 + 
       G[{0, -1}, z]*Log[x^2] - G[{0, 1}, z]*Log[x^2] + 
       G[{0, 1 - 2*x}, z]*Log[x^2] - G[{0, -1 + 2*x}, z]*Log[x^2] - 
       (G[{1, -1}, z]*Log[x^2])/2 + G[{1, 1}, z]*Log[x^2] - 
       (G[{1, 1 - 2*x}, z]*Log[x^2])/2 + G[{1, -1 + 2*x}, z]*Log[x^2] - 
       G[{1 - 2*x, -1}, z]*Log[x^2] + (G[{1 - 2*x, 1}, z]*Log[x^2])/2 - 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[x^2])/2 - (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 + 
       G[{-1 + 2*x, 1}, z]*Log[x^2] - (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/
        2 + G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 
       G[{-1}, z]*((-5*Pi^2)/6 - 2*G[{-1, -1}, -1 + 2*x] + 
         G[{-1, 1}, -1 + 2*x] + 2*G[{-1, -1 + 2*x}, -1 + 2*x] + 
         3*G[{0, -1}, -1 + 2*x] - 3*G[{0, 1}, -1 + 2*x] - 
         2*G[{1, -1}, -1 + 2*x] + 4*G[{1, 1}, -1 + 2*x] - 
         4*G[{1, -1 + 2*x}, -1 + 2*x] - 2*G[{1 - 2*x, -1}, -1 + 2*x] + 
         G[{1 - 2*x, 1}, -1 + 2*x] + G[{-1}, -1 + 2*x]*Log[2] - 
         (G[{1}, -1 + 2*x]*Log[2])/2 + G[{1 - 2*x}, -1 + 2*x]*Log[2] - 
         2*Log[4]^2 - (G[{1}, -1 + 2*x]*Log[64])/4 + G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] - 2*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] + 
         G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] - 2*G[{-1}, -1 + 2*x]*
          Log[4*(-1 + x)^2] + 4*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
         2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - (G[{-1}, -1 + 2*x]*Log[x^2])/
          2 + G[{1}, -1 + 2*x]*Log[x^2] - (G[{1 - 2*x}, -1 + 2*x]*Log[x^2])/
          2) + G[{1}, z]*((5*Pi^2)/6 + 2*G[{-1, -1}, -1 + 2*x] - 
         G[{-1, 1}, -1 + 2*x] - 2*G[{-1, -1 + 2*x}, -1 + 2*x] - 
         3*G[{0, -1}, -1 + 2*x] + 3*G[{0, 1}, -1 + 2*x] + 
         2*G[{1, -1}, -1 + 2*x] - 4*G[{1, 1}, -1 + 2*x] + 
         4*G[{1, -1 + 2*x}, -1 + 2*x] + 2*G[{1 - 2*x, -1}, -1 + 2*x] - 
         G[{1 - 2*x, 1}, -1 + 2*x] - G[{-1}, -1 + 2*x]*Log[2] - 
         G[{1 - 2*x}, -1 + 2*x]*Log[2] + G[{1}, -1 + 2*x]*Log[4] + 
         2*Log[4]^2 - G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] + 
         2*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - G[{1 - 2*x}, -1 + 2*x]*
          Log[(-1 + x)^2] + 2*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
         4*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 2*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + (G[{-1}, -1 + 2*x]*Log[x^2])/2 - 
         G[{1}, -1 + 2*x]*Log[x^2] + (G[{1 - 2*x}, -1 + 2*x]*Log[x^2])/2)))/
     (256*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
    ((2*p2^2*x + 8*x*(1 + x - 7*x^2 + 5*x^3) + 
       p2*(2 + 3*x - 29*x^2 + 28*x^3))*
      (-2*G[{1 - 2*x}, z]*G[{-1, -1}, -1 + 2*x] + 2*G[{-1 + 2*x}, z]*
        G[{-1, -1}, -1 + 2*x] + 2*G[{1 - 2*x}, z]*G[{-1, 1}, -1 + 2*x] - 
       2*G[{-1 + 2*x}, z]*G[{-1, 1}, -1 + 2*x] + 6*G[{1 - 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] - 6*G[{-1 + 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] + 4*G[{1 - 2*x}, z]*
        G[{0, -1}, -1 + 2*x] - 4*G[{-1 + 2*x}, z]*G[{0, -1}, -1 + 2*x] - 
       4*G[{1 - 2*x}, z]*G[{0, 1}, -1 + 2*x] + 4*G[{-1 + 2*x}, z]*
        G[{0, 1}, -1 + 2*x] - 2*G[{1 - 2*x}, z]*G[{1, -1}, -1 + 2*x] + 
       2*G[{-1 + 2*x}, z]*G[{1, -1}, -1 + 2*x] + 2*G[{1 - 2*x}, z]*
        G[{1, 1}, -1 + 2*x] - 2*G[{-1 + 2*x}, z]*G[{1, 1}, -1 + 2*x] - 
       6*G[{1 - 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] + 
       6*G[{-1 + 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] - 
       2*G[{1 - 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       2*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       2*G[{1 - 2*x}, z]*G[{1 - 2*x, 1}, -1 + 2*x] - 2*G[{-1 + 2*x}, z]*
        G[{1 - 2*x, 1}, -1 + 2*x] - G[{-1, -1, -1}, z] + G[{-1, -1, 1}, z] + 
       2*G[{-1, 0, -1}, z] - 2*G[{-1, 0, 1}, z] - G[{-1, 1, -1}, z] + 
       G[{-1, 1, 1}, z] - 2*G[{-1, 1 - 2*x, -1}, z] + 
       2*G[{-1, 1 - 2*x, 1}, z] - 2*G[{-1, -1 + 2*x, -1}, z] + 
       2*G[{-1, -1 + 2*x, 1}, z] + 2*G[{0, -1, -1}, z] - 2*G[{0, -1, 1}, z] - 
       4*G[{0, 0, -1}, z] + 4*G[{0, 0, 1}, z] + 2*G[{0, 1, -1}, z] - 
       2*G[{0, 1, 1}, z] + 4*G[{0, 1 - 2*x, -1}, z] - 
       4*G[{0, 1 - 2*x, 1}, z] + 4*G[{0, -1 + 2*x, -1}, z] - 
       4*G[{0, -1 + 2*x, 1}, z] - G[{1, -1, -1}, z] + G[{1, -1, 1}, z] + 
       2*G[{1, 0, -1}, z] - 2*G[{1, 0, 1}, z] - G[{1, 1, -1}, z] + 
       G[{1, 1, 1}, z] - 2*G[{1, 1 - 2*x, -1}, z] + 2*G[{1, 1 - 2*x, 1}, z] - 
       2*G[{1, -1 + 2*x, -1}, z] + 2*G[{1, -1 + 2*x, 1}, z] - 
       2*G[{1 - 2*x, -1, -1}, z] + 2*G[{1 - 2*x, -1, 1}, z] + 
       4*G[{1 - 2*x, 0, -1}, z] - 4*G[{1 - 2*x, 0, 1}, z] - 
       2*G[{1 - 2*x, 1, -1}, z] + 2*G[{1 - 2*x, 1, 1}, z] - 
       6*G[{1 - 2*x, 1 - 2*x, -1}, z] + 6*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       2*G[{1 - 2*x, -1 + 2*x, -1}, z] + 2*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       2*G[{-1 + 2*x, -1, -1}, z] + 2*G[{-1 + 2*x, -1, 1}, z] + 
       4*G[{-1 + 2*x, 0, -1}, z] - 4*G[{-1 + 2*x, 0, 1}, z] - 
       2*G[{-1 + 2*x, 1, -1}, z] + 2*G[{-1 + 2*x, 1, 1}, z] - 
       2*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 2*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       6*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 6*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       G[{-1, -1}, z]*Log[16] + G[{-1, 1}, z]*Log[16] - 
       G[{1, -1}, z]*Log[16] + G[{1, 1}, z]*Log[16] - 
       G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[256] + G[{1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[256] + G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[256] - G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[256] + 
       G[{0, -1}, z]*Log[256] - G[{0, 1}, z]*Log[256] - 
       G[{1 - 2*x, -1}, z]*Log[256] + G[{1 - 2*x, 1}, z]*Log[256] - 
       G[{-1 + 2*x, -1}, z]*Log[256] + G[{-1 + 2*x, 1}, z]*Log[256] - 
       G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       3*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       3*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1, -1}, z]*Log[(-1 + x)^2] + G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{0, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{0, 1}, z]*Log[(-1 + x)^2] - 2*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{1, -1}, z]*Log[(-1 + x)^2] + G[{1, 1}, z]*Log[(-1 + x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 3*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 3*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       3*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2] + 
       G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[x^2] + 3*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[x^2] - G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2] + 
       G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x^2] - 
       G[{-1, -1}, z]*Log[x^2] + G[{-1, 1}, z]*Log[x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[x^2] + G[{-1, -1 + 2*x}, z]*Log[x^2] + 
       2*G[{0, -1}, z]*Log[x^2] - 2*G[{0, 1}, z]*Log[x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[x^2] - 2*G[{0, -1 + 2*x}, z]*Log[x^2] - 
       G[{1, -1}, z]*Log[x^2] + G[{1, 1}, z]*Log[x^2] - 
       G[{1, 1 - 2*x}, z]*Log[x^2] + G[{1, -1 + 2*x}, z]*Log[x^2] - 
       G[{1 - 2*x, -1}, z]*Log[x^2] + 3*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - 3*G[{-1 + 2*x, -1}, z]*Log[x^2] + G[{-1 + 2*x, 1}, z]*
        Log[x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 
       G[{1}, z]*((5*Pi^2)/6 + 2*Log[4]^2 + Log[16]*Log[(-1 + x)^2] + 
         Log[(-1 + x)^2]^2 + Log[16]*Log[x^2] + Log[x^2]^2) - 
       (G[{-1}, z]*(5*Pi^2 + 12*Log[4]^2 + 6*Log[16]*Log[(-1 + x)^2] + 
          6*Log[(-1 + x)^2]^2 + 6*Log[16]*Log[x^2] + 6*Log[x^2]^2))/6))/
     (512*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
    ((p2^2 + p2*(8 + 8*x - 4*x^2) + 8*(1 + x^2))*
      (-2*G[{-1, 1 - 2*x, -1}, z] - 2*G[{-1, 1 - 2*x, 1}, z] + 
       2*G[{-1, -1 + 2*x, -1}, z] + 2*G[{-1, -1 + 2*x, 1}, z] + 
       2*G[{1, 1 - 2*x, -1}, z] + 2*G[{1, 1 - 2*x, 1}, z] - 
       2*G[{1, -1 + 2*x, -1}, z] - 2*G[{1, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1, -1}, z] + 4*G[{1 - 2*x, 1, 1}, z] + 
       4*G[{-1 + 2*x, -1, -1}, z] - 4*G[{-1 + 2*x, 1, 1}, z] - 
       2*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{1, -1}, z]*
        Log[4*(-1 + x)^2] - 2*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{-1, -1}, z]*Log[4*x^2] - 2*G[{-1, 1}, z]*Log[4*x^2] + 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] - G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       2*G[{1, -1}, z]*Log[4*x^2] + 2*G[{1, 1}, z]*Log[4*x^2] - 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] - G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       G[{-1 + 2*x, -1}, z]*Log[4*x^2] + G[{-1 + 2*x, 1}, z]*Log[4*x^2]))/
     (512*(1 + p2)^2*(-1 + x)) + ((1 - 5*x + 5*x^2 + p2*(-1 + 2*x))*
      ((Pi^2*G[{-1}, z])/6 - (Pi^2*G[{1}, z])/6 + 7*G[{-1, -1, -1}, z] - 
       G[{-1, -1, 1}, z] - 4*G[{-1, 0, -1}, z] + 4*G[{-1, 0, 1}, z] + 
       3*G[{-1, 1, -1}, z] - 5*G[{-1, 1, 1}, z] + 2*G[{-1, 1 - 2*x, -1}, z] - 
       2*G[{-1, 1 - 2*x, 1}, z] + 2*G[{-1, -1 + 2*x, -1}, z] - 
       2*G[{-1, -1 + 2*x, 1}, z] - 6*G[{0, -1, -1}, z] + 2*G[{0, -1, 1}, z] + 
       4*G[{0, 0, -1}, z] - 4*G[{0, 0, 1}, z] - 2*G[{0, 1, -1}, z] + 
       6*G[{0, 1, 1}, z] - 2*G[{0, 1 - 2*x, -1}, z] + 
       2*G[{0, 1 - 2*x, 1}, z] - 2*G[{0, -1 + 2*x, -1}, z] + 
       2*G[{0, -1 + 2*x, 1}, z] + 5*G[{1, -1, -1}, z] - 3*G[{1, -1, 1}, z] - 
       4*G[{1, 0, -1}, z] + 4*G[{1, 0, 1}, z] + G[{1, 1, -1}, z] - 
       7*G[{1, 1, 1}, z] + 2*G[{1, 1 - 2*x, -1}, z] - 
       2*G[{1, 1 - 2*x, 1}, z] + 2*G[{1, -1 + 2*x, -1}, z] - 
       2*G[{1, -1 + 2*x, 1}, z] + 3*G[{1 - 2*x, -1, -1}, z] - 
       G[{1 - 2*x, -1, 1}, z] - 2*G[{1 - 2*x, 0, -1}, z] + 
       2*G[{1 - 2*x, 0, 1}, z] + G[{1 - 2*x, 1, -1}, z] - 
       3*G[{1 - 2*x, 1, 1}, z] + G[{1 - 2*x, 1 - 2*x, -1}, z] - 
       G[{1 - 2*x, 1 - 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       G[{1 - 2*x, -1 + 2*x, 1}, z] + 3*G[{-1 + 2*x, -1, -1}, z] - 
       G[{-1 + 2*x, -1, 1}, z] - 2*G[{-1 + 2*x, 0, -1}, z] + 
       2*G[{-1 + 2*x, 0, 1}, z] + G[{-1 + 2*x, 1, -1}, z] - 
       3*G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, z] - 
       G[{-1 + 2*x, -1 + 2*x, 1}, z] + (G[{-1}, z]*Log[4]^2)/2 - 
       (G[{1}, z]*Log[4]^2)/2 + (3*G[{-1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (G[{-1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{0, -1}, z]*Log[4*(-1 + x)^2] + G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + (G[{1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (3*G[{1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 + 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 + 
       (3*G[{-1, -1}, z]*Log[4*x^2])/2 - (G[{-1, 1}, z]*Log[4*x^2])/2 + 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] - G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{0, -1}, z]*Log[4*x^2] + G[{0, 1}, z]*Log[4*x^2] - 
       G[{0, 1 - 2*x}, z]*Log[4*x^2] + G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       (G[{1, -1}, z]*Log[4*x^2])/2 - (3*G[{1, 1}, z]*Log[4*x^2])/2 + 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] - G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2])/
        2 - (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 - 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[4*x^2])/2 - (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 + 
       (G[{-1}, z]*Log[x^2]*Log[16*x^2])/4 - (G[{1}, z]*Log[x^2]*Log[16*x^2])/
        4 + (G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2])/4 - 
       (G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2])/4))/
     (32*(1 + p2)^(3/2)*(-1 + x)) - 
    ((-1 + x)*(3*p2 + 4*x)*(6*(G[{-1, -1, -1}, z] - G[{-1, -1, 1}, z] - 
         2*G[{-1, 0, -1}, z] + 2*G[{-1, 0, 1}, z] + G[{-1, 1, -1}, z] - 
         G[{-1, 1, 1}, z] - 2*G[{-1, 1 - 2*x, 1}, z] + 
         2*G[{-1, -1 + 2*x, -1}, z] - 2*G[{0, -1, -1}, z] + 
         2*G[{0, -1, 1}, z] + 4*G[{0, 0, -1}, z] - 4*G[{0, 0, 1}, z] - 
         2*G[{0, 1, -1}, z] + 2*G[{0, 1, 1}, z] + 4*G[{0, 1 - 2*x, 1}, z] - 
         4*G[{0, -1 + 2*x, -1}, z] + G[{1, -1, -1}, z] - G[{1, -1, 1}, z] - 
         2*G[{1, 0, -1}, z] + 2*G[{1, 0, 1}, z] + G[{1, 1, -1}, z] - 
         G[{1, 1, 1}, z] - 2*G[{1, 1 - 2*x, 1}, z] + 
         2*(G[{1, -1 + 2*x, -1}, z] - G[{1 - 2*x, -1, 1}, z] - 
           G[{1 - 2*x, 0, -1}, z] + G[{1 - 2*x, 0, 1}, z] - 
           G[{1 - 2*x, 1, 1}, z] - G[{1 - 2*x, 1 - 2*x, 1}, z] + 
           G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{-1 + 2*x, -1, -1}, z] - 
           G[{-1 + 2*x, 0, -1}, z] + G[{-1 + 2*x, 0, 1}, z] + 
           G[{-1 + 2*x, 1, -1}, z] - G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
           G[{-1 + 2*x, -1 + 2*x, -1}, z]) + (2*G[{-1, -1}, z] - 
           2*G[{-1, 1}, z] + G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 
           4*G[{0, -1}, z] + 4*G[{0, 1}, z] - 2*G[{0, 1 - 2*x}, z] + 
           2*G[{0, -1 + 2*x}, z] + 2*G[{1, -1}, z] - 2*G[{1, 1}, z] + 
           G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] - 
           3*G[{1 - 2*x, 1}, z] + G[{1 - 2*x, 1 - 2*x}, z] - 
           G[{1 - 2*x, -1 + 2*x}, z] + 3*G[{-1 + 2*x, -1}, z] - 
           G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
           G[{-1 + 2*x, -1 + 2*x}, z])*Log[4*x^2]) + 
       18*(G[{1 - 2*x}, z] - G[{-1 + 2*x}, z])*(2*Log[2]^2 + 
         Log[x]*Log[16*x^2]) + G[{-1}, z]*(Pi^2 + 48*Log[2]^2 + 
         24*Log[x]*Log[16*x^2]) - G[{1}, z]*(Pi^2 + 48*Log[2]^2 + 
         24*Log[x]*Log[16*x^2])))/(1536*(1 + p2)^(3/2)*x) + 
    ((-4*(-1 + x)*x^2 + p2*(-2 + 6*x - 4*x^2 + x^3))*
      (2*G[{-1}, z]*(Pi^2 + 24*Log[2]^2 + 24*Log[x]^2 + 
         24*Log[2]*Log[2*x^2] + 12*Log[x]*Log[16*x^2]) - 
       2*G[{1}, z]*(Pi^2 + 24*Log[2]^2 + 24*Log[x]^2 + 24*Log[2]*Log[2*x^2] + 
         12*Log[x]*Log[16*x^2]) + 3*(4*G[{-1, -1, -1}, z] - 
         4*G[{-1, -1, 1}, z] - 8*G[{-1, 0, -1}, z] + 8*G[{-1, 0, 1}, z] + 
         4*G[{-1, 1, -1}, z] - 4*G[{-1, 1, 1}, z] - 
         8*G[{-1, 1 - 2*x, 1}, z] + 8*G[{-1, -1 + 2*x, -1}, z] - 
         8*G[{0, -1, -1}, z] + 8*G[{0, -1, 1}, z] + 16*G[{0, 0, -1}, z] - 
         16*G[{0, 0, 1}, z] - 8*G[{0, 1, -1}, z] + 8*G[{0, 1, 1}, z] + 
         16*G[{0, 1 - 2*x, 1}, z] - 16*G[{0, -1 + 2*x, -1}, z] + 
         4*G[{1, -1, -1}, z] - 4*G[{1, -1, 1}, z] - 8*G[{1, 0, -1}, z] + 
         8*G[{1, 0, 1}, z] + 4*G[{1, 1, -1}, z] - 4*G[{1, 1, 1}, z] - 
         8*G[{1, 1 - 2*x, 1}, z] + 8*G[{1, -1 + 2*x, -1}, z] - 
         8*G[{1 - 2*x, -1, 1}, z] - 8*G[{1 - 2*x, 0, -1}, z] + 
         8*G[{1 - 2*x, 0, 1}, z] - 8*G[{1 - 2*x, 1, 1}, z] - 
         8*G[{1 - 2*x, 1 - 2*x, 1}, z] + 8*G[{1 - 2*x, -1 + 2*x, -1}, z] + 
         8*G[{-1 + 2*x, -1, -1}, z] - 8*G[{-1 + 2*x, 0, -1}, z] + 
         8*G[{-1 + 2*x, 0, 1}, z] + 8*G[{-1 + 2*x, 1, -1}, z] - 
         8*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 8*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
         16*G[{1 - 2*x}, z]*Log[2]^2 - 16*G[{-1 + 2*x}, z]*Log[2]^2 - 
         2*G[{1 - 2*x}, z]*Log[4]^2 + 2*G[{-1 + 2*x}, z]*Log[4]^2 + 
         4*G[{-1, -1}, z]*Log[16] - 4*G[{-1, 1}, z]*Log[16] - 
         8*G[{0, -1}, z]*Log[16] - 4*G[{0, 1 - 2*x}, z]*Log[16] + 
         4*G[{0, -1 + 2*x}, z]*Log[16] + 4*G[{1, -1}, z]*Log[16] - 
         4*G[{1, 1}, z]*Log[16] + 4*G[{1 - 2*x, -1}, z]*Log[16] - 
         4*G[{1 - 2*x, 1}, z]*Log[16] + 4*G[{-1 + 2*x, -1}, z]*Log[16] - 
         4*G[{-1 + 2*x, 1}, z]*Log[16] + G[{-1, 1 - 2*x}, z]*Log[256] - 
         G[{-1, -1 + 2*x}, z]*Log[256] + 4*G[{0, 1}, z]*Log[256] + 
         G[{1, 1 - 2*x}, z]*Log[256] - G[{1, -1 + 2*x}, z]*Log[256] + 
         G[{1 - 2*x, 1 - 2*x}, z]*Log[256] - G[{1 - 2*x, -1 + 2*x}, z]*
          Log[256] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 
         G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] + 16*G[{-1, -1}, z]*Log[x] - 
         16*G[{-1, 1}, z]*Log[x] + 8*G[{-1, 1 - 2*x}, z]*Log[x] - 
         8*G[{-1, -1 + 2*x}, z]*Log[x] - 32*G[{0, -1}, z]*Log[x] + 
         32*G[{0, 1}, z]*Log[x] - 16*G[{0, 1 - 2*x}, z]*Log[x] + 
         16*G[{0, -1 + 2*x}, z]*Log[x] + 16*G[{1, -1}, z]*Log[x] - 
         16*G[{1, 1}, z]*Log[x] + 8*G[{1, 1 - 2*x}, z]*Log[x] - 
         8*G[{1, -1 + 2*x}, z]*Log[x] + 16*G[{1 - 2*x, -1}, z]*Log[x] - 
         16*G[{1 - 2*x, 1}, z]*Log[x] + 8*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] - 
         8*G[{1 - 2*x, -1 + 2*x}, z]*Log[x] + 16*G[{-1 + 2*x, -1}, z]*
          Log[x] - 16*G[{-1 + 2*x, 1}, z]*Log[x] + 
         8*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x] - 8*G[{-1 + 2*x, -1 + 2*x}, z]*
          Log[x] + 16*G[{1 - 2*x}, z]*Log[x]^2 - 16*G[{-1 + 2*x}, z]*
          Log[x]^2 + 16*G[{1 - 2*x}, z]*Log[2]*Log[2*x^2] - 
         16*G[{-1 + 2*x}, z]*Log[2]*Log[2*x^2] - 4*G[{1 - 2*x, -1}, z]*
          Log[4*x^2] - 4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
         4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, 1}, z]*
          Log[4*x^2] + 4*G[{1 - 2*x}, z]*Log[x]*Log[16*x^2] - 
         4*G[{-1 + 2*x}, z]*Log[x]*Log[16*x^2])))/(1536*(1 + p2)^(3/2)*
      (-1 + x)^2*x) + ((4*(-1 + x)*x^2 + p2*(2 - x + x^2))*
      (-6*(2*G[{-1, -1, 1}, z] + 2*G[{-1, 1, -1}, z] - 2*G[{-1, 1, 1}, z] - 
         2*G[{-1, -1 + 2*x, -1}, z] + 2*G[{1, -1, -1}, z] - 
         2*G[{1, -1, 1}, z] - 2*G[{1, 1, -1}, z] + 2*G[{1, 1 - 2*x, 1}, z] + 
         G[{-1, -1}, z]*Log[4] + G[{-1, 1}, z]*Log[4] + G[{-1, -1 + 2*x}, z]*
          Log[4] - G[{1, -1}, z]*Log[4] - G[{1, 1}, z]*Log[4] - 
         G[{1, 1 - 2*x}, z]*Log[4] - G[{-1, -1}, z]*Log[16] + 
         G[{-1, 1}, z]*Log[16] - G[{1, -1}, z]*Log[16] + 
         G[{1, 1}, z]*Log[16] - G[{-1, 1}, z]*Log[64] + 
         G[{1, -1}, z]*Log[64] - G[{-1, -1}, z]*Log[x^2] + 
         G[{-1, -1 + 2*x}, z]*Log[x^2] + G[{1, 1}, z]*Log[x^2] - 
         G[{1, 1 - 2*x}, z]*Log[x^2]) + G[{-1}, z]*
        (4*Pi^2 + 12*G[{-1, -1}, -1 + 2*x] + 12*G[{-1, -1 + 2*x}, -1 + 2*x] - 
         12*G[{0, -1}, -1 + 2*x] + 12*G[{0, 1}, -1 + 2*x] + 
         12*G[{1, -1}, -1 + 2*x] - 36*G[{1, 1}, -1 + 2*x] + 
         12*G[{1, -1 + 2*x}, -1 + 2*x] + 12*G[{1 - 2*x, -1}, -1 + 2*x] - 
         18*G[{-1}, -1 + 2*x]*Log[2] - 18*G[{1 - 2*x}, -1 + 2*x]*Log[2] + 
         9*Log[4]^2 + G[{-1}, -1 + 2*x]*Log[64] + 4*G[{1}, -1 + 2*x]*
          Log[64] + G[{1 - 2*x}, -1 + 2*x]*Log[64] - 6*G[{-1}, -1 + 2*x]*
          Log[256] + 6*G[{1}, -1 + 2*x]*Log[256] - 18*G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] + 42*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 
         6*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] - 
         6*Log[16]*Log[(-1 + x)^2] - 6*Log[(-1 + x)^2]^2 + 
         24*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 48*G[{1}, -1 + 2*x]*
          Log[4*(-1 + x)^2] + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         12*G[{-1}, -1 + 2*x]*Log[x^2] - 6*G[{1}, -1 + 2*x]*Log[x^2] + 
         6*Log[16]*Log[x^2] + 6*Log[x^2]^2 - 3*Log[x^2]*Log[16*x^2]) - 
       G[{1}, z]*(4*Pi^2 + 12*G[{-1, -1}, -1 + 2*x] + 
         12*G[{-1, -1 + 2*x}, -1 + 2*x] - 12*G[{0, -1}, -1 + 2*x] + 
         12*G[{0, 1}, -1 + 2*x] + 12*G[{1, -1}, -1 + 2*x] - 
         36*G[{1, 1}, -1 + 2*x] + 12*G[{1, -1 + 2*x}, -1 + 2*x] + 
         12*G[{1 - 2*x, -1}, -1 + 2*x] - 18*G[{-1}, -1 + 2*x]*Log[2] - 
         18*G[{1 - 2*x}, -1 + 2*x]*Log[2] + 9*Log[4]^2 + 
         G[{-1}, -1 + 2*x]*Log[64] + 4*G[{1}, -1 + 2*x]*Log[64] + 
         G[{1 - 2*x}, -1 + 2*x]*Log[64] - 6*G[{-1}, -1 + 2*x]*Log[256] + 
         6*G[{1}, -1 + 2*x]*Log[256] - 18*G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] + 
         42*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 6*G[{1 - 2*x}, -1 + 2*x]*
          Log[(-1 + x)^2] - 6*Log[16]*Log[(-1 + x)^2] - 6*Log[(-1 + x)^2]^2 + 
         24*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 48*G[{1}, -1 + 2*x]*
          Log[4*(-1 + x)^2] + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         12*G[{-1}, -1 + 2*x]*Log[x^2] - 6*G[{1}, -1 + 2*x]*Log[x^2] + 
         6*Log[16]*Log[x^2] + 6*Log[x^2]^2 - 3*Log[x^2]*Log[16*x^2])))/
     (768*(1 + p2)^(3/2)*(-1 + x)*x) + ((8 + p2^2 + 8*x^2 + 4*p2*(2 + x))*
      (4*G[{-1, -1, 1}, z] + 4*G[{-1, -1, -1 - 2*x}, z] - 
       4*G[{-1, 1, 1}, z] - 4*G[{-1, 1, -1 - 2*x}, z] + 
       2*G[{-1, 1 - 2*x, -1}, z] + 2*G[{-1, 1 - 2*x, 1}, z] - 
       4*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 4*G[{-1, -x, 1}, z] + 
       4*G[{-1, -x, -1 - 2*x}, z] - 2*G[{-1, -1 + 2*x, -1}, z] - 
       2*G[{-1, -1 + 2*x, 1}, z] + 4*G[{-1, -1 + 2*x, 1 + 2*x}, z] - 
       4*G[{1, -1, -1}, z] - 4*G[{1, -1, 1 + 2*x}, z] + 4*G[{1, 1, -1}, z] + 
       4*G[{1, 1, 1 + 2*x}, z] - 2*G[{1, 1 - 2*x, -1}, z] - 
       2*G[{1, 1 - 2*x, 1}, z] + 4*G[{1, 1 - 2*x, -1 - 2*x}, z] - 
       4*G[{1, x, -1}, z] + 4*G[{1, x, 1 + 2*x}, z] + 
       2*G[{1, -1 + 2*x, -1}, z] + 2*G[{1, -1 + 2*x, 1}, z] - 
       4*G[{1, -1 + 2*x, 1 + 2*x}, z] + 4*G[{1 - 2*x, -1, -1}, z] - 
       4*G[{1 - 2*x, -1, 1}, z] + 4*G[{1 - 2*x, 1, -1 - 2*x}, z] - 
       4*G[{1 - 2*x, 1, 1 + 2*x}, z] + 4*G[{1 - 2*x, -x, 1}, z] - 
       4*G[{1 - 2*x, -x, -1 - 2*x}, z] - 4*G[{-1 + 2*x, -1, -1 - 2*x}, z] + 
       4*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 4*G[{-1 + 2*x, 1, -1}, z] + 
       4*G[{-1 + 2*x, 1, 1}, z] + 4*G[{-1 + 2*x, x, -1}, z] - 
       4*G[{-1 + 2*x, x, 1 + 2*x}, z] + G[{-1, -1}, z]*
        Log[(1 + x - 2*x^2)^4/(256*x^4)] + 
       2*(G[{1, 1}, z]*(2*Log[2 + x^(-1)] + Log[(-1 + x)^2/16]) + 
         (-G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] + G[{-1 + 2*x, -1}, z] - 
           G[{-1 + 2*x, 1}, z])*Log[-((-1 + x)*x)] + 
         (G[{-1, 1}, z] + G[{1, -1}, z])*(Log[16/(-1 + x)^2] + 
           2*Log[x/(1 + 2*x)]) + 2*(G[{-1, -x}, z] + G[{1, x}, z] - 
           G[{1 - 2*x, -x}, z] - G[{-1 + 2*x, x}, z])*Log[1 + 2*x] + 
         (-G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - 
           G[{1, -1 + 2*x}, z])*Log[x + 3*x^2 - 4*x^4])))/
     (512*(1 + p2)^2*(-1 + x)) + 
    ((p2*(2 - 2*x + x^2) - 2*(-1 + x - x^2 + x^3))*
      (G[{-1, -1, -1 - 2*x}, z] - G[{-1, 1, -1 - 2*x}, z] + 
       G[{-1, 1, 1 + 2*x}, z] - G[{-1, -1 - 2*x, -1}, z] - 
       G[{-1, -1 - 2*x, 1}, z] + G[{-1, -1 - 2*x, -1 - 2*x}, z] - 
       G[{1, -1, -1 - 2*x}, z] + G[{1, -1, 1 + 2*x}, z] - 
       G[{1, 1, 1 + 2*x}, z] + G[{1, 1 + 2*x, -1}, z] + 
       G[{1, 1 + 2*x, 1}, z] - G[{1, 1 + 2*x, 1 + 2*x}, z] - 
       (G[{-1, -1}, z]*Log[4*x^2])/2 + (G[{-1, 1}, z]*Log[4*x^2])/2 + 
       G[{-1, -1 - 2*x}, z]*Log[4*x^2] - (G[{1, -1}, z]*Log[4*x^2])/2 + 
       (G[{1, 1}, z]*Log[4*x^2])/2 - G[{1, 1 + 2*x}, z]*Log[4*x^2] - 
       2*G[{-1, 1}, z]*Log[1 + x] - 2*G[{-1, -1 - 2*x}, z]*Log[1 + x] + 
       2*G[{1, -1}, z]*Log[1 + x] + 2*G[{1, 1 + 2*x}, z]*Log[1 + x] + 
       G[{-1, 1}, z]*Log[4*(1 + x)^2] + G[{-1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - G[{1, -1}, z]*Log[4*(1 + x)^2] - 
       G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + G[{-1, -1}, z]*Log[1 + 2*x] + 
       G[{-1, 1}, z]*Log[1 + 2*x] + 2*G[{-1, -1 - 2*x}, z]*Log[1 + 2*x] - 
       G[{1, -1}, z]*Log[1 + 2*x] - G[{1, 1}, z]*Log[1 + 2*x] - 
       2*G[{1, 1 + 2*x}, z]*Log[1 + 2*x] - G[{-1, 1}, z]*Log[8*x*(1 + 2*x)] - 
       G[{-1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + G[{1, -1}, z]*
        Log[8*x*(1 + 2*x)] + G[{1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       G[{1}, z]*(-G[{-1, -1 - 2*x}, 1] + 2*G[{-1, 1 + 2*x}, 1] + 
         3*G[{0, -1 - 2*x}, 1] - 3*G[{0, 1 + 2*x}, 1] + 
         4*G[{-1 - 2*x, 1}, 1] - 4*G[{-1 - 2*x, -1 - 2*x}, 1] + 
         2*G[{-1 - 2*x, 1 + 2*x}, 1] - 2*G[{1 + 2*x, 1}, 1] - 
         G[{1 + 2*x, -1 - 2*x}, 1] + 2*G[{1 + 2*x, 1 + 2*x}, 1] + 
         (3*Log[4]^2)/4 - (Log[x^2]*Log[16*x^2])/4 - 4*G[{-1 - 2*x}, 1]*
          Log[1 + x] + 2*G[{1 + 2*x}, 1]*Log[1 + x] + Log[4]*Log[1 + x] - 
         2*Log[2]*Log[4*(1 + x)^2] + Log[(1 + x)^2]*Log[16*(1 + x)^2] - 
         2*Log[x]*Log[1 + 2*x] - 2*G[{-1 - 2*x}, 1]*Log[8*x*(1 + 2*x)] + 
         G[{1 + 2*x}, 1]*Log[8*x*(1 + 2*x)] + Log[2]*Log[8*x*(1 + 2*x)] - 
         Log[1 + 2*x]*Log[4 + 8*x] + 2*PolyLog[2, -1 - 2*x] - 
         2*PolyLog[2, -2*x]) + G[{-1}, z]*(G[{-1, -1 - 2*x}, 1] - 
         2*G[{-1, 1 + 2*x}, 1] - 3*G[{0, -1 - 2*x}, 1] + 
         3*G[{0, 1 + 2*x}, 1] - 4*G[{-1 - 2*x, 1}, 1] + 
         4*G[{-1 - 2*x, -1 - 2*x}, 1] - 2*G[{-1 - 2*x, 1 + 2*x}, 1] + 
         2*G[{1 + 2*x, 1}, 1] + G[{1 + 2*x, -1 - 2*x}, 1] - 
         2*G[{1 + 2*x, 1 + 2*x}, 1] - (3*Log[4]^2)/4 + (Log[x^2]*Log[16*x^2])/
          4 + 4*G[{-1 - 2*x}, 1]*Log[1 + x] - 2*G[{1 + 2*x}, 1]*Log[1 + x] - 
         Log[4]*Log[1 + x] + 2*Log[2]*Log[4*(1 + x)^2] - 
         Log[(1 + x)^2]*Log[16*(1 + x)^2] + 2*Log[x]*Log[1 + 2*x] + 
         2*G[{-1 - 2*x}, 1]*Log[8*x*(1 + 2*x)] - G[{1 + 2*x}, 1]*
          Log[8*x*(1 + 2*x)] - Log[2]*Log[8*x*(1 + 2*x)] + 
         Log[1 + 2*x]*Log[4 + 8*x] - 2*PolyLog[2, -1 - 2*x] + 
         2*PolyLog[2, -2*x])))/(64*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((2*p2^2*x + p2*(-2 + 11*x + 19*x^2 - 24*x^3) - 
       24*x*(-1 + x - x^2 + x^3))*(-4*Pi^2*G[{1 - 2*x}, z] + 
       4*Pi^2*G[{-1 + 2*x}, z] + 48*G[{1 - 2*x}, z]*G[{-1, -1}, -1 + 2*x] - 
       48*G[{-1 + 2*x}, z]*G[{-1, -1}, -1 + 2*x] - 24*G[{1 - 2*x}, z]*
        G[{-1, 1}, -1 + 2*x] + 24*G[{-1 + 2*x}, z]*G[{-1, 1}, -1 + 2*x] - 
       48*G[{1 - 2*x}, z]*G[{-1, -1 + 2*x}, -1 + 2*x] + 
       48*G[{-1 + 2*x}, z]*G[{-1, -1 + 2*x}, -1 + 2*x] - 
       72*G[{1 - 2*x}, z]*G[{0, -1}, -1 + 2*x] + 72*G[{-1 + 2*x}, z]*
        G[{0, -1}, -1 + 2*x] + 72*G[{1 - 2*x}, z]*G[{0, 1}, -1 + 2*x] - 
       72*G[{-1 + 2*x}, z]*G[{0, 1}, -1 + 2*x] + 48*G[{1 - 2*x}, z]*
        G[{1, -1}, -1 + 2*x] - 48*G[{-1 + 2*x}, z]*G[{1, -1}, -1 + 2*x] - 
       96*G[{1 - 2*x}, z]*G[{1, 1}, -1 + 2*x] + 96*G[{-1 + 2*x}, z]*
        G[{1, 1}, -1 + 2*x] + 96*G[{1 - 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] - 
       96*G[{-1 + 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] + 
       48*G[{1 - 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] - 
       48*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] - 
       24*G[{1 - 2*x}, z]*G[{1 - 2*x, 1}, -1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*G[{1 - 2*x, 1}, -1 + 2*x] + 
       96*G[{-1, -1, -1}, z] - 48*G[{-1, -1, 1}, z] - 72*G[{-1, 0, -1}, z] + 
       72*G[{-1, 0, 1}, z] + 24*G[{-1, 1, -1}, z] - 48*G[{-1, 1, 1}, z] + 
       72*G[{-1, 1 - 2*x, -1}, z] - 48*G[{-1, 1 - 2*x, 1}, z] + 
       48*G[{-1, -1 + 2*x, -1}, z] - 48*G[{-1, -1 + 2*x, 1}, z] - 
       96*G[{0, -1, -1}, z] + 48*G[{0, -1, 1}, z] + 96*G[{0, 0, -1}, z] - 
       96*G[{0, 0, 1}, z] - 48*G[{0, 1, -1}, z] + 96*G[{0, 1, 1}, z] - 
       96*G[{0, 1 - 2*x, -1}, z] + 48*G[{0, 1 - 2*x, 1}, z] - 
       48*G[{0, -1 + 2*x, -1}, z] + 96*G[{0, -1 + 2*x, 1}, z] + 
       48*G[{1, -1, -1}, z] - 24*G[{1, -1, 1}, z] - 72*G[{1, 0, -1}, z] + 
       72*G[{1, 0, 1}, z] + 48*G[{1, 1, -1}, z] - 96*G[{1, 1, 1}, z] + 
       48*G[{1, 1 - 2*x, -1}, z] - 48*G[{1, 1 - 2*x, 1}, z] + 
       48*G[{1, -1 + 2*x, -1}, z] - 72*G[{1, -1 + 2*x, 1}, z] + 
       72*G[{1 - 2*x, -1, -1}, z] - 48*G[{1 - 2*x, -1, 1}, z] - 
       72*G[{1 - 2*x, 0, -1}, z] + 72*G[{1 - 2*x, 0, 1}, z] + 
       24*G[{1 - 2*x, 1, -1}, z] - 72*G[{1 - 2*x, 1, 1}, z] + 
       120*G[{1 - 2*x, 1 - 2*x, -1}, z] - 24*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       24*G[{1 - 2*x, -1 + 2*x, -1}, z] - 48*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       72*G[{-1 + 2*x, -1, -1}, z] - 24*G[{-1 + 2*x, -1, 1}, z] - 
       72*G[{-1 + 2*x, 0, -1}, z] + 72*G[{-1 + 2*x, 0, 1}, z] + 
       48*G[{-1 + 2*x, 1, -1}, z] - 72*G[{-1 + 2*x, 1, 1}, z] + 
       48*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 24*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
       24*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 120*G[{-1 + 2*x, -1 + 2*x, 1}, 
         z] + 36*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2] + 
       36*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2] + 
       36*G[{-1 + 2*x, 1}, z]*Log[2] + 36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       96*G[{1 - 2*x}, z]*Log[2]^2 + 96*G[{-1 + 2*x}, z]*Log[2]^2 + 
       6*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[4] + 6*G[{1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[4] + 6*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[4] - 6*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[4] - 
       6*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[4] - 6*G[{1 - 2*x}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[4] - 12*G[{-1, -1 + 2*x}, z]*Log[4] + 
       12*G[{1, -1}, z]*Log[4] + 12*G[{1, 1}, z]*Log[4] + 
       12*G[{1, 1 - 2*x}, z]*Log[4] + 6*G[{1 - 2*x, -1}, z]*Log[4] + 
       12*G[{1 - 2*x, 1}, z]*Log[4] - 18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] - 
       6*G[{-1 + 2*x, 1}, z]*Log[4] + 18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] + 
       24*G[{1 - 2*x}, z]*Log[4]^2 - 24*G[{-1 + 2*x}, z]*Log[4]^2 - 
       18*G[{-1, -1}, z]*Log[16] + 6*G[{-1, 1}, z]*Log[16] + 
       12*G[{-1, -1 + 2*x}, z]*Log[16] + 24*G[{0, -1}, z]*Log[16] + 
       12*G[{0, 1 - 2*x}, z]*Log[16] - 36*G[{1, -1}, z]*Log[16] - 
       12*G[{1, 1}, z]*Log[16] + 12*G[{1, -1 + 2*x}, z]*Log[16] + 
       12*G[{1 - 2*x, -1}, z]*Log[16] + 12*G[{1 - 2*x, 1}, z]*Log[16] - 
       18*G[{-1 + 2*x, -1}, z]*Log[16] - 12*G[{-1 + 2*x, 1}, z]*Log[16] - 
       6*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[64] + 6*G[{1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[64] - 6*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[64] - 6*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[64] - 
       12*G[{-1, -1}, z]*Log[64] + 12*G[{1, 1}, z]*Log[64] - 
       6*G[{1 - 2*x, -1}, z]*Log[64] - 12*G[{1 - 2*x, 1}, z]*Log[64] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 12*G[{-1 + 2*x, -1}, z]*Log[64] + 
       12*G[{-1, -1}, z]*Log[256] - 6*G[{-1, 1 - 2*x}, z]*Log[256] - 
       12*G[{0, -1}, z]*Log[256] - 6*G[{0, -1 + 2*x}, z]*Log[256] + 
       12*G[{1, -1}, z]*Log[256] - 6*G[{1, 1 - 2*x}, z]*Log[256] + 
       12*G[{-1, -1}, z]*Log[4096] - 12*G[{-1, 1}, z]*Log[4096] - 
       12*G[{0, -1}, z]*Log[4096] + 12*G[{0, 1}, z]*Log[4096] + 
       12*G[{1, -1}, z]*Log[4096] - 12*G[{1, 1}, z]*Log[4096] + 
       12*G[{1 - 2*x}, z]*Log[2]*Log[1 - 2*x] - 12*G[{-1 + 2*x}, z]*Log[2]*
        Log[1 - 2*x] - 12*G[{1 - 2*x}, z]*Log[4]*Log[1 - x] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] - 6*G[{1 - 2*x}, z]*Log[4 - 4*x]*
        Log[1 - x] + 6*G[{-1 + 2*x}, z]*Log[4 - 4*x]*Log[1 - x] - 
       18*G[{1 - 2*x}, z]*Log[1 - x]^2 + 18*G[{-1 + 2*x}, z]*Log[1 - x]^2 - 
       24*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
       24*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       24*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       48*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
       24*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       36*G[{-1, 1}, z]*Log[(-1 + x)^2] - 48*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 36*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       24*G[{0, -1}, z]*Log[(-1 + x)^2] + 24*G[{0, 1}, z]*Log[(-1 + x)^2] + 
       48*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] - 48*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 36*G[{1, -1}, z]*Log[(-1 + x)^2] - 
       36*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 48*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 24*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       12*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 48*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 12*G[{-1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] - 6*G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 + 
       6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 + 48*G[{-1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 96*G[{1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 48*G[{-1}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 96*G[{1}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 24*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 24*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       24*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 12*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       72*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 24*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       24*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 72*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       12*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       12*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       24*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x] - 48*G[{1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[x] + 24*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[x] - 24*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x] + 
       48*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x] - 
       24*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[x] + 
       96*G[{-1, -1}, z]*Log[x] - 48*G[{-1, 1}, z]*Log[x] + 
       48*G[{-1, 1 - 2*x}, z]*Log[x] - 48*G[{-1, -1 + 2*x}, z]*Log[x] - 
       96*G[{0, -1}, z]*Log[x] + 96*G[{0, 1}, z]*Log[x] - 
       48*G[{0, 1 - 2*x}, z]*Log[x] + 48*G[{0, -1 + 2*x}, z]*Log[x] + 
       48*G[{1, -1}, z]*Log[x] - 96*G[{1, 1}, z]*Log[x] + 
       48*G[{1, 1 - 2*x}, z]*Log[x] - 48*G[{1, -1 + 2*x}, z]*Log[x] + 
       72*G[{1 - 2*x, -1}, z]*Log[x] - 24*G[{1 - 2*x, 1}, z]*Log[x] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] - 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x] + 24*G[{-1 + 2*x, -1}, z]*Log[x] - 72*G[{-1 + 2*x, 1}, z]*
        Log[x] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] - 12*G[{1 - 2*x}, z]*Log[4]*
        Log[x] + 12*G[{-1 + 2*x}, z]*Log[4]*Log[x] + 24*G[{1 - 2*x}, z]*
        Log[16]*Log[x] - 24*G[{-1 + 2*x}, z]*Log[16]*Log[x] - 
       12*G[{1 - 2*x}, z]*Log[1 - x]*Log[x] + 12*G[{-1 + 2*x}, z]*Log[1 - x]*
        Log[x] - 18*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x] + 
       18*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x] + 48*G[{1 - 2*x}, z]*
        Log[x]^2 - 48*G[{-1 + 2*x}, z]*Log[x]^2 - 12*G[{1 - 2*x}, z]*
        Log[2 + (-1 + x)^(-1)]*Log[2*x] + 12*G[{-1 + 2*x}, z]*
        Log[2 + (-1 + x)^(-1)]*Log[2*x] - 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*x^2] + 3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2] - 
       6*G[{1 - 2*x}, z]*Log[x]*Log[256*x^2] + 6*G[{-1 + 2*x}, z]*Log[x]*
        Log[256*x^2] - 12*G[{1 - 2*x}, z]*Log[4]*Log[-1 + 2*x] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[-1 + 2*x] - 12*G[{1 - 2*x}, z]*
        Log[-((-1 + x)*x)]*Log[-1 + 2*x] + 12*G[{-1 + 2*x}, z]*
        Log[-((-1 + x)*x)]*Log[-1 + 2*x] + 12*G[{1 - 2*x}, z]*Log[2 - 2*x]*
        Log[-1 + (3 - 2*x)*x] - 12*G[{-1 + 2*x}, z]*Log[2 - 2*x]*
        Log[-1 + (3 - 2*x)*x] - 12*G[{1 - 2*x}, z]*Log[2*x]*
        Log[-1 + (3 - 2*x)*x] + 12*G[{-1 + 2*x}, z]*Log[2*x]*
        Log[-1 + (3 - 2*x)*x] + 12*G[{1 - 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 12*G[{-1 + 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 12*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 12*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 12*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 24*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] + 
       2*G[{-1}, z]*(8*Pi^2 + 24*G[{-1, -1}, -1 + 2*x] - 
         12*G[{-1, 1}, -1 + 2*x] - 24*G[{-1, -1 + 2*x}, -1 + 2*x] - 
         36*G[{0, -1}, -1 + 2*x] + 36*G[{0, 1}, -1 + 2*x] + 
         24*G[{1, -1}, -1 + 2*x] - 48*G[{1, 1}, -1 + 2*x] + 
         48*G[{1, -1 + 2*x}, -1 + 2*x] + 24*G[{1 - 2*x, -1}, -1 + 2*x] - 
         12*G[{1 - 2*x, 1}, -1 + 2*x] + 24*Log[4]^2 - 2*G[{-1}, -1 + 2*x]*
          Log[64] + 4*G[{1}, -1 + 2*x]*Log[64] - 2*G[{1 - 2*x}, -1 + 2*x]*
          Log[64] + Log[64]*Log[1 - 2*x] + 3*Log[4 - 4*x]*Log[1 - x] + 
         6*Log[1 - x]^2 - 3*Log[1 - x]*Log[-16*(-1 + x)] - 
         12*G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] + 24*G[{1}, -1 + 2*x]*
          Log[(-1 + x)^2] - 12*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] + 
         24*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 48*G[{1}, -1 + 2*x]*
          Log[4*(-1 + x)^2] + 18*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         12*G[{-1}, -1 + 2*x]*Log[x] - 24*G[{1}, -1 + 2*x]*Log[x] + 
         12*G[{1 - 2*x}, -1 + 2*x]*Log[x] + 6*Log[4]*Log[x] + 
         6*Log[1 - x]*Log[x] + 6*Log[2 + (-1 + x)^(-1)]*Log[2*x] + 
         12*Log[x]*Log[16*x^2] - 6*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] - 
         6*Log[2 - 2*x]*Log[-1 + (3 - 2*x)*x] + 6*Log[2*x]*
          Log[-1 + (3 - 2*x)*x] + 6*Log[x]*Log[1 - 3*x + 2*x^2] - 
         12*PolyLog[2, -1 + x^(-1)] + 24*PolyLog[2, 1 - 2*x] - 
         12*PolyLog[2, (2 - 2*x)^(-1)] + 12*PolyLog[2, 1/(2*x)] + 
         24*PolyLog[2, x] + 12*PolyLog[2, x/(1 - x)] - 
         24*PolyLog[2, -1 + 2*x]) - 2*G[{1}, z]*
        (8*Pi^2 + 24*G[{-1, -1}, -1 + 2*x] - 12*G[{-1, 1}, -1 + 2*x] - 
         24*G[{-1, -1 + 2*x}, -1 + 2*x] - 36*G[{0, -1}, -1 + 2*x] + 
         36*G[{0, 1}, -1 + 2*x] + 24*G[{1, -1}, -1 + 2*x] - 
         48*G[{1, 1}, -1 + 2*x] + 48*G[{1, -1 + 2*x}, -1 + 2*x] + 
         24*G[{1 - 2*x, -1}, -1 + 2*x] - 12*G[{1 - 2*x, 1}, -1 + 2*x] - 
         18*G[{-1}, -1 + 2*x]*Log[2] - 18*G[{1 - 2*x}, -1 + 2*x]*Log[2] + 
         24*Log[4]^2 + G[{-1}, -1 + 2*x]*Log[64] + 4*G[{1}, -1 + 2*x]*
          Log[64] + G[{1 - 2*x}, -1 + 2*x]*Log[64] + Log[64]*Log[1 - 2*x] + 
         3*Log[4 - 4*x]*Log[1 - x] + 6*Log[1 - x]^2 - 
         3*Log[1 - x]*Log[-16*(-1 + x)] - 12*G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] + 24*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 
         12*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] + 24*G[{-1}, -1 + 2*x]*
          Log[4*(-1 + x)^2] - 48*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 
         18*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 12*G[{-1}, -1 + 2*x]*
          Log[x] - 24*G[{1}, -1 + 2*x]*Log[x] + 12*G[{1 - 2*x}, -1 + 2*x]*
          Log[x] + 6*Log[4]*Log[x] + 6*Log[1 - x]*Log[x] + 
         6*Log[2 + (-1 + x)^(-1)]*Log[2*x] + 12*Log[x]*Log[16*x^2] - 
         6*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] - 6*Log[2 - 2*x]*
          Log[-1 + (3 - 2*x)*x] + 6*Log[2*x]*Log[-1 + (3 - 2*x)*x] + 
         6*Log[x]*Log[1 - 3*x + 2*x^2] - 12*PolyLog[2, -1 + x^(-1)] + 
         24*PolyLog[2, 1 - 2*x] - 12*PolyLog[2, (2 - 2*x)^(-1)] + 
         12*PolyLog[2, 1/(2*x)] + 24*PolyLog[2, x] + 
         12*PolyLog[2, x/(1 - x)] - 24*PolyLog[2, -1 + 2*x])))/
     (6144*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
    ((2*p2^2 + p2*(5 + 13*x - 14*x^2) - 16*(-1 + x - x^2 + x^3))*
      (8*G[{0, 1 - 2*x, 1}, z] - 8*G[{0, -1 + 2*x, -1}, z] + 
       4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, 0, -1}, z] + 
       4*G[{1 - 2*x, 0, 1}, z] + 4*G[{1 - 2*x, 1, -1}, z] - 
       4*G[{1 - 2*x, 1, 1}, z] + 4*G[{1 - 2*x, 1 - 2*x, -1}, z] - 
       20*G[{1 - 2*x, 1 - 2*x, 1}, z] + 4*G[{1 - 2*x, -1 + 2*x, -1}, z] + 
       4*G[{-1 + 2*x, -1, -1}, z] - 4*G[{-1 + 2*x, -1, 1}, z] - 
       4*G[{-1 + 2*x, 0, -1}, z] + 4*G[{-1 + 2*x, 0, 1}, z] - 
       4*G[{-1 + 2*x, 1, 1}, z] - 4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
       20*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1}, z]*Log[2] + 8*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 
       4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - 8*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[2] + G[{1 - 2*x, -1 + 2*x}, z]*Log[16] + G[{-1 + 2*x, 1}, z]*
        Log[16] + 2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, -1}, z]*
        Log[16*(-1 + x)^2] - 2*G[{1 - 2*x, 1}, z]*Log[16*(-1 + x)^2] + 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*(-1 + x)^2] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1}, z]*Log[16*(-1 + x)^2] + 2*G[{-1 + 2*x, 1}, z]*
        Log[16*(-1 + x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       6*G[{1 - 2*x, -1}, z]*Log[x^2] - 2*G[{1 - 2*x, 1}, z]*Log[x^2] + 
       10*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] + 2*G[{-1 + 2*x, -1}, z]*Log[x^2] + 6*G[{-1 + 2*x, 1}, z]*
        Log[x^2] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
       10*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 4*G[{0, 1 - 2*x}, z]*
        Log[4*x^2] + 4*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 4*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       8*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, -1}, z]*
        Log[4*x^2] - 4*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 
       8*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*
        (3*Pi^2 + 18*Log[2]^2 - 4*Log[4]^2 - 2*Log[4]*Log[1 - 2*x] + 
         Log[2 - 2*x]*Log[4/(-1 + x)^8] + 2*Log[1 - x]*Log[-16*(-1 + x)] + 
         Log[(-1 + x)^2]^2 + 4*Log[1 - x]*Log[x/32] - 2*Log[16]*Log[x] - 
         2*Log[x]^2 - 2*Log[128]*Log[2*x] + 4*Log[1 - 2*x]*Log[2*x] + 
         Log[64]*Log[-4*(-1 + x)*x] + Log[(-1 + x)^2]*Log[x^2] - 
         4*Log[x^2]*Log[16*x^2] + Log[(-1 + x)^2]*Log[256*x^2] + 
         Log[x^2]*Log[256*x^2] + 2*Log[x]*Log[4096*x^2] + 
         12*Log[x/(1 - x)]*Log[-1 + 2*x] + 4*Log[-4*(-1 + x)*x]*
          Log[-1 + 2*x] + 4*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] - 
         4*Log[x]*Log[1 - 3*x + 2*x^2] - 4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         4*PolyLog[2, -1 + x^(-1)] + 4*PolyLog[2, 1 - 2*x] - 
         16*PolyLog[2, 1/(2*x)] + 4*PolyLog[2, x] - 4*PolyLog[2, -1 + 2*x]) - 
       G[{-1 + 2*x}, z]*(3*Pi^2 + 18*Log[2]^2 - 4*Log[4]^2 - 
         Log[16]*Log[1 - 2*x] + Log[2 - 2*x]*Log[4/(-1 + x)^8] + 
         2*Log[1 - x]*Log[-16*(-1 + x)] + Log[(-1 + x)^2]^2 + 
         4*Log[1 - x]*Log[x/32] - Log[256]*Log[x] - 2*Log[x]^2 - 
         2*Log[128]*Log[2*x] + 4*Log[1 - 2*x]*Log[2*x] + 
         Log[64]*Log[-4*(-1 + x)*x] + Log[(-1 + x)^2]*Log[x^2] - 
         4*Log[x^2]*Log[16*x^2] + Log[(-1 + x)^2]*Log[256*x^2] + 
         Log[x^2]*Log[256*x^2] + 2*Log[x]*Log[4096*x^2] + 
         12*Log[x/(1 - x)]*Log[-1 + 2*x] + 4*Log[-4*(-1 + x)*x]*
          Log[-1 + 2*x] + 4*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] - 
         4*Log[x]*Log[1 - 3*x + 2*x^2] - 4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         4*PolyLog[2, -1 + x^(-1)] + 4*PolyLog[2, 1 - 2*x] - 
         16*PolyLog[2, 1/(2*x)] + 4*PolyLog[2, x] - 4*PolyLog[2, -1 + 2*x])))/
     (1024*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((3*p2*(-1 + x)^2 + 4*x*(1 + 3*x - 3*x^2))*(5*Pi^2*G[{-1}, z] - 
       5*Pi^2*G[{1}, z] - 12*G[{-1, -1, 1}, z] - 12*G[{-1, 1, -1}, z] + 
       12*G[{-1, 1, 1}, z] + 12*G[{-1, -1 + 2*x, -1}, z] - 
       12*G[{1, -1, -1}, z] + 12*G[{1, -1, 1}, z] + 12*G[{1, 1, -1}, z] - 
       12*G[{1, 1 - 2*x, 1}, z] - 6*G[{-1, -1}, z]*Log[2] - 
       6*G[{-1, 1}, z]*Log[2] - 12*G[{-1, -1 + 2*x}, z]*Log[2] + 
       6*G[{1, -1}, z]*Log[2] + 6*G[{1, 1}, z]*Log[2] + 
       12*G[{1, 1 - 2*x}, z]*Log[2] + 9*G[{-1}, z]*Log[4]^2 - 
       9*G[{1}, z]*Log[4]^2 - 6*G[{-1, -1}, z]*Log[8] + 
       6*G[{-1, 1}, z]*Log[8] - 6*G[{1, -1}, z]*Log[8] + 
       6*G[{1, 1}, z]*Log[8] + 6*G[{-1}, z]*Log[2 - 2*x]*
        Log[3 - x^(-1) - 2*x] - 6*G[{1}, z]*Log[2 - 2*x]*
        Log[3 - x^(-1) - 2*x] - 12*G[{-1}, z]*Log[4]*Log[1 - x] + 
       12*G[{1}, z]*Log[4]*Log[1 - x] - 6*G[{-1, -1}, z]*Log[(1 - x)^2] - 
       6*G[{-1, 1}, z]*Log[(1 - x)^2] - 6*G[{-1, 1 - 2*x}, z]*
        Log[(1 - x)^2] - 6*G[{-1, -1 + 2*x}, z]*Log[(1 - x)^2] + 
       6*G[{1, -1}, z]*Log[(1 - x)^2] + 6*G[{1, 1}, z]*Log[(1 - x)^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[(1 - x)^2] + 6*G[{1, -1 + 2*x}, z]*
        Log[(1 - x)^2] - 6*G[{-1, -1}, z]*Log[(-1 + x)^2] + 
       6*G[{-1, 1}, z]*Log[(-1 + x)^2] + 6*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 6*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       6*G[{1, -1}, z]*Log[(-1 + x)^2] + 6*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 6*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 12*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 12*G[{1, 1}, z]*
        Log[4*(-1 + x)^2] - 12*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       12*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       6*G[{-1}, z]*Log[128]*Log[2*x] - 6*G[{1}, z]*Log[128]*Log[2*x] + 
       24*G[{-1}, z]*Log[4 - 2/x]*Log[2*x] - 24*G[{1}, z]*Log[4 - 2/x]*
        Log[2*x] - 24*G[{-1}, z]*Log[-2 + 2/x]*Log[2*x] + 
       24*G[{1}, z]*Log[-2 + 2/x]*Log[2*x] + 6*G[{-1}, z]*Log[x]*Log[2*x] - 
       6*G[{1}, z]*Log[x]*Log[2*x] - 12*G[{-1}, z]*Log[4*(-1 + x)^2]*
        Log[-4*(-1 + x)*x] + 12*G[{1}, z]*Log[4*(-1 + x)^2]*
        Log[-4*(-1 + x)*x] - 6*G[{-1}, z]*Log[x]*Log[-2*(-1 + x)*x] + 
       6*G[{1}, z]*Log[x]*Log[-2*(-1 + x)*x] + 6*G[{-1, 1}, z]*Log[x^2] + 
       6*G[{-1, -1 + 2*x}, z]*Log[x^2] - 6*G[{1, -1}, z]*Log[x^2] - 
       6*G[{1, 1 - 2*x}, z]*Log[x^2] + 6*G[{-1, -1}, z]*Log[4*x^2] - 
       6*G[{-1, 1}, z]*Log[4*x^2] - 12*G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       6*G[{1, -1}, z]*Log[4*x^2] - 6*G[{1, 1}, z]*Log[4*x^2] + 
       12*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 3*G[{-1}, z]*Log[x^2]*Log[16*x^2] + 
       3*G[{1}, z]*Log[x^2]*Log[16*x^2] - 18*G[{-1}, z]*Log[2 - 2*x]*
        Log[-16*(-1 + x)^3*(-1 + 2*x)] + 18*G[{1}, z]*Log[2 - 2*x]*
        Log[-16*(-1 + x)^3*(-1 + 2*x)] + 24*G[{-1}, z]*Log[2*x]*
        Log[(-1 + x)^3*(-1 + 2*x)] - 24*G[{1}, z]*Log[2*x]*
        Log[(-1 + x)^3*(-1 + 2*x)] - 48*G[{-1}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 48*G[{1}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*G[{-1}, z]*
        PolyLog[2, -1 + x^(-1)] + 12*G[{1}, z]*PolyLog[2, -1 + x^(-1)] + 
       60*G[{-1}, z]*PolyLog[2, 1 - 2*x] - 60*G[{1}, z]*PolyLog[2, 1 - 2*x] - 
       24*G[{-1}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       24*G[{1}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 12*G[{-1}, z]*
        PolyLog[2, 1/(2*x)] + 12*G[{1}, z]*PolyLog[2, 1/(2*x)] + 
       36*G[{-1}, z]*PolyLog[2, x] - 36*G[{1}, z]*PolyLog[2, x] + 
       24*G[{-1}, z]*PolyLog[2, x/(1 - x)] - 24*G[{1}, z]*
        PolyLog[2, x/(1 - x)] - 60*G[{-1}, z]*PolyLog[2, -1 + 2*x] + 
       60*G[{1}, z]*PolyLog[2, -1 + 2*x]))/(1536*(1 + p2)^(3/2)*(-1 + x)*x) - 
    ((-2 - 2*(-1 + p2)*x + (-2 + p2)*x^2 + 2*x^3)*(14*Pi^2*G[{1 - 2*x}, z] - 
       14*Pi^2*G[{-1 + 2*x}, z] - 96*G[{1 - 2*x}, z]*G[{-1, -1 - 2*x}, 1] + 
       96*G[{-1 + 2*x}, z]*G[{-1, -1 - 2*x}, 1] + 192*G[{1 - 2*x}, z]*
        G[{-1, 1 + 2*x}, 1] - 192*G[{-1 + 2*x}, z]*G[{-1, 1 + 2*x}, 1] + 
       240*G[{1 - 2*x}, z]*G[{0, -1 - 2*x}, 1] - 240*G[{-1 + 2*x}, z]*
        G[{0, -1 - 2*x}, 1] - 240*G[{1 - 2*x}, z]*G[{0, 1 + 2*x}, 1] + 
       240*G[{-1 + 2*x}, z]*G[{0, 1 + 2*x}, 1] + 288*G[{1 - 2*x}, z]*
        G[{-1 - 2*x, 1}, 1] - 288*G[{-1 + 2*x}, z]*G[{-1 - 2*x, 1}, 1] - 
       288*G[{1 - 2*x}, z]*G[{-1 - 2*x, -1 - 2*x}, 1] + 
       288*G[{-1 + 2*x}, z]*G[{-1 - 2*x, -1 - 2*x}, 1] + 
       144*G[{1 - 2*x}, z]*G[{-1 - 2*x, 1 + 2*x}, 1] - 
       144*G[{-1 + 2*x}, z]*G[{-1 - 2*x, 1 + 2*x}, 1] - 
       48*G[{1 - 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] + 
       48*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] - 
       192*G[{1 - 2*x}, z]*G[{1 + 2*x, 1}, 1] + 192*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1}, 1] - 96*G[{1 - 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] + 
       96*G[{-1 + 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] + 
       192*G[{1 - 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] - 
       192*G[{-1 + 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] + 
       72*G[{-1, -1, -1}, z] - 24*G[{-1, -1, 1}, z] - 24*G[{-1, 0, -1}, z] + 
       24*G[{-1, 0, 1}, z] + 48*G[{-1, 1, -1}, z] - 24*G[{-1, 1, 1}, z] + 
       48*G[{-1, 1, 1 + 2*x}, z] - 48*G[{-1, -1 - 2*x, -1}, z] + 
       96*G[{-1, 1 - 2*x, -1}, z] - 48*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 
       24*G[{-1, -1 + 2*x, -1}, z] - 48*G[{-1, -1 + 2*x, 1}, z] - 
       48*G[{0, -1, -1}, z] + 48*G[{0, 1, 1}, z] - 
       96*G[{0, 1 - 2*x, -1}, z] - 48*G[{0, 1 - 2*x, 1}, z] + 
       48*G[{0, -1 + 2*x, -1}, z] + 96*G[{0, -1 + 2*x, 1}, z] + 
       24*G[{1, -1, -1}, z] - 48*G[{1, -1, 1}, z] - 
       48*G[{1, -1, -1 - 2*x}, z] - 24*G[{1, 0, -1}, z] + 
       24*G[{1, 0, 1}, z] + 24*G[{1, 1, -1}, z] - 72*G[{1, 1, 1}, z] + 
       48*G[{1, 1 - 2*x, -1}, z] + 24*G[{1, 1 - 2*x, 1}, z] - 
       96*G[{1, -1 + 2*x, 1}, z] + 48*G[{1, -1 + 2*x, 1 + 2*x}, z] + 
       48*G[{1, 1 + 2*x, 1}, z] + 96*G[{1 - 2*x, -1, -1}, z] - 
       48*G[{1 - 2*x, -1, -1 - 2*x}, z] - 24*G[{1 - 2*x, 0, -1}, z] + 
       24*G[{1 - 2*x, 0, 1}, z] - 24*G[{1 - 2*x, 1, -1}, z] + 
       48*G[{1 - 2*x, 1, -1 - 2*x}, z] - 96*G[{1 - 2*x, 1, 1 + 2*x}, z] + 
       96*G[{1 - 2*x, -1 - 2*x, -1}, z] + 48*G[{1 - 2*x, -1 - 2*x, 1}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, z] + 
       96*G[{1 - 2*x, 1 - 2*x, -1}, z] + 48*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, 
         z] - 24*G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       48*G[{1 - 2*x, -1 + 2*x, 1}, z] + 24*G[{-1 + 2*x, -1, 1}, z] + 
       96*G[{-1 + 2*x, -1, -1 - 2*x}, z] - 48*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 
       24*G[{-1 + 2*x, 0, -1}, z] + 24*G[{-1 + 2*x, 0, 1}, z] - 
       96*G[{-1 + 2*x, 1, 1}, z] + 48*G[{-1 + 2*x, 1, 1 + 2*x}, z] + 
       48*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 24*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       96*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 48*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, 
         z] - 48*G[{-1 + 2*x, 1 + 2*x, -1}, z] - 
       96*G[{-1 + 2*x, 1 + 2*x, 1}, z] + 48*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, 
         z] - 12*G[{-1, -1}, z]*Log[2] + 36*G[{-1, 1}, z]*Log[2] - 
       24*G[{-1, 1 + 2*x}, z]*Log[2] + 24*G[{0, -1 - 2*x}, z]*Log[2] - 
       36*G[{1, -1}, z]*Log[2] + 12*G[{1, 1}, z]*Log[2] + 
       24*G[{1, -1 - 2*x}, z]*Log[2] - 24*G[{1, 1 - 2*x}, z]*Log[2] + 
       36*G[{-1 - 2*x, -1}, z]*Log[2] + 12*G[{-1 - 2*x, 1}, z]*Log[2] - 
       36*G[{-1 - 2*x, -1 - 2*x}, z]*Log[2] + 24*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[2] - 36*G[{-1 - 2*x, 1 + 2*x}, z]*Log[2] + 
       48*G[{1 - 2*x, 1}, z]*Log[2] - 12*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] - 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 60*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[2] - 48*G[{-1 + 2*x, -1}, z]*Log[2] - 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[2] - 60*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[2] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[2] - 
       12*G[{1 + 2*x, -1}, z]*Log[2] - 36*G[{1 + 2*x, 1}, z]*Log[2] + 
       24*G[{1 + 2*x, -1 - 2*x}, z]*Log[2] + 24*G[{1 + 2*x, 1 - 2*x}, z]*
        Log[2] - 48*G[{1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       24*G[{1 + 2*x, 1 + 2*x}, z]*Log[2] - 12*G[{-1 - 2*x}, z]*Log[2]^2 - 
       228*G[{1 - 2*x}, z]*Log[2]^2 + 240*G[{-1 + 2*x}, z]*Log[2]^2 - 
       48*G[{-1, 1}, z]*Log[4] + 24*G[{-1, -1 - 2*x}, z]*Log[4] - 
       48*G[{-1, 1 - 2*x}, z]*Log[4] - 24*G[{-1, 1 + 2*x}, z]*Log[4] - 
       48*G[{0, -1 - 2*x}, z]*Log[4] - 24*G[{0, 1 - 2*x}, z]*Log[4] - 
       24*G[{0, -1 + 2*x}, z]*Log[4] + 48*G[{0, 1 + 2*x}, z]*Log[4] + 
       48*G[{1, -1}, z]*Log[4] + 24*G[{1, -1 - 2*x}, z]*Log[4] - 
       24*G[{1, 1 - 2*x}, z]*Log[4] + 24*G[{1, -1 + 2*x}, z]*Log[4] - 
       54*G[{-1 - 2*x, -1}, z]*Log[4] + 18*G[{-1 - 2*x, 1}, z]*Log[4] + 
       30*G[{-1 - 2*x, -1 - 2*x}, z]*Log[4] + 12*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[4] + 6*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4] - 18*G[{1 - 2*x, -1}, z]*
        Log[4] + 30*G[{1 - 2*x, 1}, z]*Log[4] - 42*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4] + 36*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + 
       54*G[{1 - 2*x, 1 + 2*x}, z]*Log[4] - 30*G[{-1 + 2*x, -1}, z]*Log[4] + 
       18*G[{-1 + 2*x, 1}, z]*Log[4] - 6*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4] - 
       36*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4] - 6*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4] - 18*G[{1 + 2*x, -1}, z]*
        Log[4] + 54*G[{1 + 2*x, 1}, z]*Log[4] - 6*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[4] - 12*G[{1 + 2*x, 1 - 2*x}, z]*Log[4] - 
       30*G[{1 + 2*x, 1 + 2*x}, z]*Log[4] - 24*G[{-1 - 2*x}, z]*Log[2]*
        Log[4] + 24*G[{1 + 2*x}, z]*Log[2]*Log[4] - 48*G[{-1 - 2*x}, z]*
        Log[4]^2 + 72*G[{1 - 2*x}, z]*Log[4]^2 - 72*G[{-1 + 2*x}, z]*
        Log[4]^2 + 48*G[{1 + 2*x}, z]*Log[4]^2 + 36*G[{-1, -1}, z]*Log[8] - 
       12*G[{-1, 1}, z]*Log[8] + 24*G[{-1, 1 + 2*x}, z]*Log[8] + 
       24*G[{0, 1 - 2*x}, z]*Log[8] + 24*G[{0, 1 + 2*x}, z]*Log[8] + 
       12*G[{1, -1}, z]*Log[8] - 36*G[{1, 1}, z]*Log[8] - 
       24*G[{1, -1 - 2*x}, z]*Log[8] - 24*G[{-1 - 2*x, -1}, z]*Log[8] + 
       24*G[{-1 - 2*x, 1}, z]*Log[8] + 24*G[{-1 - 2*x, 1 + 2*x}, z]*Log[8] + 
       12*G[{1 - 2*x, -1}, z]*Log[8] - 60*G[{1 - 2*x, 1}, z]*Log[8] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[8] - 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[8] - 48*G[{1 - 2*x, 1 + 2*x}, z]*Log[8] + 12*G[{-1 + 2*x, -1}, z]*
        Log[8] - 60*G[{-1 + 2*x, 1}, z]*Log[8] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[8] + 48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[8] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[8] - 24*G[{1 + 2*x, -1}, z]*Log[8] + 
       24*G[{1 + 2*x, 1}, z]*Log[8] - 20*G[{-1 - 2*x}, z]*Log[2]*Log[8] + 
       68*G[{1 - 2*x}, z]*Log[2]*Log[8] - 72*G[{-1 + 2*x}, z]*Log[2]*Log[8] + 
       24*G[{1 + 2*x}, z]*Log[2]*Log[8] + 24*G[{-1 - 2*x}, z]*Log[4]*Log[8] - 
       48*G[{1 - 2*x}, z]*Log[4]*Log[8] + 48*G[{-1 + 2*x}, z]*Log[4]*Log[8] - 
       24*G[{1 + 2*x}, z]*Log[4]*Log[8] - 72*G[{-1, -1}, z]*Log[16] + 
       48*G[{-1, 1}, z]*Log[16] + 12*G[{-1, -1 - 2*x}, z]*Log[16] - 
       24*G[{-1, 1 - 2*x}, z]*Log[16] + 12*G[{-1, 1 + 2*x}, z]*Log[16] + 
       48*G[{0, -1}, z]*Log[16] - 48*G[{0, 1}, z]*Log[16] - 
       24*G[{0, -1 - 2*x}, z]*Log[16] + 48*G[{0, 1 - 2*x}, z]*Log[16] - 
       24*G[{0, -1 + 2*x}, z]*Log[16] - 48*G[{1, -1}, z]*Log[16] + 
       72*G[{1, 1}, z]*Log[16] - 12*G[{1, -1 - 2*x}, z]*Log[16] - 
       24*G[{1, 1 - 2*x}, z]*Log[16] + 12*G[{1, 1 + 2*x}, z]*Log[16] - 
       12*G[{-1 - 2*x, -1}, z]*Log[16] - 12*G[{-1 - 2*x, 1}, z]*Log[16] - 
       42*G[{-1 - 2*x, -1 - 2*x}, z]*Log[16] + 12*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[16] + 6*G[{-1 - 2*x, 1 + 2*x}, z]*Log[16] - 
       12*G[{1 - 2*x, -1}, z]*Log[16] + 60*G[{1 - 2*x, 1}, z]*Log[16] + 
       66*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] - 30*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[16] - 60*G[{-1 + 2*x, -1}, z]*Log[16] + 12*G[{-1 + 2*x, 1}, z]*
        Log[16] + 30*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] - 
       66*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] + 12*G[{1 + 2*x, -1}, z]*
        Log[16] + 12*G[{1 + 2*x, 1}, z]*Log[16] - 6*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[16] + 12*G[{1 + 2*x, -1 + 2*x}, z]*Log[16] + 
       18*G[{1 + 2*x, 1 + 2*x}, z]*Log[16] + 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[16] - 6*G[{-1 + 2*x}, z]*Log[2]*Log[16] - 
       18*G[{1 + 2*x}, z]*Log[2]*Log[16] - 6*G[{-1 - 2*x}, z]*Log[4]*
        Log[16] + 6*G[{1 - 2*x}, z]*Log[4]*Log[16] + 6*G[{-1 + 2*x}, z]*
        Log[4]*Log[16] + 6*G[{1 + 2*x}, z]*Log[4]*Log[16] + 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[32] - 12*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[32] + 12*G[{1 + 2*x, 1 + 2*x}, z]*Log[32] + 
       24*G[{-1, 1 - 2*x}, z]*Log[64] - 24*G[{0, -1}, z]*Log[64] + 
       24*G[{0, 1}, z]*Log[64] - 24*G[{1, 1 - 2*x}, z]*Log[64] - 
       24*G[{1, 1 + 2*x}, z]*Log[64] + 12*G[{-1 - 2*x, -1}, z]*Log[64] + 
       12*G[{-1 - 2*x, 1}, z]*Log[64] - 48*G[{1 - 2*x, 1}, z]*Log[64] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 48*G[{-1 + 2*x, -1}, z]*
        Log[64] - 12*G[{1 + 2*x, -1}, z]*Log[64] - 12*G[{1 + 2*x, 1}, z]*
        Log[64] - 12*G[{-1 - 2*x}, z]*Log[16]*Log[64] - 
       4*G[{1 - 2*x}, z]*Log[16]*Log[64] + G[{-1 + 2*x}, z]*Log[16]*Log[64] + 
       13*G[{1 + 2*x}, z]*Log[16]*Log[64] + 24*G[{-1, -1}, z]*Log[256] - 
       24*G[{-1, 1}, z]*Log[256] - 24*G[{-1, -1 + 2*x}, z]*Log[256] - 
       12*G[{0, -1 - 2*x}, z]*Log[256] + 24*G[{0, 1 - 2*x}, z]*Log[256] - 
       24*G[{0, -1 + 2*x}, z]*Log[256] + 12*G[{0, 1 + 2*x}, z]*Log[256] + 
       24*G[{1, -1}, z]*Log[256] - 24*G[{1, 1}, z]*Log[256] + 
       24*G[{-1 - 2*x, -1}, z]*Log[256] - 12*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[256] - 12*G[{1 - 2*x, -1}, z]*Log[256] + 12*G[{1 - 2*x, 1}, z]*
        Log[256] - 12*G[{-1 + 2*x, -1}, z]*Log[256] + 12*G[{-1 + 2*x, 1}, z]*
        Log[256] - 24*G[{1 + 2*x, 1}, z]*Log[256] + 
       12*G[{1 + 2*x, 1 + 2*x}, z]*Log[256] - 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[256] - 6*G[{-1 + 2*x}, z]*Log[2]*Log[256] + 
       G[{-1 + 2*x}, z]*Log[64]*Log[256] + 2*G[{1 + 2*x}, z]*Log[64]*
        Log[256] + 24*G[{0, -1 - 2*x}, z]*Log[512] - 24*G[{0, 1 - 2*x}, z]*
        Log[512] + 48*G[{0, -1 + 2*x}, z]*Log[512] - 24*G[{0, 1 + 2*x}, z]*
        Log[512] + 24*G[{1, 1 - 2*x}, z]*Log[512] - 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[512] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[512] + 48*G[{1 - 2*x, -1 + 2*x}, z]*Log[2048] + 
       24*G[{-1, -1 + 2*x}, z]*Log[4096] - 24*G[{0, -1 + 2*x}, z]*Log[4096] + 
       12*G[{1 - 2*x, -1}, z]*Log[4096] + 12*G[{-1 + 2*x, -1}, z]*Log[4096] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[16384] - 12*G[{1 + 2*x}, z]*Log[2]*
        Log[16384] + 6*G[{-1 - 2*x}, z]*Log[65536]*Log[4 - 2/x] - 
       6*G[{1 + 2*x}, z]*Log[65536]*Log[4 - 2/x] - 6*G[{-1 - 2*x}, z]*
        Log[65536]*Log[-2 + 2/x] + 6*G[{1 + 2*x}, z]*Log[65536]*
        Log[-2 + 2/x] + 12*G[{-1 - 2*x}, z]*Log[4]*Log[3 - x^(-1) - 2*x] - 
       12*G[{1 + 2*x}, z]*Log[4]*Log[3 - x^(-1) - 2*x] - 
       24*G[{-1 - 2*x}, z]*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] + 
       12*G[{1 - 2*x}, z]*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] - 
       12*G[{-1 + 2*x}, z]*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] + 
       24*G[{1 + 2*x}, z]*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[1 - x] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[1 - x] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[1 - x] - 
       12*G[{1 + 2*x}, z]*Log[2]*Log[1 - x] + 30*G[{-1 - 2*x}, z]*Log[4]*
        Log[1 - x] + 6*G[{1 - 2*x}, z]*Log[4]*Log[1 - x] + 
       6*G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] - 30*G[{1 + 2*x}, z]*Log[4]*
        Log[1 - x] + 24*G[{-1 - 2*x}, z]*Log[8]*Log[1 - x] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[1 - x] + 24*G[{-1 + 2*x}, z]*Log[8]*
        Log[1 - x] - 24*G[{1 + 2*x}, z]*Log[8]*Log[1 - x] + 
       12*G[{1 - 2*x}, z]*Log[16]*Log[1 - x] - 12*G[{-1 + 2*x}, z]*Log[64]*
        Log[1 - x] + 6*G[{-1 - 2*x}, z]*Log[256]*Log[1 - x] + 
       6*G[{1 - 2*x}, z]*Log[256]*Log[1 - x] - 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[1 - x] - 6*G[{1 + 2*x}, z]*Log[256]*Log[1 - x] - 
       12*G[{-1 - 2*x}, z]*Log[1024]*Log[1 - x] + 12*G[{1 + 2*x}, z]*
        Log[1024]*Log[1 - x] - 6*G[{-1 - 2*x}, z]*Log[4096]*Log[1 - x] - 
       6*G[{1 - 2*x}, z]*Log[4096]*Log[1 - x] + 6*G[{-1 + 2*x}, z]*Log[4096]*
        Log[1 - x] + 6*G[{1 + 2*x}, z]*Log[4096]*Log[1 - x] - 
       12*G[{-1 - 2*x}, z]*Log[16777216]*Log[1 - x] + 
       12*G[{1 + 2*x}, z]*Log[16777216]*Log[1 - x] + 24*G[{-1 - 2*x}, z]*
        Log[3 - x^(-1) - 2*x]*Log[1 - x] - 24*G[{1 + 2*x}, z]*
        Log[3 - x^(-1) - 2*x]*Log[1 - x] + 24*G[{-1, -1}, z]*
        Log[(-1 + x)^2] - 48*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       48*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 24*G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 48*G[{0, -1}, z]*Log[(-1 + x)^2] + 
       48*G[{0, 1}, z]*Log[(-1 + x)^2] + 48*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 48*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{1, -1}, z]*Log[(-1 + x)^2] - 24*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 48*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 48*G[{-1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       48*G[{-1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 24*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - 48*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 48*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 24*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       48*G[{1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 48*G[{1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 24*G[{-1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] - 
       48*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 48*G[{-1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] + 24*G[{1 + 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[(-1 + x)^2] + 6*G[{1 - 2*x}, z]*
        Log[256]*Log[(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[(-1 + x)^2] - 6*G[{1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] + 
       24*G[{-1 - 2*x}, z]*Log[(-1 + x)^2]^2 - 6*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]^2 + 6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 - 
       24*G[{1 + 2*x}, z]*Log[(-1 + x)^2]^2 + 24*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 
       24*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 24*G[{1, 1}, z]*
        Log[4*(-1 + x)^2] - 48*G[{-1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       48*G[{-1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] + 24*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       24*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 24*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 48*G[{1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       48*G[{1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] - 24*G[{-1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 24*G[{1 + 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 6*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 48*G[{-1, -1}, z]*Log[x] + 
       24*G[{-1, 1}, z]*Log[x] + 192*G[{-1, -1 - 2*x}, z]*Log[x] + 
       120*G[{-1, -1 + 2*x}, z]*Log[x] - 48*G[{-1, 1 + 2*x}, z]*Log[x] + 
       144*G[{0, -1}, z]*Log[x] - 144*G[{0, 1}, z]*Log[x] - 
       96*G[{0, -1 - 2*x}, z]*Log[x] + 240*G[{0, 1 - 2*x}, z]*Log[x] - 
       240*G[{0, -1 + 2*x}, z]*Log[x] + 96*G[{0, 1 + 2*x}, z]*Log[x] - 
       24*G[{1, -1}, z]*Log[x] + 48*G[{1, 1}, z]*Log[x] + 
       48*G[{1, -1 - 2*x}, z]*Log[x] - 120*G[{1, 1 - 2*x}, z]*Log[x] - 
       192*G[{1, 1 + 2*x}, z]*Log[x] - 48*G[{1 - 2*x, -1}, z]*Log[x] + 
       120*G[{1 - 2*x, 1}, z]*Log[x] - 96*G[{1 - 2*x, -1 - 2*x}, z]*Log[x] - 
       192*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] + 120*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x] - 48*G[{1 - 2*x, 1 + 2*x}, z]*Log[x] - 
       120*G[{-1 + 2*x, -1}, z]*Log[x] + 48*G[{-1 + 2*x, 1}, z]*Log[x] + 
       48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x] - 120*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x] + 192*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] + 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x] - 72*G[{-1 - 2*x}, z]*Log[2]*
        Log[x] + 72*G[{1 - 2*x}, z]*Log[2]*Log[x] - 108*G[{-1 + 2*x}, z]*
        Log[2]*Log[x] + 60*G[{1 + 2*x}, z]*Log[2]*Log[x] + 
       78*G[{-1 - 2*x}, z]*Log[4]*Log[x] + 30*G[{1 - 2*x}, z]*Log[4]*Log[x] - 
       30*G[{-1 + 2*x}, z]*Log[4]*Log[x] - 78*G[{1 + 2*x}, z]*Log[4]*Log[x] - 
       12*G[{-1 - 2*x}, z]*Log[8]*Log[x] + 12*G[{1 - 2*x}, z]*Log[8]*Log[x] - 
       36*G[{-1 + 2*x}, z]*Log[8]*Log[x] + 12*G[{1 + 2*x}, z]*Log[8]*Log[x] + 
       6*G[{-1 - 2*x}, z]*Log[16]*Log[x] - 90*G[{1 - 2*x}, z]*Log[16]*
        Log[x] + 66*G[{-1 + 2*x}, z]*Log[16]*Log[x] - 
       6*G[{1 + 2*x}, z]*Log[16]*Log[x] - 12*G[{1 - 2*x}, z]*Log[64]*Log[x] + 
       14*G[{-1 + 2*x}, z]*Log[64]*Log[x] + 2*G[{1 + 2*x}, z]*Log[64]*
        Log[x] - 54*G[{-1 - 2*x}, z]*Log[256]*Log[x] - 
       6*G[{1 - 2*x}, z]*Log[256]*Log[x] + 30*G[{-1 + 2*x}, z]*Log[256]*
        Log[x] + 54*G[{1 + 2*x}, z]*Log[256]*Log[x] + 
       6*G[{-1 - 2*x}, z]*Log[4096]*Log[x] + 6*G[{1 - 2*x}, z]*Log[4096]*
        Log[x] - 6*G[{-1 + 2*x}, z]*Log[4096]*Log[x] - 
       6*G[{1 + 2*x}, z]*Log[4096]*Log[x] + 12*G[{-1 - 2*x}, z]*Log[16384]*
        Log[x] - 12*G[{1 + 2*x}, z]*Log[16384]*Log[x] + 
       96*G[{-1 - 2*x}, z]*Log[4 - 2/x]*Log[x] - 96*G[{1 + 2*x}, z]*
        Log[4 - 2/x]*Log[x] - 96*G[{-1 - 2*x}, z]*Log[-2 + 2/x]*Log[x] + 
       96*G[{1 + 2*x}, z]*Log[-2 + 2/x]*Log[x] + 96*G[{1 - 2*x}, z]*
        Log[1 - x]*Log[x] - 96*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x] - 
       216*G[{1 - 2*x}, z]*Log[x]^2 + 216*G[{-1 + 2*x}, z]*Log[x]^2 - 
       24*G[{-1 - 2*x}, z]*Log[128]*Log[2*x] + 12*G[{1 - 2*x}, z]*Log[128]*
        Log[2*x] - 12*G[{-1 + 2*x}, z]*Log[128]*Log[2*x] + 
       24*G[{1 + 2*x}, z]*Log[128]*Log[2*x] - 96*G[{-1 - 2*x}, z]*
        Log[4 - 2/x]*Log[2*x] + 48*G[{1 - 2*x}, z]*Log[4 - 2/x]*Log[2*x] - 
       48*G[{-1 + 2*x}, z]*Log[4 - 2/x]*Log[2*x] + 96*G[{1 + 2*x}, z]*
        Log[4 - 2/x]*Log[2*x] + 96*G[{-1 - 2*x}, z]*Log[-2 + 2/x]*Log[2*x] - 
       48*G[{1 - 2*x}, z]*Log[-2 + 2/x]*Log[2*x] + 48*G[{-1 + 2*x}, z]*
        Log[-2 + 2/x]*Log[2*x] - 96*G[{1 + 2*x}, z]*Log[-2 + 2/x]*Log[2*x] - 
       24*G[{-1 - 2*x}, z]*Log[x]*Log[2*x] + 12*G[{1 - 2*x}, z]*Log[x]*
        Log[2*x] - 12*G[{-1 + 2*x}, z]*Log[x]*Log[2*x] + 
       24*G[{1 + 2*x}, z]*Log[x]*Log[2*x] + 48*G[{-1 - 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 24*G[{1 - 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] + 24*G[{-1 + 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 48*G[{1 + 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] + 24*G[{-1 - 2*x}, z]*Log[x]*
        Log[-2*(-1 + x)*x] - 12*G[{1 - 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x] + 
       12*G[{-1 + 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x] - 
       24*G[{1 + 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x] - 
       12*G[{-1 - 2*x}, z]*Log[256]*Log[-((-1 + x)*x)] + 
       12*G[{1 + 2*x}, z]*Log[256]*Log[-((-1 + x)*x)] - 
       48*G[{-1 - 2*x}, z]*Log[(-1 + x)^2]*Log[-((-1 + x)*x)] + 
       48*G[{1 + 2*x}, z]*Log[(-1 + x)^2]*Log[-((-1 + x)*x)] - 
       24*G[{-1 - 2*x}, z]*Log[x]*Log[-((-1 + x)*x)] + 
       24*G[{1 + 2*x}, z]*Log[x]*Log[-((-1 + x)*x)] + 
       96*G[{-1 - 2*x}, z]*Log[2]*Log[2*x^2] - 96*G[{1 + 2*x}, z]*Log[2]*
        Log[2*x^2] + 24*G[{-1, -1}, z]*Log[4*x^2] - 24*G[{-1, 1}, z]*
        Log[4*x^2] - 24*G[{-1, -1 - 2*x}, z]*Log[4*x^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[4*x^2] - 48*G[{0, -1}, z]*Log[4*x^2] + 
       48*G[{0, 1}, z]*Log[4*x^2] + 48*G[{0, -1 - 2*x}, z]*Log[4*x^2] - 
       48*G[{0, 1 + 2*x}, z]*Log[4*x^2] + 24*G[{1, -1}, z]*Log[4*x^2] - 
       24*G[{1, 1}, z]*Log[4*x^2] - 24*G[{1, -1 - 2*x}, z]*Log[4*x^2] + 
       24*G[{1, 1 + 2*x}, z]*Log[4*x^2] + 72*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       24*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] + 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] + 
       24*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 72*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] - 24*G[{1 - 2*x}, z]*Log[x]*
        Log[16*x^2] + 24*G[{-1 + 2*x}, z]*Log[x]*Log[16*x^2] + 
       12*G[{-1 - 2*x}, z]*Log[x]*Log[256*x^2] - 12*G[{1 - 2*x}, z]*Log[x]*
        Log[256*x^2] + 12*G[{-1 + 2*x}, z]*Log[x]*Log[256*x^2] - 
       12*G[{1 + 2*x}, z]*Log[x]*Log[256*x^2] - 144*G[{-1, -1}, z]*
        Log[1 + x] + 48*G[{-1, 1}, z]*Log[1 + x] + 48*G[{-1, -1 - 2*x}, z]*
        Log[1 + x] - 48*G[{-1, 1 + 2*x}, z]*Log[1 + x] + 
       96*G[{0, -1}, z]*Log[1 + x] - 96*G[{0, 1}, z]*Log[1 + x] - 
       96*G[{0, -1 - 2*x}, z]*Log[1 + x] + 96*G[{0, 1 + 2*x}, z]*Log[1 + x] - 
       48*G[{1, -1}, z]*Log[1 + x] + 144*G[{1, 1}, z]*Log[1 + x] + 
       48*G[{1, -1 - 2*x}, z]*Log[1 + x] - 48*G[{1, 1 + 2*x}, z]*Log[1 + x] - 
       96*G[{-1 - 2*x, -1}, z]*Log[1 + x] + 192*G[{-1 - 2*x, 1}, z]*
        Log[1 + x] + 48*G[{1 - 2*x, -1}, z]*Log[1 + x] - 
       144*G[{1 - 2*x, 1}, z]*Log[1 + x] + 144*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + x] - 48*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] + 
       144*G[{-1 + 2*x, -1}, z]*Log[1 + x] - 48*G[{-1 + 2*x, 1}, z]*
        Log[1 + x] + 48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] - 
       144*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] - 192*G[{1 + 2*x, -1}, z]*
        Log[1 + x] + 96*G[{1 + 2*x, 1}, z]*Log[1 + x] - 
       24*G[{-1 - 2*x}, z]*Log[2]*Log[1 + x] - 48*G[{1 - 2*x}, z]*Log[2]*
        Log[1 + x] + 48*G[{-1 + 2*x}, z]*Log[2]*Log[1 + x] + 
       24*G[{1 + 2*x}, z]*Log[2]*Log[1 + x] + 24*G[{-1 - 2*x}, z]*Log[4]*
        Log[1 + x] - 48*G[{1 - 2*x}, z]*Log[4]*Log[1 + x] + 
       48*G[{-1 + 2*x}, z]*Log[4]*Log[1 + x] - 24*G[{1 + 2*x}, z]*Log[4]*
        Log[1 + x] + 24*G[{-1 - 2*x}, z]*Log[8]*Log[1 + x] - 
       48*G[{1 - 2*x}, z]*Log[8]*Log[1 + x] + 48*G[{-1 + 2*x}, z]*Log[8]*
        Log[1 + x] - 24*G[{1 + 2*x}, z]*Log[8]*Log[1 + x] - 
       48*G[{-1 - 2*x}, z]*Log[256]*Log[1 + x] + 96*G[{1 - 2*x}, z]*Log[256]*
        Log[1 + x] - 96*G[{-1 + 2*x}, z]*Log[256]*Log[1 + x] + 
       48*G[{1 + 2*x}, z]*Log[256]*Log[1 + x] + 96*G[{1 - 2*x}, z]*Log[x]*
        Log[1 + x] - 96*G[{-1 + 2*x}, z]*Log[x]*Log[1 + x] - 
       192*G[{-1 - 2*x}, z]*Log[1 + x]^2 + 288*G[{1 - 2*x}, z]*Log[1 + x]^2 - 
       288*G[{-1 + 2*x}, z]*Log[1 + x]^2 + 192*G[{1 + 2*x}, z]*Log[1 + x]^2 + 
       72*G[{-1, -1}, z]*Log[4*(1 + x)^2] - 24*G[{-1, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{-1, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 48*G[{0, -1}, z]*
        Log[4*(1 + x)^2] + 48*G[{0, 1}, z]*Log[4*(1 + x)^2] + 
       48*G[{0, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 48*G[{0, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, -1}, z]*Log[4*(1 + x)^2] - 
       72*G[{1, 1}, z]*Log[4*(1 + x)^2] - 24*G[{1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       48*G[{-1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 96*G[{-1 - 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] + 
       72*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       72*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       96*G[{1 + 2*x, -1}, z]*Log[4*(1 + x)^2] - 48*G[{1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 48*G[{-1 - 2*x}, z]*Log[2]*Log[4*(1 + x)^2] + 
       48*G[{1 + 2*x}, z]*Log[2]*Log[4*(1 + x)^2] - 48*G[{1 - 2*x}, z]*Log[x]*
        Log[4*(1 + x)^2] + 48*G[{-1 + 2*x}, z]*Log[x]*Log[4*(1 + x)^2] + 
       48*G[{1 - 2*x}, z]*Log[1 + x]*Log[4*(1 + x)^2] - 
       48*G[{-1 + 2*x}, z]*Log[1 + x]*Log[4*(1 + x)^2] + 
       96*G[{-1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 
       48*G[{1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] + 
       48*G[{-1 + 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 
       96*G[{1 + 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[(2*x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[2]*Log[(2*x)/(-1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[(2*x)/(-1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[32]*Log[(2*x)/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[32]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[32]*Log[(2*x)/(-1 + 2*x)] - 
       6*G[{-1 - 2*x}, z]*Log[64]*Log[(2*x)/(-1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[64]*Log[(2*x)/(-1 + 2*x)] + 
       96*G[{1 - 2*x}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
       96*G[{-1 + 2*x}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
       72*G[{-1 - 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] - 
       36*G[{1 - 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] + 
       36*G[{-1 + 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] - 
       72*G[{1 + 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[64]*Log[-((-1 + x)^3*(-1 + 2*x))] + 
       12*G[{1 + 2*x}, z]*Log[64]*Log[-((-1 + x)^3*(-1 + 2*x))] - 
       72*G[{-1 - 2*x}, z]*Log[1 - x]*Log[-((-1 + x)^3*(-1 + 2*x))] + 
       72*G[{1 + 2*x}, z]*Log[1 - x]*Log[-((-1 + x)^3*(-1 + 2*x))] + 
       12*G[{-1 - 2*x}, z]*Log[256]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       12*G[{1 + 2*x}, z]*Log[256]*Log[(-1 + x)^3*(-1 + 2*x)] + 
       96*G[{-1 - 2*x}, z]*Log[x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       96*G[{1 + 2*x}, z]*Log[x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       96*G[{-1 - 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 
       96*G[{1 + 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       48*G[{-1, -1}, z]*Log[(2*x)/(1 + 2*x)] - 24*G[{-1, -1 - 2*x}, z]*
        Log[(2*x)/(1 + 2*x)] - 24*G[{-1, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{0, -1}, z]*Log[(2*x)/(1 + 2*x)] - 48*G[{0, 1}, z]*
        Log[(2*x)/(1 + 2*x)] - 48*G[{0, 1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{0, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{1, 1}, z]*Log[(2*x)/(1 + 2*x)] + 24*G[{1, 1 - 2*x}, z]*
        Log[(2*x)/(1 + 2*x)] + 24*G[{1, 1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{1 - 2*x, 1}, z]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x, -1}, z]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[2]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[(2*x)/(1 + 2*x)] + 
       6*G[{-1 - 2*x}, z]*Log[4]*Log[(2*x)/(1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[4]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[16]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[16]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[128]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[128]*Log[(2*x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[128]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{1 + 2*x}, z]*Log[128]*Log[(2*x)/(1 + 2*x)] + 
       96*G[{1 - 2*x}, z]*Log[x]*Log[(2*x)/(1 + 2*x)] - 
       96*G[{-1 + 2*x}, z]*Log[x]*Log[(2*x)/(1 + 2*x)] + 
       192*G[{1 - 2*x}, z]*Log[1 + x]*Log[(2*x)/(1 + 2*x)] - 
       192*G[{-1 + 2*x}, z]*Log[1 + x]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]^2 + 24*G[{-1 + 2*x}, z]*
        Log[(2*x)/(1 + 2*x)]^2 - 48*G[{1 - 2*x}, z]*Log[8]*
        Log[(2*(1 + x))/(1 + 2*x)] + 48*G[{-1 + 2*x}, z]*Log[8]*
        Log[(2*(1 + x))/(1 + 2*x)] + 24*G[{-1 - 2*x}, z]*Log[64]*
        Log[(2*(1 + x))/(1 + 2*x)] - 48*G[{1 - 2*x}, z]*Log[64]*
        Log[(2*(1 + x))/(1 + 2*x)] + 48*G[{-1 + 2*x}, z]*Log[64]*
        Log[(2*(1 + x))/(1 + 2*x)] - 24*G[{1 + 2*x}, z]*Log[64]*
        Log[(2*(1 + x))/(1 + 2*x)] - 288*G[{1 - 2*x}, z]*Log[1 + x]*
        Log[(2*(1 + x))/(1 + 2*x)] + 288*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[(2*(1 + x))/(1 + 2*x)] - 48*G[{-1, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{-1, -1 + 2*x}, z]*Log[1 + 2*x] + 96*G[{0, 1 - 2*x}, z]*
        Log[1 + 2*x] - 96*G[{0, -1 + 2*x}, z]*Log[1 + 2*x] - 
       48*G[{1, 1 - 2*x}, z]*Log[1 + 2*x] + 48*G[{1, -1 + 2*x}, z]*
        Log[1 + 2*x] - 48*G[{1 - 2*x, -1}, z]*Log[1 + 2*x] - 
       48*G[{1 - 2*x, 1}, z]*Log[1 + 2*x] - 96*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + 2*x] - 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + 2*x] + 48*G[{-1 + 2*x, -1}, z]*
        Log[1 + 2*x] + 48*G[{-1 + 2*x, 1}, z]*Log[1 + 2*x] - 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + 2*x] + 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + 2*x] + 24*G[{-1 - 2*x}, z]*Log[2]*
        Log[1 + 2*x] - 24*G[{1 - 2*x}, z]*Log[2]*Log[1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[1 + 2*x] - 24*G[{1 + 2*x}, z]*Log[2]*
        Log[1 + 2*x] - 6*G[{-1 - 2*x}, z]*Log[16]*Log[1 + 2*x] - 
       6*G[{1 - 2*x}, z]*Log[16]*Log[1 + 2*x] + 6*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 + 2*x] + 6*G[{1 + 2*x}, z]*Log[16]*Log[1 + 2*x] - 
       144*G[{1 - 2*x}, z]*Log[x]*Log[1 + 2*x] + 144*G[{-1 + 2*x}, z]*Log[x]*
        Log[1 + 2*x] + 24*G[{-1, 1}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 72*G[{-1, -1 + 2*x}, z]*
        Log[x*(1 + 2*x)] + 48*G[{-1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{0, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 144*G[{0, 1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 144*G[{0, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{0, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 24*G[{1, -1}, z]*
        Log[x*(1 + 2*x)] - 48*G[{1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       72*G[{1, 1 - 2*x}, z]*Log[x*(1 + 2*x)] + 48*G[{1, 1 + 2*x}, z]*
        Log[x*(1 + 2*x)] + 24*G[{-1 - 2*x, -1}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1 - 2*x, 1}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1 - 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       24*G[{-1 - 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 - 2*x, 1}, z]*Log[x*(1 + 2*x)] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 144*G[{1 - 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       72*G[{1 - 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1 + 2*x, -1}, z]*Log[x*(1 + 2*x)] + 
       72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       144*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 + 2*x, -1}, z]*Log[x*(1 + 2*x)] - 24*G[{1 + 2*x, 1}, z]*
        Log[x*(1 + 2*x)] - 24*G[{1 + 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 + 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] + 96*G[{1 - 2*x}, z]*
        Log[2]*Log[x*(1 + 2*x)] - 96*G[{-1 + 2*x}, z]*Log[2]*
        Log[x*(1 + 2*x)] + 24*G[{1 + 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] - 
       72*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] + 
       72*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
       72*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
       72*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
       24*G[{1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
       48*G[{-1 - 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
       144*G[{1 - 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
       144*G[{-1 + 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
       48*G[{1 + 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
       48*G[{-1, -1}, z]*Log[8*x*(1 + 2*x)] + 24*G[{-1, 1}, z]*
        Log[8*x*(1 + 2*x)] + 24*G[{-1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{-1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 48*G[{0, -1}, z]*
        Log[8*x*(1 + 2*x)] - 48*G[{0, 1}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{0, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + 48*G[{0, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{1, -1}, z]*Log[8*x*(1 + 2*x)] + 
       48*G[{1, 1}, z]*Log[8*x*(1 + 2*x)] + 48*G[{1, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       24*G[{-1 - 2*x, -1}, z]*Log[8*x*(1 + 2*x)] + 48*G[{-1 - 2*x, 1}, z]*
        Log[8*x*(1 + 2*x)] + 48*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 48*G[{1 + 2*x, -1}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 + 2*x, 1}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 + 2*x, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{1 + 2*x, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[2]*Log[8*x*(1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[2]*Log[8*x*(1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
       48*G[{-1 - 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[1 + 2*x]*Log[4 + 8*x] + 
       48*G[{-1 + 2*x}, z]*Log[1 + 2*x]*Log[4 + 8*x] + 
       192*G[{-1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       96*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       96*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       192*G[{1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       24*G[{1 - 2*x}, z]*PolyLog[2, -1 + x^(-1)] + 24*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] + 96*G[{1 - 2*x}, z]*PolyLog[2, -1 - 2*x] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, -1 - 2*x] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, 1 - 2*x] - 72*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] - 
       48*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       48*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       192*G[{-1 - 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
       192*G[{1 + 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
       144*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] - 144*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - x] + 48*G[{1 - 2*x}, z]*PolyLog[2, -1/(2*x)] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 24*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 24*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       48*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] + 48*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/x] - 96*G[{1 - 2*x}, z]*PolyLog[2, -2*x] + 
       96*G[{-1 + 2*x}, z]*PolyLog[2, -2*x] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, x] - 72*G[{-1 + 2*x}, z]*PolyLog[2, x] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, x/(1 - x)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 - x)] - 6*G[{1}, z]*(Pi^2 + 8*G[{-1, -1 - 2*x}, 1] - 
         16*G[{-1, 1 + 2*x}, 1] - 16*G[{0, -1 - 2*x}, 1] + 
         16*G[{0, 1 + 2*x}, 1] - 16*G[{-1 - 2*x, 1}, 1] + 
         16*G[{-1 - 2*x, -1 - 2*x}, 1] - 8*G[{-1 - 2*x, 1 + 2*x}, 1] + 
         8*G[{1 - 2*x, -1 - 2*x}, 1] + 16*G[{1 + 2*x, 1}, 1] + 
         8*G[{1 + 2*x, -1 - 2*x}, 1] - 16*G[{1 + 2*x, 1 + 2*x}, 1] + 
         8*Log[2]^2 + 4*Log[4]^2 + Log[4]*Log[16] - Log[4]*Log[256] + 
         2*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] + 4*Log[4]*Log[1 - x] - 
         4*Log[16]*Log[1 - x] + 4*Log[4]*Log[(-1 + x)^2] + 
         2*Log[256]*Log[(-1 + x)^2] + 5*Log[(-1 + x)^2]^2 + 
         4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - Log[(-1 + x)^2]*
          Log[256*(-1 + x)^2] - 8*Log[2]*Log[x] - 4*Log[4]*Log[x] + 
         8*Log[16]*Log[x] - 4*Log[64]*Log[x] - 16*Log[1 - x]*Log[x] - 
         24*Log[x]^2 + 2*Log[128]*Log[2*x] + 8*Log[4 - 2/x]*Log[2*x] - 
         8*Log[-2 + 2/x]*Log[2*x] + 2*Log[x]*Log[2*x] - 4*Log[4*(-1 + x)^2]*
          Log[-4*(-1 + x)*x] - 2*Log[x]*Log[-2*(-1 + x)*x] - 
         16*Log[2]*Log[2*x^2] + 4*Log[x]*Log[16*x^2] + 8*Log[2]*Log[1 + x] + 
         4*Log[4]*Log[1 + x] - 8*Log[16]*Log[1 + x] + 16*Log[x]*Log[1 + x] - 
         16*Log[1 + x]^2 + 8*Log[2]*Log[4*(1 + x)^2] - 
         8*Log[x]*Log[4*(1 + x)^2] + 8*Log[1 + x]*Log[4*(1 + x)^2] - 
         8*Log[1 + x]*Log[16*(1 + x)^2] - 4*Log[4]*Log[(2*x)/(-1 + 2*x)] + 
         4*Log[512]*Log[(2*x)/(-1 + 2*x)] - 4*Log[1024]*
          Log[(2*x)/(-1 + 2*x)] - 16*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
         6*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] + 
         8*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 
         4*Log[4]*Log[(2*x)/(1 + 2*x)] - 8*Log[8]*Log[(2*x)/(1 + 2*x)] - 
         16*Log[x]*Log[(2*x)/(1 + 2*x)] - 16*Log[1 + x]*
          Log[(2*x)/(1 + 2*x)] + 4*Log[(2*x)/(-1 + 2*x)]*
          Log[(2*x)/(1 + 2*x)] + 4*Log[(2*x)/(1 + 2*x)]^2 + 
         8*Log[64]*Log[(2*(1 + x))/(1 + 2*x)] - 4*Log[4096]*
          Log[(2*(1 + x))/(1 + 2*x)] + 16*Log[1 + x]*
          Log[(2*(1 + x))/(1 + 2*x)] + 4*Log[4]*Log[1 + 2*x] + 
         8*Log[x]*Log[1 + 2*x] - 4*Log[2]*Log[x*(1 + 2*x)] + 
         12*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 
         4*Log[2]*Log[8*x*(1 + 2*x)] - 4*Log[(2*x)/(1 + 2*x)]*
          Log[8*x*(1 + 2*x)] + 8*Log[(2*(1 + x))/(1 + 2*x)]*
          Log[8*x*(1 + 2*x)] - 16*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         4*PolyLog[2, -1 + x^(-1)] + 12*PolyLog[2, 1 - 2*x] - 
         8*PolyLog[2, (2 - 2*x)^(-1)] - 24*PolyLog[2, 1 - x] - 
         8*PolyLog[2, -1/(2*x)] - 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, (-1 + x)/x] + 12*PolyLog[2, x] + 
         8*PolyLog[2, x/(1 - x)] - 12*PolyLog[2, -1 + 2*x]) + 
       6*G[{-1}, z]*(Pi^2 + 8*G[{-1, -1 - 2*x}, 1] - 16*G[{-1, 1 + 2*x}, 1] - 
         16*G[{0, -1 - 2*x}, 1] + 16*G[{0, 1 + 2*x}, 1] - 
         16*G[{-1 - 2*x, 1}, 1] + 16*G[{-1 - 2*x, -1 - 2*x}, 1] - 
         8*G[{-1 - 2*x, 1 + 2*x}, 1] + 8*G[{1 - 2*x, -1 - 2*x}, 1] + 
         16*G[{1 + 2*x, 1}, 1] + 8*G[{1 + 2*x, -1 - 2*x}, 1] - 
         16*G[{1 + 2*x, 1 + 2*x}, 1] + 8*Log[2]^2 + 4*Log[4]^2 + 
         Log[4]*Log[16] - Log[4]*Log[256] + 2*Log[2 - 2*x]*
          Log[3 - x^(-1) - 2*x] + 4*Log[4]*Log[1 - x] - 8*Log[8]*Log[1 - x] - 
         4*Log[16]*Log[1 - x] + 4*Log[64]*Log[1 - x] + 
         4*Log[4]*Log[(-1 + x)^2] + 2*Log[256]*Log[(-1 + x)^2] + 
         5*Log[(-1 + x)^2]^2 + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 8*Log[2]*Log[x] - 
         4*Log[4]*Log[x] + 8*Log[16]*Log[x] - 4*Log[64]*Log[x] - 
         16*Log[1 - x]*Log[x] - 24*Log[x]^2 + 2*Log[128]*Log[2*x] + 
         8*Log[4 - 2/x]*Log[2*x] - 8*Log[-2 + 2/x]*Log[2*x] + 
         2*Log[x]*Log[2*x] - 4*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 
         2*Log[x]*Log[-2*(-1 + x)*x] - 16*Log[2]*Log[2*x^2] + 
         4*Log[x]*Log[16*x^2] + 8*Log[2]*Log[1 + x] + 4*Log[4]*Log[1 + x] - 
         8*Log[16]*Log[1 + x] + 16*Log[x]*Log[1 + x] - 16*Log[1 + x]^2 + 
         8*Log[2]*Log[4*(1 + x)^2] - 8*Log[x]*Log[4*(1 + x)^2] + 
         8*Log[1 + x]*Log[4*(1 + x)^2] - 8*Log[1 + x]*Log[16*(1 + x)^2] - 
         4*Log[4]*Log[(2*x)/(-1 + 2*x)] + 4*Log[512]*Log[(2*x)/(-1 + 2*x)] - 
         4*Log[1024]*Log[(2*x)/(-1 + 2*x)] - 16*Log[x]*
          Log[(2*x)/(-1 + 2*x)] - 6*Log[2 - 2*x]*
          Log[-16*(-1 + x)^3*(-1 + 2*x)] + 8*Log[2*x]*
          Log[(-1 + x)^3*(-1 + 2*x)] + 4*Log[4]*Log[(2*x)/(1 + 2*x)] - 
         8*Log[8]*Log[(2*x)/(1 + 2*x)] - 16*Log[x]*Log[(2*x)/(1 + 2*x)] - 
         16*Log[1 + x]*Log[(2*x)/(1 + 2*x)] + 4*Log[(2*x)/(-1 + 2*x)]*
          Log[(2*x)/(1 + 2*x)] + 4*Log[(2*x)/(1 + 2*x)]^2 + 
         8*Log[64]*Log[(2*(1 + x))/(1 + 2*x)] - 4*Log[4096]*
          Log[(2*(1 + x))/(1 + 2*x)] + 16*Log[1 + x]*
          Log[(2*(1 + x))/(1 + 2*x)] + 4*Log[4]*Log[1 + 2*x] + 
         8*Log[x]*Log[1 + 2*x] - 4*Log[2]*Log[x*(1 + 2*x)] + 
         12*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 
         4*Log[2]*Log[8*x*(1 + 2*x)] - 4*Log[(2*x)/(1 + 2*x)]*
          Log[8*x*(1 + 2*x)] + 8*Log[(2*(1 + x))/(1 + 2*x)]*
          Log[8*x*(1 + 2*x)] - 16*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         4*PolyLog[2, -1 + x^(-1)] + 12*PolyLog[2, 1 - 2*x] - 
         8*PolyLog[2, (2 - 2*x)^(-1)] - 24*PolyLog[2, 1 - x] - 
         8*PolyLog[2, -1/(2*x)] - 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, (-1 + x)/x] + 12*PolyLog[2, x] + 
         8*PolyLog[2, x/(1 - x)] - 12*PolyLog[2, -1 + 2*x]) - 
       72*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 72*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + 2*x]))/(3072*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((-2 + p2 + 2*x)*(2*Pi^2*G[{1 - 2*x}, z] - 2*Pi^2*G[{-1 + 2*x}, z] - 
       24*G[{1 - 2*x}, z]*G[{-1, -1}, -1 + 2*x] + 24*G[{-1 + 2*x}, z]*
        G[{-1, -1}, -1 + 2*x] + 48*G[{1 - 2*x}, z]*G[{-1, -1 - 2*x}, 1] - 
       48*G[{-1 + 2*x}, z]*G[{-1, -1 - 2*x}, 1] - 24*G[{1 - 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] + 24*G[{-1 + 2*x}, z]*
        G[{-1, -1 + 2*x}, -1 + 2*x] - 96*G[{1 - 2*x}, z]*
        G[{-1, 1 + 2*x}, 1] + 96*G[{-1 + 2*x}, z]*G[{-1, 1 + 2*x}, 1] + 
       24*G[{1 - 2*x}, z]*G[{0, -1}, -1 + 2*x] - 24*G[{-1 + 2*x}, z]*
        G[{0, -1}, -1 + 2*x] - 24*G[{1 - 2*x}, z]*G[{0, 1}, -1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*G[{0, 1}, -1 + 2*x] - 120*G[{1 - 2*x}, z]*
        G[{0, -1 - 2*x}, 1] + 120*G[{-1 + 2*x}, z]*G[{0, -1 - 2*x}, 1] + 
       120*G[{1 - 2*x}, z]*G[{0, 1 + 2*x}, 1] - 120*G[{-1 + 2*x}, z]*
        G[{0, 1 + 2*x}, 1] - 24*G[{1 - 2*x}, z]*G[{1, -1}, -1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*G[{1, -1}, -1 + 2*x] + 72*G[{1 - 2*x}, z]*
        G[{1, 1}, -1 + 2*x] - 72*G[{-1 + 2*x}, z]*G[{1, 1}, -1 + 2*x] - 
       24*G[{1 - 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*G[{1, -1 + 2*x}, -1 + 2*x] - 
       144*G[{1 - 2*x}, z]*G[{-1 - 2*x, 1}, 1] + 144*G[{-1 + 2*x}, z]*
        G[{-1 - 2*x, 1}, 1] + 144*G[{1 - 2*x}, z]*G[{-1 - 2*x, -1 - 2*x}, 
         1] - 144*G[{-1 + 2*x}, z]*G[{-1 - 2*x, -1 - 2*x}, 1] - 
       72*G[{1 - 2*x}, z]*G[{-1 - 2*x, 1 + 2*x}, 1] + 
       72*G[{-1 + 2*x}, z]*G[{-1 - 2*x, 1 + 2*x}, 1] - 
       24*G[{1 - 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1}, -1 + 2*x] + 
       24*G[{1 - 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] - 
       24*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] + 
       96*G[{1 - 2*x}, z]*G[{1 + 2*x, 1}, 1] - 96*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1}, 1] + 48*G[{1 - 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] - 
       48*G[{-1 + 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] - 
       96*G[{1 - 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] + 96*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1 + 2*x}, 1] + 168*G[{-1, -1, -1}, z] + 
       24*G[{-1, -1, -1 - 2*x}, z] - 96*G[{-1, 0, -1}, z] + 
       96*G[{-1, 0, 1}, z] + 72*G[{-1, 1, -1}, z] - 144*G[{-1, 1, 1}, z] - 
       24*G[{-1, 1, -1 - 2*x}, z] + 24*G[{-1, -1 - 2*x, 1}, z] - 
       24*G[{-1, -1 - 2*x, -1 - 2*x}, z] + 48*G[{-1, 1 - 2*x, -1}, z] + 
       24*G[{-1, 1 - 2*x, 1}, z] - 24*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 
       48*G[{-1, -x, 1}, z] + 48*G[{-1, -x, -1 - 2*x}, z] + 
       48*G[{-1, -1 + 2*x, -1}, z] - 96*G[{-1, -1 + 2*x, 1}, z] - 
       144*G[{0, -1, -1}, z] + 48*G[{0, -1, 1}, z] + 96*G[{0, 0, -1}, z] - 
       96*G[{0, 0, 1}, z] - 48*G[{0, 1, -1}, z] + 144*G[{0, 1, 1}, z] - 
       48*G[{0, 1 - 2*x, -1}, z] + 48*G[{0, 1 - 2*x, 1}, z] - 
       48*G[{0, -1 + 2*x, -1}, z] + 48*G[{0, -1 + 2*x, 1}, z] + 
       144*G[{1, -1, -1}, z] - 72*G[{1, -1, 1}, z] + 
       24*G[{1, -1, 1 + 2*x}, z] - 96*G[{1, 0, -1}, z] + 96*G[{1, 0, 1}, z] - 
       168*G[{1, 1, 1}, z] - 24*G[{1, 1, 1 + 2*x}, z] + 
       96*G[{1, 1 - 2*x, -1}, z] - 48*G[{1, 1 - 2*x, 1}, z] + 
       48*G[{1, x, -1}, z] - 48*G[{1, x, 1 + 2*x}, z] - 
       24*G[{1, -1 + 2*x, -1}, z] - 48*G[{1, -1 + 2*x, 1}, z] + 
       24*G[{1, -1 + 2*x, 1 + 2*x}, z] - 24*G[{1, 1 + 2*x, -1}, z] + 
       24*G[{1, 1 + 2*x, 1 + 2*x}, z] + 120*G[{1 - 2*x, -1, -1}, z] - 
       48*G[{1 - 2*x, -1, 1}, z] + 24*G[{1 - 2*x, -1, -1 - 2*x}, z] - 
       48*G[{1 - 2*x, 0, -1}, z] + 48*G[{1 - 2*x, 0, 1}, z] + 
       72*G[{1 - 2*x, 1, -1}, z] - 96*G[{1 - 2*x, 1, 1}, z] + 
       24*G[{1 - 2*x, 1, -1 - 2*x}, z] - 48*G[{1 - 2*x, -1 - 2*x, -1}, z] - 
       24*G[{1 - 2*x, -1 - 2*x, 1}, z] + 24*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, 
         z] - 24*G[{1 - 2*x, 1 - 2*x, -1}, z] - 
       24*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, z] + 48*G[{1 - 2*x, -x, 1}, z] - 
       48*G[{1 - 2*x, -x, -1 - 2*x}, z] + 24*G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       24*G[{1 - 2*x, -1 + 2*x, 1}, z] + 96*G[{-1 + 2*x, -1, -1}, z] - 
       72*G[{-1 + 2*x, -1, 1}, z] - 24*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 0, -1}, z] + 48*G[{-1 + 2*x, 0, 1}, z] + 
       48*G[{-1 + 2*x, 1, -1}, z] - 120*G[{-1 + 2*x, 1, 1}, z] - 
       24*G[{-1 + 2*x, 1, 1 + 2*x}, z] + 24*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 48*G[{-1 + 2*x, x, -1}, z] + 
       48*G[{-1 + 2*x, x, 1 + 2*x}, z] + 24*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       24*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, z] + 
       24*G[{-1 + 2*x, 1 + 2*x, -1}, z] + 48*G[{-1 + 2*x, 1 + 2*x, 1}, z] - 
       24*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, z] + 36*G[{-1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[2] + 36*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[2] - 36*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2] - 
       36*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[2] + 
       48*G[{-1, -1}, z]*Log[2] - 48*G[{-1, 1}, z]*Log[2] + 
       12*G[{-1, -1 - 2*x}, z]*Log[2] - 12*G[{-1, 1 - 2*x}, z]*Log[2] - 
       12*G[{-1, -1 + 2*x}, z]*Log[2] - 12*G[{-1, 1 + 2*x}, z]*Log[2] - 
       24*G[{0, 1 - 2*x}, z]*Log[2] + 24*G[{0, -1 + 2*x}, z]*Log[2] + 
       48*G[{1, -1}, z]*Log[2] - 48*G[{1, 1}, z]*Log[2] + 
       12*G[{1, -1 - 2*x}, z]*Log[2] + 36*G[{1, 1 - 2*x}, z]*Log[2] + 
       36*G[{1, -1 + 2*x}, z]*Log[2] - 12*G[{1, 1 + 2*x}, z]*Log[2] + 
       48*G[{1 - 2*x, 1}, z]*Log[2] - 12*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 36*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[2] + 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[2] - 48*G[{-1 + 2*x, -1}, z]*
        Log[2] - 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[2] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - 36*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[2] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[2] + 
       24*G[{1 - 2*x}, z]*Log[2]^2 - 24*G[{-1 + 2*x}, z]*Log[2]^2 - 
       6*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[4] - 6*G[{1}, -1 + 2*x]*
        G[{1 - 2*x}, z]*Log[4] - 6*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[4] + 6*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[4] + 
       6*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[4] + 6*G[{1 - 2*x}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[4] + 48*G[{-1, -1}, z]*Log[4] - 
       48*G[{-1, 1}, z]*Log[4] + 18*G[{-1, -1 - 2*x}, z]*Log[4] - 
       18*G[{-1, 1 - 2*x}, z]*Log[4] + 18*G[{-1, -1 + 2*x}, z]*Log[4] - 
       6*G[{-1, 1 + 2*x}, z]*Log[4] - 120*G[{0, -1}, z]*Log[4] + 
       24*G[{0, 1}, z]*Log[4] - 24*G[{0, -1 - 2*x}, z]*Log[4] + 
       12*G[{0, 1 - 2*x}, z]*Log[4] - 12*G[{0, -1 + 2*x}, z]*Log[4] + 
       24*G[{0, 1 + 2*x}, z]*Log[4] + 72*G[{1, -1}, z]*Log[4] - 
       24*G[{1, 1}, z]*Log[4] + 6*G[{1, -1 - 2*x}, z]*Log[4] - 
       30*G[{1, 1 - 2*x}, z]*Log[4] + 6*G[{1, -1 + 2*x}, z]*Log[4] - 
       18*G[{1, 1 + 2*x}, z]*Log[4] + 12*G[{1 - 2*x, -1}, z]*Log[4] - 
       12*G[{1 - 2*x, 1}, z]*Log[4] + 12*G[{1 - 2*x, -1 - 2*x}, z]*Log[4] + 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4] + 6*G[{1 - 2*x, 1 + 2*x}, z]*Log[4] + 36*G[{-1 + 2*x, -1}, z]*
        Log[4] + 12*G[{-1 + 2*x, 1}, z]*Log[4] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - 
       6*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4] - 24*G[{1 - 2*x}, z]*Log[4]^2 + 
       24*G[{-1 + 2*x}, z]*Log[4]^2 - 24*G[{-1, -1}, z]*Log[8] + 
       72*G[{-1, 1}, z]*Log[8] - 6*G[{-1, -1 - 2*x}, z]*Log[8] - 
       6*G[{-1, 1 + 2*x}, z]*Log[8] - 48*G[{0, 1}, z]*Log[8] - 
       24*G[{1, -1}, z]*Log[8] + 72*G[{1, 1}, z]*Log[8] + 
       6*G[{1, -1 - 2*x}, z]*Log[8] + 6*G[{1, 1 + 2*x}, z]*Log[8] + 
       48*G[{1 - 2*x, -1}, z]*Log[8] - 48*G[{1 - 2*x, 1}, z]*Log[8] - 
       6*G[{1 - 2*x, -1 - 2*x}, z]*Log[8] - 6*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[8] + 48*G[{-1 + 2*x, -1}, z]*Log[8] - 48*G[{-1 + 2*x, 1}, z]*
        Log[8] + 6*G[{-1 + 2*x, -1 - 2*x}, z]*Log[8] + 
       6*G[{-1 + 2*x, 1 + 2*x}, z]*Log[8] - 48*G[{-1, -1}, z]*Log[16] + 
       48*G[{-1, 1}, z]*Log[16] - 6*G[{-1, -1 - 2*x}, z]*Log[16] - 
       18*G[{-1, 1 - 2*x}, z]*Log[16] + 24*G[{-1, -1 + 2*x}, z]*Log[16] + 
       12*G[{-1, 1 + 2*x}, z]*Log[16] + 72*G[{0, -1}, z]*Log[16] - 
       48*G[{0, 1}, z]*Log[16] + 12*G[{0, -1 - 2*x}, z]*Log[16] - 
       24*G[{0, -1 + 2*x}, z]*Log[16] - 36*G[{0, 1 + 2*x}, z]*Log[16] - 
       48*G[{1, -1}, z]*Log[16] + 48*G[{1, 1}, z]*Log[16] + 
       6*G[{1, -1 - 2*x}, z]*Log[16] - 18*G[{1, 1 - 2*x}, z]*Log[16] + 
       24*G[{1, -1 + 2*x}, z]*Log[16] + 24*G[{1, 1 + 2*x}, z]*Log[16] - 
       24*G[{1 - 2*x, 1}, z]*Log[16] - 6*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16] - 24*G[{-1 + 2*x, 1}, z]*Log[16] + 
       6*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] + 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] - 6*G[{1 - 2*x}, z]*Log[2]*
        Log[16] + 6*G[{1 - 2*x}, z]*Log[4]*Log[16] - 6*G[{-1 + 2*x}, z]*
        Log[4]*Log[16] - 6*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[64] + 
       6*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[64] + 12*G[{-1, -1}, z]*
        Log[64] - 36*G[{-1, 1}, z]*Log[64] + 24*G[{0, 1}, z]*Log[64] + 
       12*G[{1, -1}, z]*Log[64] - 36*G[{1, 1}, z]*Log[64] - 
       12*G[{1 - 2*x, -1}, z]*Log[64] + 12*G[{1 - 2*x, 1}, z]*Log[64] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 6*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[64] - 12*G[{-1 + 2*x, -1}, z]*Log[64] + 12*G[{-1 + 2*x, 1}, z]*
        Log[64] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 
       6*G[{-1 + 2*x, 1 + 2*x}, z]*Log[64] + G[{-1 + 2*x}, z]*Log[16]*
        Log[64] + 12*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[256] - 
       12*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[256] - 
       12*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[256] + 
       12*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[256] - 
       12*G[{-1, -1}, z]*Log[256] + 6*G[{-1, 1}, z]*Log[256] + 
       12*G[{-1, -1 - 2*x}, z]*Log[256] - 6*G[{-1, 1 - 2*x}, z]*Log[256] + 
       3*G[{-1, -1 + 2*x}, z]*Log[256] - 9*G[{-1, 1 + 2*x}, z]*Log[256] + 
       12*G[{0, -1}, z]*Log[256] + 12*G[{0, -1 + 2*x}, z]*Log[256] + 
       12*G[{0, 1 + 2*x}, z]*Log[256] - 12*G[{1, -1}, z]*Log[256] + 
       6*G[{1, 1}, z]*Log[256] - 6*G[{1, 1 - 2*x}, z]*Log[256] + 
       3*G[{1, -1 + 2*x}, z]*Log[256] - 21*G[{1, 1 + 2*x}, z]*Log[256] + 
       6*G[{1 - 2*x, 1}, z]*Log[256] + 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[256] - 
       27*G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + 3*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[256] + 6*G[{-1 + 2*x, 1}, z]*Log[256] - 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[256] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[256] - 27*G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 
       9*G[{-1 + 2*x, 1 + 2*x}, z]*Log[256] - 6*G[{1 - 2*x}, z]*Log[2]*
        Log[256] + G[{-1 + 2*x}, z]*Log[64]*Log[256] - 
       6*G[{-1, 1 - 2*x}, z]*Log[512] - 6*G[{-1, -1 + 2*x}, z]*Log[512] + 
       6*G[{1, 1 - 2*x}, z]*Log[512] + 6*G[{1, -1 + 2*x}, z]*Log[512] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[512] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[512] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[512] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[512] + 6*G[{-1, -1}, z]*Log[4096] - 
       6*G[{-1, 1}, z]*Log[4096] + 6*G[{-1, 1 - 2*x}, z]*Log[4096] + 
       6*G[{-1, -1 + 2*x}, z]*Log[4096] + 12*G[{0, -1}, z]*Log[4096] - 
       12*G[{0, 1}, z]*Log[4096] + 6*G[{1, -1}, z]*Log[4096] - 
       6*G[{1, 1}, z]*Log[4096] - 6*G[{1, 1 - 2*x}, z]*Log[4096] - 
       6*G[{1, -1 + 2*x}, z]*Log[4096] + 6*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4096] + 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[4096] - 
       6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4096] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4096] + 6*G[{-1, -1}, z]*Log[65536] - 6*G[{-1, 1}, z]*
        Log[65536] - 12*G[{0, -1}, z]*Log[65536] + 12*G[{0, 1}, z]*
        Log[65536] + 6*G[{1, -1}, z]*Log[65536] - 6*G[{1, 1}, z]*Log[65536] - 
       3*G[{-1, -1 - 2*x}, z]*Log[262144] + 3*G[{-1, 1 - 2*x}, z]*
        Log[262144] - 3*G[{-1, -1 + 2*x}, z]*Log[262144] + 
       3*G[{-1, 1 + 2*x}, z]*Log[262144] - 3*G[{1, -1 - 2*x}, z]*
        Log[262144] + 3*G[{1, 1 - 2*x}, z]*Log[262144] - 
       3*G[{1, -1 + 2*x}, z]*Log[262144] + 3*G[{1, 1 + 2*x}, z]*Log[262144] + 
       3*G[{1 - 2*x, -1 - 2*x}, z]*Log[262144] - 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[262144] + 9*G[{1 - 2*x, -1 + 2*x}, z]*Log[262144] - 
       3*G[{1 - 2*x, 1 + 2*x}, z]*Log[262144] + 3*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[262144] - 3*G[{-1 + 2*x, 1 - 2*x}, z]*Log[262144] + 
       9*G[{-1 + 2*x, -1 + 2*x}, z]*Log[262144] - 3*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[262144] + 6*G[{1 - 2*x}, z]*Log[4]*Log[1 - 2*x] - 
       6*G[{-1 + 2*x}, z]*Log[4]*Log[1 - 2*x] + 12*G[{1 - 2*x}, z]*
        Log[2 - 2*x]*Log[3 - x^(-1) - 2*x] - 12*G[{-1 + 2*x}, z]*Log[2 - 2*x]*
        Log[3 - x^(-1) - 2*x] - 24*G[{-1, -1}, z]*Log[1 - x] - 
       24*G[{-1, 1}, z]*Log[1 - x] - 24*G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       24*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 24*G[{1, -1}, z]*Log[1 - x] + 
       24*G[{1, 1}, z]*Log[1 - x] + 24*G[{1, 1 - 2*x}, z]*Log[1 - x] + 
       24*G[{1, -1 + 2*x}, z]*Log[1 - x] + 24*G[{1 - 2*x, -1}, z]*
        Log[1 - x] + 24*G[{1 - 2*x, 1}, z]*Log[1 - x] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 24*G[{-1 + 2*x, -1}, z]*Log[1 - x] - 
       24*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - x] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] - 
       18*G[{1 - 2*x}, z]*Log[4]*Log[1 - x] + 18*G[{-1 + 2*x}, z]*Log[4]*
        Log[1 - x] - 6*G[{1 - 2*x}, z]*Log[64]*Log[1 - x] + 
       6*G[{-1 + 2*x}, z]*Log[64]*Log[1 - x] - 6*G[{1 - 2*x}, z]*Log[256]*
        Log[1 - x] + 6*G[{-1 + 2*x}, z]*Log[256]*Log[1 - x] + 
       6*G[{1 - 2*x}, z]*Log[4096]*Log[1 - x] - 6*G[{-1 + 2*x}, z]*Log[4096]*
        Log[1 - x] + 6*G[{1 - 2*x}, z]*Log[4 - 4*x]*Log[1 - x] - 
       6*G[{-1 + 2*x}, z]*Log[4 - 4*x]*Log[1 - x] + 12*G[{1 - 2*x}, z]*
        Log[1 - x]^2 - 12*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 
       6*G[{1 - 2*x}, z]*Log[2 - 2*x]*Log[4/(-1 + x)^8] - 
       6*G[{-1 + 2*x}, z]*Log[2 - 2*x]*Log[4/(-1 + x)^8] - 
       6*G[{1 - 2*x}, z]*Log[1 - x]*Log[-16*(-1 + x)] + 
       6*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-16*(-1 + x)] + 
       36*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
       84*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
       12*G[{1 - 2*x}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
       36*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
       84*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x}, -1 + 2*x]*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
       150*G[{-1, -1}, z]*Log[(-1 + x)^2] + 90*G[{-1, 1}, z]*
        Log[(-1 + x)^2] + 102*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       114*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 168*G[{0, -1}, z]*
        Log[(-1 + x)^2] - 168*G[{0, 1}, z]*Log[(-1 + x)^2] - 
       120*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 120*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 90*G[{1, -1}, z]*Log[(-1 + x)^2] + 
       150*G[{1, 1}, z]*Log[(-1 + x)^2] + 114*G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 102*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       90*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 150*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] - 90*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       78*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       150*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 90*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 78*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       90*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       18*G[{1 - 2*x}, z]*Log[16]*Log[(-1 + x)^2] - 18*G[{-1 + 2*x}, z]*
        Log[16]*Log[(-1 + x)^2] + 6*G[{1 - 2*x}, z]*Log[256]*
        Log[(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] + 
       27*G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 - 27*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]^2 - 48*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 96*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 48*G[{-1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 96*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 192*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 
       120*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 108*G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 180*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       192*G[{0, -1}, z]*Log[4*(-1 + x)^2] + 192*G[{0, 1}, z]*
        Log[4*(-1 + x)^2] + 144*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       144*G[{0, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 120*G[{1, -1}, z]*
        Log[4*(-1 + x)^2] - 192*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 
       180*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 108*G[{1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 132*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       108*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] + 96*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 72*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       108*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 132*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{-1, -1}, z]*Log[16*(-1 + x)^2] + 6*G[{-1, 1}, z]*
        Log[16*(-1 + x)^2] - 6*G[{-1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       6*G[{-1, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 6*G[{1, -1}, z]*
        Log[16*(-1 + x)^2] - 6*G[{1, 1}, z]*Log[16*(-1 + x)^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] + 6*G[{1, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 6*G[{1 - 2*x, -1}, z]*Log[16*(-1 + x)^2] + 
       6*G[{1 - 2*x, 1}, z]*Log[16*(-1 + x)^2] - 6*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       6*G[{-1 + 2*x, -1}, z]*Log[16*(-1 + x)^2] - 6*G[{-1 + 2*x, 1}, z]*
        Log[16*(-1 + x)^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16*(-1 + x)^2] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       12*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
       3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
       24*G[{1 - 2*x}, z]*Log[1 - x]*Log[x/32] - 24*G[{-1 + 2*x}, z]*
        Log[1 - x]*Log[x/32] + 48*G[{-1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x] + 
       24*G[{1}, -1 + 2*x]*G[{1 - 2*x}, z]*Log[x] - 48*G[{-1}, -1 + 2*x]*
        G[{-1 + 2*x}, z]*Log[x] - 24*G[{1}, -1 + 2*x]*G[{-1 + 2*x}, z]*
        Log[x] + 144*G[{-1, -1}, z]*Log[x] + 96*G[{-1, -1 - 2*x}, z]*Log[x] - 
       312*G[{-1, 1 - 2*x}, z]*Log[x] + 384*G[{-1, -1 + 2*x}, z]*Log[x] - 
       24*G[{-1, 1 + 2*x}, z]*Log[x] + 240*G[{0, 1 - 2*x}, z]*Log[x] - 
       240*G[{0, -1 + 2*x}, z]*Log[x] - 144*G[{1, 1}, z]*Log[x] + 
       24*G[{1, -1 - 2*x}, z]*Log[x] - 384*G[{1, 1 - 2*x}, z]*Log[x] + 
       312*G[{1, -1 + 2*x}, z]*Log[x] - 96*G[{1, 1 + 2*x}, z]*Log[x] - 
       96*G[{1 - 2*x, -1}, z]*Log[x] + 192*G[{1 - 2*x, 1}, z]*Log[x] + 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[x] + 264*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x] - 240*G[{1 - 2*x, -1 + 2*x}, z]*Log[x] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[x] - 192*G[{-1 + 2*x, -1}, z]*Log[x] + 
       96*G[{-1 + 2*x, 1}, z]*Log[x] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x] + 
       240*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x] - 264*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x] - 48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x] - 
       12*G[{1 - 2*x}, z]*Log[2]*Log[x] - 6*G[{1 - 2*x}, z]*Log[4]*Log[x] + 
       6*G[{-1 + 2*x}, z]*Log[4]*Log[x] - 12*G[{1 - 2*x}, z]*Log[8]*Log[x] + 
       12*G[{-1 + 2*x}, z]*Log[8]*Log[x] - 36*G[{1 - 2*x}, z]*Log[16]*
        Log[x] + 36*G[{-1 + 2*x}, z]*Log[16]*Log[x] + 
       6*G[{1 - 2*x}, z]*Log[64]*Log[x] - 4*G[{-1 + 2*x}, z]*Log[64]*Log[x] + 
       6*G[{1 - 2*x}, z]*Log[256]*Log[x] - 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[x] - 6*G[{1 - 2*x}, z]*Log[4096]*Log[x] + 
       6*G[{-1 + 2*x}, z]*Log[4096]*Log[x] - 36*G[{1 - 2*x}, z]*Log[1 - x]*
        Log[x] + 36*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x] - 
       132*G[{1 - 2*x}, z]*Log[x]^2 + 132*G[{-1 + 2*x}, z]*Log[x]^2 + 
       12*G[{1 - 2*x}, z]*Log[2 + (-1 + x)^(-1)]*Log[2*x] - 
       12*G[{-1 + 2*x}, z]*Log[2 + (-1 + x)^(-1)]*Log[2*x] + 
       48*G[{1 - 2*x}, z]*Log[4 - 2/x]*Log[2*x] - 48*G[{-1 + 2*x}, z]*
        Log[4 - 2/x]*Log[2*x] - 48*G[{1 - 2*x}, z]*Log[-2 + 2/x]*Log[2*x] + 
       48*G[{-1 + 2*x}, z]*Log[-2 + 2/x]*Log[2*x] + 24*G[{1 - 2*x}, z]*
        Log[1 - 2*x]*Log[2*x] - 24*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2*x] + 
       12*G[{1 - 2*x}, z]*Log[x]*Log[2*x] - 12*G[{-1 + 2*x}, z]*Log[x]*
        Log[2*x] + 6*G[{1 - 2*x}, z]*Log[64]*Log[-4*(-1 + x)*x] - 
       6*G[{-1 + 2*x}, z]*Log[64]*Log[-4*(-1 + x)*x] - 
       24*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] + 
       24*G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 
       12*G[{1 - 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x] + 
       12*G[{-1 + 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x] - 
       48*G[{1 - 2*x}, z]*Log[2]*Log[2*x^2] + 48*G[{-1 + 2*x}, z]*Log[2]*
        Log[2*x^2] + 72*G[{-1, -1}, z]*Log[4*x^2] - 96*G[{-1, 1}, z]*
        Log[4*x^2] - 36*G[{-1, -1 - 2*x}, z]*Log[4*x^2] + 
       144*G[{-1, 1 - 2*x}, z]*Log[4*x^2] - 192*G[{-1, -1 + 2*x}, z]*
        Log[4*x^2] + 12*G[{-1, 1 + 2*x}, z]*Log[4*x^2] - 
       144*G[{0, -1}, z]*Log[4*x^2] + 144*G[{0, 1}, z]*Log[4*x^2] - 
       144*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 144*G[{0, -1 + 2*x}, z]*
        Log[4*x^2] + 96*G[{1, -1}, z]*Log[4*x^2] - 72*G[{1, 1}, z]*
        Log[4*x^2] - 12*G[{1, -1 - 2*x}, z]*Log[4*x^2] + 
       192*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 144*G[{1, -1 + 2*x}, z]*
        Log[4*x^2] + 36*G[{1, 1 + 2*x}, z]*Log[4*x^2] - 
       12*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 12*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       36*G[{1 - 2*x, -1 - 2*x}, z]*Log[4*x^2] - 84*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 84*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] + 12*G[{-1 + 2*x, -1}, z]*
        Log[4*x^2] + 12*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] - 
       84*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] + 
       84*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] - 96*G[{-1, -1}, z]*
        Log[16*x^2] + 96*G[{-1, 1}, z]*Log[16*x^2] + 
       96*G[{0, -1}, z]*Log[16*x^2] - 96*G[{0, 1}, z]*Log[16*x^2] - 
       96*G[{1, -1}, z]*Log[16*x^2] + 96*G[{1, 1}, z]*Log[16*x^2] + 
       48*G[{1 - 2*x, -1}, z]*Log[16*x^2] - 48*G[{1 - 2*x, 1}, z]*
        Log[16*x^2] + 48*G[{-1 + 2*x, -1}, z]*Log[16*x^2] - 
       48*G[{-1 + 2*x, 1}, z]*Log[16*x^2] + 36*G[{1 - 2*x}, z]*Log[x]*
        Log[16*x^2] - 36*G[{-1 + 2*x}, z]*Log[x]*Log[16*x^2] + 
       6*G[{1 - 2*x}, z]*Log[x]*Log[256*x^2] - 6*G[{-1 + 2*x}, z]*Log[x]*
        Log[256*x^2] + 12*G[{1 - 2*x}, z]*Log[x]*Log[4096*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[x]*Log[4096*x^2] + 24*G[{-1, -1}, z]*
        Log[1 + x] + 24*G[{-1, 1}, z]*Log[1 + x] + 72*G[{-1, -1 - 2*x}, z]*
        Log[1 + x] - 24*G[{-1, 1 + 2*x}, z]*Log[1 + x] - 
       96*G[{0, -1}, z]*Log[1 + x] + 96*G[{0, 1}, z]*Log[1 + x] - 
       24*G[{1, -1}, z]*Log[1 + x] - 24*G[{1, 1}, z]*Log[1 + x] + 
       24*G[{1, -1 - 2*x}, z]*Log[1 + x] - 72*G[{1, 1 + 2*x}, z]*Log[1 + x] + 
       72*G[{1 - 2*x, -1}, z]*Log[1 + x] - 120*G[{1 - 2*x, 1}, z]*
        Log[1 + x] - 72*G[{1 - 2*x, -1 - 2*x}, z]*Log[1 + x] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] + 120*G[{-1 + 2*x, -1}, z]*
        Log[1 + x] - 72*G[{-1 + 2*x, 1}, z]*Log[1 + x] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] - 48*G[{1 - 2*x}, z]*Log[2]*
        Log[1 + x] + 48*G[{-1 + 2*x}, z]*Log[2]*Log[1 + x] - 
       12*G[{-1, -1}, z]*Log[4*(1 + x)^2] - 12*G[{-1, 1}, z]*
        Log[4*(1 + x)^2] - 36*G[{-1, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       12*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 48*G[{0, -1}, z]*
        Log[4*(1 + x)^2] - 48*G[{0, 1}, z]*Log[4*(1 + x)^2] + 
       12*G[{1, -1}, z]*Log[4*(1 + x)^2] + 12*G[{1, 1}, z]*Log[4*(1 + x)^2] - 
       12*G[{1, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 36*G[{1, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] - 36*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] + 
       60*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] + 36*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       60*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] + 36*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] + 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       72*G[{1 - 2*x}, z]*Log[2]*Log[4*(1 + x)^2] - 72*G[{-1 + 2*x}, z]*
        Log[2]*Log[4*(1 + x)^2] - 72*G[{1 - 2*x}, z]*Log[1 + x]*
        Log[16*(1 + x)^2] + 72*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[16*(1 + x)^2] - 6*G[{1 - 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
       6*G[{-1 + 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] - 
       15*G[{1 - 2*x}, z]*Log[256]*Log[(2*x)/(-1 + 2*x)] + 
       15*G[{-1 + 2*x}, z]*Log[256]*Log[(2*x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[512]*Log[(2*x)/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[512]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
       72*G[{1 - 2*x}, z]*Log[x/(1 - x)]*Log[-1 + 2*x] - 
       72*G[{-1 + 2*x}, z]*Log[x/(1 - x)]*Log[-1 + 2*x] - 
       12*G[{1 - 2*x}, z]*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] + 
       12*G[{-1 + 2*x}, z]*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] - 
       36*G[{1 - 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] + 
       36*G[{-1 + 2*x}, z]*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] - 
       24*G[{-1, -1}, z]*Log[(2*x)/(1 + 2*x)] - 12*G[{-1, -1 - 2*x}, z]*
        Log[(2*x)/(1 + 2*x)] - 12*G[{-1, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{1, 1}, z]*Log[(2*x)/(1 + 2*x)] + 12*G[{1, 1 - 2*x}, z]*
        Log[(2*x)/(1 + 2*x)] + 12*G[{1, 1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x, 1}, z]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x, -1}, z]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[8]*Log[(2*x)/(1 + 2*x)] - 
       6*G[{-1 + 2*x}, z]*Log[8]*Log[(2*x)/(1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[256]*Log[(2*x)/(1 + 2*x)] + 
       6*G[{-1 + 2*x}, z]*Log[256]*Log[(2*x)/(1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[512]*Log[(2*x)/(1 + 2*x)] - 
       6*G[{-1 + 2*x}, z]*Log[512]*Log[(2*x)/(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[x]*Log[(2*x)/(1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[x]*Log[(2*x)/(1 + 2*x)] - 
       96*G[{1 - 2*x}, z]*Log[1 + x]*Log[(2*x)/(1 + 2*x)] + 
       96*G[{-1 + 2*x}, z]*Log[1 + x]*Log[(2*x)/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*Log[(2*x)/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]^2 - 12*G[{-1 + 2*x}, z]*
        Log[(2*x)/(1 + 2*x)]^2 - 6*G[{1 - 2*x}, z]*Log[2]*
        Log[(2*(1 + x))/(1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[2]*
        Log[(2*(1 + x))/(1 + 2*x)] + 6*G[{1 - 2*x}, z]*Log[8192]*
        Log[(2*(1 + x))/(1 + 2*x)] - 6*G[{-1 + 2*x}, z]*Log[8192]*
        Log[(2*(1 + x))/(1 + 2*x)] + 144*G[{1 - 2*x}, z]*Log[1 + x]*
        Log[(2*(1 + x))/(1 + 2*x)] - 144*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[(2*(1 + x))/(1 + 2*x)] + 24*G[{-1, -1}, z]*Log[1 + 2*x] - 
       72*G[{-1, 1}, z]*Log[1 + 2*x] - 48*G[{-1, -1 - 2*x}, z]*Log[1 + 2*x] - 
       24*G[{-1, 1 - 2*x}, z]*Log[1 + 2*x] + 48*G[{-1, -x}, z]*Log[1 + 2*x] + 
       24*G[{-1, -1 + 2*x}, z]*Log[1 + 2*x] - 48*G[{0, -1}, z]*Log[1 + 2*x] + 
       48*G[{0, 1}, z]*Log[1 + 2*x] + 72*G[{1, -1}, z]*Log[1 + 2*x] - 
       24*G[{1, 1}, z]*Log[1 + 2*x] - 24*G[{1, 1 - 2*x}, z]*Log[1 + 2*x] - 
       48*G[{1, x}, z]*Log[1 + 2*x] + 24*G[{1, -1 + 2*x}, z]*Log[1 + 2*x] + 
       48*G[{1, 1 + 2*x}, z]*Log[1 + 2*x] + 24*G[{1 - 2*x, -1}, z]*
        Log[1 + 2*x] + 24*G[{1 - 2*x, 1}, z]*Log[1 + 2*x] + 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[1 + 2*x] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + 2*x] - 48*G[{1 - 2*x, -x}, z]*
        Log[1 + 2*x] - 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + 2*x] - 
       24*G[{-1 + 2*x, -1}, z]*Log[1 + 2*x] - 24*G[{-1 + 2*x, 1}, z]*
        Log[1 + 2*x] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{-1 + 2*x, x}, z]*Log[1 + 2*x] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + 2*x] - 48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + 2*x] + 
       6*G[{1 - 2*x}, z]*Log[16]*Log[1 + 2*x] - 6*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 + 2*x] + 72*G[{1 - 2*x}, z]*Log[x]*Log[1 + 2*x] - 
       72*G[{-1 + 2*x}, z]*Log[x]*Log[1 + 2*x] - 24*G[{-1, -1}, z]*
        Log[x*(1 + 2*x)] + 24*G[{-1, 1}, z]*Log[x*(1 + 2*x)] - 
       24*G[{-1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 36*G[{-1, -1 + 2*x}, z]*
        Log[x*(1 + 2*x)] + 12*G[{-1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{0, -1}, z]*Log[x*(1 + 2*x)] - 48*G[{0, 1}, z]*Log[x*(1 + 2*x)] - 
       24*G[{1, -1}, z]*Log[x*(1 + 2*x)] + 24*G[{1, 1}, z]*Log[x*(1 + 2*x)] - 
       12*G[{1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 36*G[{1, 1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 24*G[{1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       72*G[{1 - 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       36*G[{1 - 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       36*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] + 24*G[{-1 + 2*x}, z]*
        Log[2]*Log[x*(1 + 2*x)] + 36*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[x*(1 + 2*x)] - 36*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[x*(1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[x*(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[x*(1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*
        Log[x*(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*
        Log[x*(1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[2]*Log[2*x*(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[2*x*(1 + 2*x)] - 
       12*G[{-1, -1}, z]*Log[8*x*(1 + 2*x)] + 36*G[{-1, 1}, z]*
        Log[8*x*(1 + 2*x)] + 36*G[{-1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       12*G[{-1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] - 36*G[{1, -1}, z]*
        Log[8*x*(1 + 2*x)] + 12*G[{1, 1}, z]*Log[8*x*(1 + 2*x)] + 
       12*G[{1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 36*G[{1, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] + 12*G[{1 - 2*x, -1}, z]*Log[8*x*(1 + 2*x)] - 
       36*G[{1 - 2*x, 1}, z]*Log[8*x*(1 + 2*x)] - 
       36*G[{1 - 2*x, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       36*G[{-1 + 2*x, -1}, z]*Log[8*x*(1 + 2*x)] - 12*G[{-1 + 2*x, 1}, z]*
        Log[8*x*(1 + 2*x)] - 12*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] + 36*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 36*G[{1 - 2*x}, z]*Log[2]*Log[8*x*(1 + 2*x)] + 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[8*x*(1 + 2*x)] - 
       60*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] + 
       60*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[1 + 2*x]*Log[4 + 8*x] - 
       24*G[{-1 + 2*x}, z]*Log[1 + 2*x]*Log[4 + 8*x] - 
       12*G[{1 - 2*x}, z]*Log[2 - 2*x]*Log[-1 + (3 - 2*x)*x] + 
       12*G[{-1 + 2*x}, z]*Log[2 - 2*x]*Log[-1 + (3 - 2*x)*x] + 
       12*G[{1 - 2*x}, z]*Log[2*x]*Log[-1 + (3 - 2*x)*x] - 
       12*G[{-1 + 2*x}, z]*Log[2*x]*Log[-1 + (3 - 2*x)*x] + 
       12*G[{-1, -1}, z]*Log[x/2 + x^2] - 12*G[{-1, 1}, z]*Log[x/2 + x^2] + 
       12*G[{1, -1}, z]*Log[x/2 + x^2] - 12*G[{1, 1}, z]*Log[x/2 + x^2] - 
       12*G[{1 - 2*x, -1}, z]*Log[x/2 + x^2] + 12*G[{1 - 2*x, 1}, z]*
        Log[x/2 + x^2] - 12*G[{-1 + 2*x, -1}, z]*Log[x/2 + x^2] + 
       12*G[{-1 + 2*x, 1}, z]*Log[x/2 + x^2] + 12*G[{1 - 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 12*G[{-1 + 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 144*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 144*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 96*G[{1 - 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] - 48*G[{1 - 2*x}, z]*PolyLog[2, -1 - 2*x] + 
       48*G[{-1 + 2*x}, z]*PolyLog[2, -1 - 2*x] + 288*G[{1 - 2*x}, z]*
        PolyLog[2, 1 - 2*x] - 288*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] - 
       96*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       96*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       72*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] + 72*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - x] - 24*G[{1 - 2*x}, z]*PolyLog[2, -1/(2*x)] + 
       24*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 48*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 48*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] + 
       24*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] - 24*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/x] + 48*G[{1 - 2*x}, z]*PolyLog[2, -2*x] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, -2*x] + 192*G[{1 - 2*x}, z]*
        PolyLog[2, x] - 192*G[{-1 + 2*x}, z]*PolyLog[2, x] + 
       96*G[{1 - 2*x}, z]*PolyLog[2, x/(1 - x)] - 96*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 - x)] - G[{1}, z]*(22*Pi^2 + 
         24*G[{-1, -1}, -1 + 2*x] + 24*G[{-1, -1 + 2*x}, -1 + 2*x] - 
         24*G[{0, -1}, -1 + 2*x] + 24*G[{0, 1}, -1 + 2*x] + 
         24*G[{0, -1 - 2*x}, 1] - 24*G[{0, 1 + 2*x}, 1] + 
         24*G[{1, -1}, -1 + 2*x] - 72*G[{1, 1}, -1 + 2*x] + 
         24*G[{1, -1 + 2*x}, -1 + 2*x] + 48*G[{-1 - 2*x, 1}, 1] - 
         48*G[{-1 - 2*x, -1 - 2*x}, 1] + 24*G[{-1 - 2*x, 1 + 2*x}, 1] + 
         24*G[{1 - 2*x, -1}, -1 + 2*x] + 24*G[{1 - 2*x, -1 - 2*x}, 1] - 
         36*G[{-1}, -1 + 2*x]*Log[2] - 36*G[{1 - 2*x}, -1 + 2*x]*Log[2] + 
         24*Log[2]^2 + 6*G[{-1}, -1 + 2*x]*Log[4] + 6*G[{1}, -1 + 2*x]*
          Log[4] + 6*G[{1 - 2*x}, -1 + 2*x]*Log[4] + 60*Log[4]^2 + 
         6*Log[4]*Log[16] + 6*G[{1}, -1 + 2*x]*Log[64] - Log[16]*Log[64] - 
         12*G[{-1}, -1 + 2*x]*Log[256] + 12*G[{1}, -1 + 2*x]*Log[256] - 
         Log[64]*Log[256] + 6*Log[4]*Log[1 - 2*x] + 12*Log[2 - 2*x]*
          Log[3 - x^(-1) - 2*x] - 18*Log[4]*Log[1 - x] - 
         6*Log[64]*Log[1 - x] - 6*Log[256]*Log[1 - x] + 
         6*Log[4096]*Log[1 - x] + 6*Log[4 - 4*x]*Log[1 - x] + 
         12*Log[1 - x]^2 + 6*Log[2 - 2*x]*Log[4/(-1 + x)^8] - 
         6*Log[1 - x]*Log[-16*(-1 + x)] - 36*G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] + 84*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 
         12*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] - 
         6*Log[16]*Log[(-1 + x)^2] + 6*Log[256]*Log[(-1 + x)^2] + 
         3*Log[(-1 + x)^2]^2 + 48*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
         96*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 48*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] - 3*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
         24*Log[1 - x]*Log[x/32] - 48*G[{-1}, -1 + 2*x]*Log[x] - 
         24*G[{1}, -1 + 2*x]*Log[x] - 6*Log[4]*Log[x] - 12*Log[8]*Log[x] + 
         12*Log[16]*Log[x] + 4*Log[64]*Log[x] + 6*Log[256]*Log[x] - 
         6*Log[4096]*Log[x] - 36*Log[1 - x]*Log[x] - 36*Log[x]^2 + 
         12*Log[2 + (-1 + x)^(-1)]*Log[2*x] + 48*Log[4 - 2/x]*Log[2*x] - 
         48*Log[-2 + 2/x]*Log[2*x] + 24*Log[1 - 2*x]*Log[2*x] + 
         12*Log[x]*Log[2*x] + 6*Log[64]*Log[-4*(-1 + x)*x] - 
         24*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 
         12*Log[x]*Log[-2*(-1 + x)*x] - 48*Log[2]*Log[2*x^2] - 
         12*Log[x]*Log[16*x^2] + 6*Log[x]*Log[256*x^2] + 
         12*Log[x]*Log[4096*x^2] + 48*Log[2]*Log[1 + x] - 
         24*Log[2]*Log[4*(1 + x)^2] + 24*Log[1 + x]*Log[16*(1 + x)^2] - 
         6*Log[16]*Log[(2*x)/(-1 + 2*x)] - 15*Log[256]*
          Log[(2*x)/(-1 + 2*x)] + 12*Log[512]*Log[(2*x)/(-1 + 2*x)] - 
         48*Log[x]*Log[(2*x)/(-1 + 2*x)] + 72*Log[x/(1 - x)]*Log[-1 + 2*x] - 
         12*Log[-4*(-1 + x)*x]*Log[-1 + 2*x] - 36*Log[2 - 2*x]*
          Log[-16*(-1 + x)^3*(-1 + 2*x)] + 48*Log[2*x]*
          Log[(-1 + x)^3*(-1 + 2*x)] + 24*Log[-4*(-1 + x)*x]*
          Log[x*(-1 + 2*x)] + 6*Log[8]*Log[(2*x)/(1 + 2*x)] - 
         6*Log[256]*Log[(2*x)/(1 + 2*x)] + 6*Log[512]*Log[(2*x)/(1 + 2*x)] - 
         48*Log[x]*Log[(2*x)/(1 + 2*x)] + 12*Log[(2*x)/(-1 + 2*x)]*
          Log[(2*x)/(1 + 2*x)] + 12*Log[(2*x)/(1 + 2*x)]^2 - 
         6*Log[2]*Log[(2*(1 + x))/(1 + 2*x)] + 6*Log[8192]*
          Log[(2*(1 + x))/(1 + 2*x)] - 48*Log[1 + x]*
          Log[(2*(1 + x))/(1 + 2*x)] + 6*Log[16]*Log[1 + 2*x] - 
         24*Log[x]*Log[1 + 2*x] - 24*Log[2]*Log[x*(1 + 2*x)] + 
         36*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] + 24*Log[(2*x)/(1 + 2*x)]*
          Log[x*(1 + 2*x)] + 24*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
         12*Log[2]*Log[2*x*(1 + 2*x)] + 12*Log[2]*Log[8*x*(1 + 2*x)] - 
         12*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
         48*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
         24*Log[1 + 2*x]*Log[4 + 8*x] - 12*Log[2 - 2*x]*
          Log[-1 + (3 - 2*x)*x] + 12*Log[2*x]*Log[-1 + (3 - 2*x)*x] + 
         12*Log[x]*Log[1 - 3*x + 2*x^2] - 
         144*PolyLog[2, 1 + 1/(2*(-1 + x))] - 96*PolyLog[2, -1 + x^(-1)] + 
         48*PolyLog[2, -1 - 2*x] + 288*PolyLog[2, 1 - 2*x] - 
         96*PolyLog[2, (2 - 2*x)^(-1)] - 72*PolyLog[2, 1 - x] - 
         24*PolyLog[2, -1/(2*x)] - 48*PolyLog[2, 1/(2*x)] + 
         24*PolyLog[2, (-1 + x)/x] - 48*PolyLog[2, -2*x] + 
         192*PolyLog[2, x] + 96*PolyLog[2, x/(1 - x)] - 
         288*PolyLog[2, -1 + 2*x]) + G[{-1}, z]*(22*Pi^2 + 
         24*G[{-1, -1}, -1 + 2*x] + 24*G[{-1, -1 + 2*x}, -1 + 2*x] - 
         24*G[{0, -1}, -1 + 2*x] + 24*G[{0, 1}, -1 + 2*x] + 
         24*G[{0, -1 - 2*x}, 1] - 24*G[{0, 1 + 2*x}, 1] + 
         24*G[{1, -1}, -1 + 2*x] - 72*G[{1, 1}, -1 + 2*x] + 
         24*G[{1, -1 + 2*x}, -1 + 2*x] + 48*G[{-1 - 2*x, 1}, 1] - 
         48*G[{-1 - 2*x, -1 - 2*x}, 1] + 24*G[{-1 - 2*x, 1 + 2*x}, 1] + 
         24*G[{1 - 2*x, -1}, -1 + 2*x] + 24*G[{1 - 2*x, -1 - 2*x}, 1] - 
         36*G[{-1}, -1 + 2*x]*Log[2] - 36*G[{1 - 2*x}, -1 + 2*x]*Log[2] + 
         24*Log[2]^2 + 6*G[{-1}, -1 + 2*x]*Log[4] + 6*G[{1}, -1 + 2*x]*
          Log[4] + 6*G[{1 - 2*x}, -1 + 2*x]*Log[4] + 60*Log[4]^2 - 
         6*Log[2]*Log[16] + 6*Log[4]*Log[16] + 6*G[{1}, -1 + 2*x]*Log[64] - 
         12*G[{-1}, -1 + 2*x]*Log[256] + 12*G[{1}, -1 + 2*x]*Log[256] - 
         6*Log[2]*Log[256] + 6*Log[4]*Log[1 - 2*x] + 12*Log[2 - 2*x]*
          Log[3 - x^(-1) - 2*x] - 18*Log[4]*Log[1 - x] - 
         6*Log[64]*Log[1 - x] - 6*Log[256]*Log[1 - x] + 
         6*Log[4096]*Log[1 - x] + 6*Log[4 - 4*x]*Log[1 - x] + 
         12*Log[1 - x]^2 + 6*Log[2 - 2*x]*Log[4/(-1 + x)^8] - 
         6*Log[1 - x]*Log[-16*(-1 + x)] - 36*G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] + 84*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 
         12*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] - 
         6*Log[16]*Log[(-1 + x)^2] + 6*Log[256]*Log[(-1 + x)^2] + 
         3*Log[(-1 + x)^2]^2 + 48*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
         96*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 48*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] - 3*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
         24*Log[1 - x]*Log[x/32] - 48*G[{-1}, -1 + 2*x]*Log[x] - 
         24*G[{1}, -1 + 2*x]*Log[x] - 12*Log[2]*Log[x] - 6*Log[4]*Log[x] - 
         12*Log[8]*Log[x] + 12*Log[16]*Log[x] + 6*Log[64]*Log[x] + 
         6*Log[256]*Log[x] - 6*Log[4096]*Log[x] - 36*Log[1 - x]*Log[x] - 
         36*Log[x]^2 + 12*Log[2 + (-1 + x)^(-1)]*Log[2*x] + 
         48*Log[4 - 2/x]*Log[2*x] - 48*Log[-2 + 2/x]*Log[2*x] + 
         24*Log[1 - 2*x]*Log[2*x] + 12*Log[x]*Log[2*x] + 
         6*Log[64]*Log[-4*(-1 + x)*x] - 24*Log[4*(-1 + x)^2]*
          Log[-4*(-1 + x)*x] - 12*Log[x]*Log[-2*(-1 + x)*x] - 
         48*Log[2]*Log[2*x^2] - 12*Log[x]*Log[16*x^2] + 
         6*Log[x]*Log[256*x^2] + 12*Log[x]*Log[4096*x^2] + 
         48*Log[2]*Log[1 + x] - 24*Log[2]*Log[4*(1 + x)^2] + 
         24*Log[1 + x]*Log[16*(1 + x)^2] - 6*Log[16]*Log[(2*x)/(-1 + 2*x)] - 
         15*Log[256]*Log[(2*x)/(-1 + 2*x)] + 12*Log[512]*
          Log[(2*x)/(-1 + 2*x)] - 48*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
         72*Log[x/(1 - x)]*Log[-1 + 2*x] - 12*Log[-4*(-1 + x)*x]*
          Log[-1 + 2*x] - 36*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)] + 
         48*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 24*Log[-4*(-1 + x)*x]*
          Log[x*(-1 + 2*x)] + 6*Log[8]*Log[(2*x)/(1 + 2*x)] - 
         6*Log[256]*Log[(2*x)/(1 + 2*x)] + 6*Log[512]*Log[(2*x)/(1 + 2*x)] - 
         48*Log[x]*Log[(2*x)/(1 + 2*x)] + 12*Log[(2*x)/(-1 + 2*x)]*
          Log[(2*x)/(1 + 2*x)] + 12*Log[(2*x)/(1 + 2*x)]^2 - 
         6*Log[2]*Log[(2*(1 + x))/(1 + 2*x)] + 6*Log[8192]*
          Log[(2*(1 + x))/(1 + 2*x)] - 48*Log[1 + x]*
          Log[(2*(1 + x))/(1 + 2*x)] + 6*Log[16]*Log[1 + 2*x] - 
         24*Log[x]*Log[1 + 2*x] - 24*Log[2]*Log[x*(1 + 2*x)] + 
         36*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] + 24*Log[(2*x)/(1 + 2*x)]*
          Log[x*(1 + 2*x)] + 24*Log[(2*(1 + x))/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
         12*Log[2]*Log[2*x*(1 + 2*x)] + 12*Log[2]*Log[8*x*(1 + 2*x)] - 
         12*Log[(2*x)/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
         48*Log[(2*(1 + x))/(1 + 2*x)]*Log[8*x*(1 + 2*x)] - 
         24*Log[1 + 2*x]*Log[4 + 8*x] - 12*Log[2 - 2*x]*
          Log[-1 + (3 - 2*x)*x] + 12*Log[2*x]*Log[-1 + (3 - 2*x)*x] + 
         12*Log[x]*Log[1 - 3*x + 2*x^2] - 
         144*PolyLog[2, 1 + 1/(2*(-1 + x))] - 96*PolyLog[2, -1 + x^(-1)] + 
         48*PolyLog[2, -1 - 2*x] + 288*PolyLog[2, 1 - 2*x] - 
         96*PolyLog[2, (2 - 2*x)^(-1)] - 72*PolyLog[2, 1 - x] - 
         24*PolyLog[2, -1/(2*x)] - 48*PolyLog[2, 1/(2*x)] + 
         24*PolyLog[2, (-1 + x)/x] - 48*PolyLog[2, -2*x] + 
         192*PolyLog[2, x] + 96*PolyLog[2, x/(1 - x)] - 
         288*PolyLog[2, -1 + 2*x]) - 288*G[{1 - 2*x}, z]*
        PolyLog[2, -1 + 2*x] + 288*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x]))/
     (1536*(1 + p2)^(3/2)) + ((1 + (-4 + 5*p2)*x + 9*x^2)*
      ((-5*Pi^2*G[{1 - 2*x}, z])/12 + (5*Pi^2*G[{-1 + 2*x}, z])/12 - 
       4*G[{-1, -1, -1}, z] + 2*G[{-1, -1, 1}, z] + 3*G[{-1, 0, -1}, z] - 
       3*G[{-1, 0, 1}, z] - G[{-1, 1, -1}, z] + 2*G[{-1, 1, 1}, z] - 
       G[{-1, 1 - 2*x, -1}, z] + 2*G[{-1, 1 - 2*x, 1}, z] - 
       4*G[{-1, -1 + 2*x, -1}, z] + 2*G[{-1, -1 + 2*x, 1}, z] + 
       4*G[{0, -1, -1}, z] - 2*G[{0, -1, 1}, z] - 4*G[{0, 0, -1}, z] + 
       4*G[{0, 0, 1}, z] + 2*G[{0, 1, -1}, z] - 4*G[{0, 1, 1}, z] + 
       2*G[{0, 1 - 2*x, -1}, z] - 4*G[{0, 1 - 2*x, 1}, z] + 
       4*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] - 
       2*G[{1, -1, -1}, z] + G[{1, -1, 1}, z] + 3*G[{1, 0, -1}, z] - 
       3*G[{1, 0, 1}, z] - 2*G[{1, 1, -1}, z] + 4*G[{1, 1, 1}, z] - 
       2*G[{1, 1 - 2*x, -1}, z] + 4*G[{1, 1 - 2*x, 1}, z] - 
       2*G[{1, -1 + 2*x, -1}, z] + G[{1, -1 + 2*x, 1}, z] - 
       2*G[{1 - 2*x, -1, -1}, z] + G[{1 - 2*x, -1, 1}, z] + 
       3*G[{1 - 2*x, 0, -1}, z] - 3*G[{1 - 2*x, 0, 1}, z] - 
       2*G[{1 - 2*x, 1, -1}, z] + 4*G[{1 - 2*x, 1, 1}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1}, z] + 4*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       2*G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       4*G[{-1 + 2*x, -1, -1}, z] + 2*G[{-1 + 2*x, -1, 1}, z] + 
       3*G[{-1 + 2*x, 0, -1}, z] - 3*G[{-1 + 2*x, 0, 1}, z] - 
       G[{-1 + 2*x, 1, -1}, z] + 2*G[{-1 + 2*x, 1, 1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1}, z] + 2*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 2*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       G[{-1, 1}, z]*Log[2] - G[{-1, 1 - 2*x}, z]*Log[2] + 
       G[{1, -1}, z]*Log[2] + G[{1, -1 + 2*x}, z]*Log[2] + 
       G[{1 - 2*x, -1}, z]*Log[2] + G[{1 - 2*x, -1 + 2*x}, z]*Log[2] - 
       G[{-1 + 2*x, 1}, z]*Log[2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - 
       (G[{1 - 2*x}, z]*Log[2]^2)/2 + (G[{-1 + 2*x}, z]*Log[2]^2)/2 + 
       G[{-1, -1}, z]*Log[4] + G[{-1, -1 + 2*x}, z]*Log[4] - 
       G[{0, -1}, z]*Log[4] + G[{0, 1}, z]*Log[4] + G[{0, 1 - 2*x}, z]*
        Log[4] - G[{0, -1 + 2*x}, z]*Log[4] - G[{1, 1}, z]*Log[4] - 
       G[{1, 1 - 2*x}, z]*Log[4] - G[{1 - 2*x, 1}, z]*Log[4] - 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + G[{-1 + 2*x, -1}, z]*Log[4] + 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - (G[{1 - 2*x}, z]*Log[2 - 2*x]*
         Log[4/(-1 + x)^8])/4 + (G[{-1 + 2*x}, z]*Log[2 - 2*x]*
         Log[4/(-1 + x)^8])/4 - G[{-1, -1}, z]*Log[(-1 + x)^2] + 
       (G[{-1, 1}, z]*Log[(-1 + x)^2])/2 + 
       (G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2])/2 - G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + G[{0, -1}, z]*Log[(-1 + x)^2] - 
       G[{0, 1}, z]*Log[(-1 + x)^2] - G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - (G[{1, -1}, z]*Log[(-1 + x)^2])/
        2 + G[{1, 1}, z]*Log[(-1 + x)^2] + G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - (G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2])/2 - 
       (G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2])/2 + G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] + G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2])/2 - 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 
       (G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2])/2 + 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2])/2 - 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*
        Log[1 - x]*Log[x/32] + G[{-1 + 2*x}, z]*Log[1 - x]*Log[x/32] + 
       (G[{1 - 2*x}, z]*Log[128]*Log[2*x])/2 - 
       (G[{-1 + 2*x}, z]*Log[128]*Log[2*x])/2 - G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[2*x] + G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2*x] - 
       (G[{1 - 2*x}, z]*Log[64]*Log[-4*(-1 + x)*x])/4 + 
       (G[{-1 + 2*x}, z]*Log[64]*Log[-4*(-1 + x)*x])/4 + 
       2*G[{-1, -1}, z]*Log[x^2] - G[{-1, 1}, z]*Log[x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[x^2] + 2*G[{-1, -1 + 2*x}, z]*Log[x^2] - 
       2*G[{0, -1}, z]*Log[x^2] + 2*G[{0, 1}, z]*Log[x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[x^2] - 2*G[{0, -1 + 2*x}, z]*Log[x^2] + 
       G[{1, -1}, z]*Log[x^2] - 2*G[{1, 1}, z]*Log[x^2] - 
       2*G[{1, 1 - 2*x}, z]*Log[x^2] + G[{1, -1 + 2*x}, z]*Log[x^2] + 
       G[{1 - 2*x, -1}, z]*Log[x^2] - 2*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] + 2*G[{-1 + 2*x, -1}, z]*Log[x^2] - G[{-1 + 2*x, 1}, z]*
        Log[x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 4*G[{-1, -1}, z]*Log[4*x^2] + 
       2*G[{-1, 1}, z]*Log[4*x^2] + 4*G[{0, -1}, z]*Log[4*x^2] - 
       4*G[{0, 1}, z]*Log[4*x^2] - 2*G[{1, -1}, z]*Log[4*x^2] + 
       4*G[{1, 1}, z]*Log[4*x^2] - 2*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       2*G[{-1 + 2*x, 1}, z]*Log[4*x^2] - (G[{1 - 2*x}, z]*Log[x]*
         Log[4096*x^2])/2 + (G[{-1 + 2*x}, z]*Log[x]*Log[4096*x^2])/2 - 
       3*G[{1 - 2*x}, z]*Log[x/(1 - x)]*Log[-1 + 2*x] + 
       3*G[{-1 + 2*x}, z]*Log[x/(1 - x)]*Log[-1 + 2*x] - 
       G[{1 - 2*x}, z]*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] + 
       G[{-1 + 2*x}, z]*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, -1 + x^(-1)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] - 3*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] + G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, x] + 3*G[{-1 + 2*x}, z]*PolyLog[2, x] - 
       G[{1 - 2*x}, z]*PolyLog[2, x/(1 - x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 - x)] + G[{-1}, z]*((-5*Pi^2)/12 + Log[2]^2/2 - 
         2*Log[4]^2 + (Log[2 - 2*x]*Log[4/(-1 + x)^8])/4 + 
         Log[1 - x]*Log[x/32] - (Log[128]*Log[2*x])/2 + 
         Log[1 - 2*x]*Log[2*x] + (Log[64]*Log[-4*(-1 + x)*x])/4 - 
         2*Log[x^2]*Log[16*x^2] + (Log[x]*Log[4096*x^2])/2 + 
         3*Log[x/(1 - x)]*Log[-1 + 2*x] + Log[-4*(-1 + x)*x]*
          Log[x*(-1 + 2*x)] - 2*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         2*PolyLog[2, -1 + x^(-1)] + 3*PolyLog[2, 1 - 2*x] - 
         PolyLog[2, (2 - 2*x)^(-1)] - 2*PolyLog[2, 1/(2*x)] + 
         3*PolyLog[2, x] + PolyLog[2, x/(1 - x)] - 3*PolyLog[2, -1 + 2*x]) + 
       3*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + 2*x] + G[{1}, z]*((5*Pi^2)/12 - Log[2]^2/2 + 
         2*Log[4]^2 - (Log[2 - 2*x]*Log[4/(-1 + x)^8])/4 - 
         Log[1 - x]*Log[x/32] + (Log[128]*Log[2*x])/2 - 
         Log[1 - 2*x]*Log[2*x] - (Log[64]*Log[-4*(-1 + x)*x])/4 + 
         2*Log[x^2]*Log[16*x^2] - (Log[x]*Log[4096*x^2])/2 - 
         3*Log[x/(1 - x)]*Log[-1 + 2*x] - Log[-4*(-1 + x)*x]*
          Log[x*(-1 + 2*x)] + 2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         2*PolyLog[2, -1 + x^(-1)] - 3*PolyLog[2, 1 - 2*x] + 
         PolyLog[2, (2 - 2*x)^(-1)] + 2*PolyLog[2, 1/(2*x)] - 
         3*PolyLog[2, x] - PolyLog[2, x/(1 - x)] + 3*PolyLog[2, -1 + 2*x])))/
     (64*(1 + p2)^(3/2)*(-1 + x)) + ((p2*(-1 + 2*x + 5*x^2) + 4*(x + x^3))*
      (8*G[{0, 1 - 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1, -1}, z] + 4*G[{1 - 2*x, -1, 1}, z] + 
       4*G[{1 - 2*x, 0, -1}, z] - 4*G[{1 - 2*x, 0, 1}, z] + 
       4*G[{1 - 2*x, 1, 1}, z] - 20*G[{1 - 2*x, 1 - 2*x, -1}, z] + 
       4*G[{1 - 2*x, 1 - 2*x, 1}, z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       4*G[{-1 + 2*x, -1, -1}, z] + 4*G[{-1 + 2*x, 0, -1}, z] - 
       4*G[{-1 + 2*x, 0, 1}, z] - 4*G[{-1 + 2*x, 1, -1}, z] + 
       4*G[{-1 + 2*x, 1, 1}, z] - 4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 20*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       4*G[{-1 + 2*x, 1}, z]*Log[2] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       2*G[{1 - 2*x, -1}, z]*Log[4] - 2*G[{1 - 2*x, 1}, z]*Log[4] - 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4] + G[{1 - 2*x, -1}, z]*Log[16] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16] + G[{-1 + 2*x, -1}, z]*Log[16] + G[{-1 + 2*x, 1}, z]*
        Log[16] + G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 2*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       4*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 4*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 8*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       8*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1 - 2*x, -1}, z]*Log[x^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 
       2*G[{-1 + 2*x, 1}, z]*Log[x^2] + 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] + G[{1 - 2*x}, z]*(-8*G[{-1, -1}, -1 + 2*x] + 
         4*G[{-1, 1}, -1 + 2*x] + 8*G[{-1, -1 + 2*x}, -1 + 2*x] + 
         12*G[{0, -1}, -1 + 2*x] - 12*G[{0, 1}, -1 + 2*x] - 
         8*G[{1, -1}, -1 + 2*x] + 16*G[{1, 1}, -1 + 2*x] - 
         16*G[{1, -1 + 2*x}, -1 + 2*x] - 8*G[{1 - 2*x, -1}, -1 + 2*x] + 
         4*G[{1 - 2*x, 1}, -1 + 2*x] + 16*Log[2]^2 - G[{-1}, -1 + 2*x]*
          Log[4] - G[{1}, -1 + 2*x]*Log[4] - G[{1 - 2*x}, -1 + 2*x]*Log[4] - 
         4*Log[4]^2 + G[{-1}, -1 + 2*x]*Log[64] - G[{1}, -1 + 2*x]*Log[64] + 
         G[{1 - 2*x}, -1 + 2*x]*Log[64] + 2*Log[4 - 4*x]*Log[1 - x] + 
         4*Log[1 - x]^2 + 4*G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] - 
         8*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] + 4*G[{1 - 2*x}, -1 + 2*x]*
          Log[(-1 + x)^2] + Log[(-1 + x)^2]^2 - 8*G[{-1}, -1 + 2*x]*
          Log[4*(-1 + x)^2] + 16*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
         4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 4*Log[1 - x]*Log[x] - 
         2*Log[x]^2 + 4*Log[2 + (-1 + x)^(-1)]*Log[2*x] - 
         2*G[{-1}, -1 + 2*x]*Log[x^2] + 4*G[{1}, -1 + 2*x]*Log[x^2] - 
         2*G[{1 - 2*x}, -1 + 2*x]*Log[x^2] + Log[(-1 + x)^2]*Log[x^2] + 
         Log[(-1 + x)^2]*Log[256*x^2] + Log[x^2]*Log[256*x^2] - 
         8*ArcTanh[1 - 2*x]*Log[-1 + (3 - 2*x)*x] + 
         4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 4*PolyLog[2, -1 + x^(-1)] + 
         8*PolyLog[2, 1 - 2*x] - 4*PolyLog[2, (2 - 2*x)^(-1)] + 
         8*PolyLog[2, x] + 4*PolyLog[2, x/(1 - x)] - 
         8*PolyLog[2, -1 + 2*x]) + G[{-1 + 2*x}, z]*
        (8*G[{-1, -1}, -1 + 2*x] - 4*G[{-1, 1}, -1 + 2*x] - 
         8*G[{-1, -1 + 2*x}, -1 + 2*x] - 12*G[{0, -1}, -1 + 2*x] + 
         12*G[{0, 1}, -1 + 2*x] + 8*G[{1, -1}, -1 + 2*x] - 
         16*G[{1, 1}, -1 + 2*x] + 16*G[{1, -1 + 2*x}, -1 + 2*x] + 
         8*G[{1 - 2*x, -1}, -1 + 2*x] - 4*G[{1 - 2*x, 1}, -1 + 2*x] - 
         6*G[{-1}, -1 + 2*x]*Log[2] - 6*G[{1 - 2*x}, -1 + 2*x]*Log[2] - 
         16*Log[2]^2 + G[{-1}, -1 + 2*x]*Log[4] + G[{1}, -1 + 2*x]*Log[4] + 
         G[{1 - 2*x}, -1 + 2*x]*Log[4] + 4*Log[4]^2 + G[{1}, -1 + 2*x]*
          Log[64] - 2*Log[4 - 4*x]*Log[1 - x] - 4*Log[1 - x]^2 - 
         4*G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] + 8*G[{1}, -1 + 2*x]*
          Log[(-1 + x)^2] - 4*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] - 
         Log[(-1 + x)^2]^2 + 8*G[{-1}, -1 + 2*x]*Log[4*(-1 + x)^2] - 
         16*G[{1}, -1 + 2*x]*Log[4*(-1 + x)^2] + 4*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] - 4*Log[1 - x]*Log[x] + 2*Log[x]^2 - 
         4*Log[2 + (-1 + x)^(-1)]*Log[2*x] + 2*G[{-1}, -1 + 2*x]*Log[x^2] - 
         4*G[{1}, -1 + 2*x]*Log[x^2] + 2*G[{1 - 2*x}, -1 + 2*x]*Log[x^2] - 
         Log[(-1 + x)^2]*Log[x^2] - Log[(-1 + x)^2]*Log[256*x^2] - 
         Log[x^2]*Log[256*x^2] + 8*ArcTanh[1 - 2*x]*Log[-1 + (3 - 2*x)*x] - 
         4*PolyLog[2, 1 + 1/(2*(-1 + x))] + 4*PolyLog[2, -1 + x^(-1)] - 
         8*PolyLog[2, 1 - 2*x] + 4*PolyLog[2, (2 - 2*x)^(-1)] - 
         8*PolyLog[2, x] - 4*PolyLog[2, x/(1 - x)] + 
         8*PolyLog[2, -1 + 2*x])))/(512*(1 + p2)^(3/2)*(-1 + x)*x) + 
    ((p2 - 4*x)*((Pi^2*G[{1 - 2*x}, z])/12 - (Pi^2*G[{-1 + 2*x}, z])/12 + 
       3*G[{-1, -1, -1}, z] - 3*G[{-1, -1, 1}, z] - G[{-1, 0, -1}, z] + 
       G[{-1, 0, 1}, z] - 2*G[{-1, 1, -1}, z] + G[{-1, 1, 1}, z] + 
       2*G[{-1, 1 - 2*x, -1}, z] + G[{-1, -1 + 2*x, -1}, z] - 
       2*G[{0, -1, -1}, z] + 2*G[{0, 1, 1}, z] - 2*G[{0, 1 - 2*x, 1}, z] + 
       2*G[{0, -1 + 2*x, -1}, z] - G[{1, -1, -1}, z] + 2*G[{1, -1, 1}, z] - 
       G[{1, 0, -1}, z] + G[{1, 0, 1}, z] + 3*G[{1, 1, -1}, z] - 
       3*G[{1, 1, 1}, z] - G[{1, 1 - 2*x, 1}, z] - 2*G[{1, -1 + 2*x, 1}, z] + 
       2*G[{1 - 2*x, -1, -1}, z] + G[{1 - 2*x, 0, -1}, z] - 
       G[{1 - 2*x, 0, 1}, z] - G[{1 - 2*x, 1, -1}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1}, z] + 4*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{-1 + 2*x, -1, 1}, z] + 
       G[{-1 + 2*x, 0, -1}, z] - G[{-1 + 2*x, 0, 1}, z] - 
       2*G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 2*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       (3*G[{-1, -1}, z]*Log[2])/2 - (3*G[{-1, 1}, z]*Log[2])/2 + 
       (3*G[{1, -1}, z]*Log[2])/2 + (3*G[{1, 1}, z]*Log[2])/2 - 
       (G[{1 - 2*x, -1}, z]*Log[2])/2 - (G[{1 - 2*x, 1}, z]*Log[2])/2 + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[2] + (G[{-1 + 2*x, -1}, z]*Log[2])/2 + 
       (G[{-1 + 2*x, 1}, z]*Log[2])/2 - G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - 
       G[{-1, 1 - 2*x}, z]*Log[4] + G[{-1, -1 + 2*x}, z]*Log[4] + 
       G[{0, 1 - 2*x}, z]*Log[4] - G[{0, -1 + 2*x}, z]*Log[4] - 
       G[{1, 1 - 2*x}, z]*Log[4] + G[{1, -1 + 2*x}, z]*Log[4] - 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] + 
       (G[{-1, -1}, z]*Log[8])/2 + (7*G[{-1, 1}, z]*Log[8])/2 - 
       G[{-1, -1 + 2*x}, z]*Log[8] - 2*G[{0, -1}, z]*Log[8] - 
       2*G[{0, 1}, z]*Log[8] + (G[{1, -1}, z]*Log[8])/2 + 
       (7*G[{1, 1}, z]*Log[8])/2 + G[{1, 1 - 2*x}, z]*Log[8] + 
       (3*G[{1 - 2*x, -1}, z]*Log[8])/2 - (3*G[{1 - 2*x, 1}, z]*Log[8])/2 + 
       (3*G[{-1 + 2*x, -1}, z]*Log[8])/2 - (3*G[{-1 + 2*x, 1}, z]*Log[8])/2 - 
       2*G[{0, 1}, z]*Log[16] - 2*G[{-1, 1}, z]*Log[64] + 
       2*G[{0, 1}, z]*Log[64] - 2*G[{1, 1}, z]*Log[64] - 
       G[{-1, -1}, z]*Log[256] + G[{-1, 1}, z]*Log[256] + 
       G[{0, -1}, z]*Log[256] - G[{1, -1}, z]*Log[256] + 
       G[{1, 1}, z]*Log[256] + (G[{1 - 2*x}, z]*Log[2 - 2*x]*
         Log[3 - x^(-1) - 2*x])/2 - (G[{-1 + 2*x}, z]*Log[2 - 2*x]*
         Log[3 - x^(-1) - 2*x])/2 - G[{1 - 2*x}, z]*Log[4]*Log[1 - x] + 
       G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] - 3*G[{-1, -1}, z]*
        Log[(-1 + x)^2] - 3*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       3*G[{1, 1}, z]*Log[(-1 + x)^2] + 3*G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       4*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 3*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 3*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 2*G[{-1 + 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 2*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       4*ArcTanh[3 - 2/x]*G[{1 - 2*x}, z]*Log[2*x] - 4*ArcTanh[3 - 2/x]*
        G[{-1 + 2*x}, z]*Log[2*x] + (G[{1 - 2*x}, z]*Log[128]*Log[2*x])/2 - 
       (G[{-1 + 2*x}, z]*Log[128]*Log[2*x])/2 + 
       (G[{1 - 2*x}, z]*Log[x]*Log[2*x])/2 - 
       (G[{-1 + 2*x}, z]*Log[x]*Log[2*x])/2 - G[{1 - 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] + G[{-1 + 2*x}, z]*
        Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 
       (G[{1 - 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x])/2 + 
       (G[{-1 + 2*x}, z]*Log[x]*Log[-2*(-1 + x)*x])/2 - 
       G[{-1, -1}, z]*Log[x^2] + (5*G[{-1, 1}, z]*Log[x^2])/2 - 
       G[{-1, 1 - 2*x}, z]*Log[x^2] + (5*G[{-1, -1 + 2*x}, z]*Log[x^2])/2 + 
       G[{0, -1}, z]*Log[x^2] - G[{0, 1}, z]*Log[x^2] + 
       G[{0, 1 - 2*x}, z]*Log[x^2] - G[{0, -1 + 2*x}, z]*Log[x^2] - 
       (5*G[{1, -1}, z]*Log[x^2])/2 + G[{1, 1}, z]*Log[x^2] - 
       (5*G[{1, 1 - 2*x}, z]*Log[x^2])/2 + G[{1, -1 + 2*x}, z]*Log[x^2] + 
       G[{1 - 2*x, -1}, z]*Log[x^2] - (G[{1 - 2*x, 1}, z]*Log[x^2])/2 + 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[x^2])/2 + (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 - 
       G[{-1 + 2*x, 1}, z]*Log[x^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/
        2 - G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 2*G[{-1, -1}, z]*
        Log[4*x^2] - 2*G[{-1, 1}, z]*Log[4*x^2] + G[{-1, 1 - 2*x}, z]*
        Log[4*x^2] - 3*G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       2*G[{1, -1}, z]*Log[4*x^2] - 2*G[{1, 1}, z]*Log[4*x^2] + 
       3*G[{1, 1 - 2*x}, z]*Log[4*x^2] - G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + 3*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - 3*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] - (3*G[{1 - 2*x}, z]*Log[2 - 2*x]*
         Log[-16*(-1 + x)^3*(-1 + 2*x)])/2 + (3*G[{-1 + 2*x}, z]*Log[2 - 2*x]*
         Log[-16*(-1 + x)^3*(-1 + 2*x)])/2 + 2*G[{1 - 2*x}, z]*Log[2*x]*
        Log[(-1 + x)^3*(-1 + 2*x)] - 2*G[{-1 + 2*x}, z]*Log[2*x]*
        Log[(-1 + x)^3*(-1 + 2*x)] - 4*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - G[{1 - 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] + G[{-1 + 2*x}, z]*PolyLog[2, -1 + x^(-1)] + 
       7*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] - 7*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 2*x] - 2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 3*G[{1 - 2*x}, z]*PolyLog[2, x] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x] + 2*G[{1 - 2*x}, z]*
        PolyLog[2, x/(1 - x)] - 2*G[{-1 + 2*x}, z]*PolyLog[2, x/(1 - x)] + 
       G[{-1}, z]*((11*Pi^2)/12 + (3*Log[4]^2)/2 + 
         (3*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x])/2 - 3*Log[4]*Log[1 - x] + 
         3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 12*ArcTanh[3 - 2/x]*
          Log[2*x] + (3*Log[128]*Log[2*x])/2 + (3*Log[x]*Log[2*x])/2 - 
         3*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] - 
         (3*Log[x]*Log[-2*(-1 + x)*x])/2 - (3*Log[x^2]*Log[16*x^2])/2 - 
         (9*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)])/2 + 
         6*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] - 
         12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 3*PolyLog[2, -1 + x^(-1)] + 
         13*PolyLog[2, 1 - 2*x] - 6*PolyLog[2, (2 - 2*x)^(-1)] - 
         3*PolyLog[2, 1/(2*x)] + 9*PolyLog[2, x] + 6*PolyLog[2, x/(1 - x)] - 
         13*PolyLog[2, -1 + 2*x]) - 7*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       7*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       G[{1}, z]*((-11*Pi^2)/12 - (3*Log[4]^2)/2 - 
         (3*Log[2 - 2*x]*Log[3 - x^(-1) - 2*x])/2 + Log[64]*Log[1 - x] - 
         3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 12*ArcTanh[3 - 2/x]*
          Log[2*x] - (3*Log[128]*Log[2*x])/2 - (3*Log[x]*Log[2*x])/2 + 
         3*Log[4*(-1 + x)^2]*Log[-4*(-1 + x)*x] + 
         (3*Log[x]*Log[-2*(-1 + x)*x])/2 + (3*Log[x^2]*Log[16*x^2])/2 + 
         (9*Log[2 - 2*x]*Log[-16*(-1 + x)^3*(-1 + 2*x)])/2 - 
         6*Log[2*x]*Log[(-1 + x)^3*(-1 + 2*x)] + 
         12*PolyLog[2, 1 + 1/(2*(-1 + x))] + 3*PolyLog[2, -1 + x^(-1)] - 
         13*PolyLog[2, 1 - 2*x] + 6*PolyLog[2, (2 - 2*x)^(-1)] + 
         3*PolyLog[2, 1/(2*x)] - 9*PolyLog[2, x] - 6*PolyLog[2, x/(1 - x)] + 
         13*PolyLog[2, -1 + 2*x])))/(128*(1 + p2)^(3/2)) - 
    ((-1 + p2 + x)*((5*Pi^2*G[{1 - 2*x}, z])/12 - (5*Pi^2*G[{-1 + 2*x}, z])/
        12 + 3*G[{-1, -1, -1}, z] - 3*G[{-1, -1, 1}, z] - G[{-1, 0, -1}, z] + 
       G[{-1, 0, 1}, z] - 2*G[{-1, 1, -1}, z] + G[{-1, 1, 1}, z] + 
       G[{-1, 1 - 2*x, -1}, z] + 2*G[{-1, -1 + 2*x, -1}, z] - 
       2*G[{0, -1, -1}, z] + 2*G[{0, 1, 1}, z] + 2*G[{0, 1 - 2*x, -1}, z] - 
       2*G[{0, -1 + 2*x, 1}, z] - G[{1, -1, -1}, z] + 2*G[{1, -1, 1}, z] - 
       G[{1, 0, -1}, z] + G[{1, 0, 1}, z] + 3*G[{1, 1, -1}, z] - 
       3*G[{1, 1, 1}, z] - 2*G[{1, 1 - 2*x, 1}, z] - G[{1, -1 + 2*x, 1}, z] + 
       G[{1 - 2*x, -1, 1}, z] + G[{1 - 2*x, 0, -1}, z] - 
       G[{1 - 2*x, 0, 1}, z] - 2*G[{1 - 2*x, 1, 1}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       G[{1 - 2*x, -1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, -1, -1}, z] + 
       G[{-1 + 2*x, 0, -1}, z] - G[{-1 + 2*x, 0, 1}, z] - 
       G[{-1 + 2*x, 1, -1}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       2*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       G[{1 - 2*x, -1}, z]*Log[2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[2] + 
       G[{-1 + 2*x, 1}, z]*Log[2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] + 
       (G[{1 - 2*x}, z]*Log[2]^2)/2 - (G[{-1 + 2*x}, z]*Log[2]^2)/2 + 
       G[{-1, 1 - 2*x}, z]*Log[4] - G[{-1, -1 + 2*x}, z]*Log[4] - 
       G[{0, 1 - 2*x}, z]*Log[4] + G[{0, -1 + 2*x}, z]*Log[4] + 
       G[{1, 1 - 2*x}, z]*Log[4] - G[{1, -1 + 2*x}, z]*Log[4] + 
       G[{1 - 2*x, 1}, z]*Log[4] + G[{1 - 2*x, 1 - 2*x}, z]*Log[4] - 
       G[{-1 + 2*x, -1}, z]*Log[4] - G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - 
       G[{-1, 1}, z]*Log[8] - G[{-1, 1 - 2*x}, z]*Log[8] - 
       2*G[{0, 1}, z]*Log[8] + G[{1, -1}, z]*Log[8] + 
       G[{1, -1 + 2*x}, z]*Log[8] - 2*G[{0, 1}, z]*Log[16] + 
       G[{-1, -1}, z]*Log[64] - G[{-1, 1}, z]*Log[64] - 
       G[{0, -1}, z]*Log[64] + 2*G[{0, 1}, z]*Log[64] + 
       G[{1, -1}, z]*Log[64] - G[{1, 1}, z]*Log[64] - 
       G[{-1, -1}, z]*Log[256] + G[{-1, 1}, z]*Log[256] + 
       G[{0, -1}, z]*Log[256] - G[{1, -1}, z]*Log[256] + 
       G[{1, 1}, z]*Log[256] + (G[{1 - 2*x}, z]*Log[2 - 2*x]*
         Log[4/(-1 + x)^8])/4 - (G[{-1 + 2*x}, z]*Log[2 - 2*x]*
         Log[4/(-1 + x)^8])/4 - G[{-1, -1}, z]*Log[(-1 + x)^2] + 
       (5*G[{-1, 1}, z]*Log[(-1 + x)^2])/2 + 
       (5*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2])/2 - G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + G[{0, -1}, z]*Log[(-1 + x)^2] - 
       G[{0, 1}, z]*Log[(-1 + x)^2] - G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       (5*G[{1, -1}, z]*Log[(-1 + x)^2])/2 + G[{1, 1}, z]*Log[(-1 + x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       (5*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2])/2 + 
       (G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2])/2 - G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] - G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2])/2 + 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 
       (G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2])/2 - 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2])/2 + 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] - 2*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 
       3*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1, 1}, z]*Log[4*(-1 + x)^2] - G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 3*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       3*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 3*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       G[{1 - 2*x}, z]*Log[1 - x]*Log[x/32] - G[{-1 + 2*x}, z]*Log[1 - x]*
        Log[x/32] - (G[{1 - 2*x}, z]*Log[128]*Log[2*x])/2 + 
       (G[{-1 + 2*x}, z]*Log[128]*Log[2*x])/2 + G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[2*x] - G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2*x] + 
       (G[{1 - 2*x}, z]*Log[64]*Log[-4*(-1 + x)*x])/4 - 
       (G[{-1 + 2*x}, z]*Log[64]*Log[-4*(-1 + x)*x])/4 - 
       3*G[{-1, 1}, z]*Log[x^2] - 3*G[{-1, 1 - 2*x}, z]*Log[x^2] + 
       3*G[{1, -1}, z]*Log[x^2] + 3*G[{1, -1 + 2*x}, z]*Log[x^2] - 
       G[{1 - 2*x, -1}, z]*Log[x^2] + 2*G[{1 - 2*x, 1}, z]*Log[x^2] + 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - 2*G[{-1 + 2*x, -1}, z]*Log[x^2] + G[{-1 + 2*x, 1}, z]*
        Log[x^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + G[{-1, -1}, z]*Log[4*x^2] + 
       3*G[{-1, 1}, z]*Log[4*x^2] + 3*G[{-1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 3*G[{1, -1}, z]*Log[4*x^2] - 
       G[{1, 1}, z]*Log[4*x^2] + G[{1, 1 - 2*x}, z]*Log[4*x^2] - 
       3*G[{1, -1 + 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       G[{1 - 2*x, 1}, z]*Log[4*x^2] - 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, -1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1}, z]*Log[4*x^2] - 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] + 3*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + 
       G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2] + 
       (G[{1 - 2*x}, z]*Log[x]*Log[4096*x^2])/2 - 
       (G[{-1 + 2*x}, z]*Log[x]*Log[4096*x^2])/2 + 3*G[{1 - 2*x}, z]*
        Log[x/(1 - x)]*Log[-1 + 2*x] - 3*G[{-1 + 2*x}, z]*Log[x/(1 - x)]*
        Log[-1 + 2*x] + G[{1 - 2*x}, z]*Log[-4*(-1 + x)*x]*
        Log[x*(-1 + 2*x)] - G[{-1 + 2*x}, z]*Log[-4*(-1 + x)*x]*
        Log[x*(-1 + 2*x)] - 2*G[{1 - 2*x}, z]*PolyLog[2, 
         1 + 1/(2*(-1 + x))] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 2*G[{1 - 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + x^(-1)] + 7*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] - 
       7*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] - G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, x] - 3*G[{-1 + 2*x}, z]*PolyLog[2, x] + 
       G[{1 - 2*x}, z]*PolyLog[2, x/(1 - x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 - x)] + G[{1}, z]*((7*Pi^2)/12 + (3*Log[2]^2)/2 - 
         (3*Log[4]^2)/2 + (3*Log[2 - 2*x]*Log[4/(-1 + x)^8])/4 + 
         (3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/2 + 3*Log[1 - x]*Log[x/32] - 
         (3*Log[128]*Log[2*x])/2 + 3*Log[1 - 2*x]*Log[2*x] + 
         (3*Log[64]*Log[-4*(-1 + x)*x])/4 - 3*Log[x^2]*Log[16*x^2] + 
         (3*Log[x]*Log[4096*x^2])/2 + 9*Log[x/(1 - x)]*Log[-1 + 2*x] + 
         3*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] - 
         6*PolyLog[2, 1 + 1/(2*(-1 + x))] - 6*PolyLog[2, -1 + x^(-1)] + 
         13*PolyLog[2, 1 - 2*x] - 3*PolyLog[2, (2 - 2*x)^(-1)] - 
         6*PolyLog[2, 1/(2*x)] + 9*PolyLog[2, x] + 3*PolyLog[2, x/(1 - x)] - 
         13*PolyLog[2, -1 + 2*x]) - 7*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       7*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       G[{-1}, z]*((-7*Pi^2)/12 - (3*Log[2]^2)/2 + (3*Log[4]^2)/2 - 
         (3*Log[2 - 2*x]*Log[4/(-1 + x)^8])/4 - 
         (3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/2 - 3*Log[1 - x]*Log[x/32] + 
         (3*Log[128]*Log[2*x])/2 - 3*Log[1 - 2*x]*Log[2*x] - 
         (3*Log[64]*Log[-4*(-1 + x)*x])/4 + 3*Log[x^2]*Log[16*x^2] - 
         (3*Log[x]*Log[4096*x^2])/2 - 9*Log[x/(1 - x)]*Log[-1 + 2*x] - 
         3*Log[-4*(-1 + x)*x]*Log[x*(-1 + 2*x)] + 
         6*PolyLog[2, 1 + 1/(2*(-1 + x))] + 6*PolyLog[2, -1 + x^(-1)] - 
         13*PolyLog[2, 1 - 2*x] + 3*PolyLog[2, (2 - 2*x)^(-1)] + 
         6*PolyLog[2, 1/(2*x)] - 9*PolyLog[2, x] - 3*PolyLog[2, x/(1 - x)] + 
         13*PolyLog[2, -1 + 2*x])))/(64*(1 + p2)^(3/2)) - 
    ((2 + 3*p2*x + 2*x^2)*(G[{1}, z]*(-5*Pi^2 - 12*G[{-1, -1}, -1 + 2*x] + 
         12*G[{-1, 1}, -1 + 2*x] + 36*G[{-1, -1 + 2*x}, -1 + 2*x] + 
         24*G[{0, -1}, -1 + 2*x] - 24*G[{0, 1}, -1 + 2*x] - 
         12*G[{1, -1}, -1 + 2*x] + 12*G[{1, 1}, -1 + 2*x] - 
         36*G[{1, -1 + 2*x}, -1 + 2*x] - 12*G[{1 - 2*x, -1}, -1 + 2*x] + 
         12*G[{1 - 2*x, 1}, -1 + 2*x] - 12*Log[4]^2 - 3*G[{-1}, -1 + 2*x]*
          Log[65536] + 3*G[{1}, -1 + 2*x]*Log[65536] - 6*G[{-1}, -1 + 2*x]*
          Log[(-1 + x)^2] + 18*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] + 
         6*G[{1 - 2*x}, -1 + 2*x]*Log[(-1 + x)^2] + 
         6*Log[256]*Log[(-1 + x)^2] + 9*Log[(-1 + x)^2]^2 - 
         15*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 3*Log[(-1 + x)^2]*
          Log[256*(-1 + x)^2] - 36*G[{-1}, -1 + 2*x]*Log[x] + 
         12*G[{1}, -1 + 2*x]*Log[x] - 12*G[{1 - 2*x}, -1 + 2*x]*Log[x] - 
         12*Log[16]*Log[x] + 6*Log[256]*Log[x] + 12*Log[x]^2 - 
         18*Log[x]*Log[16*x^2] + 6*Log[x]*Log[256*x^2] + 
         24*PolyLog[2, 1 - 2*x] - 48*PolyLog[2, 1 - x] + 48*PolyLog[2, x] - 
         24*PolyLog[2, -1 + 2*x]) + G[{-1}, z]*(5*Pi^2 + 
         12*G[{-1, -1}, -1 + 2*x] - 12*G[{-1, 1}, -1 + 2*x] - 
         36*G[{-1, -1 + 2*x}, -1 + 2*x] - 24*G[{0, -1}, -1 + 2*x] + 
         24*G[{0, 1}, -1 + 2*x] + 12*G[{1, -1}, -1 + 2*x] - 
         12*G[{1, 1}, -1 + 2*x] + 36*G[{1, -1 + 2*x}, -1 + 2*x] + 
         12*G[{1 - 2*x, -1}, -1 + 2*x] - 12*G[{1 - 2*x, 1}, -1 + 2*x] + 
         12*Log[4]^2 + 3*G[{-1}, -1 + 2*x]*Log[65536] - 3*G[{1}, -1 + 2*x]*
          Log[65536] + 6*G[{-1}, -1 + 2*x]*Log[(-1 + x)^2] - 
         18*G[{1}, -1 + 2*x]*Log[(-1 + x)^2] - 6*G[{1 - 2*x}, -1 + 2*x]*
          Log[(-1 + x)^2] - 6*Log[256]*Log[(-1 + x)^2] - 
         9*Log[(-1 + x)^2]^2 + 15*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         3*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 36*G[{-1}, -1 + 2*x]*
          Log[x] - 12*G[{1}, -1 + 2*x]*Log[x] + 12*G[{1 - 2*x}, -1 + 2*x]*
          Log[x] + 12*Log[16]*Log[x] - 6*Log[256]*Log[x] - 12*Log[x]^2 + 
         18*Log[x]*Log[16*x^2] - 6*Log[x]*Log[256*x^2] - 
         24*PolyLog[2, 1 - 2*x] + 48*PolyLog[2, 1 - x] - 48*PolyLog[2, x] + 
         24*PolyLog[2, -1 + 2*x]) + 3*(2*G[{-1, -1, -1}, z] - 
         2*G[{-1, -1, 1}, z] - 4*G[{-1, 0, -1}, z] + 4*G[{-1, 0, 1}, z] + 
         2*G[{-1, 1, -1}, z] - 2*G[{-1, 1, 1}, z] + 
         12*G[{-1, 1 - 2*x, -1}, z] - 12*G[{-1, 1 - 2*x, 1}, z] - 
         4*G[{-1, -1 + 2*x, -1}, z] + 4*G[{-1, -1 + 2*x, 1}, z] - 
         4*G[{0, -1, -1}, z] + 4*G[{0, -1, 1}, z] + 8*G[{0, 0, -1}, z] - 
         8*G[{0, 0, 1}, z] - 4*G[{0, 1, -1}, z] + 4*G[{0, 1, 1}, z] - 
         8*G[{0, 1 - 2*x, -1}, z] + 8*G[{0, 1 - 2*x, 1}, z] - 
         8*G[{0, -1 + 2*x, -1}, z] + 8*G[{0, -1 + 2*x, 1}, z] + 
         2*G[{1, -1, -1}, z] - 2*G[{1, -1, 1}, z] - 4*G[{1, 0, -1}, z] + 
         4*G[{1, 0, 1}, z] + 2*G[{1, 1, -1}, z] - 2*G[{1, 1, 1}, z] - 
         4*G[{1, 1 - 2*x, -1}, z] + 4*G[{1, 1 - 2*x, 1}, z] + 
         12*G[{1, -1 + 2*x, -1}, z] - 12*G[{1, -1 + 2*x, 1}, z] + 
         4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, -1, 1}, z] - 
         8*G[{1 - 2*x, 0, -1}, z] + 8*G[{1 - 2*x, 0, 1}, z] + 
         4*G[{1 - 2*x, 1, -1}, z] - 4*G[{1 - 2*x, 1, 1}, z] + 
         12*G[{1 - 2*x, 1 - 2*x, -1}, z] - 12*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         4*G[{1 - 2*x, -1 + 2*x, -1}, z] - 4*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
         4*G[{-1 + 2*x, -1, -1}, z] - 4*G[{-1 + 2*x, -1, 1}, z] - 
         8*G[{-1 + 2*x, 0, -1}, z] + 8*G[{-1 + 2*x, 0, 1}, z] + 
         4*G[{-1 + 2*x, 1, -1}, z] - 4*G[{-1 + 2*x, 1, 1}, z] + 
         4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
         12*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 12*G[{-1 + 2*x, -1 + 2*x, 1}, 
           z] + 8*G[{-1, 1}, z]*Log[4] - 8*G[{0, 1}, z]*Log[4] + 
         8*G[{1, 1}, z]*Log[4] - 4*G[{-1, -1}, z]*Log[16] - 
         4*G[{1, -1}, z]*Log[16] + G[{-1, -1}, z]*Log[256] - 
         G[{-1, 1}, z]*Log[256] + 2*G[{0, -1}, z]*Log[256] + 
         G[{1, -1}, z]*Log[256] - G[{1, 1}, z]*Log[256] - 
         8*G[{-1, -1}, z]*Log[(-1 + x)^2] + 12*G[{-1, 1}, z]*
          Log[(-1 + x)^2] - 4*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
         12*G[{0, -1}, z]*Log[(-1 + x)^2] - 12*G[{0, 1}, z]*Log[(-1 + x)^2] - 
         12*G[{1, -1}, z]*Log[(-1 + x)^2] + 8*G[{1, 1}, z]*Log[(-1 + x)^2] + 
         4*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 8*G[{-1, -1}, z]*
          Log[4*(-1 + x)^2] - 8*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 
         2*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 2*G[{-1, -1 + 2*x}, z]*
          Log[4*(-1 + x)^2] - 12*G[{0, -1}, z]*Log[4*(-1 + x)^2] + 
         12*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 4*G[{0, 1 - 2*x}, z]*
          Log[4*(-1 + x)^2] - 4*G[{0, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
         8*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 8*G[{1, 1}, z]*
          Log[4*(-1 + x)^2] + 2*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
         2*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 6*G[{1 - 2*x, -1}, z]*
          Log[4*(-1 + x)^2] - 2*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
         6*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
         2*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
         2*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 6*G[{-1 + 2*x, 1}, z]*
          Log[4*(-1 + x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
         6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
         2*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         8*G[{-1, -1}, z]*Log[x] - 16*G[{-1, 1}, z]*Log[x] + 
         8*G[{-1, 1 - 2*x}, z]*Log[x] - 8*G[{0, -1}, z]*Log[x] + 
         8*G[{0, 1}, z]*Log[x] + 16*G[{1, -1}, z]*Log[x] - 
         8*G[{1, 1}, z]*Log[x] - 8*G[{1, -1 + 2*x}, z]*Log[x] + 
         2*G[{-1, 1 - 2*x}, z]*Log[4*x^2] + 2*G[{-1, -1 + 2*x}, z]*
          Log[4*x^2] - 4*G[{0, -1}, z]*Log[4*x^2] + 4*G[{0, 1}, z]*
          Log[4*x^2] - 4*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 
         4*G[{0, -1 + 2*x}, z]*Log[4*x^2] - 2*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 
         2*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 2*G[{1 - 2*x, -1}, z]*
          Log[4*x^2] - 6*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
         6*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[4*x^2] + 6*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
         2*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[4*x^2] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
         4*G[{1 - 2*x}, z]*Log[x]*Log[16*x^2] - 4*G[{-1 + 2*x}, z]*Log[x]*
          Log[16*x^2] - 8*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] + 
         8*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] + 8*G[{1 - 2*x}, z]*
          PolyLog[2, -1 + 2*x] - 8*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x])))/
     (768*(1 + p2)^(3/2)*(-1 + x)))/4, 
 ((4*(p2 - 4*(-1 + x)*x)*(-18*p2^2 + p2*(-21 - 58*x + 47*x^2) + 
      2*x*(-39 + 64*x - 81*x^2 + 56*x^3) + 
      3*(3*p2^2 + p2*(3 + 10*x - 8*x^2) - 4*x*(-3 + 5*x - 6*x^2 + 4*x^3))*
       Log[4*(-1 + x)^2]))/(1 + p2) + 
   (12*x*(-(p2^2*(-2 + x)) + 4*(-1 + x)^2*x*(1 + 4*x^2) + 
      p2*(2 + 2*x - 4*x^3))*(G[{-1}, z] + G[{1}, z] - Log[4] - 
      2*Log[(-1 + x)^2] + Log[x^2]))/(1 + p2) + 
   (9*((2*(p2^3*(-2 + 20*x) + 8*(-1 + x)^2*x^2*(11 + 32*x^2) + 
         p2^2*(1 + 38*x + 57*x^2 - 70*x^3) + 4*p2*x*(11 + 8*x + 20*x^2 - 
           65*x^3 + 26*x^4))*(G[{-1}, z] - G[{1}, z]))/9 - 
      ((p2 - 4*(-1 + x)*x)^2*(p2*(2 + x) + 2*(1 + x^2))*
        (4*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 
         4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 4*G[{1, 1}, z] + 
         4*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 
         2*G[{-1 + 2*x, -1}, z] - 4*G[{-1 + 2*x, 1}, z] - G[{-1}, z]*Log[4] + 
         G[{1}, z]*Log[4] - G[{1 - 2*x}, z]*Log[4] + G[{-1 + 2*x}, z]*
          Log[4] - 2*G[{-1}, z]*Log[(-1 + x)^2] + 2*G[{1}, z]*
          Log[(-1 + x)^2] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
         2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 4*G[{-1}, z]*
          Log[4*(-1 + x)^2] - 4*G[{1}, z]*Log[4*(-1 + x)^2] + 
         G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*
          Log[x^2] - G[{-1 + 2*x}, z]*Log[x^2]))/3))/(1 + p2)^(3/2))/
  (2304*(-1 + x)*(p2 - 4*(-1 + x)*x)^2)}


==> results-offshell/rexL1fin-feynman.m <==
(* Created by Wolfram Mathematica 8.0 : www.wolfram.com *)
{(-8*p2^2 - 4*x*(7 - 15*x + 8*x^2) + p2*(-5 - 30*x + 36*x^2))/
   (64*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) + 
  ((-8*(-1 + x)^2*x^2 + p2^2*(-8 + 7*x) - 10*p2*x*(3 - 5*x + 2*x^2))*
    G[{-1}, z])/(128*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((-8*(-1 + x)^2*x^2 + p2^2*(-8 + 7*x) - 10*p2*x*(3 - 5*x + 2*x^2))*
    G[{1}, z])/(128*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) - 
  ((4*(-1 + Sqrt[1 + p2])*x^2 + p2^2*(Sqrt[1 + p2] + 3*x) + 
     p2*x*(5 - Sqrt[1 + p2] + 2*Sqrt[1 + p2]*x))*G[{-1 - 2*x}, z])/
   (64*p2*(1 + p2)^(3/2)*x) + 
  ((32*(1 + Sqrt[1 + p2])*(-1 + x)^2*x^3 + 
     p2^3*(6*Sqrt[1 + p2] + (8 - 3*Sqrt[1 + p2])*x - 14*x^2) - 
     4*p2*(-1 + x)*x^2*(11 + 21*Sqrt[1 + p2] - 4*(3 + 5*Sqrt[1 + p2])*x + 
       (-8 + 6*Sqrt[1 + p2])*x^2) + p2^2*x*(19 + 49*Sqrt[1 + p2] - 
       2*(15 + 37*Sqrt[1 + p2])*x + 2*(-8 + 15*Sqrt[1 + p2])*x^2 + 16*x^3))*
    G[{1 - 2*x}, z])/(128*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((32*(-1 + Sqrt[1 + p2])*(-1 + x)^2*x^3 + 
     p2^3*(6*Sqrt[1 + p2] - (8 + 3*Sqrt[1 + p2])*x + 14*x^2) - 
     4*p2*(-1 + x)*x^2*(-11 + 21*Sqrt[1 + p2] - 4*(-3 + 5*Sqrt[1 + p2])*x + 
       (8 + 6*Sqrt[1 + p2])*x^2) + p2^2*x*(-19 + 49*Sqrt[1 + p2] + 
       (30 - 74*Sqrt[1 + p2])*x + 2*(8 + 15*Sqrt[1 + p2])*x^2 - 16*x^3))*
    G[{-1 + 2*x}, z])/(128*p2*(1 + p2)^(3/2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)) + 
  ((-(p2^2*(Sqrt[1 + p2] - 3*x)) - 4*(1 + Sqrt[1 + p2])*x^2 + 
     p2*x*(5 + Sqrt[1 + p2] - 2*Sqrt[1 + p2]*x))*G[{1 + 2*x}, z])/
   (64*p2*(1 + p2)^(3/2)*x) + 
  ((9*p2^3 - 96*(-1 + x)^2*x^2 - 2*p2^2*(18 - 60*x + 41*x^2) + 
     4*p2*x*(-25 + 58*x - 45*x^2 + 12*x^3))*Log[2])/
   (64*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) - 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(128*(1 + p2)^(3/2)*(-1 + x)) - 
  ((-6 - 12*p2 + 3*p2^2 + 16*x + 29*p2*x - 2*p2^2*x - 6*x^2 - 10*p2*x^2 + 
     2*p2^2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - 
     G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(256*(1 + p2)^(5/2)*(-1 + x)) - 
  ((2*p2^2 - p2^3 + 2*p2*x - 8*p2^2*x + p2^3*x - 12*x^2 - 26*p2*x^2 + 
     7*p2^2*x^2 + 20*x^3 + 37*p2*x^3 - 2*p2^2*x^3 - 12*x^4 - 18*p2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] + 
     G[{1}, z]*Log[16]))/(256*(1 + p2)^(5/2)*(-1 + x)*x^2) + 
  (x*(4 - 4*x + p2*(-1 + 2*x))*Log[256])/(256*p2*(1 + p2)*(-1 + x)) + 
  ((p2^2*(-1 + x) + 2*p2*(-1 + 4*x - x^2 + 5*x^3) - 
     4*x*(2 - 9*x + 2*x^2 + x^3 + 4*x^4))*Log[(1 - 2*x)^2])/
   (128*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((7*p2^2 + p2*(-8 + 55*x - 40*x^2) - 4*x*(2 - 11*x + 9*x^2))*Log[-1 + x])/
   (64*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) + 
  ((-1 + p2 + 2*x)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
     6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*(-1 + x)^2] + 6*G[{1}, z]*Log[4*(-1 + x)^2] + 
     3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/(768*(1 + p2)*(-1 + x)) - 
  ((p2 + 2*x)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     6*G[{1}, z]*Log[4*(-1 + x)^2] + 3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (768*(1 + p2)*(-1 + x)) - 
  ((-2*p2 - 5*p2^2 - 8*x - 26*p2*x + 5*p2^2*x - 24*x^2 + 42*p2*x^2 + 64*x^3 - 
     18*p2*x^3 - 40*x^4 + 8*x^5)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/(768*(1 + p2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)) + 
  ((2*p2^3 - 64*(-1 + x)^2*x^2 + p2^2*(-28 + 63*x - 38*x^2) + 
     4*p2*x*(-21 + 43*x - 30*x^2 + 8*x^3))*Log[x])/
   (64*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) + 
  ((p2 - 2*p2*x + 2*x^2 + p2*x^2 - 2*x^3 + p2*x^3)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] + 
     2*G[{1 - 2*x}, z]*Log[16] - G[{-1 + 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(256*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((-p2^2 + 4*p2*x + p2^2*x + 12*x^2 - 16*p2*x^2 - 32*x^3 + 8*p2*x^3 - 
     4*x^4 - 8*p2*x^4)*(2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     2*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 - 2*x}, z]*Log[16] - 
     G[{-1 + 2*x}, z]*Log[256] - G[{-1}, z]*Log[(-1 + x)^2] + 
     G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)*x^2) - 
  ((-p2^2 + 4*p2*x + p2^2*x + 12*x^2 - 16*p2*x^2 - 32*x^3 + 8*p2*x^3 - 
     4*x^4 - 8*p2*x^4)*(6*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     6*G[{1, -1 + 2*x}, z] + 6*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     6*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[16] + G[{1}, z]*Log[16] - 
     2*G[{1 - 2*x}, z]*Log[16] + G[{-1 + 2*x}, z]*Log[256] + 
     G[{1 - 2*x}, z]*Log[4096] - G[{-1 + 2*x}, z]*Log[4096] + 
     2*G[{-1}, z]*Log[(1 - 2*x)^2] - 2*G[{1}, z]*Log[(1 - 2*x)^2] + 
     2*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x}, z]*
      Log[(1 - 2*x)^2] - 3*G[{-1}, z]*Log[(-1 + x)^2] + 
     3*G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)*x^2) + 
  ((-p2^3 + 2*p2^4 - 4*p2*x - 4*p2^2*x + 22*p2^3*x - 4*p2^4*x - 16*x^2 + 
     22*p2*x^2 + 90*p2^2*x^2 - 46*p2^3*x^2 + 2*p2^4*x^2 + 136*x^3 + 
     150*p2*x^3 - 176*p2^2*x^3 + 34*p2^3*x^3 - 320*x^4 - 534*p2*x^4 + 
     92*p2^2*x^4 - 7*p2^3*x^4 + 368*x^5 + 670*p2*x^5 + 32*p2^2*x^5 - 
     4*p2^3*x^5 - 240*x^6 - 416*p2*x^6 - 52*p2^2*x^6 + 72*x^7 + 112*p2*x^7 + 
     16*p2^2*x^7)*(4*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     4*G[{1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     4*G[{-1 + 2*x, -1 + 2*x}, z] - 6*G[{1}, z]*Log[2] - 
     6*G[{-1 + 2*x}, z]*Log[2] + G[{-1}, z]*Log[64] + 
     G[{1 - 2*x}, z]*Log[64] + G[{-1}, z]*Log[(1 - 2*x)^2] - 
     G[{1}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
     G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 2*G[{-1}, z]*Log[(-1 + x)^2] - 
     2*G[{1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 4*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     4*G[{1}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x^2*
    (p2 + 4*x - 4*x^2)) - ((p2 - 2*p2*x + 2*x^2 + p2*x^2 - 2*x^3 + p2*x^3)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - G[{-1}, z]*Log[x^2] + 
     G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(256*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((-1 + x)*(Pi^2 + 12*Log[x^2]^2 + 48*Log[2]*Log[2*x^2]))/(384*(1 + p2)) - 
  ((-2 - 3*p2 - 4*x + p2*x + 2*x^2)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(256*(1 + p2)^(3/2)*(-1 + x)) + 
  ((-3*p2 - 8*x + 4*p2*x + 12*x^2)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)) - 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] + G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] - G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] + G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-p2^3 - 8*p2^2*x + p2^3*x + 22*p2^2*x^2 + 32*x^3 + 16*p2*x^3 - 
     20*p2^2*x^3 - 96*x^4 - 56*p2*x^4 + 64*x^5 + 32*p2*x^5)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*x^2] - 2*G[{1}, z]*Log[4*x^2] + 
     2*G[{1 - 2*x}, z]*Log[4*x^2] - 2*G[{-1 + 2*x}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[16*x^2] + G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x^2*(p2 + 4*x - 4*x^2)) - 
  ((-p2^3 - 8*p2^2*x + p2^3*x + 22*p2^2*x^2 + 32*x^3 + 16*p2*x^3 - 
     20*p2^2*x^3 - 96*x^4 - 56*p2*x^4 + 64*x^5 + 32*p2*x^5)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[4*x^2] + 
     2*G[{1}, z]*Log[4*x^2] + G[{-1}, z]*Log[16*x^2] - 
     G[{1}, z]*Log[16*x^2] - G[{1 - 2*x}, z]*Log[16*x^2] + 
     G[{-1 + 2*x}, z]*Log[16*x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)*x^2*
    (p2 + 4*x - 4*x^2)) + (x*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
     6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(192*(1 + p2)) - 
  ((-2 - 2*p2 + 2*p2*x + 2*x^2 + x^3)*(Pi^2 + 6*G[{-1, -1}, z] + 
     6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(384*(1 + p2)*(-1 + x)*x) + 
  ((12*p2^2 + 80*p2*x - 12*p2^2*x + 160*x^2 - 96*p2*x^2 - 256*x^3 + 
     32*p2*x^3 + 96*x^4)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
     6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(3072*(1 + p2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)) + 
  ((-1 + x)*(Pi^2 + 48*Log[2]^2 + 12*Log[x^2]*Log[16*x^2]))/(384*(1 + p2)) + 
  ((-3*p2^2 - 14*p2*x + 3*p2^2*x - 16*x^2 + 24*p2*x^2 + 40*x^3 - 12*p2*x^3 - 
     40*x^4 + 16*x^5)*(Pi^2 + 48*Log[2]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (768*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) - 
  ((-3*p2^2 - 9*p2*x + 3*p2^2*x + 4*x^2 + 16*p2*x^2 - 12*x^3 - 8*p2*x^3 + 
     8*x^4)*(5*Pi^2 + 12*Log[4]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (768*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) - 
  ((-1 - p2 - x + p2*x + 3*x^2)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(1 + x)^2]*Log[16*(1 + x)^2]))/(384*(1 + p2)*(-1 + x)*x) + 
  ((p2^3*(7 - 3*x) + 32*(-1 + x)^2*x^3 + p2^2*(2 + 32*x - 44*x^2 + 4*x^3) + 
     8*p2*x*(1 + 4*x - 13*x^2 + 8*x^3))*Log[-1 + 2*x])/
   (64*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     2*G[{-1, 1 - 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     2*G[{1, -1 + 2*x}, z] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[-1 + 2*x] + 
     2*G[{1}, z]*Log[-1 + 2*x]))/(128*(1 + p2)^(3/2)*(-1 + x)) - 
  ((-p2^3 - p2^4 + 24*p2*x + 24*p2^2*x + p2^3*x + p2^4*x + 96*x^2 + 
     160*p2*x^2 - 16*p2^2*x^2 + 16*p2^3*x^2 + 32*x^3 - 600*p2*x^3 - 
     224*p2^2*x^3 - 40*p2^3*x^3 - 864*x^4 - 196*p2*x^4 + 124*p2^2*x^4 + 
     1040*x^5 + 1248*p2*x^5 + 16*p2^2*x^5 - 304*x^6 - 944*p2*x^6 + 
     256*p2*x^7)*(G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 
     2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - 
     G[{1, -1 + 2*x}, z] - G[{1 - 2*x, -1}, z] - G[{1 - 2*x, 1}, z] + 
     3*G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z] + 
     G[{-1 + 2*x, -1}, z] + G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
     3*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2] + 2*G[{1 - 2*x}, z]*Log[-1 + 2*x] - 
     2*G[{-1 + 2*x}, z]*Log[-1 + 2*x]))/(512*(1 + p2)^(5/2)*(-1 + x)*x^2*
    (p2 + 4*x - 4*x^2)) + ((2*p2^2 - p2^3 - 10*p2^2*x + p2^3*x - 14*x^2 - 
     24*p2*x^2 + 11*p2^2*x^2 + 24*x^3 + 41*p2*x^3 - 2*p2^2*x^3 - 6*x^4 - 
     10*p2*x^4 + 2*p2^2*x^4)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x}, z] - 
     2*G[{0, -1 + 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{1, 1 - 2*x}, z] + G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + 
     G[{1 - 2*x, 1}, z] - 3*G[{1 - 2*x, 1 - 2*x}, z] + 
     G[{1 - 2*x, -1 + 2*x}, z] - G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] - 
     G[{-1 + 2*x, 1 - 2*x}, z] + 3*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16] - 2*G[{-1}, z]*Log[(-1 + x)^2] + 
     2*G[{1}, z]*Log[(-1 + x)^2] + 3*G[{-1}, z]*Log[4*(-1 + x)^2] - 
     3*G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] - 
     G[{1 - 2*x}, z]*Log[4*x^2] + G[{-1 + 2*x}, z]*Log[4*x^2] - 
     2*G[{-1}, z]*Log[-1 + 2*x] + 2*G[{1}, z]*Log[-1 + 2*x] - 
     2*G[{1 - 2*x}, z]*Log[-1 + 2*x] + 2*G[{-1 + 2*x}, z]*Log[-1 + 2*x]))/
   (256*(1 + p2)^(5/2)*(-1 + x)*x^2) - 
  ((-2*p2^2 + p2^3 + 12*p2^2*x - 2*p2^3*x + 14*x^2 + 24*p2*x^2 - 
     21*p2^2*x^2 + p2^3*x^2 - 38*x^3 - 64*p2*x^3 + 14*p2^2*x^3 + 30*x^4 + 
     50*p2*x^4 - 5*p2^2*x^4 - 6*x^5 - 12*p2*x^5)*
    (4*G[{-1 - 2*x, 1 - 2*x}, z] - 4*G[{1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1 - 2*x}, z]*Log[256] + 2*G[{1 + 2*x}, z]*Log[256] + 
     G[{-1 - 2*x}, z]*Log[4096] - G[{1 + 2*x}, z]*Log[4096] + 
     8*G[{-1 - 2*x}, z]*Log[-1 + x] - 8*G[{1 + 2*x}, z]*Log[-1 + x] - 
     4*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 4*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 - 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x}, z]*Log[x^2] + 
     2*G[{-1 + 2*x}, z]*Log[x^2] + 2*G[{1 + 2*x}, z]*Log[x^2] + 
     4*G[{-1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 4*G[{1 + 2*x}, z]*
      Log[x*(-1 + 2*x)]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x^2) + 
  ((-2*p2^2 + p2^3 - p2*x + 11*p2^2*x - 2*p2^3*x + 13*x^2 + 26*p2*x^2 - 
     18*p2^2*x^2 + p2^3*x^2 - 39*x^3 - 68*p2*x^3 + 11*p2^2*x^3 + 39*x^4 + 
     61*p2*x^4 - 3*p2^2*x^4 - 13*x^5 - 19*p2*x^5)*(2*G[{-1, -1 + 2*x}, z] - 
     2*G[{1, 1 - 2*x}, z] + 2*G[{-1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 + 2*x, -1 + 2*x}, z] + 2*G[{-1}, z]*Log[8] - 2*G[{1}, z]*Log[8] + 
     2*G[{-1 - 2*x}, z]*Log[8] - 2*G[{1 + 2*x}, z]*Log[8] - 
     2*G[{-1}, z]*Log[16] + 2*G[{1}, z]*Log[16] - 2*G[{-1 - 2*x}, z]*
      Log[16] + 2*G[{1 + 2*x}, z]*Log[16] + 4*G[{-1}, z]*Log[-1 + x] - 
     4*G[{1}, z]*Log[-1 + x] + 4*G[{-1 - 2*x}, z]*Log[-1 + x] - 
     4*G[{1 + 2*x}, z]*Log[-1 + x] - 2*G[{-1}, z]*Log[(-1 + x)^2] + 
     2*G[{1}, z]*Log[(-1 + x)^2] - 2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[x^2] + 
     2*G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] + 
     G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[x*(-1 + 2*x)] - 
     2*G[{1}, z]*Log[x*(-1 + 2*x)] + 2*G[{-1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 
     2*G[{1 + 2*x}, z]*Log[x*(-1 + 2*x)]))/(256*(1 + p2)^(5/2)*(-1 + x)^2*
    x^2) + ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] - 4*G[{1, -1 + 2*x}, z] - 
     2*G[{-1 - 2*x, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     4*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[4] + 2*G[{1}, z]*Log[4] - 2*G[{-1 - 2*x}, z]*Log[8] + 
     2*G[{1 - 2*x}, z]*Log[8] - 2*G[{-1 + 2*x}, z]*Log[8] + 
     2*G[{1 + 2*x}, z]*Log[8] + 2*G[{-1 - 2*x}, z]*Log[16] - 
     2*G[{1 + 2*x}, z]*Log[16] + 8*G[{-1}, z]*Log[-1 + x] - 
     8*G[{1}, z]*Log[-1 + x] - 4*G[{-1 - 2*x}, z]*Log[-1 + x] + 
     4*G[{1 - 2*x}, z]*Log[-1 + x] - 4*G[{-1 + 2*x}, z]*Log[-1 + x] + 
     4*G[{1 + 2*x}, z]*Log[-1 + x] - 6*G[{-1}, z]*Log[(-1 + x)^2] + 
     6*G[{1}, z]*Log[(-1 + x)^2] + 2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[x^2] + 
     2*G[{1}, z]*Log[x^2] + G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] - 
     G[{1 + 2*x}, z]*Log[x^2] + 4*G[{-1}, z]*Log[x*(-1 + 2*x)] - 
     4*G[{1}, z]*Log[x*(-1 + 2*x)] - 2*G[{-1 - 2*x}, z]*Log[x*(-1 + 2*x)] + 
     2*G[{1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 2*G[{-1 + 2*x}, z]*
      Log[x*(-1 + 2*x)] + 2*G[{1 + 2*x}, z]*Log[x*(-1 + 2*x)]))/
   (256*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((-2*p2^2 + p2^3 - 2*p2*x + 6*p2^2*x + 12*x^2 + 24*p2*x^2 - p2^2*x^2 - 
     20*x^3 - 26*p2*x^3)*(G[{-1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
     G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] - G[{1 - 2*x, 1 - 2*x}, z] - 
     G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x}, 
      z] + 6*G[{-1}, z]*Log[-1 + x] - 6*G[{1}, z]*Log[-1 + x] + 
     2*G[{1 - 2*x}, z]*Log[-1 + x] - 2*G[{-1 + 2*x}, z]*Log[-1 + x] - 
     3*G[{-1}, z]*Log[4*(-1 + x)^2] + 3*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
     2*G[{-1}, z]*Log[4*x^2] + 2*G[{1}, z]*Log[4*x^2] - 
     G[{1 - 2*x}, z]*Log[4*x^2] + G[{-1 + 2*x}, z]*Log[4*x^2] - 
     2*G[{-1}, z]*Log[-1 + 2*x] + 2*G[{1}, z]*Log[-1 + 2*x] - 
     2*G[{1 - 2*x}, z]*Log[-1 + 2*x] + 2*G[{-1 + 2*x}, z]*Log[-1 + 2*x] + 
     3*G[{-1}, z]*Log[8*x*(-1 + 2*x)] - 3*G[{1}, z]*Log[8*x*(-1 + 2*x)] + 
     G[{1 - 2*x}, z]*Log[8*x*(-1 + 2*x)] - G[{-1 + 2*x}, z]*
      Log[8*x*(-1 + 2*x)]))/(256*(1 + p2)^(5/2)*x^2) - 
  ((p2^2 + p2*(-9 + 28*x - 16*x^2) + 4*x*(-4 + 13*x - 11*x^2 + 2*x^3))*
    Log[8*(-1 + x)*x^2*(-1 + 2*x)])/(64*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)) - ((-6*p2^2 - 28*p2*x + 17*p2^2*x - 32*x^2 + 
     84*p2*x^2 - 13*p2^2*x^2 + 80*x^3 - 86*p2*x^3 + 2*p2^2*x^3 - 40*x^4 + 
     44*p2*x^4 - 8*x^5 - 8*p2*x^5)*(G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z] + 
     G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] + 
     2*G[{-1}, z]*Log[4*x^2] - 2*G[{1}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
     G[{1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + G[{1 - 2*x}, z]*
      Log[8*(-1 + x)*x^2*(-1 + 2*x)] - G[{-1 + 2*x}, z]*
      Log[8*(-1 + x)*x^2*(-1 + 2*x)]))/(256*(1 + p2)^(3/2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)) + ((-2 - 5*p2 - 6*x + 2*p2*x)*
    (G[{-1, -1 + 2*x}, z] - G[{1, 1 - 2*x}, z] - G[{1 - 2*x, -1}, z] - 
     G[{1 - 2*x, 1}, z] + G[{1 - 2*x, 1 - 2*x}, z] + G[{-1 + 2*x, -1}, z] + 
     G[{-1 + 2*x, 1}, z] - G[{-1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[4*(-1 + x)^2] + 2*G[{1}, z]*Log[4*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
     3*G[{-1}, z]*Log[4*x^2] + 3*G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2] - 
     2*G[{-1}, z]*Log[-1 + 2*x] + 2*G[{1}, z]*Log[-1 + 2*x] + 
     2*G[{1 - 2*x}, z]*Log[-1 + 2*x] - 2*G[{-1 + 2*x}, z]*Log[-1 + 2*x] + 
     3*G[{-1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
     3*G[{1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
     G[{1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
     G[{-1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)]))/(256*(1 + p2)^(3/2)) - 
  ((p2^2 + 4*x^2 + p2*x*(-1 + 2*x))*Log[1 + 2*x])/(32*p2*(1 + p2)*x) + 
  ((-4 - 8*p2 - 4*p2^2 - 12*x + 17*p2*x + 5*p2^2*x + 52*x^2 + 36*p2*x^2 - 
     32*x^3 - 56*p2*x^3 + 16*p2*x^4)*(G[{-1, 1 - 2*x}, z] - 
     G[{-1, 1 + 2*x}, z] + G[{1, -1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
     G[{-x, -1}, z] + G[{-x, 1}, z] - G[{-x, -1 - 2*x}, z] - 
     G[{-x, 1 - 2*x}, z] - G[{x, -1}, z] - G[{x, 1}, z] + 
     G[{x, -1 + 2*x}, z] + G[{x, 1 + 2*x}, z] + G[{-1}, z]*Log[-1 + 2*x] - 
     G[{1}, z]*Log[-1 + 2*x] - G[{-x}, z]*Log[-1 + 2*x] + 
     G[{x}, z]*Log[-1 + 2*x] - G[{-1}, z]*Log[1 + 2*x] + 
     G[{1}, z]*Log[1 + 2*x] - G[{-x}, z]*Log[1 + 2*x] + 
     G[{x}, z]*Log[1 + 2*x]))/(128*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((8 + 16*p2 + 8*p2^2 + 32*x - 16*p2*x - 96*x^2 - 74*p2*x^2 - 10*p2^2*x^2 + 
     48*x^3 + 96*p2*x^3 - 32*p2*x^4)*(2*G[{-1, 1 - 2*x}, z] - 
     G[{-1, -1 + 2*x}, z] - G[{-1, 1 + 2*x}, z] - 2*G[{0, 1 - 2*x}, z] + 
     2*G[{0, -1 + 2*x}, z] + G[{1, -1 - 2*x}, z] + G[{1, 1 - 2*x}, z] - 
     2*G[{1, -1 + 2*x}, z] - G[{1 - 2*x, -1}, z] - G[{1 - 2*x, 1}, z] + 
     3*G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z] + 
     G[{-x, -1}, z] + G[{-x, 1}, z] - G[{-x, -1 - 2*x}, z] - 
     G[{-x, 1 - 2*x}, z] - G[{x, -1}, z] - G[{x, 1}, z] + 
     G[{x, -1 + 2*x}, z] + G[{x, 1 + 2*x}, z] + G[{-1 + 2*x, -1}, z] + 
     G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
     3*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2] + G[{-1}, z]*Log[-1 + 2*x] - 
     G[{1}, z]*Log[-1 + 2*x] + 2*G[{1 - 2*x}, z]*Log[-1 + 2*x] - 
     G[{-x}, z]*Log[-1 + 2*x] + G[{x}, z]*Log[-1 + 2*x] - 
     2*G[{-1 + 2*x}, z]*Log[-1 + 2*x] - G[{-1}, z]*Log[1 + 2*x] + 
     G[{1}, z]*Log[1 + 2*x] - G[{-x}, z]*Log[1 + 2*x] + 
     G[{x}, z]*Log[1 + 2*x]))/(256*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((4 + 8*p2 + 4*p2^2 + 8*x + 8*p2*x + p2*x^2)*(G[{-1, -1 - 2*x}, z] - 
     G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] - G[{-1, 1 + 2*x}, z] - 
     G[{1, -1 - 2*x}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
     G[{1, 1 + 2*x}, z] - G[{-x, -1}, z] - G[{-x, 1}, z] + 
     G[{-x, -1 - 2*x}, z] + G[{-x, 1 - 2*x}, z] - G[{x, -1}, z] - 
     G[{x, 1}, z] + G[{x, -1 + 2*x}, z] + G[{x, 1 + 2*x}, z] + 
     G[{-x}, z]*Log[-1 + 2*x] + G[{x}, z]*Log[-1 + 2*x] + 
     G[{-x}, z]*Log[1 + 2*x] + G[{x}, z]*Log[1 + 2*x]))/(128*(1 + p2)^2*x) + 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, -1 - 2*x}, z] - 
     2*G[{-1, 1 + 2*x}, z] - 4*G[{0, -1 - 2*x}, z] + 4*G[{0, 1 + 2*x}, z] + 
     2*G[{1, -1 - 2*x}, z] - 2*G[{1, 1 + 2*x}, z] - 2*G[{-1 - 2*x, -1}, z] - 
     2*G[{-1 - 2*x, 1}, z] + 6*G[{-1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 - 2*x, 1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 4*G[{1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     4*G[{-1 + 2*x, 1 + 2*x}, z] + 2*G[{1 + 2*x, -1}, z] + 
     2*G[{1 + 2*x, 1}, z] + 2*G[{1 + 2*x, -1 - 2*x}, z] - 
     6*G[{1 + 2*x, 1 + 2*x}, z] + 2*G[{-1 - 2*x}, z]*Log[16] - 
     G[{1 + 2*x}, z]*Log[256] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 3*G[{-1}, z]*Log[x^2] + 
     3*G[{1}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[1 + x] - 
     2*G[{1}, z]*Log[1 + x] + 2*G[{1 - 2*x}, z]*Log[1 + x] - 
     2*G[{-1 + 2*x}, z]*Log[1 + x] + G[{-1}, z]*Log[(1 + x)^2] - 
     G[{1}, z]*Log[(1 + x)^2] + 2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(1 + x)^2] + G[{-1 + 2*x}, z]*Log[(1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 4*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 
     4*G[{1 - 2*x}, z]*Log[1 + 2*x] + 4*G[{-1 + 2*x}, z]*Log[1 + 2*x] - 
     4*G[{1 + 2*x}, z]*Log[1 + 2*x]))/(512*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((4 + 6*p2 + 2*p2^2 + 10*x + 19*p2*x - 18*x^2 - 48*p2*x^2 - 6*p2^2*x^2 - 
     2*x^3 + 25*p2*x^3 + 6*p2^2*x^3 + 6*x^4)*(G[{-1, -1 - 2*x}, z] - 
     G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 2*G[{0, 1 + 2*x}, z] + 
     G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] - 
     G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[4*(1 + x)^2] - G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]))/
   (256*(1 + p2)^(5/2)*(-1 + x)^2*x) - 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 12*x^2 - 25*p2*x^2 + 
     2*p2^2*x^2 + 12*x^3 + 18*p2*x^3)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{-1, -1 - 2*x}, z] - G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 
     2*G[{0, 1 + 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{1, -1 - 2*x}, z] + G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[4] + G[{1}, z]*Log[16] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] - 
     2*G[{-1}, z]*Log[1 + x] + 2*G[{1}, z]*Log[1 + x] - 
     G[{-1}, z]*Log[(1 + x)^2] + G[{1}, z]*Log[(1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(1 + x)^2] - 3*G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] - 
     2*G[{-1}, z]*Log[1 + 2*x] + 2*G[{1}, z]*Log[1 + 2*x] + 
     2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]))/
   (256*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 20*x^2 - 34*p2*x^2 + p2^2*x^2 + 
     20*x^3 + 26*p2*x^3)*(4*G[{1 - 2*x, -1 - 2*x}, z] - 
     4*G[{-1 + 2*x, 1 + 2*x}, z] - 4*G[{1 - 2*x}, z]*Log[16] + 
     4*G[{-1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[4096] - 
     G[{-1 + 2*x}, z]*Log[4096] - 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     2*G[{1 - 2*x}, z]*Log[x^2] + 2*G[{-1 + 2*x}, z]*Log[x^2] + 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[1 + x] + 
     6*G[{1 - 2*x}, z]*Log[1 + x] - 6*G[{-1 + 2*x}, z]*Log[1 + x] - 
     2*G[{1 + 2*x}, z]*Log[1 + x] - G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[(1 + x)^2] + 3*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 
     G[{1 + 2*x}, z]*Log[(1 + x)^2] + 4*G[{1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
     4*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)]))/(512*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((p2 + p2^2 - 5*x - 14*p2*x + 23*x^2 + 44*p2*x^2 - 3*p2^2*x^2 - 31*x^3 - 
     49*p2*x^3 + 3*p2^2*x^3 + 13*x^4 + 19*p2*x^4)*(4*G[{-1, -1 - 2*x}, z] - 
     4*G[{1, 1 + 2*x}, z] - 4*G[{1 - 2*x, -1 - 2*x}, z] + 
     4*G[{-1 + 2*x, 1 + 2*x}, z] + 4*G[{1 - 2*x}, z]*Log[16] - 
     4*G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[4096] - 
     G[{1}, z]*Log[4096] - G[{1 - 2*x}, z]*Log[4096] + 
     G[{-1 + 2*x}, z]*Log[4096] - G[{-1}, z]*Log[65536] + 
     G[{1}, z]*Log[65536] - 4*G[{-1}, z]*Log[x^2] + 4*G[{1}, z]*Log[x^2] + 
     2*G[{-1 - 2*x}, z]*Log[x^2] + 2*G[{1 - 2*x}, z]*Log[x^2] - 
     2*G[{-1 + 2*x}, z]*Log[x^2] - 2*G[{1 + 2*x}, z]*Log[x^2] + 
     12*G[{-1}, z]*Log[1 + x] - 12*G[{1}, z]*Log[1 + x] - 
     2*G[{-1 - 2*x}, z]*Log[1 + x] - 6*G[{1 - 2*x}, z]*Log[1 + x] + 
     6*G[{-1 + 2*x}, z]*Log[1 + x] + 2*G[{1 + 2*x}, z]*Log[1 + x] - 
     6*G[{-1}, z]*Log[(1 + x)^2] + 6*G[{1}, z]*Log[(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[(1 + x)^2] + 3*G[{1 - 2*x}, z]*Log[(1 + x)^2] - 
     3*G[{-1 + 2*x}, z]*Log[(1 + x)^2] - G[{1 + 2*x}, z]*Log[(1 + x)^2] + 
     4*G[{-1}, z]*Log[x*(1 + 2*x)] - 4*G[{1}, z]*Log[x*(1 + 2*x)] - 
     4*G[{1 - 2*x}, z]*Log[x*(1 + 2*x)] + 4*G[{-1 + 2*x}, z]*
      Log[x*(1 + 2*x)]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x) + 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(8*G[{-1, 1 + 2*x}, z] + 
     8*G[{0, -1 - 2*x}, z] - 8*G[{0, 1 + 2*x}, z] - 8*G[{1, -1 - 2*x}, z] - 
     8*G[{-1 - 2*x, -1 - 2*x}, z] + 4*G[{-1 - 2*x, 1 + 2*x}, z] + 
     4*G[{1 - 2*x, -1 - 2*x}, z] - 4*G[{-1 + 2*x, 1 + 2*x}, z] - 
     4*G[{1 + 2*x, -1 - 2*x}, z] + 8*G[{1 + 2*x, 1 + 2*x}, z] - 
     4*G[{1 - 2*x}, z]*Log[16] + 4*G[{-1 + 2*x}, z]*Log[16] - 
     G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] - G[{-1 - 2*x}, z]*Log[4096] + 
     G[{1 - 2*x}, z]*Log[4096] - G[{-1 + 2*x}, z]*Log[4096] + 
     G[{1 + 2*x}, z]*Log[4096] - 4*G[{-1}, z]*Log[x^2] + 
     4*G[{1}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     2*G[{1 - 2*x}, z]*Log[x^2] + 2*G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{1 + 2*x}, z]*Log[x^2] + 16*G[{-1}, z]*Log[1 + x] - 
     16*G[{1}, z]*Log[1 + x] - 10*G[{-1 - 2*x}, z]*Log[1 + x] + 
     6*G[{1 - 2*x}, z]*Log[1 + x] - 6*G[{-1 + 2*x}, z]*Log[1 + x] + 
     10*G[{1 + 2*x}, z]*Log[1 + x] - 12*G[{-1}, z]*Log[(1 + x)^2] + 
     12*G[{1}, z]*Log[(1 + x)^2] + G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[(1 + x)^2] + 3*G[{-1 + 2*x}, z]*Log[(1 + x)^2] - 
     G[{1 + 2*x}, z]*Log[(1 + x)^2] + 8*G[{-1}, z]*Log[x*(1 + 2*x)] - 
     8*G[{1}, z]*Log[x*(1 + 2*x)] - 4*G[{-1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
     4*G[{1 - 2*x}, z]*Log[x*(1 + 2*x)] - 4*G[{-1 + 2*x}, z]*
      Log[x*(1 + 2*x)] + 4*G[{1 + 2*x}, z]*Log[x*(1 + 2*x)]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((2 + 2*p2 + 3*x - p2*x + x^2 - 4*p2*x^2 - 15*x^3 + 4*p2*x^3 + 9*x^4)*
    (G[{-1, -1 - 2*x}, z] - 2*G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 
     2*G[{0, 1 + 2*x}, z] + 2*G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] + 
     2*G[{-1 - 2*x, -1 - 2*x}, z] - G[{-1 - 2*x, 1 + 2*x}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 2*G[{1 + 2*x, 1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[1 + x] + 2*G[{1}, z]*Log[1 + x] + 
     2*G[{-1 - 2*x}, z]*Log[1 + x] - 2*G[{1 + 2*x}, z]*Log[1 + x] + 
     2*G[{-1}, z]*Log[4*(1 + x)^2] - 2*G[{1}, z]*Log[4*(1 + x)^2] - 
     G[{-1}, z]*Log[8*x*(1 + 2*x)] + G[{1}, z]*Log[8*x*(1 + 2*x)] + 
     G[{-1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - G[{1 + 2*x}, z]*
      Log[8*x*(1 + 2*x)]))/(128*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((-p2^3 - 12*p2^2*x + p2^3*x - 16*p2*x^2 + 26*p2^2*x^2 + 32*x^3 + 
     40*p2*x^3 - 22*p2^2*x^3 - 128*x^4 - 80*p2*x^4 - 4*p2^2*x^4 + 96*x^5 + 
     16*p2*x^5 - 32*x^6 + 16*p2*x^6 + 32*x^7)*(4*G[{1 - 2*x, 1 - 2*x}, z] - 
     4*G[{-1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x}, z]*Log[16] - 
     4*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 4*G[{-1 + 2*x}, z]*
      Log[1 - x/(2 - 3*x)] + 4*G[{-1 + 2*x}, z]*Log[1 + x/(2 - 3*x)]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x^2*(p2 + 4*x - 4*x^2)) + 
  ((6*p2^2 + 22*p2*x - 11*p2^2*x + 8*x^2 - 54*p2*x^2 + 2*p2^2*x^2 - 16*x^3 + 
     32*p2*x^3 - 8*x^4 - 8*p2*x^4 + 16*x^5)*(2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 3*G[{1 - 2*x}, z]*Log[x^2] + 
     3*G[{-1 + 2*x}, z]*Log[x^2] + 2*G[{1 - 2*x}, z]*
      Log[x^2*(1 - 3*x + 2*x^2)] - 2*G[{-1 + 2*x}, z]*
      Log[x^2*(1 - 3*x + 2*x^2)]))/(256*(1 + p2)^(3/2)*x*
    (p2 + 4*x - 4*x^2)) + ((8*p2^2 + 20*p2^3 + 32*p2*x + 100*p2^2*x - 
     20*p2^3*x + 80*p2*x^2 - 168*p2^2*x^2 - 240*p2*x^3 + 72*p2^2*x^3 + 
     160*p2*x^4 - 32*p2*x^5)*(-4*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
       G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] + G[{1, -1}, z] + 
       G[{1, 1}, z] - G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
       G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] - 
       3*G[{1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, -1 + 2*x}, z] + 
       G[{-1 + 2*x, -1}, z] + G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, 
        z] - 3*G[{-1 + 2*x, -1 + 2*x}, z] + G[{-1}, z]*Log[4*(-1 + x)^2] + 
       G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] + 
       G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1 + 2*x}, z]*Log[4*x^2] - 2*G[{-1}, z]*Log[-1 + 2*x] - 
       2*G[{1}, z]*Log[-1 + 2*x] - 2*G[{1 - 2*x}, z]*Log[-1 + 2*x] - 
       2*G[{-1 + 2*x}, z]*Log[-1 + 2*x]) + 
     (8*(Pi^2 + 6*Log[-1 + x]*Log[-1 + 2*x] + 3*Log[-1 + 2*x]*Log[-4 + 8*x] - 
        6*PolyLog[2, 1 - 2*x] + 6*PolyLog[2, 2 - 2*x]))/3))/
   (2048*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((8*p2 + 8*p2^2 + 8*p2*x - 8*p2^2*x - 24*p2*x^2)*
    (-4*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, -1 - 2*x}, z] - 
       G[{-1, 1 + 2*x}, z] + G[{1, -1}, z] + G[{1, 1}, z] - 
       G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] + G[{-1 - 2*x, -1}, z] + 
       G[{-1 - 2*x, 1}, z] - 3*G[{-1 - 2*x, -1 - 2*x}, z] + 
       G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
       G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] + 
       G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] - 
       G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
       G[{-1}, z]*Log[4*(1 + x)^2] + G[{1}, z]*Log[4*(1 + x)^2] - 
       G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       2*G[{-1}, z]*Log[1 + 2*x] - 2*G[{1}, z]*Log[1 + 2*x] - 
       2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]) + 
     (8*(Pi^2 + 6*Log[x]*Log[1 + 2*x] + 3*Log[1 + 2*x]*Log[4 + 8*x] - 
        6*PolyLog[2, -1 - 2*x] + 6*PolyLog[2, -2*x]))/3))/
   (2048*p2*(1 + p2)*(-1 + x)*x) + (13*Pi^2 - 6*G[{-1, 1 - 2*x}, z] + 
    12*G[{-1, -1 + 2*x}, z] + 12*G[{1, 1 - 2*x}, z] - 6*G[{1, -1 + 2*x}, z] + 
    12*G[{1 - 2*x, 1 - 2*x}, z] - 6*G[{1 - 2*x, -1 + 2*x}, z] - 
    6*G[{-1 + 2*x, 1 - 2*x}, z] + 12*G[{-1 + 2*x, -1 + 2*x}, z] + 
    66*Log[2]^2 + (24*I)*Pi*Log[-1 + x] + 12*Log[-1 + x]^2 + 
    (12*I)*Pi*Log[-1/2 + x] - (36*I)*Pi*Log[x] + 12*Log[1024]*Log[x] + 
    36*Log[x]^2 - 48*Log[2]*Log[(-1 + x)*x] - 12*G[{-1}, z]*Log[4*x^2] - 
    12*G[{1}, z]*Log[4*x^2] + 3*Log[-1 + x]*
     Log[(68719476736*x^8)/(1 - 2*x)^8] + 6*G[{-1}, z]*
     Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 6*G[{1}, z]*
     Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 6*G[{1 - 2*x}, z]*
     Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*
     Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 12*Log[-1 + 2*x]*
     Log[4*x^3*(-1 + 2*x)] + 12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
    36*PolyLog[2, (1 - 2*x)^(-1)] + 24*PolyLog[2, (2 - 2*x)^(-1)] - 
    24*PolyLog[2, 1/(2*x)] - 36*PolyLog[2, x/(-1 + x)] + 
    36*PolyLog[2, (-1 + 2*x)^(-1)] + 24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
    12*PolyLog[2, x/(-1 + 2*x)])/(768*(1 + p2)*(-1 + x)) + 
  ((-6*p2^2 - 32*p2*x + 2*p2^2*x - 48*x^2 + 28*p2*x^2 + 80*x^3 - 8*p2*x^3 - 
     64*x^4 + 32*x^5)*(Pi^2 + (4*I)*Pi*(ArcCoth[1 - 4*x] + 
       ArcCoth[1 - 2*x]) - 2*G[{-1, -1 + 2*x}, z] - 2*G[{1, 1 - 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1 + 2*x}, z] + 4*Log[2]^2 + 
     Log[64]*Log[-1 + x] + G[{-1}, z]*Log[16*(-1 + x)^2] + 
     G[{1}, z]*Log[16*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[16*(-1 + x)^2] + 2*Log[x]*Log[16*x] + 
     G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[4*x^2] + 
     2*G[{1}, z]*Log[4*x^2] - 2*G[{1 - 2*x}, z]*Log[4*x^2] - 
     2*G[{-1 + 2*x}, z]*Log[4*x^2] + 2*Log[-1 + 2*x]*
      (-2*Log[(-1 + x)*x] + Log[-1 + 2*x]) - 4*Log[2]*Log[x*(-1 + 2*x)] - 
     2*G[{-1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
     2*G[{1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
     2*G[{1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
     2*G[{-1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
     Log[4/x^2]*Log[1 - 3*x + 2*x^2] + 2*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
     4*PolyLog[2, (1 - 2*x)^(-1)] + 2*PolyLog[2, (2 - 2*x)^(-1)] + 
     4*PolyLog[2, 1/(2*x)] - 4*PolyLog[2, x/(-1 + x)] + 
     4*PolyLog[2, (-1 + 2*x)^(-1)] + 2*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
     2*PolyLog[2, x/(-1 + 2*x)]))/(512*(1 + p2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)) + ((4 - 6*x + 4*x^2)*(-2*G[{-1, -1 + 2*x}, z] - 
     2*G[{1, 1 - 2*x}, z] + 2*G[{-1 - 2*x, 1 - 2*x}, z] + 
     2*G[{1 + 2*x, -1 + 2*x}, z] + (8*I)*Pi*Log[2] - G[{-1}, z]*Log[64] - 
     G[{1}, z]*Log[64] + G[{-1 - 2*x}, z]*Log[64] + G[{1 + 2*x}, z]*Log[64] + 
     G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] - G[{-1 - 2*x}, z]*Log[256] - 
     G[{1 + 2*x}, z]*Log[256] - (Log[2]*Log[65536])/4 - 
     (4*I)*Pi*Log[-1 + x] - 4*G[{-1}, z]*Log[-1 + x] - 
     4*G[{1}, z]*Log[-1 + x] + 4*G[{-1 - 2*x}, z]*Log[-1 + x] + 
     4*G[{1 + 2*x}, z]*Log[-1 + x] - Log[65536]*Log[-1 + x] - 
     2*Log[-1 + x]^2 + 2*G[{-1}, z]*Log[(-1 + x)^2] + 
     2*G[{1}, z]*Log[(-1 + x)^2] - 2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] + (12*I)*Pi*Log[x] + Log[256]*Log[x] + 
     2*Log[x]^2 + 2*G[{-1}, z]*Log[x^2] + 2*G[{1}, z]*Log[x^2] - 
     G[{-1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2] - G[{1 + 2*x}, z]*Log[x^2] + 
     (8*I)*Pi*Log[(-1 + 2*x)^(-1)] + Log[16]*Log[-1 + 2*x] + 
     12*Log[-1 + x]*Log[-1 + 2*x] - 2*G[{-1}, z]*Log[x*(-1 + 2*x)] - 
     2*G[{1}, z]*Log[x*(-1 + 2*x)] + 2*G[{-1 - 2*x}, z]*Log[x*(-1 + 2*x)] + 
     2*G[{1 + 2*x}, z]*Log[x*(-1 + 2*x)] + 4*Log[-1 + 2*x]*Log[1 + 2*x] - 
     Log[16]*Log[x*(1 + 2*x)] - 8*Log[x]*Log[1 - 3*x + 2*x^2] + 
     8*PolyLog[2, (1 - 2*x)^(-1)] - 8*PolyLog[2, (2 - 2*x)^(-1)] - 
     8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 4*PolyLog[2, 1/2 - x] - 
     4*PolyLog[2, 1 - x] + 4*PolyLog[2, 1/(2*x)] + 
     12*PolyLog[2, x/(-1 + x)] - 8*PolyLog[2, (-1 + 2*x)^(-1)] - 
     4*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 4*PolyLog[2, x/(-1 + 2*x)]))/
   (256*(1 + p2)*(-1 + x)) + 
  ((-3*p2^2 - 16*p2*x + p2^2*x - 24*x^2 + 14*p2*x^2 + 40*x^3 - 4*p2*x^3 - 
     32*x^4 + 16*x^5)*(Pi^2 - 6*G[{-1, 1 - 2*x}, z] - 6*G[{1, -1 + 2*x}, z] + 
     6*G[{1 - 2*x, 1 - 2*x}, z] + 6*G[{-1 + 2*x, -1 + 2*x}, z] + 
     6*G[{-1}, z]*Log[16] + 6*G[{1}, z]*Log[16] - 3*G[{-1}, z]*Log[64] - 
     3*G[{1}, z]*Log[64] + 3*G[{1 - 2*x}, z]*Log[64] + 
     3*G[{-1 + 2*x}, z]*Log[64] - 3*G[{1 - 2*x}, z]*Log[256] - 
     3*G[{-1 + 2*x}, z]*Log[256] + (6*I)*Pi*Log[1 - (1 - 4*x)^(-1)] - 
     (6*I)*Pi*Log[1 + (1 - 4*x)^(-1)] - 3*G[{-1}, z]*Log[(1 - 2*x)^2] - 
     3*G[{1}, z]*Log[(1 - 2*x)^2] + 3*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
     3*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 6*Log[-1 + x]^2 + 
     3*G[{-1}, z]*Log[(-1 + x)^2] + 3*G[{1}, z]*Log[(-1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     (6*I)*Pi*Log[(-1 + x)/x] + 6*Log[1 - (3 - 4*x)^(-1)]*Log[-1 + 2*x] - 
     6*Log[1 + (3 - 4*x)^(-1)]*Log[-1 + 2*x] + 6*Log[-1 + x]*Log[-1 + 2*x] - 
     6*Log[x]*Log[1 - 3*x + 2*x^2] - 6*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
     12*PolyLog[2, (1 - 2*x)^(-1)] + 6*PolyLog[2, (2 - 2*x)^(-1)] + 
     12*PolyLog[2, x/(-1 + x)] - 12*PolyLog[2, (-1 + 2*x)^(-1)] - 
     6*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 6*PolyLog[2, x/(-1 + 2*x)]))/
   (768*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((-16*p2 - 40*p2^2 - 64*x - 208*p2*x + 40*p2^2*x - 192*x^2 + 336*p2*x^2 + 
     512*x^3 - 144*p2*x^3 - 320*x^4 + 64*x^5)*
    ((7*Pi^2)/3 + 4*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     2*G[{1, 1 - 2*x}, z] + 4*G[{1, -1 + 2*x}, z] + 
     4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x, 1 - 2*x}, z] + 4*G[{-1 + 2*x, -1 + 2*x}, z] + 
     6*G[{-1}, z]*Log[2] + 6*G[{1}, z]*Log[2] + 6*G[{1 - 2*x}, z]*Log[2] + 
     6*G[{-1 + 2*x}, z]*Log[2] + 10*Log[2]^2 + 10*Log[-1 + x]^2 + 
     2*G[{-1}, z]*Log[(-1 + x)^2] + 2*G[{1}, z]*Log[(-1 + x)^2] + 
     2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     4*G[{-1}, z]*Log[4*(-1 + x)^2] - 4*G[{1}, z]*Log[4*(-1 + x)^2] + 
     6*Log[x]*((2*I)*Pi + Log[x]) + G[{-1}, z]*Log[x^2] + 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] + (8*I)*Pi*Log[2/(-1 + 2*x)] + 
     4*Log[-1 + 2*x]^2 + 4*Log[-1 + x]*((-I)*Pi + 5*Log[-1 + 2*x]) + 
     12*Log[2]*Log[x*(-1 + 2*x)] + G[{-1}, z]*Log[(-1 + 2*x)^2] + 
     G[{1}, z]*Log[(-1 + 2*x)^2] + G[{1 - 2*x}, z]*Log[(-1 + 2*x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + 2*x)^2] + 4*Log[4/x]*Log[1 - 3*x + 2*x^2] - 
     8*PolyLog[2, 1 + 1/(2*(-1 + x))] + 12*PolyLog[2, (1 - 2*x)^(-1)] - 
     16*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, 1/(2*x)] + 
     12*PolyLog[2, x/(-1 + x)] - 12*PolyLog[2, (-1 + 2*x)^(-1)] - 
     4*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 8*PolyLog[2, x/(-1 + 2*x)]))/
   (2048*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((-4 + 6*x - 4*x^2)*((-5*Pi^2)/6 + 2*G[{-1, -1 - 2*x}, 1] + 
     2*G[{-1, -1 - 2*x}, z] - 4*G[{-1, 1 + 2*x}, 1] - 2*G[{0, -1 - 2*x}, 1] + 
     2*G[{0, 1 + 2*x}, 1] + 2*G[{1, 1 + 2*x}, z] + 
     4*G[{1 - 2*x, -1 - 2*x}, 1] - 2*G[{1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 + 2*x, 1 + 2*x}, z] + 4*G[{1 + 2*x, 1}, 1] + 
     2*G[{1 + 2*x, -1 - 2*x}, 1] - 4*G[{1 + 2*x, 1 + 2*x}, 1] + 3*Log[2]^2 + 
     2*Log[4]^2 - Log[2]*Log[16] + G[{-1}, z]*Log[64] + G[{1}, z]*Log[64] - 
     G[{1 - 2*x}, z]*Log[64] - G[{-1 + 2*x}, z]*Log[64] + 
     G[{1 + 2*x}, 1]*Log[64] - G[{-1}, z]*Log[256] - G[{1}, z]*Log[256] - 
     2*G[{1 - 2*x}, 1]*Log[256] + G[{1 - 2*x}, z]*Log[256] + 
     G[{-1 + 2*x}, z]*Log[256] + Log[2]*Log[256] + 
     G[{1 - 2*x}, 1]*Log[4096] - G[{1 + 2*x}, 1]*Log[4096] + 
     Log[2]*Log[65536] - Log[2]*Log[262144] - Log[64]*Log[x] - 
     2*G[{-1}, z]*Log[x^2] - 2*G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x}, 1]*Log[x^2] + 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{1 + 2*x}, 1]*Log[x^2] + G[{1 + 2*x}, z]*Log[x^2] + 
     Log[256]*Log[x^2] + 2*Log[x^2]^2 - (2*I)*Pi*Log[x/(1 + x)] + 
     4*G[{-1}, z]*Log[1 + x] + 4*G[{1}, z]*Log[1 + x] - 
     G[{-1 - 2*x}, z]*Log[1 + x] + 6*G[{1 - 2*x}, 1]*Log[1 + x] - 
     3*G[{1 - 2*x}, z]*Log[1 + x] - 3*G[{-1 + 2*x}, z]*Log[1 + x] - 
     2*G[{1 + 2*x}, 1]*Log[1 + x] - G[{1 + 2*x}, z]*Log[1 + x] - 
     4*Log[2]*Log[1 + x] - Log[16]*Log[1 + x] - 4*Log[1 + x]^2 - 
     2*G[{-1}, z]*Log[(1 + x)^2] - 2*G[{1}, z]*Log[(1 + x)^2] + 
     (G[{-1 - 2*x}, z]*Log[(1 + x)^2])/2 - 3*G[{1 - 2*x}, 1]*Log[(1 + x)^2] + 
     (3*G[{1 - 2*x}, z]*Log[(1 + x)^2])/2 + 
     (3*G[{-1 + 2*x}, z]*Log[(1 + x)^2])/2 - G[{1 + 2*x}, 1]*Log[(1 + x)^2] + 
     (G[{1 + 2*x}, z]*Log[(1 + x)^2])/2 + 4*Log[2]*Log[(1 + x)^2] + 
     Log[256]*Log[(1 + x)^2] + 2*Log[(1 + x)^2]^2 - 
     2*Log[x]*Log[x/(1 + 2*x)] - Log[1024]*Log[1 + 2*x] - 
     10*Log[1 + x]*Log[1 + 2*x] - 2*Log[1 + 2*x]^2 + 
     2*G[{-1}, z]*Log[x*(1 + 2*x)] + 2*G[{1}, z]*Log[x*(1 + 2*x)] + 
     4*G[{1 - 2*x}, 1]*Log[x*(1 + 2*x)] - 2*G[{1 - 2*x}, z]*
      Log[x*(1 + 2*x)] - 2*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
     2*G[{1 + 2*x}, 1]*Log[x*(1 + 2*x)] - 2*Log[2]*Log[x*(1 + 2*x)] + 
     2*PolyLog[2, 1 + x^(-1)] + 6*PolyLog[2, (-1 - 2*x)^(-1)] - 
     2*PolyLog[2, -1/(2*x)] - 4*PolyLog[2, x/(1 + x)] - 
     6*PolyLog[2, (1 + 2*x)^(-1)] - 4*PolyLog[2, x/(1 + 2*x)] + 
     2*PolyLog[2, (1 + x)/(1 + 2*x)] + 8*PolyLog[2, (2 + 2*x)^(-1)] + 
     4*PolyLog[2, (1 + 2*x)/(2 + 2*x)]))/(256*(1 + p2)*(-1 + x)) + 
  ((-32 - 32*p2 - 32*x + 32*p2*x + 96*x^2)*((11*Pi^2)/3 - 
     2*G[{-1, -1 - 2*x}, z] + 4*G[{-1, 1 + 2*x}, z] + 4*G[{1, -1 - 2*x}, z] - 
     2*G[{1, 1 + 2*x}, z] + 4*G[{-1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 - 2*x, 1 + 2*x}, z] - 2*G[{1 + 2*x, -1 - 2*x}, z] + 
     4*G[{1 + 2*x, 1 + 2*x}, z] + 10*Log[2]^2 + (4*I)*Pi*Log[x/(1 + x)] + 
     4*G[{-1}, z]*Log[1 + x] + 4*G[{1}, z]*Log[1 + x] + 
     4*G[{-1 - 2*x}, z]*Log[1 + x] + 4*G[{1 + 2*x}, z]*Log[1 + x] + 
     8*Log[1 + x]*Log[2*(1 + x)] - 4*G[{-1}, z]*Log[4*(1 + x)^2] - 
     4*G[{1}, z]*Log[4*(1 + x)^2] + 4*Log[x]*Log[(8*x)/(1 + 2*x)] + 
     2*G[{-1}, z]*Log[8*x*(1 + 2*x)] + 2*G[{1}, z]*Log[8*x*(1 + 2*x)] + 
     2*G[{-1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + 2*G[{1 + 2*x}, z]*
      Log[8*x*(1 + 2*x)] + 4*Log[1 + 2*x]*(5*Log[1 + x] + Log[32 + 64*x]) - 
     4*PolyLog[2, 1 + x^(-1)] - 12*PolyLog[2, (-1 - 2*x)^(-1)] + 
     4*PolyLog[2, -1/(2*x)] + 8*PolyLog[2, x/(1 + x)] + 
     12*PolyLog[2, (1 + 2*x)^(-1)] + 8*PolyLog[2, x/(1 + 2*x)] - 
     4*PolyLog[2, (1 + x)/(1 + 2*x)] - 16*PolyLog[2, (2 + 2*x)^(-1)] - 
     8*PolyLog[2, 1 - 1/(2*(1 + x))]))/(4096*(1 + p2)*(-1 + x)*x) + 
  (-((p2 + 2*x)*(4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, -1, -1 + 2*x}, z] - 
        4*G[{-1, 0, 1 - 2*x}, z] + 4*G[{-1, 0, -1 + 2*x}, z] + 
        4*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] + 
        2*G[{-1, 1 - 2*x, -1}, z] + 2*G[{-1, 1 - 2*x, 1}, z] + 
        2*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 2*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
        2*G[{-1, -1 + 2*x, -1}, z] - 2*G[{-1, -1 + 2*x, 1}, z] + 
        2*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
        4*G[{0, -1, 1 - 2*x}, z] + 4*G[{0, -1, -1 + 2*x}, z] + 
        4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
        4*G[{0, 1, 1 - 2*x}, z] + 4*G[{0, 1, -1 + 2*x}, z] - 
        2*G[{0, 1 - 2*x, -1}, z] - 2*G[{0, 1 - 2*x, 1}, z] - 
        2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] + 
        2*G[{0, -1 + 2*x, -1}, z] + 2*G[{0, -1 + 2*x, 1}, z] - 
        2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
        4*G[{1, -1, 1 - 2*x}, z] - 4*G[{1, -1, -1 + 2*x}, z] - 
        4*G[{1, 0, 1 - 2*x}, z] + 4*G[{1, 0, -1 + 2*x}, z] + 
        4*G[{1, 1, 1 - 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] + 
        2*G[{1, 1 - 2*x, -1}, z] + 2*G[{1, 1 - 2*x, 1}, z] + 
        2*G[{1, 1 - 2*x, 1 - 2*x}, z] - 2*G[{1, 1 - 2*x, -1 + 2*x}, z] - 
        2*G[{1, -1 + 2*x, -1}, z] - 2*G[{1, -1 + 2*x, 1}, z] + 
        2*G[{1, -1 + 2*x, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x, -1 + 2*x}, z] + 
        G[{1 - 2*x, -1, -1}, z] + G[{1 - 2*x, -1, 1}, z] + 
        2*G[{1 - 2*x, -1, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
        2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 2*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
        G[{1 - 2*x, 1, -1}, z] + G[{1 - 2*x, 1, 1}, z] + 
        2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
        G[{1 - 2*x, 1 - 2*x, -1}, z] + G[{1 - 2*x, 1 - 2*x, 1}, z] + 
        G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
         z] - G[{1 - 2*x, -1 + 2*x, -1}, z] - G[{1 - 2*x, -1 + 2*x, 1}, z] + 
        G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, 
         z] - G[{-1 + 2*x, -1, -1}, z] - G[{-1 + 2*x, -1, 1}, z] + 
        2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
        2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 2*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
        G[{-1 + 2*x, 1, -1}, z] - G[{-1 + 2*x, 1, 1}, z] + 
        2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 2*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
        G[{-1 + 2*x, 1 - 2*x, -1}, z] + G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
        G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, 
         z] - G[{-1 + 2*x, -1 + 2*x, -1}, z] - G[{-1 + 2*x, -1 + 2*x, 1}, 
         z] + G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
        G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 
        (3*G[{-1, -1}, z]*Log[4*(-1 + x)^2])/2 + 
        (G[{-1, 1}, z]*Log[4*(-1 + x)^2])/2 + G[{-1, 1 - 2*x}, z]*
         Log[4*(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
        G[{0, -1}, z]*Log[4*(-1 + x)^2] - G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
        G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{0, -1 + 2*x}, z]*
         Log[4*(-1 + x)^2] - (G[{1, -1}, z]*Log[4*(-1 + x)^2])/2 + 
        (3*G[{1, 1}, z]*Log[4*(-1 + x)^2])/2 + G[{1, 1 - 2*x}, z]*
         Log[4*(-1 + x)^2] - G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
        G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
        (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 - 
        (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 - 
        G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
        (G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 - 
        (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 - 
        (G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 + 
        (G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 + 
        (3*G[{-1, -1}, z]*Log[4*x^2])/2 - (G[{-1, 1}, z]*Log[4*x^2])/2 + 
        G[{-1, 1 - 2*x}, z]*Log[4*x^2] - G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
        G[{0, -1}, z]*Log[4*x^2] + G[{0, 1}, z]*Log[4*x^2] - 
        G[{0, 1 - 2*x}, z]*Log[4*x^2] + G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
        (G[{1, -1}, z]*Log[4*x^2])/2 - (3*G[{1, 1}, z]*Log[4*x^2])/2 + 
        G[{1, 1 - 2*x}, z]*Log[4*x^2] - G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
        G[{1 - 2*x, -1}, z]*Log[4*x^2] + (G[{1 - 2*x, 1 - 2*x}, z]*
          Log[4*x^2])/2 - (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 - 
        G[{-1 + 2*x, 1}, z]*Log[4*x^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[4*x^2])/2 - (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 + 
        (G[{-1}, z]*Log[x^2]*Log[16*x^2])/4 - 
        (G[{1}, z]*Log[x^2]*Log[16*x^2])/4 + 
        (G[{1 - 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
            Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12 - 
        (G[{-1 + 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
            Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12))/
     (16*(1 + p2)^(3/2)) - ((4*(-1 + x)*x^2 + p2*(2 - 5*x + 2*x^2))*
      (4*G[{-1, 1 - 2*x, -1}, z] + 4*G[{-1, 1 - 2*x, 1}, z] - 
       4*G[{-1, -1 + 2*x, -1}, z] - 4*G[{-1, -1 + 2*x, 1}, z] - 
       8*G[{0, 1 - 2*x, -1}, z] - 8*G[{0, 1 - 2*x, 1}, z] + 
       8*G[{0, -1 + 2*x, -1}, z] + 8*G[{0, -1 + 2*x, 1}, z] + 
       4*G[{1, 1 - 2*x, -1}, z] + 4*G[{1, 1 - 2*x, 1}, z] - 
       4*G[{1, -1 + 2*x, -1}, z] - 4*G[{1, -1 + 2*x, 1}, z] + 
       4*G[{1 - 2*x, -1, -1}, z] + 4*G[{1 - 2*x, -1, 1}, z] + 
       4*G[{1 - 2*x, 1, -1}, z] + 4*G[{1 - 2*x, 1, 1}, z] + 
       4*G[{1 - 2*x, 1 - 2*x, -1}, z] + 4*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, -1}, z] - 4*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       4*G[{-1 + 2*x, -1, -1}, z] - 4*G[{-1 + 2*x, -1, 1}, z] - 
       4*G[{-1 + 2*x, 1, -1}, z] - 4*G[{-1 + 2*x, 1, 1}, z] + 
       4*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       32*G[{1 - 2*x}, z]*Log[2]^2 + 32*G[{-1 + 2*x}, z]*Log[2]^2 + 
       2*G[{1 - 2*x}, z]*Log[4]^2 - 2*G[{-1 + 2*x}, z]*Log[4]^2 - 
       2*G[{-1, 1 - 2*x}, z]*Log[16] + 4*G[{0, 1 - 2*x}, z]*Log[16] - 
       4*G[{0, -1 + 2*x}, z]*Log[16] - 2*G[{1, 1 - 2*x}, z]*Log[16] - 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16] + G[{-1, -1 + 2*x}, z]*Log[256] + G[{1, -1 + 2*x}, z]*
        Log[256] + G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] + 2*G[{-1, -1}, z]*
        Log[(-1 + x)^2] - 2*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 4*G[{0, -1}, z]*Log[(-1 + x)^2] + 
       4*G[{0, 1}, z]*Log[(-1 + x)^2] + 4*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 4*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{1, -1}, z]*Log[(-1 + x)^2] - 2*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       2*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       G[{-1}, z]*Log[(-1 + x)^2]^2 - G[{1}, z]*Log[(-1 + x)^2]^2 - 
       G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 + G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]^2 - 2*G[{-1, -1}, z]*Log[x^2] + 
       2*G[{-1, 1}, z]*Log[x^2] - 2*G[{-1, 1 - 2*x}, z]*Log[x^2] + 
       2*G[{-1, -1 + 2*x}, z]*Log[x^2] + 4*G[{0, -1}, z]*Log[x^2] - 
       4*G[{0, 1}, z]*Log[x^2] + 4*G[{0, 1 - 2*x}, z]*Log[x^2] - 
       4*G[{0, -1 + 2*x}, z]*Log[x^2] - 2*G[{1, -1}, z]*Log[x^2] + 
       2*G[{1, 1}, z]*Log[x^2] - 2*G[{1, 1 - 2*x}, z]*Log[x^2] + 
       2*G[{1, -1 + 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x, -1}, z]*Log[x^2] + 
       2*G[{1 - 2*x, 1}, z]*Log[x^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2] - 2*G[{-1 + 2*x, -1}, z]*
        Log[x^2] + 2*G[{-1 + 2*x, 1}, z]*Log[x^2] - 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] + G[{-1}, z]*Log[(-1 + x)^2]*Log[x^2] - 
       G[{1}, z]*Log[(-1 + x)^2]*Log[x^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[x^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] + 
       4*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 4*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 4*G[{-1 + 2*x, 1}, z]*Log[4*x^2] - 
       4*G[{-1}, z]*Log[x^2]*Log[16*x^2] + 4*G[{1}, z]*Log[x^2]*Log[16*x^2] - 
       2*G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + 2*G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] + G[{-1}, z]*Log[(-1 + x)^2]*Log[256*x^2] - 
       G[{1}, z]*Log[(-1 + x)^2]*Log[256*x^2] - G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[256*x^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*x^2] + G[{-1}, z]*Log[x^2]*Log[256*x^2] - 
       G[{1}, z]*Log[x^2]*Log[256*x^2] - G[{1 - 2*x}, z]*Log[x^2]*
        Log[256*x^2] + G[{-1 + 2*x}, z]*Log[x^2]*Log[256*x^2]))/
     (256*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
    ((4*(-1 + x)*x^2 + p2*(2 - 5*x + 2*x^2))*
      (G[{1 - 2*x}, z]*(2*Pi^2 + 48*Log[2]^2 + 3*Log[(-1 + x)^2]^2 + 
         12*Log[x^2]^2 + 3*Log[(-1 + x)^2]*(Log[256] + 2*Log[x^2]) + 
         48*Log[2]*Log[2*x^2] + 3*Log[x^2]*Log[256*x^2]) - 
       G[{-1 + 2*x}, z]*(2*Pi^2 + 48*Log[2]^2 + 3*Log[(-1 + x)^2]^2 + 
         12*Log[x^2]^2 + 3*Log[(-1 + x)^2]*(Log[256] + 2*Log[x^2]) + 
         48*Log[2]*Log[2*x^2] + 3*Log[x^2]*Log[256*x^2]) + 
       3*(4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, -1, -1 + 2*x}, z] - 
         8*G[{-1, 0, 1 - 2*x}, z] + 8*G[{-1, 0, -1 + 2*x}, z] + 
         4*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] + 
         4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1, 1 - 2*x}, z] + 8*G[{0, -1, -1 + 2*x}, z] + 
         16*G[{0, 0, 1 - 2*x}, z] - 16*G[{0, 0, -1 + 2*x}, z] - 
         8*G[{0, 1, 1 - 2*x}, z] + 8*G[{0, 1, -1 + 2*x}, z] - 
         8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 8*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1 + 2*x, 1 - 2*x}, z] + 8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1, 1 - 2*x}, z] - 4*G[{1, -1, -1 + 2*x}, z] - 
         8*G[{1, 0, 1 - 2*x}, z] + 8*G[{1, 0, -1 + 2*x}, z] + 
         4*G[{1, 1, 1 - 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] + 
         4*G[{1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
         8*G[{1 - 2*x, 0, 1 - 2*x}, z] + 8*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 4*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
         4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
         8*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 8*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
         4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
         4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 16*G[{-1}, z]*Log[2]^2 + 
         16*G[{1}, z]*Log[2]^2 + 4*G[{-1, 1 - 2*x}, z]*Log[16] - 
         4*G[{-1, -1 + 2*x}, z]*Log[16] - 8*G[{0, 1 - 2*x}, z]*Log[16] + 
         4*G[{1, 1 - 2*x}, z]*Log[16] - 4*G[{1, -1 + 2*x}, z]*Log[16] + 
         4*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 4*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[16] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] - 
         4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] + 4*G[{0, -1 + 2*x}, z]*
          Log[256] - 2*G[{-1, -1}, z]*Log[(-1 + x)^2] + 
         2*G[{-1, 1}, z]*Log[(-1 + x)^2] + 2*G[{-1, 1 - 2*x}, z]*
          Log[(-1 + x)^2] - 2*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
         4*G[{0, -1}, z]*Log[(-1 + x)^2] - 4*G[{0, 1}, z]*Log[(-1 + x)^2] - 
         4*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 4*G[{0, -1 + 2*x}, z]*
          Log[(-1 + x)^2] - 2*G[{1, -1}, z]*Log[(-1 + x)^2] + 
         2*G[{1, 1}, z]*Log[(-1 + x)^2] + 2*G[{1, 1 - 2*x}, z]*
          Log[(-1 + x)^2] - 2*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*
          Log[(-1 + x)^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1 + 2*x, -1}, z]*
          Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
         2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         G[{-1}, z]*Log[(-1 + x)^2]^2 + G[{1}, z]*Log[(-1 + x)^2]^2 + 
         2*G[{-1, -1}, z]*Log[x^2] - 2*G[{-1, 1}, z]*Log[x^2] + 
         6*G[{-1, 1 - 2*x}, z]*Log[x^2] - 6*G[{-1, -1 + 2*x}, z]*Log[x^2] - 
         4*G[{0, -1}, z]*Log[x^2] + 4*G[{0, 1}, z]*Log[x^2] - 
         12*G[{0, 1 - 2*x}, z]*Log[x^2] + 12*G[{0, -1 + 2*x}, z]*Log[x^2] + 
         2*G[{1, -1}, z]*Log[x^2] - 2*G[{1, 1}, z]*Log[x^2] + 
         6*G[{1, 1 - 2*x}, z]*Log[x^2] - 6*G[{1, -1 + 2*x}, z]*Log[x^2] + 
         2*G[{1 - 2*x, -1}, z]*Log[x^2] - 2*G[{1 - 2*x, 1}, z]*Log[x^2] + 
         6*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[x^2] + 2*G[{-1 + 2*x, -1}, z]*Log[x^2] - 2*G[{-1 + 2*x, 1}, z]*
          Log[x^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
         6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - G[{-1}, z]*Log[(-1 + x)^2]*
          Log[x^2] + G[{1}, z]*Log[(-1 + x)^2]*Log[x^2] + 
         4*G[{-1}, z]*Log[x^2]^2 - 4*G[{1}, z]*Log[x^2]^2 + 
         16*G[{-1}, z]*Log[2]*Log[2*x^2] - 16*G[{1}, z]*Log[2]*Log[2*x^2] - 
         G[{-1}, z]*Log[(-1 + x)^2]*Log[256*x^2] + G[{1}, z]*Log[(-1 + x)^2]*
          Log[256*x^2] - G[{-1}, z]*Log[x^2]*Log[256*x^2] + 
         G[{1}, z]*Log[x^2]*Log[256*x^2])))/(768*(1 + p2)^(3/2)*(-1 + x)^2*
      x) - ((3*p2^2*(-1 + x) - 8*x^2*(1 + (-1 + x)*x) - 
       2*p2*x*(4 + x*(-5 + 4*x)))*((G[{1 - 2*x}, z] - G[{-1 + 2*x}, z])*
        (Pi^2 + 84*Log[2]^2 + 24*Log[x]*Log[32*x^2] + 12*Log[-1 + x]*
          Log[16*(-1 + x)*x^2]) + 6*(G[{-1, -1, 1 - 2*x}, z] - 
         G[{-1, -1, -1 + 2*x}, z] - 2*G[{-1, 0, 1 - 2*x}, z] + 
         2*G[{-1, 0, -1 + 2*x}, z] + G[{-1, 1, 1 - 2*x}, z] - 
         G[{-1, 1, -1 + 2*x}, z] - G[{-1, 1 - 2*x, -1}, z] - 
         G[{-1, 1 - 2*x, 1}, z] + G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1, 1 - 2*x, -1 + 2*x}, z] + G[{-1, -1 + 2*x, -1}, z] + 
         G[{-1, -1 + 2*x, 1}, z] + G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
         G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, 1 - 2*x}, z] + 
         2*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
         4*G[{0, 0, -1 + 2*x}, z] - 2*G[{0, 1, 1 - 2*x}, z] + 
         2*G[{0, 1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x, -1}, z] + 
         2*G[{0, 1 - 2*x, 1}, z] - 2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
         2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, -1}, z] - 
         2*G[{0, -1 + 2*x, 1}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
         2*G[{0, -1 + 2*x, -1 + 2*x}, z] + G[{1, -1, 1 - 2*x}, z] - 
         G[{1, -1, -1 + 2*x}, z] - 2*G[{1, 0, 1 - 2*x}, z] + 
         2*G[{1, 0, -1 + 2*x}, z] + G[{1, 1, 1 - 2*x}, z] - 
         G[{1, 1, -1 + 2*x}, z] - G[{1, 1 - 2*x, -1}, z] - 
         G[{1, 1 - 2*x, 1}, z] + G[{1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{1, 1 - 2*x, -1 + 2*x}, z] + G[{1, -1 + 2*x, -1}, z] + 
         G[{1, -1 + 2*x, 1}, z] + G[{1, -1 + 2*x, 1 - 2*x}, z] - 
         G[{1, -1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1, -1}, z] - 
         G[{1 - 2*x, -1, 1}, z] + G[{1 - 2*x, -1, 1 - 2*x}, z] - 
         G[{1 - 2*x, -1, -1 + 2*x}, z] - 2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
         2*G[{1 - 2*x, 0, -1 + 2*x}, z] - G[{1 - 2*x, 1, -1}, z] - 
         G[{1 - 2*x, 1, 1}, z] + G[{1 - 2*x, 1, 1 - 2*x}, z] - 
         G[{1 - 2*x, 1, -1 + 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1}, z] - 
         G[{1 - 2*x, 1 - 2*x, 1}, z] + G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
         G[{1 - 2*x, -1 + 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
         G[{-1 + 2*x, -1, 1}, z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
         G[{-1 + 2*x, -1, -1 + 2*x}, z] - 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
         2*G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
         G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
         G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
         G[{-1 + 2*x, 1 - 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, 
          z] + G[{-1 + 2*x, -1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, 
           1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
         2*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[-1 + x] - 2*G[{-1 + 2*x, -1}, z]*Log[-1 + x] - 
         2*G[{1 - 2*x, -1}, z]*Log[2*(-1 + x)] + 2*G[{-1 + 2*x, 1}, z]*
          Log[2*(-1 + x)] + 2*(G[{-1, 1}, z] + 2*G[{0, -1}, z] - 
           2*G[{0, 1}, z] - G[{1, -1}, z] + G[{1, 1}, z])*Log[(-1 + x)/x] + 
         2*G[{-1, -1}, z]*Log[x/(-1 + x)] + 3*G[{-1 + 2*x, -1}, z]*
          Log[4*x^2] - G[{-1 + 2*x, -1}, z]*Log[16*x^2] + 
         2*Log[-1 + x]*(G[{-1 + 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x}, 
            z] + (-G[{-1}, z] + G[{1}, z])*Log[16*(-1 + x)*x^2]) + 
         G[{1 - 2*x, 1}, z]*(2*Log[-1 + x] - Log[4*x^4]) + 
         (G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z])*Log[64*x^4] + 
         (G[{-1 + 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x}, z])*
          Log[64*x^4] + (G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 
           2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + 
           G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z])*(2*Log[-1 + x] + 
           Log[64*x^4])) + 6*(G[{-1}, z] - G[{1}, z])*Log[x]*Log[256*x^6]))/
     (768*(1 + p2)^(3/2)*(-1 + x)*x^2) - 
    ((8 + p2^2 + 8*x^2 + 4*p2*(2 + x))*(4*ArcCoth[1 + 2*x - 4*x^2]*
        (G[{-1, -1}, z] - G[{-1, 1}, z] - G[{1, -1}, z] + G[{1, 1}, z]) + 
       2*G[{-1, -1, -1 - 2*x}, z] - 2*G[{-1, -1, 1 - 2*x}, z] - 
       2*G[{-1, 1, -1 - 2*x}, z] + 2*G[{-1, 1, 1 - 2*x}, z] + 
       2*G[{-1, 1 - 2*x, -1}, z] + 2*G[{-1, 1 - 2*x, 1}, z] - 
       2*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 2*G[{-1, -x, -1}, z] - 
       2*G[{-1, -x, 1}, z] + 2*G[{-1, -x, -1 - 2*x}, z] + 
       2*G[{-1, -x, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x, -1}, z] - 
       2*G[{-1, -1 + 2*x, 1}, z] + 2*G[{-1, -1 + 2*x, 1 + 2*x}, z] + 
       2*G[{1, -1, -1 + 2*x}, z] - 2*G[{1, -1, 1 + 2*x}, z] - 
       2*G[{1, 1, -1 + 2*x}, z] + 2*G[{1, 1, 1 + 2*x}, z] - 
       2*G[{1, 1 - 2*x, -1}, z] - 2*G[{1, 1 - 2*x, 1}, z] + 
       2*G[{1, 1 - 2*x, -1 - 2*x}, z] - 2*G[{1, x, -1}, z] - 
       2*G[{1, x, 1}, z] + 2*G[{1, x, -1 + 2*x}, z] + 
       2*G[{1, x, 1 + 2*x}, z] + 2*G[{1, -1 + 2*x, -1}, z] + 
       2*G[{1, -1 + 2*x, 1}, z] - 2*G[{1, -1 + 2*x, 1 + 2*x}, z] + 
       3*G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       2*G[{1 - 2*x, 1, -1 - 2*x}, z] - G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       G[{1 - 2*x, 1, -1 + 2*x}, z] - 2*G[{1 - 2*x, 1, 1 + 2*x}, z] + 
       2*G[{1 - 2*x, -x, -1}, z] + 2*G[{1 - 2*x, -x, 1}, z] - 
       2*G[{1 - 2*x, -x, -1 - 2*x}, z] - 2*G[{1 - 2*x, -x, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, -1, -1 - 2*x}, z] - G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       G[{-1 + 2*x, -1, -1 + 2*x}, z] + 2*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 
       G[{-1 + 2*x, 1, 1 - 2*x}, z] + 3*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, x, -1}, z] + 2*G[{-1 + 2*x, x, 1}, z] - 
       2*G[{-1 + 2*x, x, -1 + 2*x}, z] - 2*G[{-1 + 2*x, x, 1 + 2*x}, z] + 
       (G[{1 - 2*x, 1}, z] + G[{-1 + 2*x, -1}, z])*Log[4*(-1 + x)*x] - 
       (G[{-1, 1 - 2*x}, z] + G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + 
         G[{-1 + 2*x, 1}, z])*Log[4*(-1 + x)*x] + 2*G[{1 - 2*x, -1}, z]*
        Log[-1 + 2*x] - 2*(G[{1 - 2*x, 1}, z] + G[{-1 + 2*x, -1}, z] - 
         G[{-1 + 2*x, 1}, z])*Log[-1 + 2*x] - 
       2*(G[{-1, 1 - 2*x}, z] + G[{1, -1 + 2*x}, z])*Log[1 + 2*x] + 
       G[{-1, -1 + 2*x}, z]*(Log[4*(-1 + x)*x] + 2*Log[1 + 2*x]) + 
       G[{1, 1 - 2*x}, z]*(Log[4*(-1 + x)*x] + 2*Log[1 + 2*x]) + 
       2*(G[{-1, -x}, z] + G[{1, x}, z] - G[{1 - 2*x, -x}, z] - 
         G[{-1 + 2*x, x}, z])*Log[-1 + 4*x^2]))/(128*(1 + p2)^2*(-1 + x)) - 
    ((3*p2^2*(-1 + x) - 4*x^2*(-1 + 4*x + x^2) - 2*p2*x*(2 - 3*x + 7*x^2))*
      (-G[{-1, -1, 1 - 2*x}, z] + G[{-1, -1, -1 + 2*x}, z] + 
       2*G[{-1, 0, 1 - 2*x}, z] - 2*G[{-1, 0, -1 + 2*x}, z] - 
       G[{-1, 1, 1 - 2*x}, z] + G[{-1, 1, -1 + 2*x}, z] + 
       G[{-1, 1 - 2*x, -1}, z] + G[{-1, 1 - 2*x, 1}, z] - 
       3*G[{-1, 1 - 2*x, 1 - 2*x}, z] + G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       G[{-1, -1 + 2*x, -1}, z] - G[{-1, -1 + 2*x, 1}, z] - 
       G[{-1, -1 + 2*x, 1 - 2*x}, z] + 3*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{0, -1, 1 - 2*x}, z] - 2*G[{0, -1, -1 + 2*x}, z] - 
       4*G[{0, 0, 1 - 2*x}, z] + 4*G[{0, 0, -1 + 2*x}, z] + 
       2*G[{0, 1, 1 - 2*x}, z] - 2*G[{0, 1, -1 + 2*x}, z] - 
       2*G[{0, 1 - 2*x, -1}, z] - 2*G[{0, 1 - 2*x, 1}, z] + 
       6*G[{0, 1 - 2*x, 1 - 2*x}, z] - 2*G[{0, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{0, -1 + 2*x, -1}, z] + 2*G[{0, -1 + 2*x, 1}, z] + 
       2*G[{0, -1 + 2*x, 1 - 2*x}, z] - 6*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       G[{1, -1, 1 - 2*x}, z] + G[{1, -1, -1 + 2*x}, z] + 
       2*G[{1, 0, 1 - 2*x}, z] - 2*G[{1, 0, -1 + 2*x}, z] - 
       G[{1, 1, 1 - 2*x}, z] + G[{1, 1, -1 + 2*x}, z] + 
       G[{1, 1 - 2*x, -1}, z] + G[{1, 1 - 2*x, 1}, z] - 
       3*G[{1, 1 - 2*x, 1 - 2*x}, z] + G[{1, 1 - 2*x, -1 + 2*x}, z] - 
       G[{1, -1 + 2*x, -1}, z] - G[{1, -1 + 2*x, 1}, z] - 
       G[{1, -1 + 2*x, 1 - 2*x}, z] + 3*G[{1, -1 + 2*x, -1 + 2*x}, z] + 
       G[{1 - 2*x, -1, -1}, z] + G[{1 - 2*x, -1, 1}, z] - 
       3*G[{1 - 2*x, -1, 1 - 2*x}, z] + G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 0, 1 - 2*x}, z] - 4*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       G[{1 - 2*x, 1, -1}, z] + G[{1 - 2*x, 1, 1}, z] - 
       3*G[{1 - 2*x, 1, 1 - 2*x}, z] + G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       3*G[{1 - 2*x, 1 - 2*x, -1}, z] + 3*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       9*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       3*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       G[{1 - 2*x, -1 + 2*x, 1}, z] - G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       3*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - G[{-1 + 2*x, -1, -1}, z] - 
       G[{-1 + 2*x, -1, 1}, z] - G[{-1 + 2*x, -1, 1 - 2*x}, z] + 
       3*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] - G[{-1 + 2*x, 1, -1}, z] - 
       G[{-1 + 2*x, 1, 1}, z] - G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       3*G[{-1 + 2*x, 1, -1 + 2*x}, z] + G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] - 3*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       3*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       3*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       9*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] - G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 2*G[{0, -1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 2*G[{0, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 2*G[{0, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1, -1}, z]*Log[4*(-1 + x)^2] - G[{1, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 3*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 3*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       G[{-1, -1}, z]*Log[4*x^2] + G[{-1, 1}, z]*Log[4*x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] + G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       2*G[{0, -1}, z]*Log[4*x^2] - 2*G[{0, 1}, z]*Log[4*x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[4*x^2] - 2*G[{0, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1, -1}, z]*Log[4*x^2] + G[{1, 1}, z]*Log[4*x^2] - 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + 3*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - 3*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{-1}, z]*Log[x^2]*Log[16*x^2] + G[{1}, z]*Log[x^2]*Log[16*x^2] - 
       2*G[{-1, 1 - 2*x}, z]*Log[-1 + 2*x] + 2*G[{-1, -1 + 2*x}, z]*
        Log[-1 + 2*x] + 4*G[{0, 1 - 2*x}, z]*Log[-1 + 2*x] - 
       4*G[{0, -1 + 2*x}, z]*Log[-1 + 2*x] - 2*G[{1, 1 - 2*x}, z]*
        Log[-1 + 2*x] + 2*G[{1, -1 + 2*x}, z]*Log[-1 + 2*x] - 
       2*G[{1 - 2*x, -1}, z]*Log[-1 + 2*x] - 2*G[{1 - 2*x, 1}, z]*
        Log[-1 + 2*x] - 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] + 2*G[{-1 + 2*x, -1}, z]*
        Log[-1 + 2*x] + 2*G[{-1 + 2*x, 1}, z]*Log[-1 + 2*x] - 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] + G[{-1 + 2*x}, z]*
        ((3*Pi^2)/2 + 2*Log[4]^2 + Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         Log[x^2]*Log[16*x^2] + 4*Log[-1 + x]*Log[-1 + 2*x] + 
         2*Log[-1 + 2*x]*Log[-4 + 8*x] - 4*PolyLog[2, 1 - 2*x] + 
         4*PolyLog[2, 2 - 2*x]) - (G[{1 - 2*x}, z]*(3*Pi^2 + 4*Log[4]^2 + 
          2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 2*Log[x^2]*Log[16*x^2] + 
          8*Log[-1 + x]*Log[-1 + 2*x] + 4*Log[-1 + 2*x]*Log[-4 + 8*x] - 
          8*PolyLog[2, 1 - 2*x] + 8*PolyLog[2, 2 - 2*x]))/2))/
     (128*(1 + p2)^(3/2)*(-1 + x)*x^2) - 
    ((3*p2^2*(-1 + x) + 8*x^2*(-2 + x^2) - 2*p2*x*(4 - 7*x + 4*x^2))*
      (-(Pi^2*G[{-1}, z]) + Pi^2*G[{1}, z] - 4*G[{-1, -1, -1 + 2*x}, z] - 
       4*G[{-1, 1, 1 - 2*x}, z] + 4*G[{-1, 1, -1 + 2*x}, z] + 
       4*G[{-1, -1 + 2*x, -1}, z] + 4*G[{-1, -1 + 2*x, 1}, z] - 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 4*G[{1, -1, 1 - 2*x}, z] + 
       4*G[{1, -1, -1 + 2*x}, z] + 4*G[{1, 1, 1 - 2*x}, z] - 
       4*G[{1, 1 - 2*x, -1}, z] - 4*G[{1, 1 - 2*x, 1}, z] + 
       4*G[{1, 1 - 2*x, 1 - 2*x}, z] + 10*G[{-1}, z]*Log[2]^2 - 
       10*G[{1}, z]*Log[2]^2 + 4*G[{-1, -1}, z]*Log[4] - 
       4*G[{-1, 1}, z]*Log[4] + 4*G[{1, -1}, z]*Log[4] - 
       4*G[{1, 1}, z]*Log[4] - 5*G[{-1}, z]*Log[4]^2 + 5*G[{1}, z]*Log[4]^2 - 
       (4*I)*Pi*G[{-1}, z]*Log[-1 + x] + (4*I)*Pi*G[{1}, z]*Log[-1 + x] + 
       8*G[{-1, 1}, z]*Log[-1 + x] + 8*G[{-1, -1 + 2*x}, z]*Log[-1 + x] - 
       8*G[{1, -1}, z]*Log[-1 + x] - 8*G[{1, 1 - 2*x}, z]*Log[-1 + x] + 
       4*G[{-1}, z]*Log[4]*Log[-1 + x] - 4*G[{1}, z]*Log[4]*Log[-1 + x] + 
       10*G[{-1}, z]*Log[-1 + x]^2 - 10*G[{1}, z]*Log[-1 + x]^2 + 
       4*G[{-1, -1}, z]*Log[(-1 + x)^2] - 4*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       4*G[{1, -1}, z]*Log[(-1 + x)^2] - 4*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       4*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 4*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 4*G[{-1}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] + 4*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       (12*I)*Pi*G[{-1}, z]*Log[x] - (12*I)*Pi*G[{1}, z]*Log[x] + 
       4*G[{-1}, z]*Log[8]*Log[x] - 4*G[{1}, z]*Log[8]*Log[x] + 
       6*G[{-1}, z]*Log[x]^2 - 6*G[{1}, z]*Log[x]^2 + 
       2*G[{-1, -1}, z]*Log[4*x^2] - 2*G[{-1, 1}, z]*Log[4*x^2] - 
       4*G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 2*G[{1, -1}, z]*Log[4*x^2] - 
       2*G[{1, 1}, z]*Log[4*x^2] + 4*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1}, z]*Log[x^2]*Log[16*x^2] + G[{1}, z]*Log[x^2]*Log[16*x^2] + 
       (8*I)*Pi*G[{-1}, z]*Log[2/(-1 + 2*x)] - (8*I)*Pi*G[{1}, z]*
        Log[2/(-1 + 2*x)] - 4*G[{-1, -1}, z]*Log[-1 + 2*x] - 
       4*G[{-1, 1}, z]*Log[-1 + 2*x] - 8*G[{-1, -1 + 2*x}, z]*Log[-1 + 2*x] + 
       4*G[{1, -1}, z]*Log[-1 + 2*x] + 4*G[{1, 1}, z]*Log[-1 + 2*x] + 
       8*G[{1, 1 - 2*x}, z]*Log[-1 + 2*x] + 12*G[{-1}, z]*Log[-1 + x]*
        Log[-1 + 2*x] - 12*G[{1}, z]*Log[-1 + x]*Log[-1 + 2*x] + 
       4*G[{-1, 1}, z]*Log[8*x*(-1 + 2*x)] + 4*G[{-1, -1 + 2*x}, z]*
        Log[8*x*(-1 + 2*x)] - 4*G[{1, -1}, z]*Log[8*x*(-1 + 2*x)] - 
       4*G[{1, 1 - 2*x}, z]*Log[8*x*(-1 + 2*x)] - 4*G[{-1}, z]*Log[-1 + 2*x]*
        Log[-4 + 8*x] + 4*G[{1}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] + 
       4*G[{-1}, z]*Log[-1 + 2*x]*Log[-32 + 64*x] - 4*G[{1}, z]*Log[-1 + 2*x]*
        Log[-32 + 64*x] - 4*G[{-1}, z]*Log[x]*Log[1 - 3*x + 2*x^2] + 
       4*G[{1}, z]*Log[x]*Log[1 - 3*x + 2*x^2] - 8*G[{-1}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 8*G[{1}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 12*G[{-1}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] - 12*G[{1}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 8*G[{-1}, z]*PolyLog[2, 1 - 2*x] - 
       8*G[{1}, z]*PolyLog[2, 1 - 2*x] - 16*G[{-1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 16*G[{1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 8*G[{-1}, z]*PolyLog[2, 2 - 2*x] + 
       8*G[{1}, z]*PolyLog[2, 2 - 2*x] + 4*G[{-1}, z]*PolyLog[2, 1/(2*x)] - 
       4*G[{1}, z]*PolyLog[2, 1/(2*x)] + 12*G[{-1}, z]*
        PolyLog[2, x/(-1 + x)] - 12*G[{1}, z]*PolyLog[2, x/(-1 + x)] - 
       12*G[{-1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       12*G[{1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       4*G[{-1}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       4*G[{1}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       8*G[{-1}, z]*PolyLog[2, x/(-1 + 2*x)] - 8*G[{1}, z]*
        PolyLog[2, x/(-1 + 2*x)]))/(256*(1 + p2)^(3/2)*(-1 + x)*x^2) - 
    ((-2 + 4*x + 6*x^2 + p2*(-1 + 7*x))*((-13*Pi^2*G[{1 - 2*x}, z])/12 + 
       (13*Pi^2*G[{-1 + 2*x}, z])/12 - 2*G[{-1, -1, 1 - 2*x}, z] + 
       4*G[{-1, -1, -1 + 2*x}, z] + 3*G[{-1, 0, 1 - 2*x}, z] - 
       3*G[{-1, 0, -1 + 2*x}, z] - 2*G[{-1, 1, 1 - 2*x}, z] + 
       G[{-1, 1, -1 + 2*x}, z] - 2*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1, 1 - 2*x, -1 + 2*x}, z] - 2*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 2*G[{0, -1, 1 - 2*x}, z] - 
       4*G[{0, -1, -1 + 2*x}, z] - 4*G[{0, 0, 1 - 2*x}, z] + 
       4*G[{0, 0, -1 + 2*x}, z] + 4*G[{0, 1, 1 - 2*x}, z] - 
       2*G[{0, 1, -1 + 2*x}, z] + 4*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] + 2*G[{0, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{0, -1 + 2*x, -1 + 2*x}, z] - G[{1, -1, 1 - 2*x}, z] + 
       2*G[{1, -1, -1 + 2*x}, z] + 3*G[{1, 0, 1 - 2*x}, z] - 
       3*G[{1, 0, -1 + 2*x}, z] - 4*G[{1, 1, 1 - 2*x}, z] + 
       2*G[{1, 1, -1 + 2*x}, z] - 4*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{1, 1 - 2*x, -1 + 2*x}, z] - G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       2*G[{1, -1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 3*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, 0, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] + 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 4*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - (11*G[{1 - 2*x}, z]*Log[2]^2)/
        2 + (11*G[{-1 + 2*x}, z]*Log[2]^2)/2 - (2*I)*Pi*G[{1 - 2*x}, z]*
        Log[-1 + x] + (2*I)*Pi*G[{-1 + 2*x}, z]*Log[-1 + x] - 
       G[{1 - 2*x}, z]*Log[-1 + x]^2 + G[{-1 + 2*x}, z]*Log[-1 + x]^2 - 
       I*Pi*G[{1 - 2*x}, z]*Log[-1/2 + x] + I*Pi*G[{-1 + 2*x}, z]*
        Log[-1/2 + x] + (3*I)*Pi*G[{1 - 2*x}, z]*Log[x] - 
       (3*I)*Pi*G[{-1 + 2*x}, z]*Log[x] - G[{1 - 2*x}, z]*Log[1024]*Log[x] + 
       G[{-1 + 2*x}, z]*Log[1024]*Log[x] - 3*G[{1 - 2*x}, z]*Log[x]^2 + 
       3*G[{-1 + 2*x}, z]*Log[x]^2 - 4*G[{-1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)*x] + G[{1 - 2*x}, z]*Log[16]*Log[(-1 + x)*x] - 
       4*G[{-1, -1}, z]*Log[4*x^2] + 2*G[{-1, 1}, z]*Log[4*x^2] + 
       4*G[{0, -1}, z]*Log[4*x^2] - 4*G[{0, 1}, z]*Log[4*x^2] - 
       2*G[{1, -1}, z]*Log[4*x^2] + 4*G[{1, 1}, z]*Log[4*x^2] - 
       2*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 4*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 2*G[{-1 + 2*x, 1}, z]*Log[4*x^2] - 
       (G[{1 - 2*x}, z]*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8])/4 + 
       (G[{-1 + 2*x}, z]*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8])/4 + 
       2*G[{-1, -1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       G[{-1, 1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       G[{-1, 1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       2*G[{-1, -1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{0, -1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       2*G[{0, 1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       2*G[{0, 1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{0, -1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       G[{1, -1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{1, 1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{1, 1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       G[{1, -1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       G[{1 - 2*x, -1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{1 - 2*x, 1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       2*G[{-1 + 2*x, -1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       G[{-1 + 2*x, 1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] + 
       G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] - 
       G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 2*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       (G[{1}, z]*(Pi^2 + 22*Log[2]^2 - 8*Log[4]^2 + (8*I)*Pi*Log[-1 + x] + 
          4*Log[-1 + x]^2 + (4*I)*Pi*Log[-1/2 + x] - (12*I)*Pi*Log[x] + 
          4*Log[1024]*Log[x] + 12*Log[x]^2 - 16*Log[2]*Log[(-1 + x)*x] - 
          8*Log[x^2]*Log[16*x^2] + Log[-1 + x]*Log[(68719476736*x^8)/
             (1 - 2*x)^8] + 4*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] + 
          4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*PolyLog[2, (1 - 2*x)^(-1)] + 
          8*PolyLog[2, (2 - 2*x)^(-1)] - 8*PolyLog[2, 1/(2*x)] - 
          12*PolyLog[2, x/(-1 + x)] + 12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
        4 + G[{-1}, z]*(Pi^2/4 + (11*Log[2]^2)/2 - 2*Log[4]^2 + 
         (2*I)*Pi*Log[-1 + x] + Log[-1 + x]^2 + I*Pi*Log[-1/2 + x] - 
         (3*I)*Pi*Log[x] + Log[1024]*Log[x] + 3*Log[x]^2 - 
         4*Log[2]*Log[(-1 + x)*x] - 2*Log[x^2]*Log[16*x^2] + 
         (Log[-1 + x]*(4*Log[512] + Log[x^8/(-1 + 2*x)^8]))/4 + 
         Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] + PolyLog[2, 
          1 + 1/(2*(-1 + x))] - 3*PolyLog[2, (1 - 2*x)^(-1)] + 
         2*PolyLog[2, (2 - 2*x)^(-1)] - 2*PolyLog[2, 1/(2*x)] - 
         3*PolyLog[2, x/(-1 + x)] + 3*PolyLog[2, (-1 + 2*x)^(-1)] + 
         2*PolyLog[2, (-1 + x)/(-1 + 2*x)] - PolyLog[2, x/(-1 + 2*x)]) + 
       G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)]))/(64*(1 + p2)^(3/2)*(-1 + x)) + 
    ((3*p2^2*(-1 + x)^2 + p2*x*(4 - 10*x + 18*x^2 - 13*x^3) + 
       2*x^2*(1 + x + x^2 - 3*x^3))*((-7*Pi^2*G[{1 - 2*x}, z])/12 + 
       (7*Pi^2*G[{-1 + 2*x}, z])/12 - 4*G[{-1, -1, 1 - 2*x}, z] + 
       2*G[{-1, -1, -1 + 2*x}, z] + 3*G[{-1, 0, 1 - 2*x}, z] - 
       3*G[{-1, 0, -1 + 2*x}, z] - G[{-1, 1, 1 - 2*x}, z] + 
       2*G[{-1, 1, -1 + 2*x}, z] - 4*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{-1, 1 - 2*x, -1 + 2*x}, z] - G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 4*G[{0, -1, 1 - 2*x}, z] - 
       2*G[{0, -1, -1 + 2*x}, z] - 4*G[{0, 0, 1 - 2*x}, z] + 
       4*G[{0, 0, -1 + 2*x}, z] + 2*G[{0, 1, 1 - 2*x}, z] - 
       4*G[{0, 1, -1 + 2*x}, z] + 4*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] + 2*G[{0, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{0, -1 + 2*x, -1 + 2*x}, z] - 2*G[{1, -1, 1 - 2*x}, z] + 
       G[{1, -1, -1 + 2*x}, z] + 3*G[{1, 0, 1 - 2*x}, z] - 
       3*G[{1, 0, -1 + 2*x}, z] - 2*G[{1, 1, 1 - 2*x}, z] + 
       4*G[{1, 1, -1 + 2*x}, z] - 2*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       G[{1, 1 - 2*x, -1 + 2*x}, z] - 2*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 4*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 3*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, 0, -1 + 2*x}, z] - G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] + 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] + G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - (3*G[{-1, -1}, z]*Log[2])/2 - 
       (3*G[{-1, 1 - 2*x}, z]*Log[2])/2 - 6*G[{0, 1}, z]*Log[2] - 
       6*G[{0, -1 + 2*x}, z]*Log[2] + (3*G[{1, -1}, z]*Log[2])/2 + 
       (3*G[{1, 1 - 2*x}, z]*Log[2])/2 - (3*G[{1 - 2*x, -1}, z]*Log[2])/2 - 
       (3*G[{1 - 2*x, 1 - 2*x}, z]*Log[2])/2 + 
       (3*G[{-1 + 2*x, -1}, z]*Log[2])/2 + (3*G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[2])/2 - (5*G[{1 - 2*x}, z]*Log[2]^2)/2 + 
       (5*G[{-1 + 2*x}, z]*Log[2]^2)/2 + G[{-1, 1}, z]*Log[8] + 
       G[{-1, -1 + 2*x}, z]*Log[8] + G[{1 - 2*x, 1}, z]*Log[8] + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[8] - (3*G[{-1, -1}, z]*Log[64])/4 - 
       (3*G[{-1, 1 - 2*x}, z]*Log[64])/4 + G[{0, -1}, z]*Log[64] + 
       G[{0, 1 - 2*x}, z]*Log[64] - (3*G[{1, -1}, z]*Log[64])/4 + 
       G[{1, 1}, z]*Log[64] - (3*G[{1, 1 - 2*x}, z]*Log[64])/4 + 
       G[{1, -1 + 2*x}, z]*Log[64] - (3*G[{1 - 2*x, -1}, z]*Log[64])/4 - 
       (3*G[{1 - 2*x, 1 - 2*x}, z]*Log[64])/4 - 
       (3*G[{-1 + 2*x, -1}, z]*Log[64])/4 + G[{-1 + 2*x, 1}, z]*Log[64] - 
       (3*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64])/4 + G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64] - G[{-1, -1}, z]*Log[(1 - 2*x)^2] + 
       (G[{-1, 1}, z]*Log[(1 - 2*x)^2])/2 - G[{-1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] + (G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{0, -1}, z]*Log[(1 - 2*x)^2] - G[{0, 1}, z]*Log[(1 - 2*x)^2] + 
       G[{0, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - G[{0, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] - (G[{1, -1}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{1, 1}, z]*Log[(1 - 2*x)^2] - (G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/
        2 + G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - G[{1 - 2*x, -1}, z]*
        Log[(1 - 2*x)^2] + (G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 - 
       (G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2])/2 + G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2] - (G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + I*Pi*G[{1 - 2*x}, z]*
        Log[-1 + x] - I*Pi*G[{-1 + 2*x}, z]*Log[-1 + x] - 
       (5*G[{1 - 2*x}, z]*Log[-1 + x]^2)/2 + 
       (5*G[{-1 + 2*x}, z]*Log[-1 + x]^2)/2 - 2*G[{-1, -1}, z]*
        Log[(-1 + x)^2] + G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{0, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{0, 1}, z]*Log[(-1 + x)^2] + 2*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{1, -1}, z]*Log[(-1 + x)^2] + 2*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       4*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 2*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] - 4*G[{0, -1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 4*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] - 2*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - (3*I)*Pi*G[{1 - 2*x}, z]*Log[x] + 
       (3*I)*Pi*G[{-1 + 2*x}, z]*Log[x] - (3*G[{1 - 2*x}, z]*Log[x]^2)/2 + 
       (3*G[{-1 + 2*x}, z]*Log[x]^2)/2 - G[{-1, -1}, z]*Log[x^2] + 
       (G[{-1, 1}, z]*Log[x^2])/2 - G[{-1, 1 - 2*x}, z]*Log[x^2] + 
       (G[{-1, -1 + 2*x}, z]*Log[x^2])/2 + G[{0, -1}, z]*Log[x^2] - 
       G[{0, 1}, z]*Log[x^2] + G[{0, 1 - 2*x}, z]*Log[x^2] - 
       G[{0, -1 + 2*x}, z]*Log[x^2] - (G[{1, -1}, z]*Log[x^2])/2 + 
       G[{1, 1}, z]*Log[x^2] - (G[{1, 1 - 2*x}, z]*Log[x^2])/2 + 
       G[{1, -1 + 2*x}, z]*Log[x^2] - G[{1 - 2*x, -1}, z]*Log[x^2] + 
       (G[{1 - 2*x, 1}, z]*Log[x^2])/2 - G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2])/2 - 
       (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 + G[{-1 + 2*x, 1}, z]*Log[x^2] - 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/2 + G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] - (2*I)*Pi*G[{1 - 2*x}, z]*Log[2/(-1 + 2*x)] + 
       (2*I)*Pi*G[{-1 + 2*x}, z]*Log[2/(-1 + 2*x)] - 5*G[{1 - 2*x}, z]*
        Log[-1 + x]*Log[-1 + 2*x] + 5*G[{-1 + 2*x}, z]*Log[-1 + x]*
        Log[-1 + 2*x] - G[{1 - 2*x}, z]*Log[-1 + 2*x]^2 + 
       G[{-1 + 2*x}, z]*Log[-1 + 2*x]^2 - G[{1 - 2*x}, z]*Log[8]*
        Log[x*(-1 + 2*x)] + G[{-1 + 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 
       G[{1 - 2*x}, z]*Log[4/x]*Log[1 - 3*x + 2*x^2] + 
       G[{-1 + 2*x}, z]*Log[4/x]*Log[1 - 3*x + 2*x^2] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       4*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{-1}, z]*
        (Pi^2/4 - (5*Log[2]^2)/2 + 2*Log[4]^2 + I*Pi*Log[-1 + x] - 
         (5*Log[-1 + x]^2)/2 + 2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         (3*I)*Pi*Log[x] - (3*Log[x]^2)/2 - (2*I)*Pi*Log[2/(-1 + 2*x)] - 
         5*Log[-1 + x]*Log[-1 + 2*x] - Log[-1 + 2*x]^2 - 
         Log[8]*Log[x*(-1 + 2*x)] - Log[4/x]*Log[1 - 3*x + 2*x^2] + 
         2*PolyLog[2, 1 + 1/(2*(-1 + x))] - 3*PolyLog[2, (1 - 2*x)^(-1)] + 
         4*PolyLog[2, (2 - 2*x)^(-1)] - PolyLog[2, 1/(2*x)] - 
         3*PolyLog[2, x/(-1 + x)] + 3*PolyLog[2, (-1 + 2*x)^(-1)] + 
         PolyLog[2, (-1 + x)/(-1 + 2*x)] - 2*PolyLog[2, x/(-1 + 2*x)]) - 
       2*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{1}, z]*(-Pi^2/4 + (5*Log[2]^2)/2 - 
         2*Log[4]^2 - I*Pi*Log[-1 + x] + (5*Log[-1 + x]^2)/2 - 
         2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + (3*I)*Pi*Log[x] + 
         (3*Log[x]^2)/2 + (2*I)*Pi*Log[2/(-1 + 2*x)] + 
         5*Log[-1 + x]*Log[-1 + 2*x] + Log[-1 + 2*x]^2 + 
         Log[8]*Log[x*(-1 + 2*x)] + Log[4/x]*Log[1 - 3*x + 2*x^2] - 
         2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 3*PolyLog[2, (1 - 2*x)^(-1)] - 
         4*PolyLog[2, (2 - 2*x)^(-1)] + PolyLog[2, 1/(2*x)] + 
         3*PolyLog[2, x/(-1 + x)] - 3*PolyLog[2, (-1 + 2*x)^(-1)] - 
         PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*PolyLog[2, x/(-1 + 2*x)])))/
     (64*(1 + p2)^(3/2)*(-1 + x)^2*x^2) + 
    (x*((-11*Pi^2*G[{1 - 2*x}, z])/12 + (11*Pi^2*G[{-1 + 2*x}, z])/12 + 
       3*G[{-1, -1, 1 - 2*x}, z] - 3*G[{-1, -1, -1 + 2*x}, z] - 
       G[{-1, 0, 1 - 2*x}, z] + G[{-1, 0, -1 + 2*x}, z] - 
       2*G[{-1, 1, 1 - 2*x}, z] + G[{-1, 1, -1 + 2*x}, z] + 
       G[{-1, 1 - 2*x, -1}, z] + G[{-1, 1 - 2*x, 1}, z] + 
       G[{-1, 1 - 2*x, 1 - 2*x}, z] - G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       G[{-1, -1 + 2*x, -1}, z] + G[{-1, -1 + 2*x, 1}, z] - 
       G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, 1 - 2*x}, z] + 
       2*G[{0, 1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x, -1}, z] - 
       2*G[{0, 1 - 2*x, 1}, z] + 2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{0, -1 + 2*x, -1}, z] + 2*G[{0, -1 + 2*x, 1}, z] - 
       2*G[{0, -1 + 2*x, -1 + 2*x}, z] - G[{1, -1, 1 - 2*x}, z] + 
       2*G[{1, -1, -1 + 2*x}, z] - G[{1, 0, 1 - 2*x}, z] + 
       G[{1, 0, -1 + 2*x}, z] + 3*G[{1, 1, 1 - 2*x}, z] - 
       3*G[{1, 1, -1 + 2*x}, z] - G[{1, 1 - 2*x, -1}, z] - 
       G[{1, 1 - 2*x, 1}, z] + G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       G[{1, -1 + 2*x, -1}, z] - G[{1, -1 + 2*x, 1}, z] + 
       G[{1, -1 + 2*x, 1 - 2*x}, z] - G[{1, -1 + 2*x, -1 + 2*x}, z] + 
       G[{1 - 2*x, -1, -1}, z] + G[{1 - 2*x, -1, 1}, z] + 
       G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       G[{1 - 2*x, 0, 1 - 2*x}, z] - G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       G[{1 - 2*x, 1, -1}, z] + G[{1 - 2*x, 1, 1}, z] - 
       2*G[{1 - 2*x, 1, 1 - 2*x}, z] - G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       3*G[{1 - 2*x, 1 - 2*x, -1}, z] + 3*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       5*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
        z] - G[{1 - 2*x, -1 + 2*x, -1}, z] - G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - G[{-1 + 2*x, -1, -1}, z] - 
       G[{-1 + 2*x, -1, 1}, z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] + 
       2*G[{-1 + 2*x, -1, -1 + 2*x}, z] + G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 0, -1 + 2*x}, z] - G[{-1 + 2*x, 1, -1}, z] - 
       G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1, -1 + 2*x}, z] + G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       5*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + (5*G[{1 - 2*x}, z]*Log[2]^2)/
        2 - (5*G[{-1 + 2*x}, z]*Log[2]^2)/2 - 3*G[{-1, 1}, z]*Log[4] - 
       3*G[{1, 1}, z]*Log[4] - 3*G[{1 - 2*x, -1}, z]*Log[4] - 
       3*G[{-1 + 2*x, -1}, z]*Log[4] - 2*G[{1 - 2*x}, z]*Log[4]^2 + 
       2*G[{-1 + 2*x}, z]*Log[4]^2 + G[{-1, -1}, z]*Log[64] + 
       G[{1, -1}, z]*Log[64] + G[{1 - 2*x, 1}, z]*Log[64] + 
       G[{-1 + 2*x, 1}, z]*Log[64] - I*Pi*G[{1 - 2*x}, z]*Log[-1 + x] + 
       I*Pi*G[{-1 + 2*x}, z]*Log[-1 + x] + 12*G[{-1, -1}, z]*Log[-1 + x] - 
       6*G[{-1, 1}, z]*Log[-1 + x] + 4*G[{-1, 1 - 2*x}, z]*Log[-1 + x] + 
       2*G[{-1, -1 + 2*x}, z]*Log[-1 + x] - 12*G[{0, -1}, z]*Log[-1 + x] + 
       12*G[{0, 1}, z]*Log[-1 + x] - 4*G[{0, 1 - 2*x}, z]*Log[-1 + x] + 
       4*G[{0, -1 + 2*x}, z]*Log[-1 + x] + 6*G[{1, -1}, z]*Log[-1 + x] - 
       12*G[{1, 1}, z]*Log[-1 + x] - 2*G[{1, 1 - 2*x}, z]*Log[-1 + x] - 
       4*G[{1, -1 + 2*x}, z]*Log[-1 + x] + 4*G[{1 - 2*x, -1}, z]*
        Log[-1 + x] - 2*G[{1 - 2*x, 1}, z]*Log[-1 + x] + 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[-1 + x] + 2*G[{-1 + 2*x, -1}, z]*Log[-1 + x] - 
       4*G[{-1 + 2*x, 1}, z]*Log[-1 + x] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[-1 + x] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] + 
       G[{1 - 2*x}, z]*Log[4]*Log[-1 + x] - G[{-1 + 2*x}, z]*Log[4]*
        Log[-1 + x] + (5*G[{1 - 2*x}, z]*Log[-1 + x]^2)/2 - 
       (5*G[{-1 + 2*x}, z]*Log[-1 + x]^2)/2 + 3*G[{-1, -1}, z]*
        Log[(-1 + x)^2] - 3*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       3*G[{1, -1}, z]*Log[(-1 + x)^2] - 3*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       3*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 3*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] - 3*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 
       3*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 10*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] + 6*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 6*G[{0, -1}, z]*Log[4*(-1 + x)^2] - 
       6*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 2*G[{0, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 2*G[{0, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 10*G[{1, 1}, z]*
        Log[4*(-1 + x)^2] + G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] - 2*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[4*(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       (3*I)*Pi*G[{1 - 2*x}, z]*Log[x] - (3*I)*Pi*G[{-1 + 2*x}, z]*Log[x] + 
       G[{1 - 2*x}, z]*Log[8]*Log[x] - G[{-1 + 2*x}, z]*Log[8]*Log[x] + 
       (3*G[{1 - 2*x}, z]*Log[x]^2)/2 - (3*G[{-1 + 2*x}, z]*Log[x]^2)/2 - 
       2*G[{-1, -1}, z]*Log[4*x^2] + 2*G[{-1, 1}, z]*Log[4*x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] - G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{0, -1}, z]*Log[4*x^2] - 4*G[{0, 1}, z]*Log[4*x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[4*x^2] - 2*G[{0, -1 + 2*x}, z]*Log[4*x^2] - 
       2*G[{1, -1}, z]*Log[4*x^2] + 2*G[{1, 1}, z]*Log[4*x^2] + 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + 3*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - 3*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] + (2*I)*Pi*G[{1 - 2*x}, z]*Log[2/(-1 + 2*x)] - 
       (2*I)*Pi*G[{-1 + 2*x}, z]*Log[2/(-1 + 2*x)] - 
       6*G[{-1, -1}, z]*Log[-1 + 2*x] + 2*G[{-1, 1}, z]*Log[-1 + 2*x] - 
       2*G[{-1, 1 - 2*x}, z]*Log[-1 + 2*x] - 2*G[{-1, -1 + 2*x}, z]*
        Log[-1 + 2*x] + 4*G[{0, -1}, z]*Log[-1 + 2*x] - 
       4*G[{0, 1}, z]*Log[-1 + 2*x] + 4*G[{0, 1 - 2*x}, z]*Log[-1 + 2*x] - 
       4*G[{0, -1 + 2*x}, z]*Log[-1 + 2*x] - 2*G[{1, -1}, z]*Log[-1 + 2*x] + 
       6*G[{1, 1}, z]*Log[-1 + 2*x] + 2*G[{1, 1 - 2*x}, z]*Log[-1 + 2*x] + 
       2*G[{1, -1 + 2*x}, z]*Log[-1 + 2*x] - 2*G[{1 - 2*x, -1}, z]*
        Log[-1 + 2*x] - 2*G[{1 - 2*x, 1}, z]*Log[-1 + 2*x] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] + 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[-1 + 2*x] + 2*G[{-1 + 2*x, -1}, z]*Log[-1 + 2*x] + 
       2*G[{-1 + 2*x, 1}, z]*Log[-1 + 2*x] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[-1 + 2*x] + 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] + 
       G[{1 - 2*x}, z]*Log[-1 + x]*Log[-1 + 2*x] - G[{-1 + 2*x}, z]*
        Log[-1 + x]*Log[-1 + 2*x] + 6*G[{-1, -1}, z]*Log[8*x*(-1 + 2*x)] - 
       3*G[{-1, 1}, z]*Log[8*x*(-1 + 2*x)] + 2*G[{-1, 1 - 2*x}, z]*
        Log[8*x*(-1 + 2*x)] + G[{-1, -1 + 2*x}, z]*Log[8*x*(-1 + 2*x)] - 
       6*G[{0, -1}, z]*Log[8*x*(-1 + 2*x)] + 6*G[{0, 1}, z]*
        Log[8*x*(-1 + 2*x)] - 2*G[{0, 1 - 2*x}, z]*Log[8*x*(-1 + 2*x)] + 
       2*G[{0, -1 + 2*x}, z]*Log[8*x*(-1 + 2*x)] + 3*G[{1, -1}, z]*
        Log[8*x*(-1 + 2*x)] - 6*G[{1, 1}, z]*Log[8*x*(-1 + 2*x)] - 
       G[{1, 1 - 2*x}, z]*Log[8*x*(-1 + 2*x)] - 2*G[{1, -1 + 2*x}, z]*
        Log[8*x*(-1 + 2*x)] + 2*G[{1 - 2*x, -1}, z]*Log[8*x*(-1 + 2*x)] - 
       G[{1 - 2*x, 1}, z]*Log[8*x*(-1 + 2*x)] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[8*x*(-1 + 2*x)] - G[{1 - 2*x, -1 + 2*x}, z]*Log[8*x*(-1 + 2*x)] + 
       G[{-1 + 2*x, -1}, z]*Log[8*x*(-1 + 2*x)] - 2*G[{-1 + 2*x, 1}, z]*
        Log[8*x*(-1 + 2*x)] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[8*x*(-1 + 2*x)] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[8*x*(-1 + 2*x)] - 
       2*G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] + 
       2*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] + 
       G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[-32 + 64*x] - 
       G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[-32 + 64*x] - 
       G[{1 - 2*x}, z]*Log[x]*Log[1 - 3*x + 2*x^2] + G[{-1 + 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 2*G[{1 - 2*x}, z]*PolyLog[2, 
         1 + 1/(2*(-1 + x))] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 4*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] - 4*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 4*G[{1 - 2*x}, z]*PolyLog[2, 2 - 2*x] + 
       4*G[{-1 + 2*x}, z]*PolyLog[2, 2 - 2*x] + G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] - G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{1}, z]*((3*Pi^2)/4 - 
         (15*Log[2]^2)/2 + (9*Log[4]^2)/2 + (3*I)*Pi*Log[-1 + x] - 
         3*Log[4]*Log[-1 + x] - (15*Log[-1 + x]^2)/2 + 3*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] - (9*I)*Pi*Log[x] - 3*Log[8]*Log[x] - 
         (9*Log[x]^2)/2 + (3*Log[x^2]*Log[16*x^2])/2 - 
         (6*I)*Pi*Log[2/(-1 + 2*x)] - 11*Log[-1 + x]*Log[-1 + 2*x] + 
         2*Log[-1 + 2*x]*Log[-4 + 8*x] - 3*Log[-1 + 2*x]*Log[-32 + 64*x] + 
         3*Log[x]*Log[1 - 3*x + 2*x^2] + 6*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         9*PolyLog[2, (1 - 2*x)^(-1)] - 4*PolyLog[2, 1 - 2*x] + 
         12*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, 2 - 2*x] - 
         3*PolyLog[2, 1/(2*x)] - 9*PolyLog[2, x/(-1 + x)] + 
         9*PolyLog[2, (-1 + 2*x)^(-1)] + 3*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         6*PolyLog[2, x/(-1 + 2*x)]) + 2*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{-1}, z]*((-3*Pi^2)/4 + 
         (15*Log[2]^2)/2 - (9*Log[4]^2)/2 - (3*I)*Pi*Log[-1 + x] + 
         Log[64]*Log[-1 + x] + (15*Log[-1 + x]^2)/2 - 3*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + (9*I)*Pi*Log[x] + 3*Log[8]*Log[x] + 
         (9*Log[x]^2)/2 - (3*Log[x^2]*Log[16*x^2])/2 + 
         (6*I)*Pi*Log[2/(-1 + 2*x)] + 11*Log[-1 + x]*Log[-1 + 2*x] - 
         2*Log[-1 + 2*x]*Log[-4 + 8*x] + 3*Log[-1 + 2*x]*Log[-32 + 64*x] - 
         3*Log[x]*Log[1 - 3*x + 2*x^2] - 6*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         9*PolyLog[2, (1 - 2*x)^(-1)] + 4*PolyLog[2, 1 - 2*x] - 
         12*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 2 - 2*x] + 
         3*PolyLog[2, 1/(2*x)] + 9*PolyLog[2, x/(-1 + x)] - 
         9*PolyLog[2, (-1 + 2*x)^(-1)] - 3*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
         6*PolyLog[2, x/(-1 + 2*x)])))/(16*(1 + p2)^(3/2)) - 
    ((3*p2^2*(-1 + x) - 2*p2*x*(2 - 2*x + 9*x^2) - 12*(x^2 + x^4))*
      ((-5*Pi^2*G[{1 - 2*x}, z])/3 + (5*Pi^2*G[{-1 + 2*x}, z])/3 - 
       18*G[{-1, -1, 1 - 2*x}, z] + 6*G[{-1, -1, -1 + 2*x}, z] + 
       8*G[{-1, 0, 1 - 2*x}, z] - 8*G[{-1, 0, -1 + 2*x}, z] - 
       2*G[{-1, 1, 1 - 2*x}, z] + 6*G[{-1, 1, -1 + 2*x}, z] - 
       10*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 6*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 6*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       12*G[{0, -1, 1 - 2*x}, z] - 4*G[{0, -1, -1 + 2*x}, z] - 
       8*G[{0, 0, 1 - 2*x}, z] + 8*G[{0, 0, -1 + 2*x}, z] + 
       4*G[{0, 1, 1 - 2*x}, z] - 12*G[{0, 1, -1 + 2*x}, z] + 
       12*G[{0, 1 - 2*x, 1 - 2*x}, z] - 4*G[{0, 1 - 2*x, -1 + 2*x}, z] + 
       4*G[{0, -1 + 2*x, 1 - 2*x}, z] - 12*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       6*G[{1, -1, 1 - 2*x}, z] + 2*G[{1, -1, -1 + 2*x}, z] + 
       8*G[{1, 0, 1 - 2*x}, z] - 8*G[{1, 0, -1 + 2*x}, z] - 
       6*G[{1, 1, 1 - 2*x}, z] + 18*G[{1, 1, -1 + 2*x}, z] - 
       6*G[{1, 1 - 2*x, 1 - 2*x}, z] + 2*G[{1, 1 - 2*x, -1 + 2*x}, z] - 
       6*G[{1, -1 + 2*x, 1 - 2*x}, z] + 10*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       10*G[{1 - 2*x, -1, 1 - 2*x}, z] + 6*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       8*G[{1 - 2*x, 0, 1 - 2*x}, z] - 8*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       2*G[{1 - 2*x, 1, 1 - 2*x}, z] + 6*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       18*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       6*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       6*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       8*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 8*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       6*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 10*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       6*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       6*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       18*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 6*G[{-1, -1}, z]*Log[2] - 
       6*G[{-1, 1}, z]*Log[2] - 6*G[{-1, 1 - 2*x}, z]*Log[2] - 
       6*G[{-1, -1 + 2*x}, z]*Log[2] - 6*G[{1 - 2*x, -1}, z]*Log[2] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 18*G[{-1 + 2*x, 1}, z]*Log[2] + 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 2*G[{1 - 2*x}, z]*Log[2]^2 + 
       2*G[{-1 + 2*x}, z]*Log[2]^2 + 2*G[{1 - 2*x}, z]*Log[4]^2 - 
       2*G[{-1 + 2*x}, z]*Log[4]^2 + 4*G[{-1, -1}, z]*Log[16] + 
       4*G[{-1, 1 - 2*x}, z]*Log[16] + G[{-1, -1 + 2*x}, z]*Log[16] - 
       2*G[{0, -1}, z]*Log[16] - 4*G[{0, 1 - 2*x}, z]*Log[16] - 
       4*G[{1, 1}, z]*Log[16] + 4*G[{1, 1 - 2*x}, z]*Log[16] + 
       G[{1, -1 + 2*x}, z]*Log[16] - 2*G[{1 - 2*x, -1}, z]*Log[16] - 
       2*G[{1 - 2*x, 1}, z]*Log[16] - G[{1 - 2*x, -1 + 2*x}, z]*Log[16] - 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] - G[{-1, -1}, z]*Log[64] - 
       G[{-1, 1}, z]*Log[64] + G[{-1, 1 - 2*x}, z]*Log[64] + 
       G[{-1, -1 + 2*x}, z]*Log[64] + 2*G[{1, -1}, z]*Log[64] + 
       2*G[{1, 1}, z]*Log[64] - G[{1 - 2*x, -1}, z]*Log[64] + 
       2*G[{1 - 2*x, 1}, z]*Log[64] - 3*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       2*G[{-1 + 2*x, -1}, z]*Log[64] - G[{-1 + 2*x, 1}, z]*Log[64] + 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] - G[{-1, 1 - 2*x}, z]*Log[256] - 
       3*G[{-1, -1 + 2*x}, z]*Log[256] + G[{0, 1}, z]*Log[256] + 
       2*G[{0, -1 + 2*x}, z]*Log[256] + G[{1, 1 - 2*x}, z]*Log[256] - 
       G[{1, -1 + 2*x}, z]*Log[256] + G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + G[{-1 + 2*x, -1}, z]*Log[256] + 
       G[{-1 + 2*x, 1}, z]*Log[256] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 2*G[{-1, 1 - 2*x}, z]*
        Log[4096] + 2*G[{-1, -1 + 2*x}, z]*Log[4096] + 
       2*G[{0, 1 - 2*x}, z]*Log[4096] - 2*G[{0, -1 + 2*x}, z]*Log[4096] - 
       2*G[{1, 1 - 2*x}, z]*Log[4096] + 2*G[{1, -1 + 2*x}, z]*Log[4096] + 
       (2*I)*Pi*G[{1 - 2*x}, z]*Log[1 + (1 - 4*x)^(-1)] - 
       (2*I)*Pi*G[{-1 + 2*x}, z]*Log[1 + (1 - 4*x)^(-1)] - 
       4*G[{-1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       4*G[{1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       6*G[{-1, -1}, z]*Log[(1 - 2*x)^2] + 2*G[{-1, 1}, z]*Log[(1 - 2*x)^2] - 
       4*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 4*G[{-1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] + 4*G[{0, -1}, z]*Log[(1 - 2*x)^2] - 
       4*G[{0, 1}, z]*Log[(1 - 2*x)^2] + 4*G[{0, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] - 4*G[{0, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
       2*G[{1, -1}, z]*Log[(1 - 2*x)^2] + 6*G[{1, 1}, z]*Log[(1 - 2*x)^2] - 
       4*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 4*G[{1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] - 2*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2] + 
       2*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2] - 4*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2] + 
       2*G[{-1 + 2*x, 1}, z]*Log[(1 - 2*x)^2] + 4*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] + (4*I)*Pi*G[{1 - 2*x}, z]*Log[-1 + x] - 
       (4*I)*Pi*G[{-1 + 2*x}, z]*Log[-1 + x] - 12*G[{1 - 2*x}, z]*
        Log[-1 + x]^2 + 12*G[{-1 + 2*x}, z]*Log[-1 + x]^2 + 
       5*G[{-1, -1}, z]*Log[(-1 + x)^2] - 7*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       5*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 6*G[{0, -1}, z]*Log[(-1 + x)^2] + 
       6*G[{0, 1}, z]*Log[(-1 + x)^2] + 2*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       7*G[{1, -1}, z]*Log[(-1 + x)^2] - 5*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 5*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 7*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 5*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 3*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 7*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 3*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       5*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2)/2 - 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2)/2 + 4*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 
       12*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 2*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 2*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + (2*I)*Pi*G[{1 - 2*x}, z]*
        Log[(-1 + x)/x] - (2*I)*Pi*G[{-1 + 2*x}, z]*Log[(-1 + x)/x] - 
       (12*I)*Pi*G[{1 - 2*x}, z]*Log[x] + (12*I)*Pi*G[{-1 + 2*x}, z]*Log[x] - 
       6*G[{1 - 2*x}, z]*Log[x]^2 + 6*G[{-1 + 2*x}, z]*Log[x]^2 - 
       3*G[{-1, -1}, z]*Log[x^2] + G[{-1, 1}, z]*Log[x^2] - 
       3*G[{-1, 1 - 2*x}, z]*Log[x^2] + G[{-1, -1 + 2*x}, z]*Log[x^2] + 
       2*G[{0, -1}, z]*Log[x^2] - 2*G[{0, 1}, z]*Log[x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[x^2] - 2*G[{0, -1 + 2*x}, z]*Log[x^2] - 
       G[{1, -1}, z]*Log[x^2] + 3*G[{1, 1}, z]*Log[x^2] - 
       G[{1, 1 - 2*x}, z]*Log[x^2] + 3*G[{1, -1 + 2*x}, z]*Log[x^2] - 
       3*G[{1 - 2*x, -1}, z]*Log[x^2] + G[{1 - 2*x, 1}, z]*Log[x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - G[{-1 + 2*x, -1}, z]*Log[x^2] + 3*G[{-1 + 2*x, 1}, z]*
        Log[x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2])/2 - 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2])/2 + 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2])/2 - 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2])/2 + 
       (G[{1 - 2*x}, z]*Log[x^2]*Log[256*x^2])/2 - 
       (G[{-1 + 2*x}, z]*Log[x^2]*Log[256*x^2])/2 - (8*I)*Pi*G[{1 - 2*x}, z]*
        Log[2/(-1 + 2*x)] + (8*I)*Pi*G[{-1 + 2*x}, z]*Log[2/(-1 + 2*x)] + 
       2*G[{1 - 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[-1 + 2*x] - 
       2*G[{-1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[-1 + 2*x] - 
       22*G[{1 - 2*x}, z]*Log[-1 + x]*Log[-1 + 2*x] + 
       22*G[{-1 + 2*x}, z]*Log[-1 + x]*Log[-1 + 2*x] - 
       4*G[{1 - 2*x}, z]*Log[-1 + 2*x]^2 + 4*G[{-1 + 2*x}, z]*
        Log[-1 + 2*x]^2 - 12*G[{1 - 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] - 
       (2*I)*Pi*G[{1 - 2*x}, z]*Log[(4*x)/(-1 + 4*x)] + 
       (2*I)*Pi*G[{-1 + 2*x}, z]*Log[(4*x)/(-1 + 4*x)] + 
       4*G[{-1, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] + 4*G[{1, -1 + 2*x}, z]*
        Log[1 + x/(2 - 3*x)] - 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 + x/(2 - 3*x)] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + x/(2 - 3*x)] - 4*G[{1 - 2*x}, z]*Log[4/x]*
        Log[1 - 3*x + 2*x^2] + 4*G[{-1 + 2*x}, z]*Log[4/x]*
        Log[1 - 3*x + 2*x^2] + 2*G[{1 - 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 2*G[{-1 + 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 4*G[{-1, -1 + 2*x}, z]*Log[1 + x/(-2 + 3*x)] - 
       4*G[{1, -1 + 2*x}, z]*Log[1 + x/(-2 + 3*x)] + 
       4*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + x/(-2 + 3*x)] + 
       4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + x/(-2 + 3*x)] - 
       2*G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[1 + (-3 + 4*x)^(-1)] + 
       2*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[1 + (-3 + 4*x)^(-1)] + 
       10*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       10*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       16*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       16*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       14*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       14*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       4*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 16*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       16*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 16*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 16*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 6*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 6*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{-1}, z]*
        ((2*Pi^2)/3 - 2*Log[2]^2 + 6*Log[4]^2 - 
         (2*I)*Pi*Log[1 + (1 - 4*x)^(-1)] + (4*I)*Pi*Log[-1 + x] - 
         8*Log[-1 + x]^2 + Log[(-1 + x)^2]^2/2 + 6*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] - (2*I)*Pi*Log[(-1 + x)/x] - (12*I)*Pi*Log[x] - 
         6*Log[x]^2 + (Log[(-1 + x)^2]*Log[x^2])/2 + 
         (Log[(-1 + x)^2]*Log[256*x^2])/2 + (Log[x^2]*Log[256*x^2])/2 - 
         (8*I)*Pi*Log[2/(-1 + 2*x)] - 2*Log[1 + (3 - 4*x)^(-1)]*
          Log[-1 + 2*x] - 18*Log[-1 + x]*Log[-1 + 2*x] - 4*Log[-1 + 2*x]^2 - 
         12*Log[2]*Log[x*(-1 + 2*x)] + (2*I)*Pi*Log[(4*x)/(-1 + 4*x)] - 
         4*Log[4/x]*Log[1 - 3*x + 2*x^2] - 2*Log[x]*Log[1 - 3*x + 2*x^2] + 
         2*Log[-1 + 2*x]*Log[1 + (-3 + 4*x)^(-1)] + 
         6*PolyLog[2, 1 + 1/(2*(-1 + x))] - 8*PolyLog[2, (1 - 2*x)^(-1)] + 
         18*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] - 
         8*PolyLog[2, x/(-1 + x)] + 8*PolyLog[2, (-1 + 2*x)^(-1)] + 
         2*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 6*PolyLog[2, x/(-1 + 2*x)]) - 
       10*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 10*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{1}, z]*((-2*Pi^2)/3 + 2*Log[2]^2 - 
         6*Log[4]^2 + (2*I)*Pi*Log[1 + (1 - 4*x)^(-1)] - 
         (4*I)*Pi*Log[-1 + x] + 8*Log[-1 + x]^2 - Log[(-1 + x)^2]^2/2 - 
         6*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + (2*I)*Pi*Log[(-1 + x)/x] + 
         (12*I)*Pi*Log[x] + 6*Log[x]^2 - (Log[(-1 + x)^2]*Log[x^2])/2 - 
         (Log[(-1 + x)^2]*Log[256*x^2])/2 - (Log[x^2]*Log[256*x^2])/2 + 
         (8*I)*Pi*Log[2/(-1 + 2*x)] + 2*Log[1 + (3 - 4*x)^(-1)]*
          Log[-1 + 2*x] + 18*Log[-1 + x]*Log[-1 + 2*x] + 4*Log[-1 + 2*x]^2 + 
         12*Log[2]*Log[x*(-1 + 2*x)] - (2*I)*Pi*Log[(4*x)/(-1 + 4*x)] + 
         4*Log[4/x]*Log[1 - 3*x + 2*x^2] + 2*Log[x]*Log[1 - 3*x + 2*x^2] - 
         2*Log[-1 + 2*x]*Log[1 + (-3 + 4*x)^(-1)] - 
         6*PolyLog[2, 1 + 1/(2*(-1 + x))] + 8*PolyLog[2, (1 - 2*x)^(-1)] - 
         18*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, x/(-1 + x)] - 8*PolyLog[2, (-1 + 2*x)^(-1)] - 
         2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 6*PolyLog[2, x/(-1 + 2*x)])))/
     (256*(1 + p2)^(3/2)*(-1 + x)*x^2) - 
    ((2*(-1 + x)^2*x + p2*(2 - 3*x + 2*x^2))*
      (-2*(2*G[{-1, -1, -1 + 2*x}, z] + 2*G[{-1, 1, 1 - 2*x}, z] - 
         2*G[{-1, 1, -1 + 2*x}, z] - 2*G[{-1, -1 + 2*x, -1}, z] - 
         2*G[{-1, -1 + 2*x, 1}, z] + 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
         2*G[{1, -1, 1 - 2*x}, z] - 2*G[{1, -1, -1 + 2*x}, z] - 
         2*G[{1, 1, 1 - 2*x}, z] + 2*G[{1, 1 - 2*x, -1}, z] + 
         2*G[{1, 1 - 2*x, 1}, z] - 2*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
         6*G[{-1, 1}, z]*Log[2] - 6*G[{-1, -1 + 2*x}, z]*Log[2] + 
         G[{1, -1}, z]*Log[64] + G[{1, 1 - 2*x}, z]*Log[64] - 
         G[{-1, 1}, z]*Log[(1 - 2*x)^2] - G[{-1, -1 + 2*x}, z]*
          Log[(1 - 2*x)^2] + G[{1, -1}, z]*Log[(1 - 2*x)^2] + 
         G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 2*G[{-1, 1}, z]*
          Log[(-1 + x)^2] - 2*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
         2*G[{1, -1}, z]*Log[(-1 + x)^2] + 2*G[{1, 1 - 2*x}, z]*
          Log[(-1 + x)^2] + 2*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 
         2*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*
          Log[4*(-1 + x)^2] - 2*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
         G[{-1, 1}, z]*Log[x^2] - G[{-1, -1 + 2*x}, z]*Log[x^2] + 
         G[{1, -1}, z]*Log[x^2] + G[{1, 1 - 2*x}, z]*Log[x^2] - 
         G[{-1, -1}, z]*Log[4*x^2] + G[{-1, 1}, z]*Log[4*x^2] + 
         2*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - G[{1, -1}, z]*Log[4*x^2] + 
         G[{1, 1}, z]*Log[4*x^2] - 2*G[{1, 1 - 2*x}, z]*Log[4*x^2] + 
         2*G[{-1, -1}, z]*Log[-1 + 2*x] + 2*G[{-1, 1}, z]*Log[-1 + 2*x] + 
         4*G[{-1, -1 + 2*x}, z]*Log[-1 + 2*x] - 2*G[{1, -1}, z]*
          Log[-1 + 2*x] - 2*G[{1, 1}, z]*Log[-1 + 2*x] - 
         4*G[{1, 1 - 2*x}, z]*Log[-1 + 2*x]) + 
       G[{1}, z]*(Pi^2 - 10*Log[2]^2 + 5*Log[4]^2 + (4*I)*Pi*Log[-1 + x] - 
         10*Log[-1 + x]^2 + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         (12*I)*Pi*Log[x] - 6*Log[x]^2 + Log[x^2]*Log[16*x^2] - 
         (8*I)*Pi*Log[2/(-1 + 2*x)] - 12*Log[-1 + x]*Log[-1 + 2*x] - 
         4*Log[-1 + 2*x]^2 - 12*Log[2]*Log[x*(-1 + 2*x)] + 
         4*Log[-1 + 2*x]*Log[-4 + 8*x] - 4*Log[4/x]*Log[1 - 3*x + 2*x^2] + 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*PolyLog[2, (1 - 2*x)^(-1)] - 
         8*PolyLog[2, 1 - 2*x] + 16*PolyLog[2, (2 - 2*x)^(-1)] + 
         8*PolyLog[2, 2 - 2*x] - 4*PolyLog[2, 1/(2*x)] - 
         12*PolyLog[2, x/(-1 + x)] + 12*PolyLog[2, (-1 + 2*x)^(-1)] + 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]) + 
       G[{-1}, z]*(-Pi^2 + 10*Log[2]^2 - 5*Log[4]^2 - (4*I)*Pi*Log[-1 + x] + 
         10*Log[-1 + x]^2 - 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         (12*I)*Pi*Log[x] + 6*Log[x]^2 - Log[x^2]*Log[16*x^2] + 
         (8*I)*Pi*Log[2/(-1 + 2*x)] + 12*Log[-1 + x]*Log[-1 + 2*x] + 
         4*Log[-1 + 2*x]^2 + 12*Log[2]*Log[x*(-1 + 2*x)] - 
         4*Log[-1 + 2*x]*Log[-4 + 8*x] + 4*Log[4/x]*Log[1 - 3*x + 2*x^2] - 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] + 12*PolyLog[2, (1 - 2*x)^(-1)] + 
         8*PolyLog[2, 1 - 2*x] - 16*PolyLog[2, (2 - 2*x)^(-1)] - 
         8*PolyLog[2, 2 - 2*x] + 4*PolyLog[2, 1/(2*x)] + 
         12*PolyLog[2, x/(-1 + x)] - 12*PolyLog[2, (-1 + 2*x)^(-1)] - 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 8*PolyLog[2, x/(-1 + 2*x)])))/
     (128*(1 + p2)^(3/2)*(-1 + x)*x) + 
    ((3*p2^2*(-1 + x) - 4*p2*x*(1 - x + 3*x^2) - 8*(x^2 + x^4))*
      (8*G[{0, 1 - 2*x, 1 - 2*x}, z] - 8*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1, 1 - 2*x}, z] + 4*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 0, 1 - 2*x}, z] - 4*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 6*G[{1 - 2*x, -1}, z]*
        Log[2] - 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[2] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       4*G[{1 - 2*x, -1}, z]*Log[16] - 4*G[{1 - 2*x, 1}, z]*Log[16] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] + 4*G[{-1 + 2*x, -1}, z]*Log[16] + 
       4*G[{-1 + 2*x, 1}, z]*Log[16] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] + 
       G[{1 - 2*x, -1}, z]*Log[64] + 2*G[{1 - 2*x, 1}, z]*Log[64] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64] - 2*G[{-1 + 2*x, -1}, z]*Log[64] - 2*G[{-1 + 2*x, 1}, z]*
        Log[64] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] + G[{0, -1 + 2*x}, z]*Log[256] + 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[256] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 8*G[{0, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] + 8*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] + 2*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2] - 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x, -1}, z]*
        Log[(1 - 2*x)^2] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
       4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
       6*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] + 6*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 8*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] - 8*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1 - 2*x, -1}, z]*Log[x^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 
       2*G[{-1 + 2*x, 1}, z]*Log[x^2] + 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] + 8*G[{0, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] - 
       8*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] - 
       8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] - 
       8*G[{0, -1 + 2*x}, z]*Log[1 + x/(-2 + 3*x)] + 
       8*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + x/(-2 + 3*x)] + 
       8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + x/(-2 + 3*x)] + 
       G[{1 - 2*x}, z]*(-Pi^2 + 6*Log[2]^2 + 4*Log[4]^2 + 
         (4*I)*Pi*Log[1 + (1 - 4*x)^(-1)] + (4*I)*Pi*Log[-1 + x] - 
         14*Log[-1 + x]^2 + Log[(-1 + x)^2]^2 + 4*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + (4*I)*Pi*Log[(-1 + x)/x] - (12*I)*Pi*Log[x] - 
         6*Log[x]^2 + Log[(-1 + x)^2]*Log[x^2] + Log[(-1 + x)^2]*
          Log[256*x^2] + Log[x^2]*Log[256*x^2] - (8*I)*Pi*Log[2/(-1 + 2*x)] + 
         4*Log[1 + (3 - 4*x)^(-1)]*Log[-1 + 2*x] - 24*Log[-1 + x]*
          Log[-1 + 2*x] - 4*Log[-1 + 2*x]^2 - 12*Log[2]*Log[x*(-1 + 2*x)] - 
         (4*I)*Pi*Log[(4*x)/(-1 + 4*x)] - 4*Log[4/x]*Log[1 - 3*x + 2*x^2] + 
         4*Log[x]*Log[1 - 3*x + 2*x^2] - 4*Log[-1 + 2*x]*
          Log[1 + (-3 + 4*x)^(-1)] + 12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         20*PolyLog[2, (1 - 2*x)^(-1)] + 12*PolyLog[2, (2 - 2*x)^(-1)] - 
         4*PolyLog[2, 1/(2*x)] - 20*PolyLog[2, x/(-1 + x)] + 
         20*PolyLog[2, (-1 + 2*x)^(-1)] + 8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         12*PolyLog[2, x/(-1 + 2*x)]) + G[{-1 + 2*x}, z]*
        (Pi^2 - 6*Log[2]^2 - 4*Log[4]^2 - (4*I)*Pi*Log[1 + (1 - 4*x)^(-1)] - 
         (4*I)*Pi*Log[-1 + x] + 14*Log[-1 + x]^2 - Log[(-1 + x)^2]^2 - 
         4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - (4*I)*Pi*Log[(-1 + x)/x] + 
         (12*I)*Pi*Log[x] + 6*Log[x]^2 - Log[(-1 + x)^2]*Log[x^2] - 
         Log[(-1 + x)^2]*Log[256*x^2] - Log[x^2]*Log[256*x^2] + 
         (8*I)*Pi*Log[2/(-1 + 2*x)] - 4*Log[1 + (3 - 4*x)^(-1)]*
          Log[-1 + 2*x] + 24*Log[-1 + x]*Log[-1 + 2*x] + 4*Log[-1 + 2*x]^2 + 
         12*Log[2]*Log[x*(-1 + 2*x)] + (4*I)*Pi*Log[(4*x)/(-1 + 4*x)] + 
         4*Log[4/x]*Log[1 - 3*x + 2*x^2] - 4*Log[x]*Log[1 - 3*x + 2*x^2] + 
         4*Log[-1 + 2*x]*Log[1 + (-3 + 4*x)^(-1)] - 
         12*PolyLog[2, 1 + 1/(2*(-1 + x))] + 20*PolyLog[2, (1 - 2*x)^(-1)] - 
         12*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, 1/(2*x)] + 
         20*PolyLog[2, x/(-1 + x)] - 20*PolyLog[2, (-1 + 2*x)^(-1)] - 
         8*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 12*PolyLog[2, x/(-1 + 2*x)])))/
     (256*(1 + p2)^(3/2)*(-1 + x)*x^2) + 
    ((2 + 3*p2*x + 2*x^2)*(42*G[{-1, -1, 1 - 2*x}, z] + 
       30*G[{-1, -1, -1 + 2*x}, z] - 12*G[{-1, 0, 1 - 2*x}, z] + 
       12*G[{-1, 0, -1 + 2*x}, z] - 6*G[{-1, 1, 1 - 2*x}, z] - 
       18*G[{-1, 1, -1 + 2*x}, z] - 18*G[{-1, 1 - 2*x, -1}, z] - 
       18*G[{-1, 1 - 2*x, 1}, z] + 54*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       18*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 6*G[{-1, -1 + 2*x, -1}, z] - 
       6*G[{-1, -1 + 2*x, 1}, z] - 6*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       18*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 36*G[{0, -1, 1 - 2*x}, z] - 
       12*G[{0, -1, -1 + 2*x}, z] + 24*G[{0, 0, 1 - 2*x}, z] - 
       24*G[{0, 0, -1 + 2*x}, z] + 12*G[{0, 1, 1 - 2*x}, z] + 
       36*G[{0, 1, -1 + 2*x}, z] + 12*G[{0, 1 - 2*x, -1}, z] + 
       12*G[{0, 1 - 2*x, 1}, z] - 12*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       12*G[{0, 1 - 2*x, -1 + 2*x}, z] - 12*G[{0, -1 + 2*x, -1}, z] - 
       12*G[{0, -1 + 2*x, 1}, z] - 12*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       12*G[{0, -1 + 2*x, -1 + 2*x}, z] + 18*G[{1, -1, 1 - 2*x}, z] + 
       6*G[{1, -1, -1 + 2*x}, z] - 12*G[{1, 0, 1 - 2*x}, z] + 
       12*G[{1, 0, -1 + 2*x}, z] - 30*G[{1, 1, 1 - 2*x}, z] - 
       42*G[{1, 1, -1 + 2*x}, z] + 6*G[{1, 1 - 2*x, -1}, z] + 
       6*G[{1, 1 - 2*x, 1}, z] - 18*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       6*G[{1, 1 - 2*x, -1 + 2*x}, z] + 18*G[{1, -1 + 2*x, -1}, z] + 
       18*G[{1, -1 + 2*x, 1}, z] + 18*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       54*G[{1, -1 + 2*x, -1 + 2*x}, z] - 6*G[{1 - 2*x, -1, -1}, z] - 
       6*G[{1 - 2*x, -1, 1}, z] + 18*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       6*G[{1 - 2*x, -1, -1 + 2*x}, z] - 12*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       12*G[{1 - 2*x, 0, -1 + 2*x}, z] - 6*G[{1 - 2*x, 1, -1}, z] - 
       6*G[{1 - 2*x, 1, 1}, z] + 6*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       6*G[{1 - 2*x, 1, -1 + 2*x}, z] - 18*G[{1 - 2*x, 1 - 2*x, -1}, z] - 
       18*G[{1 - 2*x, 1 - 2*x, 1}, z] - 6*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, -1}, z] + 6*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 6*G[{-1 + 2*x, -1, -1}, z] + 
       6*G[{-1 + 2*x, -1, 1}, z] - 6*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       6*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 12*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       12*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 6*G[{-1 + 2*x, 1, -1}, z] + 
       6*G[{-1 + 2*x, 1, 1}, z] - 6*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       18*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 6*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       6*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 6*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 6*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       18*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 18*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       6*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       6*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 96*G[{-1}, z]*Log[2]^2 + 
       96*G[{1}, z]*Log[2]^2 + 24*G[{-1, -1}, z]*Log[4] - 
       24*G[{-1, 1}, z]*Log[4] - 24*G[{0, -1}, z]*Log[4] + 
       24*G[{0, 1}, z]*Log[4] + 24*G[{1, -1}, z]*Log[4] - 
       24*G[{1, 1}, z]*Log[4] + 6*G[{-1}, z]*Log[4]^2 - 
       6*G[{1}, z]*Log[4]^2 - 24*G[{-1, -1}, z]*Log[16] + 
       12*G[{-1, 1}, z]*Log[16] + 12*G[{0, -1}, z]*Log[16] - 
       24*G[{0, 1}, z]*Log[16] - 24*G[{1, -1}, z]*Log[16] + 
       12*G[{1, 1}, z]*Log[16] + 6*G[{-1, -1}, z]*Log[256] + 
       6*G[{0, 1}, z]*Log[256] - 3*G[{0, 1 - 2*x}, z]*Log[256] + 
       3*G[{0, -1 + 2*x}, z]*Log[256] + 6*G[{1, -1}, z]*Log[256] + 
       3*G[{1 - 2*x, -1 + 2*x}, z]*Log[256] - 3*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[256] + 3*G[{1 - 2*x, -1}, z]*Log[4096] - 
       3*G[{1 - 2*x, -1 + 2*x}, z]*Log[4096] - 3*G[{-1 + 2*x, 1}, z]*
        Log[4096] + 3*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4096] - 
       3*G[{1 - 2*x, -1}, z]*Log[65536] + 3*G[{-1 + 2*x, 1}, z]*Log[65536] + 
       24*G[{-1, -1}, z]*Log[-1 + x] - 24*G[{-1, 1}, z]*Log[-1 + x] - 
       24*G[{0, -1}, z]*Log[-1 + x] + 24*G[{0, 1}, z]*Log[-1 + x] - 
       24*G[{0, 1 - 2*x}, z]*Log[-1 + x] + 24*G[{0, -1 + 2*x}, z]*
        Log[-1 + x] + 24*G[{1, -1}, z]*Log[-1 + x] - 
       24*G[{1, 1}, z]*Log[-1 + x] - 12*G[{1 - 2*x, -1}, z]*Log[-1 + x] - 
       12*G[{1 - 2*x, 1}, z]*Log[-1 + x] + 36*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[-1 + x] - 12*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 + x] + 
       12*G[{-1 + 2*x, -1}, z]*Log[-1 + x] + 12*G[{-1 + 2*x, 1}, z]*
        Log[-1 + x] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 + x] - 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] - 2*G[{-1}, z]*Log[16777216]*
        Log[-1 + x] + 2*G[{1}, z]*Log[16777216]*Log[-1 + x] + 
       36*G[{-1}, z]*Log[-1 + x]^2 - 36*G[{1}, z]*Log[-1 + x]^2 - 
       36*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 24*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 18*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 36*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] - 36*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 12*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 24*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       36*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 6*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 18*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       18*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 6*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 18*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       30*G[{-1}, z]*Log[-1 + x]*Log[16*(-1 + x)^2] + 
       30*G[{1}, z]*Log[-1 + x]*Log[16*(-1 + x)^2] - 6*G[{-1}, z]*Log[-1 + x]*
        Log[256*(-1 + x)^2] + 6*G[{1}, z]*Log[-1 + x]*Log[256*(-1 + x)^2] - 
       24*G[{-1, -1}, z]*Log[x] + 24*G[{-1, 1}, z]*Log[x] + 
       24*G[{0, -1}, z]*Log[x] - 24*G[{0, 1}, z]*Log[x] - 
       72*G[{0, 1 - 2*x}, z]*Log[x] + 72*G[{0, -1 + 2*x}, z]*Log[x] - 
       24*G[{1, -1}, z]*Log[x] + 24*G[{1, 1}, z]*Log[x] - 
       36*G[{1 - 2*x, -1}, z]*Log[x] + 12*G[{1 - 2*x, 1}, z]*Log[x] + 
       108*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] - 36*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x] - 12*G[{-1 + 2*x, -1}, z]*Log[x] + 36*G[{-1 + 2*x, 1}, z]*
        Log[x] + 36*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x] - 
       108*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] - 12*G[{-1}, z]*
        Log[16*(-1 + x)^2]*Log[x] + 12*G[{1}, z]*Log[16*(-1 + x)^2]*Log[x] - 
       12*G[{-1}, z]*Log[x]^2 + 12*G[{1}, z]*Log[x]^2 - 
       12*G[{-1}, z]*Log[-1 + x]*Log[x^2/256] + 12*G[{1}, z]*Log[-1 + x]*
        Log[x^2/256] - 12*G[{-1, 1}, z]*Log[4*x^2] + 18*G[{-1, 1 - 2*x}, z]*
        Log[4*x^2] + 6*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       12*G[{0, -1}, z]*Log[4*x^2] + 12*G[{0, 1}, z]*Log[4*x^2] - 
       12*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 12*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       12*G[{1, -1}, z]*Log[4*x^2] - 6*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 
       18*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 6*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       18*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 18*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       18*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 6*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] - 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 18*G[{-1}, z]*Log[x]*
        Log[16*x^2] - 18*G[{1}, z]*Log[x]*Log[16*x^2] - 
       6*G[{-1}, z]*Log[x]*Log[256*x^2] + 6*G[{1}, z]*Log[x]*Log[256*x^2] + 
       72*G[{-1, -1}, z]*Log[-1 + 2*x] - 24*G[{-1, 1}, z]*Log[-1 + 2*x] + 
       36*G[{-1, 1 - 2*x}, z]*Log[-1 + 2*x] + 12*G[{-1, -1 + 2*x}, z]*
        Log[-1 + 2*x] - 48*G[{0, -1}, z]*Log[-1 + 2*x] + 
       48*G[{0, 1}, z]*Log[-1 + 2*x] - 24*G[{0, 1 - 2*x}, z]*Log[-1 + 2*x] + 
       24*G[{0, -1 + 2*x}, z]*Log[-1 + 2*x] + 24*G[{1, -1}, z]*
        Log[-1 + 2*x] - 72*G[{1, 1}, z]*Log[-1 + 2*x] - 
       12*G[{1, 1 - 2*x}, z]*Log[-1 + 2*x] - 36*G[{1, -1 + 2*x}, z]*
        Log[-1 + 2*x] + 12*G[{1 - 2*x, -1}, z]*Log[-1 + 2*x] + 
       12*G[{1 - 2*x, 1}, z]*Log[-1 + 2*x] + 36*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[-1 + 2*x] - 12*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] - 
       12*G[{-1 + 2*x, -1}, z]*Log[-1 + 2*x] - 12*G[{-1 + 2*x, 1}, z]*
        Log[-1 + 2*x] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] - 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] + G[{-1}, z]*Log[16777216]*
        Log[-1 + 2*x] - G[{1}, z]*Log[16777216]*Log[-1 + 2*x] + 
       48*G[{-1}, z]*Log[-1 + x]*Log[-1 + 2*x] - 48*G[{1}, z]*Log[-1 + x]*
        Log[-1 + 2*x] + 12*G[{-1}, z]*Log[-1 + 2*x]^2 - 
       12*G[{1}, z]*Log[-1 + 2*x]^2 + 12*G[{-1}, z]*Log[-1 + 2*x]*
        Log[-4 + 8*x] - 12*G[{1}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] + 
       24*G[{0, 1 - 2*x}, z]*Log[x^2*(1 - 3*x + 2*x^2)] - 
       24*G[{0, -1 + 2*x}, z]*Log[x^2*(1 - 3*x + 2*x^2)] + 
       12*G[{1 - 2*x, -1}, z]*Log[x^2*(1 - 3*x + 2*x^2)] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2*(1 - 3*x + 2*x^2)] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2*(1 - 3*x + 2*x^2)] - 
       12*G[{-1 + 2*x, 1}, z]*Log[x^2*(1 - 3*x + 2*x^2)] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2*(1 - 3*x + 2*x^2)] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2*(1 - 3*x + 2*x^2)] - 
       48*G[{-1}, z]*PolyLog[2, 1 - 2*x] + 48*G[{1}, z]*PolyLog[2, 1 - 2*x] + 
       48*G[{-1}, z]*PolyLog[2, 2 - 2*x] - 48*G[{1}, z]*PolyLog[2, 2 - 2*x] + 
       G[{-1 + 2*x}, z]*(4*Pi^2 + 42*Log[2]^2 - (12*I)*Pi*Log[4] - 
         24*Log[4]^2 + (36*I)*Pi*Log[-1 + x] + Log[68719476736]*Log[-1 + x] - 
         3*Log[281474976710656]*Log[-1 + x] + 
         Log[324518553658426726783156020576256]*Log[-1 + x] - 
         24*Log[-1 + x]^2 - (60*I)*Pi*Log[x] - Log[16777216]*Log[x] - 
         4*Log[281474976710656]*Log[x] + 
         Log[1329227995784915872903807060280344576]*Log[x] - 36*Log[x]^2 + 
         (24*I)*Pi*Log[-1 + 2*x] - Log[16777216]*Log[-1 + 2*x] - 
         72*Log[-1 + x]*Log[-1 + 2*x] + 12*Log[x]*Log[-1 + 2*x] + 
         12*Log[-1 + 2*x]^2 - Log[4096]*Log[1 - 3*x + 2*x^2] + 
         12*Log[x]*Log[1 - 3*x + 2*x^2] - 60*PolyLog[2, (1 - 2*x)^(-1)] + 
         24*PolyLog[2, 1 - 2*x] + 36*PolyLog[2, (2 - 2*x)^(-1)] + 
         24*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 24*PolyLog[2, 2 - 2*x] - 
         60*PolyLog[2, x/(-1 + x)] + 60*PolyLog[2, (-1 + 2*x)^(-1)] + 
         36*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)]) + 
       G[{1 - 2*x}, z]*(-4*Pi^2 - 42*Log[2]^2 + 24*Log[4]^2 - 
         (12*I)*Pi*Log[1 + (1 - 4*x)^(-1)] - (12*I)*Pi*
          Log[1 + (1 - 2*x)^(-1)] - (24*I)*Pi*Log[-1 + x] - 
         6*Log[64]*Log[-1 + x] + 12*Log[-1 + x]*Log[16*(-1 + x)^2] - 
         (12*I)*Pi*Log[-1/2 + x] + (36*I)*Pi*Log[x] - 12*Log[1024]*Log[x] + 
         12*Log[-1 + x]*Log[x] - 36*Log[x]^2 - 12*Log[x]*Log[16*x] + 
         48*Log[2]*Log[(-1 + x)*x] + 36*Log[x]*Log[16*x^2] + 
         6*Log[-1 + x]*Log[256*x^2] + 6*Log[x]*Log[256*x^2] - 
         3*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8] + 
         (12*I)*Pi*Log[(2*x)/(-1 + 2*x)] + 24*Log[-1 + x]*Log[-1 + 2*x] + 
         24*Log[(-1 + x)*x]*Log[-1 + 2*x] - 12*Log[-1 + 2*x]^2 + 
         24*Log[2]*Log[x*(-1 + 2*x)] - 12*Log[-1 + 2*x]*
          Log[4*x^3*(-1 + 2*x)] + (12*I)*Pi*Log[(4*x)/(-1 + 4*x)] + 
         12*Log[-1 + 2*x]*Log[-4 + 8*x] + 6*Log[4/x^2]*Log[1 - 3*x + 2*x^2] - 
         24*PolyLog[2, 1 + 1/(2*(-1 + x))] + 60*PolyLog[2, (1 - 2*x)^(-1)] - 
         24*PolyLog[2, 1 - 2*x] - 36*PolyLog[2, (2 - 2*x)^(-1)] + 
         24*PolyLog[2, 2 - 2*x] + 60*PolyLog[2, x/(-1 + x)] - 
         60*PolyLog[2, (-1 + 2*x)^(-1)] - 
         36*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 24*PolyLog[2, x/(-1 + 2*x)])))/
     (384*(1 + p2)^(3/2)*(-1 + x)) + 
    ((3*p2^2*(-1 + x) - 2*p2*x*(2 - 2*x + 9*x^2) - 12*(x^2 + x^4))*
      (G[{1}, z]*(Pi^2/6 + (2*I)*Pi*ArcCoth[1 - 4*x] + 
         (2*I)*Pi*ArcCoth[1 - 2*x] + 6*Log[2]^2 - Log[4]^2 + 
         Log[8]*Log[-1 + x] + Log[4]*Log[(-1 + x)^2] + Log[(-1 + x)^2]^2/4 + 
         Log[16]*Log[x] + Log[x]^2 + Log[4]*Log[x^2] - Log[16]*Log[x^2] + 
         (Log[(-1 + x)^2]*Log[x^2])/2 - (3*Log[x^2]^2)/4 - 
         2*Log[(-1 + x)*x]*Log[-1 + 2*x] + Log[-1 + 2*x]^2 - 
         Log[4]*Log[x*(-1 + 2*x)] - Log[2]*Log[1 - 3*x + 2*x^2] - 
         (Log[x^(-2)]*Log[1 - 3*x + 2*x^2])/2 - 
         2*PolyLog[2, (1 - 2*x)^(-1)] + PolyLog[2, (2 - 2*x)^(-1)] + 
         PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 2*PolyLog[2, 1/(2*x)] - 
         2*PolyLog[2, x/(-1 + x)] + 2*PolyLog[2, (-1 + 2*x)^(-1)] + 
         PolyLog[2, (-1 + x)/(-1 + 2*x)] - PolyLog[2, x/(-1 + 2*x)]) + 
       G[{-1}, z]*(-Pi^2/6 - (2*I)*Pi*ArcCoth[1 - 4*x] - 
         (2*I)*Pi*ArcCoth[1 - 2*x] - 6*Log[2]^2 + Log[4]^2 - 
         Log[8]*Log[-1 + x] - Log[4]*Log[(-1 + x)^2] - Log[(-1 + x)^2]^2/4 - 
         Log[16]*Log[x] - Log[x]^2 - Log[4]*Log[x^2] + Log[16]*Log[x^2] - 
         (Log[(-1 + x)^2]*Log[x^2])/2 + (3*Log[x^2]^2)/4 + 
         2*Log[(-1 + x)*x]*Log[-1 + 2*x] - Log[-1 + 2*x]^2 + 
         Log[4]*Log[x*(-1 + 2*x)] + Log[2]*Log[1 - 3*x + 2*x^2] + 
         (Log[x^(-2)]*Log[1 - 3*x + 2*x^2])/2 + 
         2*PolyLog[2, (1 - 2*x)^(-1)] - PolyLog[2, (2 - 2*x)^(-1)] - 
         PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 2*PolyLog[2, 1/(2*x)] + 
         2*PolyLog[2, x/(-1 + x)] - 2*PolyLog[2, (-1 + 2*x)^(-1)] - 
         PolyLog[2, (-1 + x)/(-1 + 2*x)] + PolyLog[2, x/(-1 + 2*x)]) + 
       (2*(2*G[{-1, -1, 1 - 2*x}, z] + 2*G[{-1, -1, -1 + 2*x}, z] - 
           4*G[{-1, 0, 1 - 2*x}, z] + 4*G[{-1, 0, -1 + 2*x}, z] + 
           2*G[{-1, 1, 1 - 2*x}, z] - 2*G[{-1, 1, -1 + 2*x}, z] + 
           2*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 2*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
           2*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 6*G[{-1, -1 + 2*x, -1 + 2*x}, 
             z] - 4*G[{0, -1, 1 - 2*x}, z] + 4*G[{0, -1, -1 + 2*x}, z] + 
           8*G[{0, 0, 1 - 2*x}, z] - 8*G[{0, 0, -1 + 2*x}, z] - 
           4*G[{0, 1, 1 - 2*x}, z] + 4*G[{0, 1, -1 + 2*x}, z] - 
           4*G[{0, 1 - 2*x, 1 - 2*x}, z] + 4*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
           4*G[{0, -1 + 2*x, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
           2*G[{1, -1, 1 - 2*x}, z] - 2*G[{1, -1, -1 + 2*x}, z] - 
           4*G[{1, 0, 1 - 2*x}, z] + 4*G[{1, 0, -1 + 2*x}, z] - 
           2*G[{1, 1, 1 - 2*x}, z] - 2*G[{1, 1, -1 + 2*x}, z] + 
           6*G[{1, 1 - 2*x, 1 - 2*x}, z] - 2*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
           2*G[{1, -1 + 2*x, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x, -1 + 2*x}, z] + 
           2*G[{1 - 2*x, -1, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
           4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 4*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
           6*G[{1 - 2*x, 1, 1 - 2*x}, z] - 2*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
           2*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
           2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
           2*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
           2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
           2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 6*G[{-1 + 2*x, -1, -1 + 2*x}, 
             z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
           4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
           2*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
           2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
           2*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
           2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
           2*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 2*G[{-1, -1}, z]*Log[4] - 
           6*G[{1, 1 - 2*x}, z]*Log[4] - 2*G[{1, -1 + 2*x}, z]*Log[4] - 
           2*G[{1 - 2*x, 1}, z]*Log[4] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 
           6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] + G[{-1, 1 - 2*x}, z]*
            Log[16] + G[{1, 1}, z]*Log[16] + G[{1 - 2*x, -1 + 2*x}, z]*
            Log[16] + G[{-1 + 2*x, -1}, z]*Log[16] - 2*G[{-1, 1 - 2*x}, z]*
            Log[64] + 2*G[{-1, -1 + 2*x}, z]*Log[64] + 2*G[{1, -1 + 2*x}, z]*
            Log[64] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
           2*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
            Log[64] + 2*G[{-1, 1 - 2*x}, z]*Log[256] - 2*G[{-1, -1 + 2*x}, z]*
            Log[256] - 2*G[{0, 1 - 2*x}, z]*Log[256] + 2*G[{0, -1 + 2*x}, z]*
            Log[256] + 2*G[{1, 1 - 2*x}, z]*Log[256] - 2*G[{1, -1 + 2*x}, z]*
            Log[256] - 3*G[{-1, -1}, z]*Log[(-1 + x)^2] + 
           G[{-1, 1}, z]*Log[(-1 + x)^2] + G[{-1, 1 - 2*x}, z]*
            Log[(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
           2*G[{0, -1}, z]*Log[(-1 + x)^2] - 2*G[{0, 1}, z]*Log[(-1 + x)^2] - 
           2*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*
            Log[(-1 + x)^2] - G[{1, -1}, z]*Log[(-1 + x)^2] + 
           3*G[{1, 1}, z]*Log[(-1 + x)^2] - G[{1, 1 - 2*x}, z]*
            Log[(-1 + x)^2] - G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
           G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x, 1}, z]*
            Log[(-1 + x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
           G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x, -1}, z]*
            Log[(-1 + x)^2] + G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
           G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
           3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 5*G[{-1, -1}, z]*
            Log[x^2] - G[{-1, 1}, z]*Log[x^2] + 3*G[{-1, 1 - 2*x}, z]*
            Log[x^2] + 3*G[{-1, -1 + 2*x}, z]*Log[x^2] - 2*G[{0, -1}, z]*
            Log[x^2] + 2*G[{0, 1}, z]*Log[x^2] - 6*G[{0, 1 - 2*x}, z]*
            Log[x^2] + 6*G[{0, -1 + 2*x}, z]*Log[x^2] + G[{1, -1}, z]*
            Log[x^2] + 5*G[{1, 1}, z]*Log[x^2] - 3*G[{1, 1 - 2*x}, z]*
            Log[x^2] - 3*G[{1, -1 + 2*x}, z]*Log[x^2] + G[{1 - 2*x, -1}, z]*
            Log[x^2] - 7*G[{1 - 2*x, 1}, z]*Log[x^2] + 
           9*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 3*G[{1 - 2*x, -1 + 2*x}, z]*
            Log[x^2] + 7*G[{-1 + 2*x, -1}, z]*Log[x^2] - G[{-1 + 2*x, 1}, z]*
            Log[x^2] + 3*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
           9*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 4*G[{-1, -1}, z]*
            Log[x^2*(1 - 3*x + 2*x^2)] - 4*G[{-1, -1 + 2*x}, z]*
            Log[x^2*(1 - 3*x + 2*x^2)] - 4*G[{1, 1}, z]*
            Log[x^2*(1 - 3*x + 2*x^2)] + 4*G[{1, 1 - 2*x}, z]*
            Log[x^2*(1 - 3*x + 2*x^2)] + 4*G[{1 - 2*x, 1}, z]*
            Log[x^2*(1 - 3*x + 2*x^2)] - 4*G[{1 - 2*x, 1 - 2*x}, z]*
            Log[x^2*(1 - 3*x + 2*x^2)] - 4*G[{-1 + 2*x, -1}, z]*
            Log[x^2*(1 - 3*x + 2*x^2)] + 4*G[{-1 + 2*x, -1 + 2*x}, z]*
            Log[x^2*(1 - 3*x + 2*x^2)]) + G[{-1 + 2*x}, z]*
          ((8*I)*Pi*ArcCoth[1 - 4*x] + (8*I)*Pi*ArcCoth[1 - 2*x] - 
           8*Log[2]^2 - 4*Log[4]^2 + 4*Log[8]*Log[-1 + x] - 
           4*Log[4]*Log[(-1 + x)^2] - Log[(-1 + x)^2]^2 + 4*Log[16]*Log[x] + 
           4*Log[x]^2 - 4*Log[4]*Log[x^2] - 4*Log[16]*Log[x^2] - 
           2*Log[(-1 + x)^2]*Log[x^2] - 5*Log[x^2]^2 - 8*Log[(-1 + x)*x]*
            Log[-1 + 2*x] + 4*Log[-1 + 2*x]^2 - 4*Log[4]*Log[x*(-1 + 2*x)] - 
           4*Log[2]*Log[1 - 3*x + 2*x^2] - 2*Log[x^(-2)]*
            Log[1 - 3*x + 2*x^2] - 8*PolyLog[2, (1 - 2*x)^(-1)] + 
           4*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
           8*PolyLog[2, 1/(2*x)] - 8*PolyLog[2, x/(-1 + x)] + 
           8*PolyLog[2, (-1 + 2*x)^(-1)] + 4*PolyLog[2, 
             (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]) + 
         G[{1 - 2*x}, z]*((-8*I)*Pi*ArcCoth[1 - 4*x] - 
           (8*I)*Pi*ArcCoth[1 - 2*x] + 8*Log[2]^2 + 4*Log[4]^2 - 
           4*Log[8]*Log[-1 + x] + 4*Log[4]*Log[(-1 + x)^2] + 
           Log[(-1 + x)^2]^2 - 4*Log[16]*Log[x] - 4*Log[x]^2 + 
           4*Log[4]*Log[x^2] + 4*Log[16]*Log[x^2] + 2*Log[(-1 + x)^2]*
            Log[x^2] + 5*Log[x^2]^2 + 8*Log[(-1 + x)*x]*Log[-1 + 2*x] - 
           4*Log[-1 + 2*x]^2 + 4*Log[4]*Log[x*(-1 + 2*x)] + 
           Log[16]*Log[1 - 3*x + 2*x^2] + 2*Log[x^(-2)]*
            Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, (1 - 2*x)^(-1)] - 
           4*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
           8*PolyLog[2, 1/(2*x)] + 8*PolyLog[2, x/(-1 + x)] - 
           8*PolyLog[2, (-1 + 2*x)^(-1)] - 4*PolyLog[2, 
             (-1 + x)/(-1 + 2*x)] + 4*PolyLog[2, x/(-1 + 2*x)]))/4))/
     (128*(1 + p2)^(3/2)*(-1 + x)*x^2) + 
    ((-2 - 2*(-1 + p2)*x + (-2 + p2)*x^2 + 2*x^3)*
      (24*G[{-1}, z]*G[{-1, -1 - 2*x}, 1] - 24*G[{1}, z]*
        G[{-1, -1 - 2*x}, 1] - 48*G[{-1}, z]*G[{-1, 1 + 2*x}, 1] + 
       48*G[{1}, z]*G[{-1, 1 + 2*x}, 1] - 24*G[{-1}, z]*G[{0, -1 - 2*x}, 1] + 
       24*G[{1}, z]*G[{0, -1 - 2*x}, 1] + 24*G[{-1}, z]*G[{0, 1 + 2*x}, 1] - 
       24*G[{1}, z]*G[{0, 1 + 2*x}, 1] + 48*G[{-1}, z]*G[{1 - 2*x, -1 - 2*x}, 
         1] - 48*G[{1}, z]*G[{1 - 2*x, -1 - 2*x}, 1] + 
       48*G[{-1}, z]*G[{1 + 2*x, 1}, 1] - 48*G[{1}, z]*G[{1 + 2*x, 1}, 1] + 
       24*G[{-1}, z]*G[{1 + 2*x, -1 - 2*x}, 1] - 24*G[{1}, z]*
        G[{1 + 2*x, -1 - 2*x}, 1] - 48*G[{-1}, z]*G[{1 + 2*x, 1 + 2*x}, 1] + 
       48*G[{1}, z]*G[{1 + 2*x, 1 + 2*x}, 1] + 72*G[{-1, -1, 1 - 2*x}, z] - 
       24*G[{-1, -1, -1 + 2*x}, z] - 24*G[{-1, 0, 1 - 2*x}, z] + 
       24*G[{-1, 0, -1 + 2*x}, z] + 48*G[{-1, 1, 1 - 2*x}, z] - 
       24*G[{-1, 1, -1 + 2*x}, z] + 48*G[{-1, 1, 1 + 2*x}, z] - 
       48*G[{-1, -1 - 2*x, 1 - 2*x}, z] + 24*G[{-1, 1 - 2*x, -1}, z] + 
       24*G[{-1, 1 - 2*x, 1}, z] - 48*G[{-1, 1 - 2*x, -1 - 2*x}, z] + 
       72*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 24*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       24*G[{-1, -1 + 2*x, -1}, z] - 24*G[{-1, -1 + 2*x, 1}, z] - 
       24*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 48*G[{0, -1, 1 - 2*x}, z] + 
       48*G[{0, 1, -1 + 2*x}, z] - 48*G[{0, 1 - 2*x, -1}, z] - 
       48*G[{0, 1 - 2*x, 1}, z] - 48*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       48*G[{0, -1 + 2*x, -1}, z] + 48*G[{0, -1 + 2*x, 1}, z] + 
       48*G[{0, -1 + 2*x, -1 + 2*x}, z] - 48*G[{1, -1, -1 - 2*x}, z] + 
       24*G[{1, -1, 1 - 2*x}, z] - 48*G[{1, -1, -1 + 2*x}, z] - 
       24*G[{1, 0, 1 - 2*x}, z] + 24*G[{1, 0, -1 + 2*x}, z] + 
       24*G[{1, 1, 1 - 2*x}, z] - 72*G[{1, 1, -1 + 2*x}, z] + 
       24*G[{1, 1 - 2*x, -1}, z] + 24*G[{1, 1 - 2*x, 1}, z] + 
       24*G[{1, 1 - 2*x, 1 - 2*x}, z] - 24*G[{1, -1 + 2*x, -1}, z] - 
       24*G[{1, -1 + 2*x, 1}, z] + 24*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       72*G[{1, -1 + 2*x, -1 + 2*x}, z] + 48*G[{1, -1 + 2*x, 1 + 2*x}, z] + 
       48*G[{1, 1 + 2*x, -1 + 2*x}, z] + 24*G[{1 - 2*x, -1, -1}, z] + 
       24*G[{1 - 2*x, -1, 1}, z] - 48*G[{1 - 2*x, -1, -1 - 2*x}, z] + 
       72*G[{1 - 2*x, -1, 1 - 2*x}, z] - 24*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       24*G[{1 - 2*x, 0, 1 - 2*x}, z] + 24*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       24*G[{1 - 2*x, 1, -1}, z] + 24*G[{1 - 2*x, 1, 1}, z] + 
       48*G[{1 - 2*x, 1, -1 - 2*x}, z] - 48*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 1, -1 + 2*x}, z] - 96*G[{1 - 2*x, 1, 1 + 2*x}, z] + 
       48*G[{1 - 2*x, -1 - 2*x, -1}, z] + 48*G[{1 - 2*x, -1 - 2*x, 1}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, z] + 
       48*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, 1 - 2*x, -1}, z] + 24*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       48*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, z] + 
       72*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       24*G[{1 - 2*x, -1 + 2*x, -1}, z] - 24*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       24*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 24*G[{-1 + 2*x, -1, -1}, z] - 
       24*G[{-1 + 2*x, -1, 1}, z] + 96*G[{-1 + 2*x, -1, -1 - 2*x}, z] + 
       24*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 48*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 24*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       24*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 24*G[{-1 + 2*x, 1, -1}, z] - 
       24*G[{-1 + 2*x, 1, 1}, z] + 24*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       72*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 48*G[{-1 + 2*x, 1, 1 + 2*x}, z] + 
       24*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 24*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
       24*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       24*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 24*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       24*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       72*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1 + 2*x, -1}, z] - 48*G[{-1 + 2*x, 1 + 2*x, 1}, z] - 
       48*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, z] - (48*I)*Pi*G[{-1}, z]*Log[2] + 
       (48*I)*Pi*G[{1}, z]*Log[2] + 72*G[{-1 - 2*x, -1}, z]*Log[2] + 
       36*G[{-1 - 2*x, 1}, z]*Log[2] - 36*G[{-1 - 2*x, -1 - 2*x}, z]*Log[2] + 
       72*G[{-1 - 2*x, 1 - 2*x}, z]*Log[2] - 72*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[2] - 12*G[{1 - 2*x, -1}, z]*Log[2] - 48*G[{1 - 2*x, 1}, z]*
        Log[2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] + 
       108*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 72*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[2] + 48*G[{-1 + 2*x, -1}, z]*Log[2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[2] - 72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - 
       108*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] + 72*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[2] - 36*G[{1 + 2*x, -1}, z]*Log[2] - 72*G[{1 + 2*x, 1}, z]*
        Log[2] + 72*G[{1 + 2*x, -1 - 2*x}, z]*Log[2] - 
       72*G[{1 + 2*x, -1 + 2*x}, z]*Log[2] + 36*G[{1 + 2*x, 1 + 2*x}, z]*
        Log[2] + 192*G[{-1}, z]*Log[2]^2 - 192*G[{1}, z]*Log[2]^2 - 
       24*G[{-1, -1}, z]*Log[4] - 48*G[{1, -1}, z]*Log[4] + 
       24*G[{1, 1}, z]*Log[4] - 48*G[{-1 - 2*x, -1}, z]*Log[4] + 
       24*G[{-1 - 2*x, 1}, z]*Log[4] + 48*G[{-1 - 2*x, -1 - 2*x}, z]*Log[4] + 
       24*G[{1 - 2*x, -1}, z]*Log[4] - 24*G[{1 - 2*x, 1}, z]*Log[4] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] - 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4] + 24*G[{-1 + 2*x, -1}, z]*Log[4] - 24*G[{-1 + 2*x, 1}, z]*
        Log[4] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - 24*G[{1 + 2*x, -1}, z]*Log[4] + 
       48*G[{1 + 2*x, 1}, z]*Log[4] - 48*G[{1 + 2*x, 1 + 2*x}, z]*Log[4] - 
       24*G[{-1}, z]*Log[2]*Log[4] + 24*G[{1}, z]*Log[2]*Log[4] + 
       48*G[{-1 - 2*x}, z]*Log[2]*Log[4] - 48*G[{1 + 2*x}, z]*Log[2]*Log[4] - 
       24*G[{-1}, z]*Log[4]^2 + 24*G[{1}, z]*Log[4]^2 - 
       48*G[{-1, 1}, z]*Log[8] - 24*G[{-1, -1 - 2*x}, z]*Log[8] - 
       24*G[{-1, -1 + 2*x}, z]*Log[8] - 48*G[{1, 1}, z]*Log[8] + 
       24*G[{1, 1 - 2*x}, z]*Log[8] - 48*G[{1, -1 + 2*x}, z]*Log[8] + 
       24*G[{1, 1 + 2*x}, z]*Log[8] + 72*G[{-1 - 2*x, -1}, z]*Log[8] - 
       24*G[{-1 - 2*x, 1}, z]*Log[8] + 24*G[{-1 - 2*x, 1 + 2*x}, z]*Log[8] - 
       24*G[{1 - 2*x, -1}, z]*Log[8] + 24*G[{1 - 2*x, 1}, z]*Log[8] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[8] - 24*G[{-1 + 2*x, -1}, z]*Log[8] + 
       24*G[{-1 + 2*x, 1}, z]*Log[8] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] + 
       24*G[{1 + 2*x, -1}, z]*Log[8] - 72*G[{1 + 2*x, 1}, z]*Log[8] - 
       24*G[{1 + 2*x, -1 - 2*x}, z]*Log[8] - 72*G[{-1, -1}, z]*Log[16] - 
       24*G[{-1, 1}, z]*Log[16] + 24*G[{-1, -1 - 2*x}, z]*Log[16] - 
       24*G[{-1, 1 + 2*x}, z]*Log[16] + 48*G[{0, -1}, z]*Log[16] - 
       48*G[{0, 1}, z]*Log[16] - 48*G[{0, -1 - 2*x}, z]*Log[16] + 
       24*G[{1, 1}, z]*Log[16] + 24*G[{1, -1 - 2*x}, z]*Log[16] - 
       24*G[{1, 1 + 2*x}, z]*Log[16] - 48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[16] + 
       12*G[{1 - 2*x, -1}, z]*Log[16] - 12*G[{1 - 2*x, 1}, z]*Log[16] + 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] - 24*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[16] + 12*G[{-1 + 2*x, -1}, z]*Log[16] - 12*G[{-1 + 2*x, 1}, z]*
        Log[16] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] - 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] + 48*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[16] - 24*G[{1 - 2*x, -1}, z]*Log[32] + 24*G[{1 - 2*x, 1}, z]*
        Log[32] - 24*G[{-1 + 2*x, -1}, z]*Log[32] + 24*G[{-1 + 2*x, 1}, z]*
        Log[32] - 24*G[{-1, -1}, z]*Log[64] + 96*G[{-1, 1}, z]*Log[64] - 
       24*G[{-1, -1 - 2*x}, z]*Log[64] + 24*G[{-1, 1 - 2*x}, z]*Log[64] - 
       24*G[{-1, -1 + 2*x}, z]*Log[64] + 24*G[{-1, 1 + 2*x}, z]*Log[64] + 
       48*G[{0, -1}, z]*Log[64] - 48*G[{0, 1}, z]*Log[64] + 
       72*G[{0, -1 - 2*x}, z]*Log[64] - 72*G[{0, 1 - 2*x}, z]*Log[64] + 
       72*G[{0, -1 + 2*x}, z]*Log[64] - 72*G[{0, 1 + 2*x}, z]*Log[64] - 
       72*G[{1, -1}, z]*Log[64] + 48*G[{1, 1}, z]*Log[64] - 
       24*G[{1, -1 - 2*x}, z]*Log[64] + 24*G[{1, 1 - 2*x}, z]*Log[64] + 
       24*G[{1, 1 + 2*x}, z]*Log[64] - 12*G[{-1 - 2*x, -1}, z]*Log[64] + 
       24*G[{-1 - 2*x, 1}, z]*Log[64] - 12*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[64] - 48*G[{1 - 2*x, 1}, z]*Log[64] - 48*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64] + 48*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 
       48*G[{-1 + 2*x, -1}, z]*Log[64] - 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[64] + 48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] - 
       24*G[{1 + 2*x, -1}, z]*Log[64] + 12*G[{1 + 2*x, 1}, z]*Log[64] + 
       12*G[{1 + 2*x, -1 + 2*x}, z]*Log[64] + 48*G[{-1, -1}, z]*Log[256] - 
       48*G[{-1, 1}, z]*Log[256] + 24*G[{-1, -1 - 2*x}, z]*Log[256] + 
       24*G[{-1, -1 + 2*x}, z]*Log[256] - 48*G[{0, -1}, z]*Log[256] + 
       48*G[{0, 1}, z]*Log[256] - 48*G[{0, -1 - 2*x}, z]*Log[256] + 
       48*G[{0, 1 - 2*x}, z]*Log[256] - 48*G[{0, -1 + 2*x}, z]*Log[256] + 
       72*G[{0, 1 + 2*x}, z]*Log[256] + 72*G[{1, -1}, z]*Log[256] - 
       24*G[{1, 1}, z]*Log[256] - 24*G[{1, 1 - 2*x}, z]*Log[256] - 
       24*G[{1, 1 + 2*x}, z]*Log[256] - 12*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[256] + 12*G[{1 - 2*x, -1}, z]*Log[256] + 12*G[{1 - 2*x, 1}, z]*
        Log[256] - 12*G[{-1 + 2*x, -1}, z]*Log[256] - 12*G[{-1 + 2*x, 1}, z]*
        Log[256] - 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[256] + 
       24*G[{-1}, z]*Log[2]*Log[256] - 24*G[{1}, z]*Log[2]*Log[256] - 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[256] + 12*G[{1 + 2*x}, z]*Log[2]*
        Log[256] - 24*G[{-1 - 2*x, -1}, z]*Log[512] - 12*G[{-1 - 2*x, 1}, z]*
        Log[512] - 12*G[{-1 - 2*x, -1 - 2*x}, z]*Log[512] - 
       24*G[{-1 - 2*x, 1 - 2*x}, z]*Log[512] + 24*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[512] + 12*G[{1 - 2*x, -1}, z]*Log[512] + 24*G[{1 - 2*x, 1}, z]*
        Log[512] + 24*G[{1 - 2*x, -1 - 2*x}, z]*Log[512] + 
       36*G[{1 - 2*x, 1 - 2*x}, z]*Log[512] - 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[512] - 24*G[{-1 + 2*x, -1}, z]*Log[512] - 12*G[{-1 + 2*x, 1}, z]*
        Log[512] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[512] - 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[512] - 24*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[512] + 12*G[{1 + 2*x, -1}, z]*Log[512] + 24*G[{1 + 2*x, 1}, z]*
        Log[512] - 24*G[{1 + 2*x, -1 - 2*x}, z]*Log[512] + 
       24*G[{1 + 2*x, -1 + 2*x}, z]*Log[512] + 12*G[{1 + 2*x, 1 + 2*x}, z]*
        Log[512] - 24*G[{-1}, z]*Log[2]*Log[512] + 24*G[{1}, z]*Log[2]*
        Log[512] - 12*G[{-1 - 2*x, -1}, z]*Log[4096] - 
       12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4096] - 12*G[{1 - 2*x, -1}, z]*
        Log[4096] + 12*G[{1 - 2*x, -1 - 2*x}, z]*Log[4096] + 
       12*G[{-1 + 2*x, 1}, z]*Log[4096] - 12*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[4096] + 12*G[{1 + 2*x, 1}, z]*Log[4096] + 
       12*G[{1 + 2*x, -1 - 2*x}, z]*Log[4096] - 24*G[{1 + 2*x, 1 + 2*x}, z]*
        Log[4096] + 12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[65536] - 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[65536] - 12*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[65536] + G[{-1}, z]*Log[8]*Log[65536] - G[{1}, z]*Log[8]*
        Log[65536] + 12*G[{-1 - 2*x, -1}, z]*Log[262144] + 
       12*G[{-1 - 2*x, 1 - 2*x}, z]*Log[262144] - 12*G[{1 + 2*x, 1}, z]*
        Log[262144] - 12*G[{1 + 2*x, -1 + 2*x}, z]*Log[262144] - 
       12*G[{0, -1 - 2*x}, z]*Log[16777216] + 12*G[{0, 1 + 2*x}, z]*
        Log[16777216] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16777216] + 
       12*G[{0, -1 - 2*x}, z]*Log[4294967296] - 12*G[{0, 1 + 2*x}, z]*
        Log[4294967296] + 12*G[{1 + 2*x, 1 + 2*x}, z]*Log[4294967296] + 
       (24*I)*Pi*G[{-1}, z]*Log[-1 + x] - (24*I)*Pi*G[{1}, z]*Log[-1 + x] - 
       72*G[{-1, -1}, z]*Log[-1 + x] + 24*G[{-1, 1}, z]*Log[-1 + x] + 
       72*G[{-1, 1 - 2*x}, z]*Log[-1 + x] - 24*G[{-1, -1 + 2*x}, z]*
        Log[-1 + x] + 48*G[{0, -1}, z]*Log[-1 + x] - 
       48*G[{0, 1}, z]*Log[-1 + x] - 48*G[{0, 1 - 2*x}, z]*Log[-1 + x] + 
       48*G[{0, -1 + 2*x}, z]*Log[-1 + x] - 24*G[{1, -1}, z]*Log[-1 + x] + 
       72*G[{1, 1}, z]*Log[-1 + x] + 24*G[{1, 1 - 2*x}, z]*Log[-1 + x] - 
       72*G[{1, -1 + 2*x}, z]*Log[-1 + x] - 72*G[{1 - 2*x, -1}, z]*
        Log[-1 + x] + 24*G[{1 - 2*x, 1}, z]*Log[-1 + x] + 
       72*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] - 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[-1 + x] - 24*G[{-1 + 2*x, -1}, z]*Log[-1 + x] + 
       72*G[{-1 + 2*x, 1}, z]*Log[-1 + x] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[-1 + x] - 72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] + 
       24*G[{-1}, z]*Log[4]*Log[-1 + x] - 24*G[{1}, z]*Log[4]*Log[-1 + x] + 
       144*G[{-1 - 2*x}, z]*Log[4]*Log[-1 + x] - 144*G[{1 + 2*x}, z]*Log[4]*
        Log[-1 + x] - 24*G[{-1}, z]*Log[16]*Log[-1 + x] + 
       24*G[{1}, z]*Log[16]*Log[-1 + x] + 48*G[{-1 - 2*x}, z]*Log[16]*
        Log[-1 + x] - 48*G[{1 + 2*x}, z]*Log[16]*Log[-1 + x] + 
       72*G[{-1}, z]*Log[256]*Log[-1 + x] - 72*G[{1}, z]*Log[256]*
        Log[-1 + x] + 12*G[{-1 - 2*x}, z]*Log[256]*Log[-1 + x] - 
       12*G[{1 + 2*x}, z]*Log[256]*Log[-1 + x] - 48*G[{-1}, z]*Log[4096]*
        Log[-1 + x] + 48*G[{1}, z]*Log[4096]*Log[-1 + x] - 
       36*G[{-1 - 2*x}, z]*Log[65536]*Log[-1 + x] + 36*G[{1 + 2*x}, z]*
        Log[65536]*Log[-1 + x] - 84*G[{-1}, z]*Log[-1 + x]^2 + 
       84*G[{1}, z]*Log[-1 + x]^2 + 12*G[{-1, -1}, z]*Log[16*(-1 + x)^2] - 
       12*G[{-1, 1}, z]*Log[16*(-1 + x)^2] - 12*G[{-1, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       24*G[{0, -1}, z]*Log[16*(-1 + x)^2] + 24*G[{0, 1}, z]*
        Log[16*(-1 + x)^2] + 24*G[{0, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       24*G[{0, -1 + 2*x}, z]*Log[16*(-1 + x)^2] + 12*G[{1, -1}, z]*
        Log[16*(-1 + x)^2] - 12*G[{1, 1}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] + 12*G[{1, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1 - 2*x, -1}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1 - 2*x, 1}, z]*Log[16*(-1 + x)^2] - 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1 + 2*x, -1}, z]*Log[16*(-1 + x)^2] - 
       12*G[{-1 + 2*x, 1}, z]*Log[16*(-1 + x)^2] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16*(-1 + x)^2] + 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] + 
       12*G[{-1}, z]*Log[-1 + x]*Log[256*(-1 + x)^2] - 
       12*G[{1}, z]*Log[-1 + x]*Log[256*(-1 + x)^2] - 
       (72*I)*Pi*G[{-1}, z]*Log[x] + (72*I)*Pi*G[{1}, z]*Log[x] - 
       72*G[{-1, -1}, z]*Log[x] - 120*G[{-1, 1}, z]*Log[x] + 
       144*G[{-1, -1 - 2*x}, z]*Log[x] - 24*G[{-1, 1 - 2*x}, z]*Log[x] + 
       120*G[{-1, -1 + 2*x}, z]*Log[x] - 48*G[{-1, 1 + 2*x}, z]*Log[x] + 
       144*G[{0, -1}, z]*Log[x] - 144*G[{0, 1}, z]*Log[x] - 
       96*G[{0, -1 - 2*x}, z]*Log[x] + 240*G[{0, 1 - 2*x}, z]*Log[x] - 
       240*G[{0, -1 + 2*x}, z]*Log[x] + 96*G[{0, 1 + 2*x}, z]*Log[x] + 
       120*G[{1, -1}, z]*Log[x] + 72*G[{1, 1}, z]*Log[x] + 
       48*G[{1, -1 - 2*x}, z]*Log[x] - 120*G[{1, 1 - 2*x}, z]*Log[x] + 
       24*G[{1, -1 + 2*x}, z]*Log[x] - 144*G[{1, 1 + 2*x}, z]*Log[x] - 
       72*G[{1 - 2*x, -1}, z]*Log[x] + 264*G[{1 - 2*x, 1}, z]*Log[x] - 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[x] - 216*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x] + 120*G[{1 - 2*x, -1 + 2*x}, z]*Log[x] - 
       48*G[{1 - 2*x, 1 + 2*x}, z]*Log[x] - 264*G[{-1 + 2*x, -1}, z]*Log[x] + 
       72*G[{-1 + 2*x, 1}, z]*Log[x] + 48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x] - 
       120*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x] + 216*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x] + 48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x] - 
       48*G[{-1}, z]*Log[4]*Log[x] - 48*G[{1}, z]*Log[4]*Log[x] + 
       48*G[{-1 - 2*x}, z]*Log[4]*Log[x] - 48*G[{1 + 2*x}, z]*Log[4]*Log[x] - 
       72*G[{-1}, z]*Log[8]*Log[x] + 72*G[{1}, z]*Log[8]*Log[x] - 
       72*G[{-1 - 2*x}, z]*Log[8]*Log[x] + 72*G[{1 + 2*x}, z]*Log[8]*Log[x] + 
       24*G[{-1}, z]*Log[16]*Log[x] + 24*G[{1}, z]*Log[16]*Log[x] + 
       48*G[{-1}, z]*Log[64]*Log[x] - 48*G[{1}, z]*Log[64]*Log[x] - 
       12*G[{-1 - 2*x}, z]*Log[256]*Log[x] + 12*G[{1 + 2*x}, z]*Log[256]*
        Log[x] + 12*G[{-1 - 2*x}, z]*Log[4096]*Log[x] - 
       12*G[{1 + 2*x}, z]*Log[4096]*Log[x] + 96*G[{-1}, z]*Log[-1 + x]*
        Log[x] - 96*G[{1}, z]*Log[-1 + x]*Log[x] - 60*G[{-1}, z]*Log[x]^2 + 
       60*G[{1}, z]*Log[x]^2 + 24*G[{-1, -1}, z]*Log[4*x^2] - 
       24*G[{-1, 1}, z]*Log[4*x^2] - 24*G[{-1, -1 - 2*x}, z]*Log[4*x^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[4*x^2] - 48*G[{0, -1}, z]*Log[4*x^2] + 
       48*G[{0, 1}, z]*Log[4*x^2] + 48*G[{0, -1 - 2*x}, z]*Log[4*x^2] - 
       48*G[{0, 1 + 2*x}, z]*Log[4*x^2] + 24*G[{1, -1}, z]*Log[4*x^2] - 
       24*G[{1, 1}, z]*Log[4*x^2] - 24*G[{1, -1 - 2*x}, z]*Log[4*x^2] + 
       24*G[{1, 1 + 2*x}, z]*Log[4*x^2] + 72*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       24*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] + 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] + 
       24*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 72*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] - 12*G[{-1, -1}, z]*
        Log[16*x^2] + 12*G[{-1, 1}, z]*Log[16*x^2] - 12*G[{-1, 1 - 2*x}, z]*
        Log[16*x^2] + 12*G[{-1, -1 + 2*x}, z]*Log[16*x^2] + 
       24*G[{0, -1}, z]*Log[16*x^2] - 24*G[{0, 1}, z]*Log[16*x^2] + 
       24*G[{0, 1 - 2*x}, z]*Log[16*x^2] - 24*G[{0, -1 + 2*x}, z]*
        Log[16*x^2] - 12*G[{1, -1}, z]*Log[16*x^2] + 
       12*G[{1, 1}, z]*Log[16*x^2] - 12*G[{1, 1 - 2*x}, z]*Log[16*x^2] + 
       12*G[{1, -1 + 2*x}, z]*Log[16*x^2] - 12*G[{1 - 2*x, -1}, z]*
        Log[16*x^2] + 12*G[{1 - 2*x, 1}, z]*Log[16*x^2] - 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*x^2] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16*x^2] - 12*G[{-1 + 2*x, -1}, z]*Log[16*x^2] + 
       12*G[{-1 + 2*x, 1}, z]*Log[16*x^2] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16*x^2] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*x^2] + 
       24*G[{-1}, z]*Log[x]*Log[16*x^2] - 24*G[{1}, z]*Log[x]*Log[16*x^2] - 
       12*G[{-1}, z]*Log[x]*Log[256*x^2] + 12*G[{1}, z]*Log[x]*Log[256*x^2] - 
       (24*I)*Pi*G[{-1}, z]*Log[x/(1 + x)] + (24*I)*Pi*G[{1}, z]*
        Log[x/(1 + x)] - 144*G[{-1, -1}, z]*Log[1 + x] + 
       48*G[{-1, 1}, z]*Log[1 + x] + 48*G[{-1, -1 - 2*x}, z]*Log[1 + x] - 
       48*G[{-1, 1 + 2*x}, z]*Log[1 + x] + 96*G[{0, -1}, z]*Log[1 + x] - 
       96*G[{0, 1}, z]*Log[1 + x] - 96*G[{0, -1 - 2*x}, z]*Log[1 + x] + 
       96*G[{0, 1 + 2*x}, z]*Log[1 + x] - 48*G[{1, -1}, z]*Log[1 + x] + 
       144*G[{1, 1}, z]*Log[1 + x] + 48*G[{1, -1 - 2*x}, z]*Log[1 + x] - 
       48*G[{1, 1 + 2*x}, z]*Log[1 + x] - 96*G[{-1 - 2*x, -1}, z]*
        Log[1 + x] + 192*G[{-1 - 2*x, 1}, z]*Log[1 + x] + 
       48*G[{1 - 2*x, -1}, z]*Log[1 + x] - 144*G[{1 - 2*x, 1}, z]*
        Log[1 + x] + 144*G[{1 - 2*x, -1 - 2*x}, z]*Log[1 + x] - 
       48*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] + 144*G[{-1 + 2*x, -1}, z]*
        Log[1 + x] - 48*G[{-1 + 2*x, 1}, z]*Log[1 + x] + 
       48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] - 
       144*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] - 192*G[{1 + 2*x, -1}, z]*
        Log[1 + x] + 96*G[{1 + 2*x, 1}, z]*Log[1 + x] + 
       48*G[{-1}, z]*Log[2]*Log[1 + x] - 48*G[{1}, z]*Log[2]*Log[1 + x] - 
       24*G[{-1 - 2*x}, z]*Log[4]*Log[1 + x] + 24*G[{1 + 2*x}, z]*Log[4]*
        Log[1 + x] + 24*G[{-1}, z]*Log[16]*Log[1 + x] - 
       24*G[{1}, z]*Log[16]*Log[1 + x] + 48*G[{-1}, z]*Log[256]*Log[1 + x] - 
       48*G[{1}, z]*Log[256]*Log[1 + x] - 48*G[{-1}, z]*Log[4096]*
        Log[1 + x] + 48*G[{1}, z]*Log[4096]*Log[1 + x] + 
       96*G[{-1}, z]*Log[x]*Log[1 + x] - 96*G[{1}, z]*Log[x]*Log[1 + x] - 
       96*G[{-1}, z]*Log[1 + x]^2 + 96*G[{1}, z]*Log[1 + x]^2 - 
       48*G[{-1 - 2*x}, z]*Log[1 + x]^2 + 48*G[{1 + 2*x}, z]*Log[1 + x]^2 - 
       48*G[{-1}, z]*Log[1 + x]*Log[2*(1 + x)] + 48*G[{1}, z]*Log[1 + x]*
        Log[2*(1 + x)] + 48*G[{-1 - 2*x}, z]*Log[1 + x]*Log[2*(1 + x)] - 
       48*G[{1 + 2*x}, z]*Log[1 + x]*Log[2*(1 + x)] + 
       72*G[{-1, -1}, z]*Log[4*(1 + x)^2] - 24*G[{-1, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{-1, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 48*G[{0, -1}, z]*
        Log[4*(1 + x)^2] + 48*G[{0, 1}, z]*Log[4*(1 + x)^2] + 
       48*G[{0, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 48*G[{0, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, -1}, z]*Log[4*(1 + x)^2] - 
       72*G[{1, 1}, z]*Log[4*(1 + x)^2] - 24*G[{1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       48*G[{-1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 96*G[{-1 - 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] + 
       72*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       72*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       96*G[{1 + 2*x, -1}, z]*Log[4*(1 + x)^2] - 48*G[{1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 48*G[{-1}, z]*Log[x]*Log[4*(1 + x)^2] + 
       48*G[{1}, z]*Log[x]*Log[4*(1 + x)^2] + 48*G[{-1}, z]*Log[1 + x]*
        Log[4*(1 + x)^2] - 48*G[{1}, z]*Log[1 + x]*Log[4*(1 + x)^2] + 
       48*G[{-1}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 48*G[{1}, z]*Log[1 + x]*
        Log[16*(1 + x)^2] + 24*G[{-1}, z]*Log[64]*Log[(2*x)/(-1 + 2*x)] - 
       24*G[{1}, z]*Log[64]*Log[(2*x)/(-1 + 2*x)] - 24*G[{-1}, z]*Log[256]*
        Log[(2*x)/(-1 + 2*x)] + 24*G[{1}, z]*Log[256]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{-1}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] + 48*G[{1}, z]*Log[x]*
        Log[(2*x)/(-1 + 2*x)] + (48*I)*Pi*G[{-1}, z]*Log[-1 + 2*x] - 
       (48*I)*Pi*G[{1}, z]*Log[-1 + 2*x] - 48*G[{-1 - 2*x}, z]*Log[2]*
        Log[-1 + 2*x] + 48*G[{1 + 2*x}, z]*Log[2]*Log[-1 + 2*x] - 
       24*G[{-1}, z]*Log[4]*Log[-1 + 2*x] + 24*G[{1}, z]*Log[4]*
        Log[-1 + 2*x] + 12*G[{-1 - 2*x}, z]*Log[16]*Log[-1 + 2*x] - 
       12*G[{1 + 2*x}, z]*Log[16]*Log[-1 + 2*x] - 24*G[{-1}, z]*Log[32]*
        Log[-1 + 2*x] + 24*G[{1}, z]*Log[32]*Log[-1 + 2*x] - 
       48*G[{-1 - 2*x}, z]*Log[32]*Log[-1 + 2*x] + 48*G[{1 + 2*x}, z]*Log[32]*
        Log[-1 + 2*x] + 24*G[{-1}, z]*Log[1024]*Log[-1 + 2*x] - 
       24*G[{1}, z]*Log[1024]*Log[-1 + 2*x] + 12*G[{-1 - 2*x}, z]*
        Log[1048576]*Log[-1 + 2*x] - 12*G[{1 + 2*x}, z]*Log[1048576]*
        Log[-1 + 2*x] - 24*G[{-1}, z]*Log[-1 + x]*Log[-1 + 2*x] + 
       24*G[{1}, z]*Log[-1 + x]*Log[-1 + 2*x] + 24*G[{-1}, z]*
        Log[-1 + 2*x]^2 - 24*G[{1}, z]*Log[-1 + 2*x]^2 + 
       48*G[{-1, -1}, z]*Log[x*(-1 + 2*x)] + 24*G[{-1, 1}, z]*
        Log[x*(-1 + 2*x)] - 48*G[{-1, -1 - 2*x}, z]*Log[x*(-1 + 2*x)] + 
       48*G[{-1, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 24*G[{-1, -1 + 2*x}, z]*
        Log[x*(-1 + 2*x)] - 48*G[{0, -1}, z]*Log[x*(-1 + 2*x)] + 
       48*G[{0, 1}, z]*Log[x*(-1 + 2*x)] - 48*G[{0, 1 - 2*x}, z]*
        Log[x*(-1 + 2*x)] + 48*G[{0, -1 + 2*x}, z]*Log[x*(-1 + 2*x)] - 
       24*G[{1, -1}, z]*Log[x*(-1 + 2*x)] - 48*G[{1, 1}, z]*
        Log[x*(-1 + 2*x)] + 24*G[{1, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 
       48*G[{1, -1 + 2*x}, z]*Log[x*(-1 + 2*x)] + 48*G[{1, 1 + 2*x}, z]*
        Log[x*(-1 + 2*x)] + 48*G[{1 - 2*x, -1}, z]*Log[x*(-1 + 2*x)] - 
       72*G[{1 - 2*x, 1}, z]*Log[x*(-1 + 2*x)] + 48*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[x*(-1 + 2*x)] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[x*(-1 + 2*x)] + 
       72*G[{-1 + 2*x, -1}, z]*Log[x*(-1 + 2*x)] - 48*G[{-1 + 2*x, 1}, z]*
        Log[x*(-1 + 2*x)] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x*(-1 + 2*x)] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x*(-1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[x]*Log[x/(1 + 2*x)] + 24*G[{1 + 2*x}, z]*
        Log[x]*Log[x/(1 + 2*x)] + 24*G[{-1}, z]*Log[8]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1}, z]*Log[8]*Log[(2*x)/(1 + 2*x)] - 24*G[{-1}, z]*Log[64]*
        Log[(2*x)/(1 + 2*x)] + 24*G[{1}, z]*Log[64]*Log[(2*x)/(1 + 2*x)] - 
       48*G[{-1}, z]*Log[x]*Log[(2*x)/(1 + 2*x)] + 48*G[{1}, z]*Log[x]*
        Log[(2*x)/(1 + 2*x)] - 48*G[{-1}, z]*Log[1 + x]*
        Log[(2*x)/(1 + 2*x)] + 48*G[{1}, z]*Log[1 + x]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{-1}, z]*Log[x]*Log[(8*x)/(1 + 2*x)] + 24*G[{1}, z]*Log[x]*
        Log[(8*x)/(1 + 2*x)] + 24*G[{-1 - 2*x}, z]*Log[x]*
        Log[(8*x)/(1 + 2*x)] - 24*G[{1 + 2*x}, z]*Log[x]*
        Log[(8*x)/(1 + 2*x)] - 48*G[{-1, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{-1, -1 + 2*x}, z]*Log[1 + 2*x] + 96*G[{0, 1 - 2*x}, z]*
        Log[1 + 2*x] - 96*G[{0, -1 + 2*x}, z]*Log[1 + 2*x] - 
       48*G[{1, 1 - 2*x}, z]*Log[1 + 2*x] + 48*G[{1, -1 + 2*x}, z]*
        Log[1 + 2*x] - 48*G[{1 - 2*x, -1}, z]*Log[1 + 2*x] - 
       48*G[{1 - 2*x, 1}, z]*Log[1 + 2*x] - 96*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + 2*x] - 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + 2*x] + 48*G[{-1 + 2*x, -1}, z]*
        Log[1 + 2*x] + 48*G[{-1 + 2*x, 1}, z]*Log[1 + 2*x] - 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + 2*x] + 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + 2*x] - 48*G[{-1}, z]*Log[32]*
        Log[1 + 2*x] + 48*G[{1}, z]*Log[32]*Log[1 + 2*x] - 
       24*G[{-1 - 2*x}, z]*Log[32]*Log[1 + 2*x] + 24*G[{1 + 2*x}, z]*Log[32]*
        Log[1 + 2*x] + 24*G[{-1}, z]*Log[1024]*Log[1 + 2*x] - 
       24*G[{1}, z]*Log[1024]*Log[1 + 2*x] - 120*G[{-1}, z]*Log[1 + x]*
        Log[1 + 2*x] + 120*G[{1}, z]*Log[1 + x]*Log[1 + 2*x] - 
       48*G[{-1}, z]*Log[-1 + 2*x]*Log[1 + 2*x] + 48*G[{1}, z]*Log[-1 + 2*x]*
        Log[1 + 2*x] - 24*G[{-1 - 2*x}, z]*Log[1 + 2*x]^2 + 
       24*G[{1 + 2*x}, z]*Log[1 + 2*x]^2 + 48*G[{-1, -1}, z]*
        Log[x*(1 + 2*x)] + 24*G[{-1, 1}, z]*Log[x*(1 + 2*x)] - 
       24*G[{-1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 48*G[{-1, -1 + 2*x}, z]*
        Log[x*(1 + 2*x)] + 48*G[{-1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{0, -1}, z]*Log[x*(1 + 2*x)] + 48*G[{0, 1}, z]*Log[x*(1 + 2*x)] + 
       48*G[{0, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 96*G[{0, 1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 96*G[{0, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{0, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 24*G[{1, -1}, z]*
        Log[x*(1 + 2*x)] - 48*G[{1, 1}, z]*Log[x*(1 + 2*x)] - 
       48*G[{1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 48*G[{1, 1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 24*G[{1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       24*G[{-1 - 2*x, -1}, z]*Log[x*(1 + 2*x)] - 48*G[{-1 - 2*x, 1}, z]*
        Log[x*(1 + 2*x)] - 48*G[{-1 - 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       24*G[{-1 - 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       96*G[{1 - 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 + 2*x, -1}, z]*Log[x*(1 + 2*x)] - 24*G[{1 + 2*x, 1}, z]*
        Log[x*(1 + 2*x)] - 24*G[{1 + 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 + 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       24*G[{-1}, z]*Log[2]*Log[x*(1 + 2*x)] + 24*G[{1}, z]*Log[2]*
        Log[x*(1 + 2*x)] + 48*G[{-1 - 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] - 
       48*G[{1 + 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] + 24*G[{-1}, z]*Log[4]*
        Log[x*(1 + 2*x)] - 24*G[{1}, z]*Log[4]*Log[x*(1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[16]*Log[x*(1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[16]*Log[x*(1 + 2*x)] + 
       48*G[{-1}, z]*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 
       48*G[{1}, z]*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 
       24*G[{-1}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
       24*G[{1}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
       48*G[{-1, -1}, z]*Log[8*x*(1 + 2*x)] + 24*G[{-1, 1}, z]*
        Log[8*x*(1 + 2*x)] + 24*G[{-1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{-1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 48*G[{0, -1}, z]*
        Log[8*x*(1 + 2*x)] - 48*G[{0, 1}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{0, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + 48*G[{0, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{1, -1}, z]*Log[8*x*(1 + 2*x)] + 
       48*G[{1, 1}, z]*Log[8*x*(1 + 2*x)] + 48*G[{1, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       24*G[{-1 - 2*x, -1}, z]*Log[8*x*(1 + 2*x)] + 48*G[{-1 - 2*x, 1}, z]*
        Log[8*x*(1 + 2*x)] + 48*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 48*G[{1 + 2*x, -1}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 + 2*x, 1}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 + 2*x, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{1 + 2*x, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       24*G[{-1}, z]*Log[1 + 2*x]*Log[32 + 64*x] + 24*G[{1}, z]*Log[1 + 2*x]*
        Log[32 + 64*x] + 24*G[{-1 - 2*x}, z]*Log[1 + 2*x]*Log[32 + 64*x] - 
       24*G[{1 + 2*x}, z]*Log[1 + 2*x]*Log[32 + 64*x] + 
       72*G[{-1}, z]*Log[x]*Log[1 - 3*x + 2*x^2] - 72*G[{1}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] + 24*G[{-1}, z]*PolyLog[2, 1 + x^(-1)] - 
       24*G[{1}, z]*PolyLog[2, 1 + x^(-1)] + 72*G[{-1}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] - 72*G[{1}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] - 24*G[{-1}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 24*G[{1}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 48*G[{-1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 48*G[{1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 48*G[{-1}, z]*PolyLog[2, 1/2 - x] + 
       48*G[{1}, z]*PolyLog[2, 1/2 - x] + 48*G[{-1}, z]*PolyLog[2, 1 - x] - 
       48*G[{1}, z]*PolyLog[2, 1 - x] - 24*G[{-1}, z]*PolyLog[2, -1/(2*x)] + 
       24*G[{1}, z]*PolyLog[2, -1/(2*x)] - 24*G[{-1}, z]*
        PolyLog[2, 1/(2*x)] + 24*G[{1}, z]*PolyLog[2, 1/(2*x)] - 
       72*G[{-1}, z]*PolyLog[2, x/(-1 + x)] + 72*G[{1}, z]*
        PolyLog[2, x/(-1 + x)] - 48*G[{-1}, z]*PolyLog[2, x/(1 + x)] + 
       48*G[{1}, z]*PolyLog[2, x/(1 + x)] + 24*G[{-1}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 24*G[{1}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 24*G[{-1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*G[{1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 72*G[{-1}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] + 72*G[{1}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] - 48*G[{-1}, z]*PolyLog[2, x/(1 + 2*x)] + 
       48*G[{1}, z]*PolyLog[2, x/(1 + 2*x)] + 24*G[{-1}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] - 24*G[{1}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] + 96*G[{-1}, z]*
        PolyLog[2, (2 + 2*x)^(-1)] - 96*G[{1}, z]*
        PolyLog[2, (2 + 2*x)^(-1)] + G[{1 - 2*x}, z]*
        (8*Pi^2 - 24*G[{-1, -1 - 2*x}, 1] + 48*G[{-1, 1 + 2*x}, 1] + 
         24*G[{0, -1 - 2*x}, 1] - 24*G[{0, 1 + 2*x}, 1] - 
         48*G[{1 - 2*x, -1 - 2*x}, 1] - 48*G[{1 + 2*x, 1}, 1] - 
         24*G[{1 + 2*x, -1 - 2*x}, 1] + 48*G[{1 + 2*x, 1 + 2*x}, 1] + 
         (144*I)*Pi*Log[2] - 96*Log[2]^2 - 48*Log[2]*Log[4] - 72*Log[4]^2 - 
         48*Log[2]*Log[16] - 12*Log[2]*Log[256] + 24*Log[2]*Log[512] - 
         Log[8]*Log[65536] - (72*I)*Pi*Log[-1 + x] - 24*Log[4]*Log[-1 + x] - 
         12*Log[65536]*Log[-1 + x] + 12*Log[-1 + x]^2 - 
         12*Log[-1 + x]*Log[256*(-1 + x)^2] + (216*I)*Pi*Log[x] + 
         72*Log[2]*Log[x] + 48*Log[4]*Log[x] + 72*Log[8]*Log[x] - 
         96*Log[16]*Log[x] - 12*Log[256]*Log[x] - 96*Log[-1 + x]*Log[x] - 
         204*Log[x]^2 - 24*Log[x]*Log[16*x^2] - 12*Log[x]*Log[256*x^2] + 
         (72*I)*Pi*Log[x/(1 + x)] - 96*Log[16]*Log[1 + x] + 
         96*Log[x]*Log[1 + x] - 144*Log[1 + x]^2 - 
         48*Log[x]*Log[4*(1 + x)^2] + 48*Log[1 + x]*Log[4*(1 + x)^2] - 
         48*Log[1 + x]*Log[16*(1 + x)^2] - 48*Log[8]*Log[(2*x)/(-1 + 2*x)] + 
         48*Log[16]*Log[(2*x)/(-1 + 2*x)] + 48*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
         (144*I)*Pi*Log[-1 + 2*x] + 12*Log[16]*Log[-1 + 2*x] + 
         24*Log[32]*Log[-1 + 2*x] + 264*Log[-1 + x]*Log[-1 + 2*x] + 
         24*Log[-1 + 2*x]^2 + 72*Log[x]*Log[x/(1 + 2*x)] - 
         72*Log[2]*Log[(2*x)/(1 + 2*x)] + 48*Log[8]*Log[(2*x)/(1 + 2*x)] + 
         48*Log[x]*Log[(2*x)/(1 + 2*x)] + 48*Log[1 + x]*
          Log[(2*x)/(1 + 2*x)] + 72*Log[32]*Log[1 + 2*x] - 
         96*Log[x]*Log[1 + 2*x] + 360*Log[1 + x]*Log[1 + 2*x] + 
         48*Log[-1 + 2*x]*Log[1 + 2*x] + 72*Log[1 + 2*x]^2 + 
         24*Log[2]*Log[x*(1 + 2*x)] - 12*Log[16]*Log[x*(1 + 2*x)] - 
         48*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] + 24*Log[(2*x)/(1 + 2*x)]*
          Log[x*(1 + 2*x)] - 48*Log[1 + 2*x]*Log[4 + 8*x] - 
         120*Log[x]*Log[1 - 3*x + 2*x^2] - 72*PolyLog[2, 1 + x^(-1)] - 
         216*PolyLog[2, (-1 - 2*x)^(-1)] + 96*PolyLog[2, -1 - 2*x] + 
         168*PolyLog[2, (1 - 2*x)^(-1)] - 192*PolyLog[2, (2 - 2*x)^(-1)] - 
         144*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 48*PolyLog[2, 1/2 - x] - 
         48*PolyLog[2, 1 - x] + 72*PolyLog[2, -1/(2*x)] + 
         72*PolyLog[2, 1/(2*x)] - 96*PolyLog[2, -2*x] + 
         216*PolyLog[2, x/(-1 + x)] + 144*PolyLog[2, x/(1 + x)] - 
         168*PolyLog[2, (-1 + 2*x)^(-1)] - 
         72*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 96*PolyLog[2, x/(-1 + 2*x)] + 
         216*PolyLog[2, (1 + 2*x)^(-1)] + 144*PolyLog[2, x/(1 + 2*x)] - 
         72*PolyLog[2, (1 + x)/(1 + 2*x)] - 288*PolyLog[2, (2 + 2*x)^(-1)] - 
         144*PolyLog[2, (1 + 2*x)/(2 + 2*x)]) + 48*G[{-1 - 2*x}, z]*
        PolyLog[2, (1 + 2*x)/(2 + 2*x)] - 48*G[{1 + 2*x}, z]*
        PolyLog[2, (1 + 2*x)/(2 + 2*x)] + G[{-1 + 2*x}, z]*
        (-8*Pi^2 + 24*G[{-1, -1 - 2*x}, 1] - 48*G[{-1, 1 + 2*x}, 1] - 
         24*G[{0, -1 - 2*x}, 1] + 24*G[{0, 1 + 2*x}, 1] + 
         48*G[{1 - 2*x, -1 - 2*x}, 1] + 48*G[{1 + 2*x, 1}, 1] + 
         24*G[{1 + 2*x, -1 - 2*x}, 1] - 48*G[{1 + 2*x, 1 + 2*x}, 1] - 
         (144*I)*Pi*Log[2] + 96*Log[2]^2 + 48*Log[2]*Log[4] + 72*Log[4]^2 + 
         48*Log[2]*Log[16] + 12*Log[2]*Log[256] - 24*Log[2]*Log[512] + 
         Log[8]*Log[65536] + (72*I)*Pi*Log[-1 + x] + 24*Log[4]*Log[-1 + x] + 
         12*Log[65536]*Log[-1 + x] - 12*Log[-1 + x]^2 + 
         12*Log[-1 + x]*Log[256*(-1 + x)^2] - (216*I)*Pi*Log[x] - 
         72*Log[2]*Log[x] - 48*Log[4]*Log[x] - 72*Log[8]*Log[x] + 
         96*Log[16]*Log[x] + 12*Log[256]*Log[x] + 96*Log[-1 + x]*Log[x] + 
         204*Log[x]^2 + 24*Log[x]*Log[16*x^2] + 12*Log[x]*Log[256*x^2] - 
         (72*I)*Pi*Log[x/(1 + x)] + 96*Log[16]*Log[1 + x] - 
         96*Log[x]*Log[1 + x] + 144*Log[1 + x]^2 + 
         48*Log[x]*Log[4*(1 + x)^2] - 48*Log[1 + x]*Log[4*(1 + x)^2] + 
         48*Log[1 + x]*Log[16*(1 + x)^2] + 48*Log[8]*Log[(2*x)/(-1 + 2*x)] - 
         48*Log[16]*Log[(2*x)/(-1 + 2*x)] - 48*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
         (144*I)*Pi*Log[-1 + 2*x] - 12*Log[16]*Log[-1 + 2*x] - 
         24*Log[32]*Log[-1 + 2*x] - 264*Log[-1 + x]*Log[-1 + 2*x] - 
         24*Log[-1 + 2*x]^2 - 72*Log[x]*Log[x/(1 + 2*x)] + 
         72*Log[2]*Log[(2*x)/(1 + 2*x)] - 48*Log[8]*Log[(2*x)/(1 + 2*x)] - 
         48*Log[x]*Log[(2*x)/(1 + 2*x)] - 48*Log[1 + x]*
          Log[(2*x)/(1 + 2*x)] - 72*Log[32]*Log[1 + 2*x] + 
         96*Log[x]*Log[1 + 2*x] - 360*Log[1 + x]*Log[1 + 2*x] - 
         48*Log[-1 + 2*x]*Log[1 + 2*x] - 72*Log[1 + 2*x]^2 - 
         24*Log[2]*Log[x*(1 + 2*x)] + 12*Log[16]*Log[x*(1 + 2*x)] + 
         48*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 24*Log[(2*x)/(1 + 2*x)]*
          Log[x*(1 + 2*x)] + 48*Log[1 + 2*x]*Log[4 + 8*x] + 
         120*Log[x]*Log[1 - 3*x + 2*x^2] + 72*PolyLog[2, 1 + x^(-1)] + 
         216*PolyLog[2, (-1 - 2*x)^(-1)] - 96*PolyLog[2, -1 - 2*x] - 
         168*PolyLog[2, (1 - 2*x)^(-1)] + 192*PolyLog[2, (2 - 2*x)^(-1)] + 
         144*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 48*PolyLog[2, 1/2 - x] + 
         48*PolyLog[2, 1 - x] - 72*PolyLog[2, -1/(2*x)] - 
         72*PolyLog[2, 1/(2*x)] + 96*PolyLog[2, -2*x] - 
         216*PolyLog[2, x/(-1 + x)] - 144*PolyLog[2, x/(1 + x)] + 
         168*PolyLog[2, (-1 + 2*x)^(-1)] + 
         72*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 96*PolyLog[2, x/(-1 + 2*x)] - 
         216*PolyLog[2, (1 + 2*x)^(-1)] - 144*PolyLog[2, x/(1 + 2*x)] + 
         72*PolyLog[2, (1 + x)/(1 + 2*x)] + 288*PolyLog[2, (2 + 2*x)^(-1)] + 
         144*PolyLog[2, (1 + 2*x)/(2 + 2*x)]) + 48*G[{-1}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] - 48*G[{1}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] - 48*G[{-1 - 2*x}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] + 48*G[{1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))]))/(1536*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((p2*(2 - 2*x + x^2) - 2*(-1 + x - x^2 + x^3))*
      (G[{-1, -1, -1 - 2*x}, z] - G[{-1, 1, -1 - 2*x}, z] + 
       G[{-1, 1, 1 + 2*x}, z] - G[{-1, -1 - 2*x, -1}, z] - 
       G[{-1, -1 - 2*x, 1}, z] + G[{-1, -1 - 2*x, -1 - 2*x}, z] - 
       G[{1, -1, -1 - 2*x}, z] + G[{1, -1, 1 + 2*x}, z] - 
       G[{1, 1, 1 + 2*x}, z] + G[{1, 1 + 2*x, -1}, z] + 
       G[{1, 1 + 2*x, 1}, z] - G[{1, 1 + 2*x, 1 + 2*x}, z] - 
       (G[{-1, -1}, z]*Log[4*x^2])/2 + (G[{-1, 1}, z]*Log[4*x^2])/2 + 
       G[{-1, -1 - 2*x}, z]*Log[4*x^2] - (G[{1, -1}, z]*Log[4*x^2])/2 + 
       (G[{1, 1}, z]*Log[4*x^2])/2 - G[{1, 1 + 2*x}, z]*Log[4*x^2] - 
       2*G[{-1, 1}, z]*Log[1 + x] - 2*G[{-1, -1 - 2*x}, z]*Log[1 + x] + 
       2*G[{1, -1}, z]*Log[1 + x] + 2*G[{1, 1 + 2*x}, z]*Log[1 + x] + 
       G[{-1, 1}, z]*Log[4*(1 + x)^2] + G[{-1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - G[{1, -1}, z]*Log[4*(1 + x)^2] - 
       G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + G[{-1, -1}, z]*Log[1 + 2*x] + 
       G[{-1, 1}, z]*Log[1 + 2*x] + 2*G[{-1, -1 - 2*x}, z]*Log[1 + 2*x] - 
       G[{1, -1}, z]*Log[1 + 2*x] - G[{1, 1}, z]*Log[1 + 2*x] - 
       2*G[{1, 1 + 2*x}, z]*Log[1 + 2*x] - G[{-1, 1}, z]*Log[8*x*(1 + 2*x)] - 
       G[{-1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + G[{1, -1}, z]*
        Log[8*x*(1 + 2*x)] + G[{1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       G[{1}, z]*(Pi^2/12 + (5*Log[2]^2)/2 - (5*Log[4]^2)/4 - 
         (Log[x^2]*Log[16*x^2])/4 + I*Pi*Log[x/(1 + x)] + 
         2*Log[1 + x]*Log[2*(1 + x)] - Log[(1 + x)^2]*Log[16*(1 + x)^2] + 
         Log[x]*Log[(8*x)/(1 + 2*x)] - 2*Log[x]*Log[1 + 2*x] + 
         5*Log[1 + x]*Log[1 + 2*x] - Log[1 + 2*x]*Log[4 + 8*x] + 
         Log[1 + 2*x]*Log[32 + 64*x] - PolyLog[2, 1 + x^(-1)] - 
         3*PolyLog[2, (-1 - 2*x)^(-1)] + 2*PolyLog[2, -1 - 2*x] + 
         PolyLog[2, -1/(2*x)] - 2*PolyLog[2, -2*x] + 
         2*PolyLog[2, x/(1 + x)] + 3*PolyLog[2, (1 + 2*x)^(-1)] + 
         2*PolyLog[2, x/(1 + 2*x)] - PolyLog[2, (1 + x)/(1 + 2*x)] - 
         4*PolyLog[2, (2 + 2*x)^(-1)] - 2*PolyLog[2, 1 - 1/(2*(1 + x))]) + 
       G[{-1}, z]*(-Pi^2/12 - (5*Log[2]^2)/2 + (5*Log[4]^2)/4 + 
         (Log[x^2]*Log[16*x^2])/4 - I*Pi*Log[x/(1 + x)] - 
         2*Log[1 + x]*Log[2*(1 + x)] + Log[(1 + x)^2]*Log[16*(1 + x)^2] - 
         Log[x]*Log[(8*x)/(1 + 2*x)] + 2*Log[x]*Log[1 + 2*x] - 
         5*Log[1 + x]*Log[1 + 2*x] + Log[1 + 2*x]*Log[4 + 8*x] - 
         Log[1 + 2*x]*Log[32 + 64*x] + PolyLog[2, 1 + x^(-1)] + 
         3*PolyLog[2, (-1 - 2*x)^(-1)] - 2*PolyLog[2, -1 - 2*x] - 
         PolyLog[2, -1/(2*x)] + 2*PolyLog[2, -2*x] - 
         2*PolyLog[2, x/(1 + x)] - 3*PolyLog[2, (1 + 2*x)^(-1)] - 
         2*PolyLog[2, x/(1 + 2*x)] + PolyLog[2, (1 + x)/(1 + 2*x)] + 
         4*PolyLog[2, (2 + 2*x)^(-1)] + 2*PolyLog[2, 1 - 1/(2*(1 + x))])))/
     (32*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((-2 + p2 + 2*x)*(G[{-1}, z]*(20*Pi^2 - 24*G[{-1, -1 - 2*x}, 1] + 
         48*G[{-1, 1 + 2*x}, 1] + 24*G[{0, -1 - 2*x}, 1] - 
         24*G[{0, 1 + 2*x}, 1] - 48*G[{1 - 2*x, -1 - 2*x}, 1] - 
         48*G[{1 + 2*x, 1}, 1] - 24*G[{1 + 2*x, -1 - 2*x}, 1] + 
         48*G[{1 + 2*x, 1 + 2*x}, 1] + (48*I)*Pi*Log[2] - 120*Log[2]^2 + 
         48*Log[2]*Log[4] + 60*Log[4]^2 + 12*Log[2]*Log[16] - 
         12*Log[2]*Log[256] - 15*Log[2]*Log[65536] + 12*Log[2]*Log[262144] + 
         (24*I)*Pi*Log[1 + (1 - 2*x)^(-1)] + (96*I)*Pi*Log[-1 + x] + 
         72*Log[2]*Log[-1 + x] + 48*Log[4]*Log[-1 + x] + 
         96*Log[8]*Log[-1 + x] - 72*Log[16]*Log[-1 + x] - 
         48*Log[512]*Log[-1 + x] + 24*Log[-1 + x]^2 + 48*Log[-1 + x]*
          Log[16*(-1 + x)^2] + (72*I)*Pi*Log[-1/2 + x] - 
         (24*I)*Pi*Log[(-1 + x)/x] - (216*I)*Pi*Log[x] + 96*Log[4]*Log[x] + 
         48*Log[8]*Log[x] + 72*Log[16]*Log[x] + 12*Log[64]*Log[x] - 
         24*Log[256]*Log[x] + 24*Log[1024]*Log[x] - 24*Log[-1 + x]*Log[x] + 
         168*Log[x]^2 - 288*Log[2]*Log[(-1 + x)*x] + 
         48*Log[16]*Log[(-1 + x)*x] - 144*Log[x]*Log[16*x^2] + 
         12*Log[-1 + x]*Log[256*x^2] - 12*Log[-1 + x]*Log[x^8/(1 - 2*x)^8] + 
         18*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8] - 
         (24*I)*Pi*Log[x/(1 + x)] - 48*Log[2]*Log[1 + x] + 
         12*Log[16]*Log[1 + x] - 24*Log[256]*Log[1 + x] - 48*Log[1 + x]^2 - 
         96*Log[1 + x]*Log[2*(1 + x)] + 96*Log[1 + x]*Log[16*(1 + x)^2] - 
         (96*I)*Pi*Log[2/(-1 + 2*x)] - (24*I)*Pi*Log[(2*x)/(-1 + 2*x)] + 
         24*Log[256]*Log[(2*x)/(-1 + 2*x)] - 12*Log[4096]*
          Log[(2*x)/(-1 + 2*x)] + 48*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
         (48*I)*Pi*Log[-1 + 2*x] + 48*Log[2]*Log[-1 + 2*x] - 
         48*Log[4]*Log[-1 + 2*x] + 48*Log[16]*Log[-1 + 2*x] - 
         48*Log[32]*Log[-1 + 2*x] - 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[-1 + 2*x] - 120*Log[-1 + x]*Log[-1 + 2*x] - 
         48*Log[(-1 + x)*x]*Log[-1 + 2*x] + 24*Log[-1 + 2*x]^2 - 
         192*Log[2]*Log[x*(-1 + 2*x)] - 48*Log[-1 + 2*x]*
          Log[x^3*(-1 + 2*x)] + 72*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] + 
         24*Log[x]*Log[x/(1 + 2*x)] - 12*Log[64]*Log[(2*x)/(1 + 2*x)] + 
         12*Log[4096]*Log[(2*x)/(1 + 2*x)] + 48*Log[x]*Log[(2*x)/(1 + 2*x)] + 
         48*Log[1 + x]*Log[(2*x)/(1 + 2*x)] - 48*Log[x]*
          Log[(8*x)/(1 + 2*x)] + 12*Log[1024]*Log[1 + 2*x] + 
         96*Log[x]*Log[1 + 2*x] - 120*Log[1 + x]*Log[1 + 2*x] + 
         48*Log[-1 + 2*x]*Log[1 + 2*x] + 24*Log[1 + 2*x]^2 - 
         24*Log[2]*Log[x*(1 + 2*x)] - 48*Log[(2*x)/(-1 + 2*x)]*
          Log[x*(1 + 2*x)] + 24*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
         48*Log[1 + 2*x]*Log[4 + 8*x] - 48*Log[1 + 2*x]*Log[32 + 64*x] - 
         24*Log[2]*Log[1 - 3*x + 2*x^2] - 48*Log[4/x]*Log[1 - 3*x + 2*x^2] - 
         48*Log[x]*Log[1 - 3*x + 2*x^2] + 24*Log[-1 + 2*x]*
          Log[1 + (-3 + 4*x)^(-1)] + 144*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         24*PolyLog[2, 1 + x^(-1)] + 72*PolyLog[2, (-1 - 2*x)^(-1)] - 
         96*PolyLog[2, -1 - 2*x] - 264*PolyLog[2, (1 - 2*x)^(-1)] - 
         192*PolyLog[2, 1 - 2*x] + 384*PolyLog[2, (2 - 2*x)^(-1)] - 
         24*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 192*PolyLog[2, 2 - 2*x] + 
         48*PolyLog[2, 1/2 - x] - 48*PolyLog[2, 1 - x] - 
         24*PolyLog[2, -1/(2*x)] - 48*PolyLog[2, 1/(2*x)] + 
         96*PolyLog[2, -2*x] - 216*PolyLog[2, x/(-1 + x)] - 
         48*PolyLog[2, x/(1 + x)] + 264*PolyLog[2, (-1 + 2*x)^(-1)] + 
         96*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 168*PolyLog[2, x/(-1 + 2*x)] - 
         72*PolyLog[2, (1 + 2*x)^(-1)] - 48*PolyLog[2, x/(1 + 2*x)] + 
         24*PolyLog[2, (1 + x)/(1 + 2*x)] + 96*PolyLog[2, (2 + 2*x)^(-1)] - 
         48*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
         96*PolyLog[2, 1 - 1/(2*(1 + x))]) - 
       G[{1}, z]*(20*Pi^2 - 24*G[{-1, -1 - 2*x}, 1] + 
         48*G[{-1, 1 + 2*x}, 1] + 24*G[{0, -1 - 2*x}, 1] - 
         24*G[{0, 1 + 2*x}, 1] - 48*G[{1 - 2*x, -1 - 2*x}, 1] - 
         48*G[{1 + 2*x, 1}, 1] - 24*G[{1 + 2*x, -1 - 2*x}, 1] + 
         48*G[{1 + 2*x, 1 + 2*x}, 1] + (48*I)*Pi*Log[2] - 120*Log[2]^2 + 
         48*Log[2]*Log[4] + 60*Log[4]^2 + 12*Log[2]*Log[16] - 
         12*Log[2]*Log[256] - 15*Log[2]*Log[65536] + 12*Log[2]*Log[262144] + 
         (24*I)*Pi*Log[1 + (1 - 2*x)^(-1)] + (96*I)*Pi*Log[-1 + x] + 
         72*Log[2]*Log[-1 + x] + 48*Log[4]*Log[-1 + x] + 
         96*Log[8]*Log[-1 + x] - 72*Log[16]*Log[-1 + x] - 
         48*Log[512]*Log[-1 + x] + 24*Log[-1 + x]^2 + 48*Log[-1 + x]*
          Log[16*(-1 + x)^2] + (72*I)*Pi*Log[-1/2 + x] - 
         (24*I)*Pi*Log[(-1 + x)/x] - (216*I)*Pi*Log[x] + 96*Log[4]*Log[x] + 
         48*Log[8]*Log[x] + 72*Log[16]*Log[x] + 12*Log[64]*Log[x] - 
         24*Log[256]*Log[x] + 24*Log[1024]*Log[x] - 24*Log[-1 + x]*Log[x] + 
         168*Log[x]^2 - 288*Log[2]*Log[(-1 + x)*x] + 
         48*Log[16]*Log[(-1 + x)*x] - 144*Log[x]*Log[16*x^2] + 
         12*Log[-1 + x]*Log[256*x^2] - 12*Log[-1 + x]*Log[x^8/(1 - 2*x)^8] + 
         18*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8] - 
         (24*I)*Pi*Log[x/(1 + x)] - 48*Log[2]*Log[1 + x] + 
         12*Log[16]*Log[1 + x] - 24*Log[256]*Log[1 + x] - 48*Log[1 + x]^2 - 
         96*Log[1 + x]*Log[2*(1 + x)] + 96*Log[1 + x]*Log[16*(1 + x)^2] - 
         (96*I)*Pi*Log[2/(-1 + 2*x)] - (24*I)*Pi*Log[(2*x)/(-1 + 2*x)] + 
         24*Log[256]*Log[(2*x)/(-1 + 2*x)] - 12*Log[4096]*
          Log[(2*x)/(-1 + 2*x)] + 48*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
         (48*I)*Pi*Log[-1 + 2*x] + 48*Log[2]*Log[-1 + 2*x] - 
         48*Log[4]*Log[-1 + 2*x] + 48*Log[16]*Log[-1 + 2*x] - 
         48*Log[32]*Log[-1 + 2*x] - 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[-1 + 2*x] - 120*Log[-1 + x]*Log[-1 + 2*x] - 
         48*Log[(-1 + x)*x]*Log[-1 + 2*x] + 24*Log[-1 + 2*x]^2 - 
         192*Log[2]*Log[x*(-1 + 2*x)] - 48*Log[-1 + 2*x]*
          Log[x^3*(-1 + 2*x)] + 72*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] + 
         24*Log[x]*Log[x/(1 + 2*x)] - 12*Log[64]*Log[(2*x)/(1 + 2*x)] + 
         12*Log[4096]*Log[(2*x)/(1 + 2*x)] + 48*Log[x]*Log[(2*x)/(1 + 2*x)] + 
         48*Log[1 + x]*Log[(2*x)/(1 + 2*x)] - 48*Log[x]*
          Log[(8*x)/(1 + 2*x)] + 12*Log[1024]*Log[1 + 2*x] + 
         96*Log[x]*Log[1 + 2*x] - 120*Log[1 + x]*Log[1 + 2*x] + 
         48*Log[-1 + 2*x]*Log[1 + 2*x] + 24*Log[1 + 2*x]^2 - 
         24*Log[2]*Log[x*(1 + 2*x)] - 48*Log[(2*x)/(-1 + 2*x)]*
          Log[x*(1 + 2*x)] + 24*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
         48*Log[1 + 2*x]*Log[4 + 8*x] - 48*Log[1 + 2*x]*Log[32 + 64*x] - 
         24*Log[2]*Log[1 - 3*x + 2*x^2] - 48*Log[4/x]*Log[1 - 3*x + 2*x^2] - 
         48*Log[x]*Log[1 - 3*x + 2*x^2] + 24*Log[-1 + 2*x]*
          Log[1 + (-3 + 4*x)^(-1)] + 144*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         24*PolyLog[2, 1 + x^(-1)] + 72*PolyLog[2, (-1 - 2*x)^(-1)] - 
         96*PolyLog[2, -1 - 2*x] - 264*PolyLog[2, (1 - 2*x)^(-1)] - 
         192*PolyLog[2, 1 - 2*x] + 384*PolyLog[2, (2 - 2*x)^(-1)] - 
         24*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 192*PolyLog[2, 2 - 2*x] + 
         48*PolyLog[2, 1/2 - x] - 48*PolyLog[2, 1 - x] - 
         24*PolyLog[2, -1/(2*x)] - 48*PolyLog[2, 1/(2*x)] + 
         96*PolyLog[2, -2*x] - 216*PolyLog[2, x/(-1 + x)] - 
         48*PolyLog[2, x/(1 + x)] + 264*PolyLog[2, (-1 + 2*x)^(-1)] + 
         96*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 168*PolyLog[2, x/(-1 + 2*x)] - 
         72*PolyLog[2, (1 + 2*x)^(-1)] - 48*PolyLog[2, x/(1 + 2*x)] + 
         24*PolyLog[2, (1 + x)/(1 + 2*x)] + 96*PolyLog[2, (2 + 2*x)^(-1)] - 
         48*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
         96*PolyLog[2, 1 - 1/(2*(1 + x))]) - 
       3*(2*(8*G[{-1, -1, -1 - 2*x}, z] + 44*G[{-1, -1, 1 - 2*x}, z] - 
           36*G[{-1, -1, -1 + 2*x}, z] - 36*G[{-1, 0, 1 - 2*x}, z] + 
           36*G[{-1, 0, -1 + 2*x}, z] - 8*G[{-1, 1, -1 - 2*x}, z] + 
           28*G[{-1, 1, 1 - 2*x}, z] - 32*G[{-1, 1, -1 + 2*x}, z] + 
           8*G[{-1, -1 - 2*x, -1}, z] + 8*G[{-1, -1 - 2*x, 1}, z] - 
           8*G[{-1, -1 - 2*x, -1 - 2*x}, z] - 8*G[{-1, -1 - 2*x, 1 - 2*x}, 
             z] + 36*G[{-1, 1 - 2*x, -1}, z] + 36*G[{-1, 1 - 2*x, 1}, z] - 
           8*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
           16*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 16*G[{-1, -x, -1}, z] - 
           16*G[{-1, -x, 1}, z] + 16*G[{-1, -x, -1 - 2*x}, z] + 
           16*G[{-1, -x, 1 - 2*x}, z] - 20*G[{-1, -1 + 2*x, -1}, z] - 
           20*G[{-1, -1 + 2*x, 1}, z] + 20*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
           36*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 32*G[{0, -1, 1 - 2*x}, z] + 
           40*G[{0, -1, -1 + 2*x}, z] + 32*G[{0, 0, 1 - 2*x}, z] - 
           32*G[{0, 0, -1 + 2*x}, z] - 40*G[{0, 1, 1 - 2*x}, z] + 
           32*G[{0, 1, -1 + 2*x}, z] - 24*G[{0, 1 - 2*x, -1}, z] - 
           24*G[{0, 1 - 2*x, 1}, z] - 8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
           16*G[{0, 1 - 2*x, -1 + 2*x}, z] + 24*G[{0, -1 + 2*x, -1}, z] + 
           24*G[{0, -1 + 2*x, 1}, z] - 16*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
           8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 32*G[{1, -1, 1 - 2*x}, z] - 
           28*G[{1, -1, -1 + 2*x}, z] + 8*G[{1, -1, 1 + 2*x}, z] - 
           36*G[{1, 0, 1 - 2*x}, z] + 36*G[{1, 0, -1 + 2*x}, z] + 
           36*G[{1, 1, 1 - 2*x}, z] - 44*G[{1, 1, -1 + 2*x}, z] - 
           8*G[{1, 1, 1 + 2*x}, z] + 20*G[{1, 1 - 2*x, -1}, z] + 
           20*G[{1, 1 - 2*x, 1}, z] + 36*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
           20*G[{1, 1 - 2*x, -1 + 2*x}, z] + 16*G[{1, x, -1}, z] + 
           16*G[{1, x, 1}, z] - 16*G[{1, x, -1 + 2*x}, z] - 
           16*G[{1, x, 1 + 2*x}, z] - 36*G[{1, -1 + 2*x, -1}, z] - 
           36*G[{1, -1 + 2*x, 1}, z] + 16*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
           4*G[{1, -1 + 2*x, -1 + 2*x}, z] + 8*G[{1, -1 + 2*x, 1 + 2*x}, z] - 
           8*G[{1, 1 + 2*x, -1}, z] - 8*G[{1, 1 + 2*x, 1}, z] + 
           8*G[{1, 1 + 2*x, -1 + 2*x}, z] + 8*G[{1, 1 + 2*x, 1 + 2*x}, z] + 
           12*G[{1 - 2*x, -1, -1}, z] + 12*G[{1 - 2*x, -1, 1}, z] + 
           8*G[{1 - 2*x, -1, -1 - 2*x}, z] + 24*G[{1 - 2*x, -1, 1 - 2*x}, 
             z] - 28*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
           12*G[{1 - 2*x, 0, 1 - 2*x}, z] + 12*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
           12*G[{1 - 2*x, 1, -1}, z] + 12*G[{1 - 2*x, 1, 1}, z] + 
           8*G[{1 - 2*x, 1, -1 - 2*x}, z] + 36*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
           28*G[{1 - 2*x, 1, -1 + 2*x}, z] - 8*G[{1 - 2*x, -1 - 2*x, -1}, 
             z] - 8*G[{1 - 2*x, -1 - 2*x, 1}, z] + 
           8*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, z] - 
           8*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] + 
           28*G[{1 - 2*x, 1 - 2*x, -1}, z] + 28*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
           8*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, z] - 
           36*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
           4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 16*G[{1 - 2*x, -x, -1}, 
             z] + 16*G[{1 - 2*x, -x, 1}, z] - 16*G[{1 - 2*x, -x, -1 - 2*x}, 
             z] - 16*G[{1 - 2*x, -x, 1 - 2*x}, z] - 
           12*G[{1 - 2*x, -1 + 2*x, -1}, z] - 12*G[{1 - 2*x, -1 + 2*x, 1}, 
             z] + 8*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
           4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
           12*G[{-1 + 2*x, -1, -1}, z] - 12*G[{-1 + 2*x, -1, 1}, z] + 
           28*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 36*G[{-1 + 2*x, -1, -1 + 2*x}, 
             z] - 8*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 
           12*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 12*G[{-1 + 2*x, 0, -1 + 2*x}, 
             z] - 12*G[{-1 + 2*x, 1, -1}, z] - 12*G[{-1 + 2*x, 1, 1}, z] + 
           28*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 24*G[{-1 + 2*x, 1, -1 + 2*x}, 
             z] - 8*G[{-1 + 2*x, 1, 1 + 2*x}, z] + 
           12*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 12*G[{-1 + 2*x, 1 - 2*x, 1}, 
             z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
           8*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
           16*G[{-1 + 2*x, x, -1}, z] - 16*G[{-1 + 2*x, x, 1}, z] + 
           16*G[{-1 + 2*x, x, -1 + 2*x}, z] + 16*G[{-1 + 2*x, x, 1 + 2*x}, 
             z] - 28*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 
           28*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
           4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
           36*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
           8*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, z] + 
           8*G[{-1 + 2*x, 1 + 2*x, -1}, z] + 8*G[{-1 + 2*x, 1 + 2*x, 1}, z] + 
           8*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, z] - 
           8*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, z] - G[{1, -1 + 2*x}, z]*
            Log[16] - G[{-1, -1}, z]*Log[256] - G[{-1, -1 - 2*x}, z]*
            Log[256] + G[{-1, 1 - 2*x}, z]*Log[256] + G[{1, -1}, z]*
            Log[256] + G[{1, 1}, z]*Log[256] + G[{1, 1 - 2*x}, z]*Log[256] + 
           G[{1, 1 + 2*x}, z]*Log[256] - G[{1 - 2*x, -1}, z]*Log[256] - 
           G[{1 - 2*x, 1}, z]*Log[256] - G[{1 - 2*x, -1 - 2*x}, z]*Log[256] + 
           G[{-1 + 2*x, -1}, z]*Log[256] + G[{-1 + 2*x, 1}, z]*Log[256] + 
           G[{-1 + 2*x, 1 + 2*x}, z]*Log[256] - G[{-1, -1}, z]*Log[4096] - 
           G[{-1, -1 - 2*x}, z]*Log[4096] + G[{-1, -1 + 2*x}, z]*Log[4096] + 
           G[{1, 1}, z]*Log[4096] - G[{1, 1 - 2*x}, z]*Log[4096] + 
           G[{1, -1 + 2*x}, z]*Log[4096] + G[{1, 1 + 2*x}, z]*Log[4096] - 
           G[{1 - 2*x, -1}, z]*Log[4096] + G[{1 - 2*x, 1}, z]*Log[4096] + 
           G[{1 - 2*x, -1 - 2*x}, z]*Log[4096] - G[{1 - 2*x, 1 - 2*x}, z]*
            Log[4096] + G[{-1 + 2*x, -1}, z]*Log[4096] - 
           G[{-1 + 2*x, 1 + 2*x}, z]*Log[4096] - G[{-1, 1}, z]*Log[65536] - 
           G[{-1, -1 - 2*x}, z]*Log[65536] + G[{-1, 1 - 2*x}, z]*Log[65536] + 
           G[{-1, -1 + 2*x}, z]*Log[65536] - G[{0, -1}, z]*Log[65536] + 
           G[{0, 1}, z]*Log[65536] + G[{1, -1}, z]*Log[65536] + 
           G[{1, 1}, z]*Log[65536] - G[{1, 1 - 2*x}, z]*Log[65536] - 
           G[{1, -1 + 2*x}, z]*Log[65536] - G[{1 - 2*x, 1}, z]*Log[65536] + 
           G[{1 - 2*x, 1 - 2*x}, z]*Log[65536] + G[{-1 + 2*x, -1}, z]*
            Log[65536] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[65536] - 
           G[{-1 + 2*x, -1 + 2*x}, z]*Log[65536] + G[{-1, -1}, z]*
            Log[1048576] + G[{-1, 1}, z]*Log[1048576] - G[{1, -1}, z]*
            Log[1048576] - G[{1, 1}, z]*Log[1048576] - G[{-1, 1 - 2*x}, z]*
            Log[16777216] - G[{0, 1 - 2*x}, z]*Log[16777216] + 
           G[{0, -1 + 2*x}, z]*Log[16777216] + G[{1, 1}, z]*Log[16777216] - 
           G[{1, -1 + 2*x}, z]*Log[16777216] - G[{1 - 2*x, -1}, z]*
            Log[16777216] - G[{1 - 2*x, 1}, z]*Log[16777216] + 
           2*G[{1 - 2*x, 1 - 2*x}, z]*Log[16777216] + 
           2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16777216] - 
           2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16777216] + G[{-1, 1 - 2*x}, z]*
            Log[4294967296] + G[{0, -1}, z]*Log[4294967296] - 
           G[{0, 1}, z]*Log[4294967296] - G[{1, 1}, z]*Log[4294967296] - 
           G[{1, 1 - 2*x}, z]*Log[4294967296] - G[{1, 1 + 2*x}, z]*
            Log[4294967296] - G[{1 - 2*x, 1}, z]*Log[4294967296] + 
           G[{1 - 2*x, 1 - 2*x}, z]*Log[4294967296] + G[{-1 + 2*x, -1}, z]*
            Log[4294967296] - G[{-1 + 2*x, -1 + 2*x}, z]*Log[4294967296] + 
           G[{-1, -1 - 2*x}, z]*Log[68719476736] - G[{1, 1 + 2*x}, z]*
            Log[68719476736] - G[{1 - 2*x, 1}, z]*Log[68719476736] - 
           G[{1 - 2*x, -1 - 2*x}, z]*Log[68719476736] - 
           G[{1 - 2*x, 1 - 2*x}, z]*Log[68719476736] + 
           G[{1 - 2*x, -1 + 2*x}, z]*Log[68719476736] + G[{-1 + 2*x, -1}, z]*
            Log[68719476736] + G[{-1 + 2*x, 1}, z]*Log[68719476736] - 
           G[{-1 + 2*x, 1 - 2*x}, z]*Log[68719476736] + 
           G[{-1 + 2*x, 1 + 2*x}, z]*Log[68719476736] + G[{-1, -1}, z]*
            Log[1099511627776] + G[{-1, 1}, z]*Log[1099511627776] + 
           G[{-1, -1 + 2*x}, z]*Log[1099511627776] - G[{1, -1}, z]*
            Log[1099511627776] - G[{1 - 2*x, -1}, z]*Log[1099511627776] + 
           G[{1 - 2*x, 1}, z]*Log[1099511627776] - G[{-1 + 2*x, -1}, z]*
            Log[1099511627776] + G[{-1 + 2*x, 1}, z]*Log[1099511627776] + 
           G[{-1, 1}, z]*Log[281474976710656] - G[{0, -1}, z]*
            Log[281474976710656] + G[{0, 1}, z]*Log[281474976710656] - 
           G[{1, -1}, z]*Log[281474976710656] - G[{1, 1}, z]*
            Log[281474976710656] + G[{1, 1 + 2*x}, z]*Log[281474976710656] + 
           G[{1 - 2*x, -1}, z]*Log[281474976710656] + 
           G[{1 - 2*x, -1 - 2*x}, z]*Log[281474976710656] - 
           G[{-1 + 2*x, 1}, z]*Log[281474976710656] + 
           G[{-1 + 2*x, 1 - 2*x}, z]*Log[281474976710656] - 
           G[{-1 + 2*x, 1 + 2*x}, z]*Log[281474976710656] + 
           G[{-1, -1}, z]*Log[72057594037927936] - G[{-1, 1}, z]*
            Log[72057594037927936] + G[{1, -1}, z]*Log[72057594037927936] - 
           G[{1, 1}, z]*Log[72057594037927936] + G[{1 - 2*x, -1}, z]*
            Log[72057594037927936] + G[{1 - 2*x, 1 - 2*x}, z]*
            Log[72057594037927936] - G[{-1 + 2*x, 1}, z]*
            Log[72057594037927936] - G[{-1 + 2*x, -1 + 2*x}, z]*
            Log[72057594037927936] + G[{-1, 1 - 2*x}, z]*
            Log[1152921504606846976] - G[{1, -1 + 2*x}, z]*
            Log[1152921504606846976] + G[{-1, -1 + 2*x}, z]*
            Log[18446744073709551616] + G[{-1 + 2*x, 1 - 2*x}, z]*
            Log[18446744073709551616] - G[{-1, -1}, z]*
            Log[4722366482869645213696] + G[{-1, 1}, z]*
            Log[4722366482869645213696] - G[{-1, 1 - 2*x}, z]*
            Log[4722366482869645213696] + G[{0, -1}, z]*
            Log[4722366482869645213696] - G[{0, 1}, z]*
            Log[4722366482869645213696] + G[{1, 1}, z]*
            Log[4722366482869645213696] + G[{1, -1 + 2*x}, z]*
            Log[4722366482869645213696] + G[{1 - 2*x, 1}, z]*
            Log[4722366482869645213696] - G[{-1 + 2*x, -1}, z]*
            Log[4722366482869645213696] + 2*G[{-1 + 2*x, -1 + 2*x}, z]*
            Log[4722366482869645213696] + G[{-1, -1}, z]*
            Log[1208925819614629174706176] - G[{1, -1}, z]*
            Log[1208925819614629174706176] - G[{1, 1}, z]*
            Log[1208925819614629174706176] - G[{1, 1 - 2*x}, z]*
            Log[1208925819614629174706176] - G[{-1, 1}, z]*
            Log[79228162514264337593543950336] + G[{1, -1}, z]*
            Log[79228162514264337593543950336] - G[{1 - 2*x, 1 - 2*x}, z]*
            Log[79228162514264337593543950336] + G[{1 - 2*x, -1 + 2*x}, z]*
            Log[79228162514264337593543950336] - G[{-1 + 2*x, 1 - 2*x}, z]*
            Log[79228162514264337593543950336] - G[{-1, -1}, z]*
            Log[1329227995784915872903807060280344576] + 
           G[{1, 1}, z]*Log[1329227995784915872903807060280344576] + 
           G[{0, -1}, z]*Log[22300745198530623141535718272648361505980416] - 
           G[{0, 1}, z]*Log[22300745198530623141535718272648361505980416] - 
           G[{1 - 2*x, -1 + 2*x}, z]*
            Log[22300745198530623141535718272648361505980416] - 
           G[{-1, -1 + 2*x}, z]*
            Log[91343852333181432387730302044767688728495783936] + 
           G[{1, 1 - 2*x}, z]*Log[
             91343852333181432387730302044767688728495783936] - 
           G[{0, -1}, z]*Log[
             6277101735386680763835789423207666416102355444464034512896] + 
           G[{0, 1}, z]*Log[
             6277101735386680763835789423207666416102355444464034512896] + 
           10*G[{-1, -1}, z]*Log[(1 - 2*x)^2] - 6*G[{-1, 1}, z]*
            Log[(1 - 2*x)^2] + 6*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
           10*G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 6*G[{1, -1}, z]*
            Log[(1 - 2*x)^2] - 10*G[{1, 1}, z]*Log[(1 - 2*x)^2] + 
           10*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 6*G[{1, -1 + 2*x}, z]*
            Log[(1 - 2*x)^2] - 2*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2] + 
           6*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2] - 6*G[{1 - 2*x, 1 - 2*x}, z]*
            Log[(1 - 2*x)^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
           6*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2] + 2*G[{-1 + 2*x, 1}, z]*
            Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
           6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
           32*G[{-1, -1}, z]*Log[-1 + x] + 32*G[{-1, 1 - 2*x}, z]*
            Log[-1 + x] - 16*G[{-1, -1 + 2*x}, z]*Log[-1 + x] - 
           16*G[{0, -1}, z]*Log[-1 + x] + 16*G[{0, 1}, z]*Log[-1 + x] + 
           32*G[{1, 1}, z]*Log[-1 + x] + 16*G[{1, 1 - 2*x}, z]*Log[-1 + x] - 
           32*G[{1, -1 + 2*x}, z]*Log[-1 + x] + 32*G[{1 - 2*x, -1}, z]*
            Log[-1 + x] - 16*G[{1 - 2*x, 1}, z]*Log[-1 + x] - 
           24*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] + 
           8*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 + x] + 16*G[{-1 + 2*x, -1}, z]*
            Log[-1 + x] - 32*G[{-1 + 2*x, 1}, z]*Log[-1 + x] - 
           8*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 + x] + 
           24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] + 16*G[{-1, -1}, z]*
            Log[x] + 8*G[{-1, 1}, z]*Log[x] - 8*G[{-1, -1 + 2*x}, z]*Log[x] - 
           16*G[{0, -1}, z]*Log[x] + 16*G[{0, 1}, z]*Log[x] - 
           16*G[{0, 1 - 2*x}, z]*Log[x] + 16*G[{0, -1 + 2*x}, z]*Log[x] - 
           8*G[{1, -1}, z]*Log[x] - 16*G[{1, 1}, z]*Log[x] + 
           8*G[{1, 1 - 2*x}, z]*Log[x] - 8*G[{1 - 2*x, 1}, z]*Log[x] + 
           16*G[{1 - 2*x, -1 - 2*x}, z]*Log[x] + 16*G[{1 - 2*x, 1 - 2*x}, z]*
            Log[x] - 8*G[{1 - 2*x, -1 + 2*x}, z]*Log[x] + 
           8*G[{-1 + 2*x, -1}, z]*Log[x] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*
            Log[x] - 16*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] - 
           16*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x] - 12*G[{-1, -1}, z]*
            Log[-1 + 2*x] + 4*G[{-1, 1}, z]*Log[-1 + 2*x] - 
           8*G[{-1, -1 - 2*x}, z]*Log[-1 + 2*x] - 20*G[{-1, 1 - 2*x}, z]*
            Log[-1 + 2*x] + 16*G[{-1, -x}, z]*Log[-1 + 2*x] + 
           4*G[{-1, -1 + 2*x}, z]*Log[-1 + 2*x] - 16*G[{0, -1}, z]*
            Log[-1 + 2*x] + 16*G[{0, 1}, z]*Log[-1 + 2*x] + 
           16*G[{0, 1 - 2*x}, z]*Log[-1 + 2*x] - 16*G[{0, -1 + 2*x}, z]*
            Log[-1 + 2*x] - 4*G[{1, -1}, z]*Log[-1 + 2*x] + 
           12*G[{1, 1}, z]*Log[-1 + 2*x] - 4*G[{1, 1 - 2*x}, z]*
            Log[-1 + 2*x] - 16*G[{1, x}, z]*Log[-1 + 2*x] + 
           20*G[{1, -1 + 2*x}, z]*Log[-1 + 2*x] + 8*G[{1, 1 + 2*x}, z]*
            Log[-1 + 2*x] + 12*G[{1 - 2*x, -1}, z]*Log[-1 + 2*x] - 
           36*G[{1 - 2*x, 1}, z]*Log[-1 + 2*x] - 8*G[{1 - 2*x, -1 - 2*x}, z]*
            Log[-1 + 2*x] - 44*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] - 
           16*G[{1 - 2*x, -x}, z]*Log[-1 + 2*x] + 12*G[{1 - 2*x, -1 + 2*x}, 
             z]*Log[-1 + 2*x] + 36*G[{-1 + 2*x, -1}, z]*Log[-1 + 2*x] - 
           12*G[{-1 + 2*x, 1}, z]*Log[-1 + 2*x] - 12*G[{-1 + 2*x, 1 - 2*x}, 
             z]*Log[-1 + 2*x] + 16*G[{-1 + 2*x, x}, z]*Log[-1 + 2*x] + 
           44*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] + 
           8*G[{-1 + 2*x, 1 + 2*x}, z]*Log[-1 + 2*x] + 8*G[{-1, -1}, z]*
            Log[1 + 2*x] - 8*G[{-1, 1}, z]*Log[1 + 2*x] - 
           8*G[{-1, -1 - 2*x}, z]*Log[1 + 2*x] - 8*G[{-1, 1 - 2*x}, z]*
            Log[1 + 2*x] + 16*G[{-1, -x}, z]*Log[1 + 2*x] + 
           8*G[{1, -1}, z]*Log[1 + 2*x] - 8*G[{1, 1}, z]*Log[1 + 2*x] - 
           16*G[{1, x}, z]*Log[1 + 2*x] + 8*G[{1, -1 + 2*x}, z]*
            Log[1 + 2*x] + 8*G[{1, 1 + 2*x}, z]*Log[1 + 2*x] + 
           8*G[{1 - 2*x, -1}, z]*Log[1 + 2*x] + 8*G[{1 - 2*x, 1}, z]*
            Log[1 + 2*x] + 8*G[{1 - 2*x, -1 - 2*x}, z]*Log[1 + 2*x] - 
           8*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + 2*x] - 16*G[{1 - 2*x, -x}, z]*
            Log[1 + 2*x] - 8*G[{-1 + 2*x, -1}, z]*Log[1 + 2*x] - 
           8*G[{-1 + 2*x, 1}, z]*Log[1 + 2*x] + 16*G[{-1 + 2*x, x}, z]*
            Log[1 + 2*x] + 8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + 2*x] - 
           8*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + 2*x] + 4*G[{-1, 1}, z]*
            Log[1 - 3*x + 2*x^2] - 12*G[{-1, 1 - 2*x}, z]*
            Log[1 - 3*x + 2*x^2] + 24*G[{0, -1}, z]*Log[1 - 3*x + 2*x^2] - 
           24*G[{0, 1}, z]*Log[1 - 3*x + 2*x^2] - 8*G[{0, 1 - 2*x}, z]*
            Log[1 - 3*x + 2*x^2] + 8*G[{0, -1 + 2*x}, z]*
            Log[1 - 3*x + 2*x^2] - 4*G[{1, -1}, z]*Log[1 - 3*x + 2*x^2] + 
           12*G[{1, -1 + 2*x}, z]*Log[1 - 3*x + 2*x^2] - 
           12*G[{1 - 2*x, -1}, z]*Log[1 - 3*x + 2*x^2] + 
           32*G[{1 - 2*x, 1}, z]*Log[1 - 3*x + 2*x^2] + 
           16*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 3*x + 2*x^2] - 
           12*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - 3*x + 2*x^2] - 
           32*G[{-1 + 2*x, -1}, z]*Log[1 - 3*x + 2*x^2] + 
           12*G[{-1 + 2*x, 1}, z]*Log[1 - 3*x + 2*x^2] + 
           12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - 3*x + 2*x^2] - 
           16*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 3*x + 2*x^2]) + 
         G[{-1 + 2*x}, z]*(-4*Pi^2 - 8*G[{-1, -1 - 2*x}, 1] + 
           16*G[{-1, 1 + 2*x}, 1] + 8*G[{0, -1 - 2*x}, 1] - 
           8*G[{0, 1 + 2*x}, 1] - 16*G[{1 - 2*x, -1 - 2*x}, 1] - 
           16*G[{1 + 2*x, 1}, 1] - 8*G[{1 + 2*x, -1 - 2*x}, 1] + 
           16*G[{1 + 2*x, 1 + 2*x}, 1] + (16*I)*Pi*Log[2] - 56*Log[2]^2 + 
           16*Log[2]*Log[4] - 16*Log[4]^2 + Log[16]^2 - 4*Log[2]*Log[256] - 
           5*Log[2]*Log[65536] + Log[16]*Log[262144] + 
           (8*I)*Pi*Log[1 + (1 - 2*x)^(-1)] - (64*I)*Pi*Log[-1 + x] + 
           24*Log[2]*Log[-1 + x] + 16*Log[4]*Log[-1 + x] + 
           32*Log[8]*Log[-1 + x] - 24*Log[16]*Log[-1 + x] - 
           16*Log[512]*Log[-1 + x] + 56*Log[-1 + x]^2 - 24*Log[-1 + x]*
            Log[16*(-1 + x)^2] - (8*I)*Pi*Log[-1/2 + x] - 
           (8*I)*Pi*Log[(-1 + x)/x] + (120*I)*Pi*Log[x] + 32*Log[4]*Log[x] + 
           16*Log[8]*Log[x] + 24*Log[16]*Log[x] + 4*Log[64]*Log[x] - 
           8*Log[256]*Log[x] - 24*Log[1024]*Log[x] - 8*Log[-1 + x]*Log[x] + 
           8*Log[x]^2 + 24*Log[16]*Log[(-1 + x)*x] - 16*Log[x]*Log[16*x^2] + 
           4*Log[-1 + x]*Log[256*x^2] - 4*Log[-1 + x]*Log[x^8/(1 - 2*x)^8] - 
           2*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8] + 
           (24*I)*Pi*Log[x/(1 + x)] - 16*Log[2]*Log[1 + x] + 
           4*Log[16]*Log[1 + x] - 8*Log[256]*Log[1 + x] - 16*Log[1 + x]^2 + 
           32*Log[1 + x]*Log[2*(1 + x)] - 32*Log[1 + x]*Log[16*(1 + x)^2] + 
           (32*I)*Pi*Log[2/(-1 + 2*x)] - (8*I)*Pi*Log[(2*x)/(-1 + 2*x)] + 
           8*Log[256]*Log[(2*x)/(-1 + 2*x)] - 4*Log[4096]*
            Log[(2*x)/(-1 + 2*x)] + 16*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
           (16*I)*Pi*Log[-1 + 2*x] + 16*Log[2]*Log[-1 + 2*x] - 
           16*Log[4]*Log[-1 + 2*x] + 16*Log[16]*Log[-1 + 2*x] - 
           16*Log[32]*Log[-1 + 2*x] - 8*Log[1 + (3 - 4*x)^(-1)]*
            Log[-1 + 2*x] + 120*Log[-1 + x]*Log[-1 + 2*x] - 
           16*Log[(-1 + x)*x]*Log[-1 + 2*x] + 40*Log[-1 + 2*x]^2 + 
           32*Log[2]*Log[x*(-1 + 2*x)] - 16*Log[-1 + 2*x]*
            Log[x^3*(-1 + 2*x)] - 8*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] + 
           8*Log[x]*Log[x/(1 + 2*x)] - 4*Log[64]*Log[(2*x)/(1 + 2*x)] + 
           4*Log[4096]*Log[(2*x)/(1 + 2*x)] + 16*Log[x]*
            Log[(2*x)/(1 + 2*x)] + 16*Log[1 + x]*Log[(2*x)/(1 + 2*x)] + 
           16*Log[x]*Log[(8*x)/(1 + 2*x)] + 4*Log[1024]*Log[1 + 2*x] - 
           32*Log[x]*Log[1 + 2*x] + 120*Log[1 + x]*Log[1 + 2*x] + 
           16*Log[-1 + 2*x]*Log[1 + 2*x] + 8*Log[1 + 2*x]^2 - 
           8*Log[2]*Log[x*(1 + 2*x)] - 16*Log[(2*x)/(-1 + 2*x)]*
            Log[x*(1 + 2*x)] + 8*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
           16*Log[1 + 2*x]*Log[4 + 8*x] + 16*Log[1 + 2*x]*Log[32 + 64*x] - 
           8*Log[2]*Log[1 - 3*x + 2*x^2] + 16*Log[4/x]*Log[1 - 3*x + 2*x^2] - 
           16*Log[x]*Log[1 - 3*x + 2*x^2] + 8*Log[-1 + 2*x]*
            Log[1 + (-3 + 4*x)^(-1)] - 48*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
           24*PolyLog[2, 1 + x^(-1)] - 72*PolyLog[2, (-1 - 2*x)^(-1)] + 
           32*PolyLog[2, -1 - 2*x] + 104*PolyLog[2, (1 - 2*x)^(-1)] - 
           64*PolyLog[2, 1 - 2*x] - 64*PolyLog[2, (2 - 2*x)^(-1)] - 
           8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 64*PolyLog[2, 2 - 2*x] + 
           16*PolyLog[2, 1/2 - x] - 16*PolyLog[2, 1 - x] + 
           24*PolyLog[2, -1/(2*x)] + 80*PolyLog[2, 1/(2*x)] - 
           32*PolyLog[2, -2*x] + 120*PolyLog[2, x/(-1 + x)] + 
           48*PolyLog[2, x/(1 + x)] - 104*PolyLog[2, (-1 + 2*x)^(-1)] - 
           64*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 40*PolyLog[2, x/(-1 + 2*x)] + 
           72*PolyLog[2, (1 + 2*x)^(-1)] + 48*PolyLog[2, x/(1 + 2*x)] - 
           24*PolyLog[2, (1 + x)/(1 + 2*x)] - 96*PolyLog[2, (2 + 2*x)^(-1)] - 
           16*PolyLog[2, (1 + 2*x)/(2 + 2*x)] - 
           32*PolyLog[2, 1 - 1/(2*(1 + x))]) + G[{1 - 2*x}, z]*
          (4*Pi^2 + 8*G[{-1, -1 - 2*x}, 1] - 16*G[{-1, 1 + 2*x}, 1] - 
           8*G[{0, -1 - 2*x}, 1] + 8*G[{0, 1 + 2*x}, 1] + 
           16*G[{1 - 2*x, -1 - 2*x}, 1] + 16*G[{1 + 2*x, 1}, 1] + 
           8*G[{1 + 2*x, -1 - 2*x}, 1] - 16*G[{1 + 2*x, 1 + 2*x}, 1] - 
           (16*I)*Pi*Log[2] + 56*Log[2]^2 - 16*Log[2]*Log[4] + 16*Log[4]^2 - 
           Log[16]^2 + Log[16]*Log[256] + Log[32]*Log[65536] - 
           4*Log[2]*Log[262144] - (8*I)*Pi*Log[1 + (1 - 2*x)^(-1)] + 
           (64*I)*Pi*Log[-1 + x] - 24*Log[2]*Log[-1 + x] - 
           16*Log[4]*Log[-1 + x] - 32*Log[8]*Log[-1 + x] + 
           24*Log[16]*Log[-1 + x] + 16*Log[512]*Log[-1 + x] - 
           56*Log[-1 + x]^2 + 24*Log[-1 + x]*Log[16*(-1 + x)^2] + 
           (8*I)*Pi*Log[-1/2 + x] + (8*I)*Pi*Log[(-1 + x)/x] - 
           (120*I)*Pi*Log[x] - 32*Log[4]*Log[x] - 16*Log[8]*Log[x] - 
           24*Log[16]*Log[x] - 4*Log[64]*Log[x] + 8*Log[256]*Log[x] + 
           24*Log[1024]*Log[x] + 8*Log[-1 + x]*Log[x] - 8*Log[x]^2 - 
           32*Log[2]*Log[(-1 + x)*x] - 16*Log[16]*Log[(-1 + x)*x] + 
           16*Log[x]*Log[16*x^2] - 4*Log[-1 + x]*Log[256*x^2] + 
           4*Log[-1 + x]*Log[x^8/(1 - 2*x)^8] + 2*Log[-1 + x]*
            Log[(68719476736*x^8)/(1 - 2*x)^8] - (24*I)*Pi*Log[x/(1 + x)] + 
           16*Log[2]*Log[1 + x] - 4*Log[16]*Log[1 + x] + 
           8*Log[256]*Log[1 + x] + 16*Log[1 + x]^2 - 32*Log[1 + x]*
            Log[2*(1 + x)] + 32*Log[1 + x]*Log[16*(1 + x)^2] - 
           (32*I)*Pi*Log[2/(-1 + 2*x)] + (8*I)*Pi*Log[(2*x)/(-1 + 2*x)] - 
           8*Log[256]*Log[(2*x)/(-1 + 2*x)] + 4*Log[4096]*
            Log[(2*x)/(-1 + 2*x)] - 16*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
           (16*I)*Pi*Log[-1 + 2*x] - 16*Log[2]*Log[-1 + 2*x] + 
           16*Log[4]*Log[-1 + 2*x] - 16*Log[16]*Log[-1 + 2*x] + 
           16*Log[32]*Log[-1 + 2*x] + 8*Log[1 + (3 - 4*x)^(-1)]*
            Log[-1 + 2*x] - 120*Log[-1 + x]*Log[-1 + 2*x] + 
           16*Log[(-1 + x)*x]*Log[-1 + 2*x] - 40*Log[-1 + 2*x]^2 - 
           32*Log[2]*Log[x*(-1 + 2*x)] + 16*Log[-1 + 2*x]*
            Log[x^3*(-1 + 2*x)] + 8*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] - 
           8*Log[x]*Log[x/(1 + 2*x)] + 4*Log[64]*Log[(2*x)/(1 + 2*x)] - 
           4*Log[4096]*Log[(2*x)/(1 + 2*x)] - 16*Log[x]*
            Log[(2*x)/(1 + 2*x)] - 16*Log[1 + x]*Log[(2*x)/(1 + 2*x)] - 
           16*Log[x]*Log[(8*x)/(1 + 2*x)] - 4*Log[1024]*Log[1 + 2*x] + 
           32*Log[x]*Log[1 + 2*x] - 120*Log[1 + x]*Log[1 + 2*x] - 
           16*Log[-1 + 2*x]*Log[1 + 2*x] - 8*Log[1 + 2*x]^2 + 
           8*Log[2]*Log[x*(1 + 2*x)] + 16*Log[(2*x)/(-1 + 2*x)]*
            Log[x*(1 + 2*x)] - 8*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
           16*Log[1 + 2*x]*Log[4 + 8*x] - 16*Log[1 + 2*x]*Log[32 + 64*x] + 
           8*Log[2]*Log[1 - 3*x + 2*x^2] - 16*Log[4/x]*Log[1 - 3*x + 2*x^2] + 
           16*Log[x]*Log[1 - 3*x + 2*x^2] - 8*Log[-1 + 2*x]*
            Log[1 + (-3 + 4*x)^(-1)] + 48*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
           24*PolyLog[2, 1 + x^(-1)] + 72*PolyLog[2, (-1 - 2*x)^(-1)] - 
           32*PolyLog[2, -1 - 2*x] - 104*PolyLog[2, (1 - 2*x)^(-1)] + 
           64*PolyLog[2, 1 - 2*x] + 64*PolyLog[2, (2 - 2*x)^(-1)] + 
           8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 64*PolyLog[2, 2 - 2*x] - 
           16*PolyLog[2, 1/2 - x] + 16*PolyLog[2, 1 - x] - 
           24*PolyLog[2, -1/(2*x)] - 80*PolyLog[2, 1/(2*x)] + 
           32*PolyLog[2, -2*x] - 120*PolyLog[2, x/(-1 + x)] - 
           48*PolyLog[2, x/(1 + x)] + 104*PolyLog[2, (-1 + 2*x)^(-1)] + 
           64*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 40*PolyLog[2, x/(-1 + 2*x)] - 
           72*PolyLog[2, (1 + 2*x)^(-1)] - 48*PolyLog[2, x/(1 + 2*x)] + 
           24*PolyLog[2, (1 + x)/(1 + 2*x)] + 96*PolyLog[2, (2 + 2*x)^(-1)] + 
           16*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
           32*PolyLog[2, 1 - 1/(2*(1 + x))]))))/(1536*(1 + p2)^(3/2)))/4, 
 (-189*p2^3 + 128*(-1 + x)^2*x^2*(-26 + 23*x) + 
    p2^2*(-267 - 1096*x + 1331*x^2) - 4*p2*x*(452 - 204*x - 915*x^2 + 
      667*x^3))/(1152*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) - 
  (p2*(p2*(-2 + x) + 6*(-1 + x)*x)*G[{-1}, z])/(128*(1 + p2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)) - (p2*(p2*(-2 + x) + 6*(-1 + x)*x)*G[{1}, z])/
   (128*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((4*(-1 + Sqrt[1 + p2])*x^2 + p2^2*(Sqrt[1 + p2] + 3*x) + 
     p2*x*(5 - Sqrt[1 + p2] + 2*Sqrt[1 + p2]*x))*G[{-1 - 2*x}, z])/
   (128*p2*(1 + p2)^(3/2)*x) + 
  ((1152*(1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 - 
     2*p2^4*(9*Sqrt[1 + p2] - 26*x + 152*x^2) - 8*p2*(-1 + x)^2*x^3*
      (313 + 285*Sqrt[1 + p2] - 36*(2 + 7*Sqrt[1 + p2])*x + 
       4*(118 + 51*Sqrt[1 + p2])*x^2) + 4*p2^2*(-1 + x)*x^2*
      (187 + 267*Sqrt[1 + p2] + (215 - 186*Sqrt[1 + p2])*x + 
       3*(305 + 34*Sqrt[1 + p2])*x^2 - 658*x^3) + 
     p2^3*x*(-26 - 207*Sqrt[1 + p2] + 2*(-89 + 51*Sqrt[1 + p2])*x + 
       3*(-611 + 10*Sqrt[1 + p2])*x^2 + 1694*x^3))*G[{1 - 2*x}, z])/
   (2304*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((1152*(-1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 - 
     2*p2^4*(9*Sqrt[1 + p2] + 26*x - 152*x^2) - 8*p2*(-1 + x)^2*x^3*
      (-313 + 285*Sqrt[1 + p2] - 36*(-2 + 7*Sqrt[1 + p2])*x + 
       4*(-118 + 51*Sqrt[1 + p2])*x^2) + p2^3*x*(26 - 207*Sqrt[1 + p2] + 
       2*(89 + 51*Sqrt[1 + p2])*x + 3*(611 + 10*Sqrt[1 + p2])*x^2 - 
       1694*x^3) + 4*p2^2*(-1 + x)*x^2*(-187 + 267*Sqrt[1 + p2] - 
       (215 + 186*Sqrt[1 + p2])*x + 3*(-305 + 34*Sqrt[1 + p2])*x^2 + 
       658*x^3))*G[{-1 + 2*x}, z])/(2304*p2*(1 + p2)^(3/2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)^2) + 
  ((p2^2*(Sqrt[1 + p2] - 3*x) + 4*(1 + Sqrt[1 + p2])*x^2 + 
     p2*x*(-5 - Sqrt[1 + p2] + 2*Sqrt[1 + p2]*x))*G[{1 + 2*x}, z])/
   (128*p2*(1 + p2)^(3/2)*x) + 
  ((99*p2^4 - 1152*(-1 + x)^3*x^3 + p2^3*(132 + 541*x - 542*x^2) + 
     8*p2*(-1 + x)^2*x^2*(309 - 274*x + 212*x^2) + 
     4*p2^2*x*(261 - 223*x - 108*x^2 + 70*x^3))*Log[2])/
   (384*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(256*(1 + p2)^(3/2)*(-1 + x)) + 
  ((-6 - 12*p2 + 3*p2^2 + 16*x + 29*p2*x - 2*p2^2*x - 6*x^2 - 10*p2*x^2 + 
     2*p2^2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - 
     G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(512*(1 + p2)^(5/2)*(-1 + x)) + 
  ((2*p2^2 - p2^3 + 2*p2*x - 8*p2^2*x + p2^3*x - 12*x^2 - 26*p2*x^2 + 
     7*p2^2*x^2 + 20*x^3 + 37*p2*x^3 - 2*p2^2*x^3 - 12*x^4 - 18*p2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] + 
     G[{1}, z]*Log[16]))/(512*(1 + p2)^(5/2)*(-1 + x)*x^2) + 
  (x*(-4 + p2 + 4*x - 2*p2*x)*Log[256])/(512*p2*(1 + p2)*(-1 + x)) + 
  ((p2^2*(6 + 36*x - 77*x^2 - 14*x^3) - 8*(-1 + x)^2*x^2*
      (-12 - 31*x + 30*x^2 + 92*x^3) + 4*p2*x*(12 + 37*x - 131*x^2 + 12*x^3 + 
       70*x^4))*Log[(1 - 2*x)^2])/(768*(1 + p2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)^2) + 
  ((69*p2^3*x + 96*(-1 + x)^2*x^3 - 4*p2^2*(3 - 9*x - 61*x^2 + 17*x^3) - 
     8*p2*x*(6 - 39*x + 67*x^2 - 126*x^3 + 92*x^4))*Log[-1 + x])/
   (384*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((192*(-1 + x)^3*x^4 + p2^3*(6 + 39*x - 83*x^2 - 20*x^3) - 
     8*p2*(-1 + x)^2*x^2*(-12 - 25*x + 42*x^2 + 104*x^3) + 
     8*p2^2*x*(6 + 20*x - 73*x^2 + 6*x^3 + 41*x^4))*Log[(-1 + x)^2])/
   (384*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((p2 + 2*x)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     6*G[{1}, z]*Log[4*(-1 + x)^2] + 3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (1536*(1 + p2)*(-1 + x)) - 
  ((8*p2 + 7*p2^2 + 32*x + 34*p2*x - 24*x^2 - 28*p2*x^2 + 24*x^3 - 32*x^4)*
    (Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     6*G[{1}, z]*Log[4*(-1 + x)^2] + 3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (3072*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)) + 
  ((4*p2 + p2^2 + 12*x - 20*x^2 - 2*p2*x^2 + 16*x^3 - 8*x^4)*
    (Pi^2 + 48*Log[2]^2 + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (1536*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)) + 
  ((-2*p2 - 2*p2^2 - 8*x - 18*p2*x + p2^2*x - 28*x^2 + 21*p2*x^2 + 72*x^3 - 
     6*p2*x^3 - 60*x^4 + 24*x^5)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/(1536*(1 + p2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)) + 
  ((30*p2^4 - 768*(-1 + x)^3*x^3 + p2^3*(18 + 193*x - 170*x^2) + 
     56*p2*(-1 + x)^2*x^2*(13 - 6*x + 4*x^2) + 
     4*p2^2*x*(49 + 13*x - 108*x^2 + 46*x^3))*Log[x])/
   (384*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) - 
  ((p2 - 2*p2*x + 2*x^2 + p2*x^2 - 2*x^3 + p2*x^3)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] + 
     2*G[{1 - 2*x}, z]*Log[16] - G[{-1 + 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((-4*p2 - 4*x + 11*p2*x + 2*p2^2*x + 8*x^2 - 9*p2*x^2 - 2*x^3 + 10*p2*x^3 - 
     2*x^4 - 4*p2*x^4)*(2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     2*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 - 2*x}, z]*Log[16] - 
     G[{-1 + 2*x}, z]*Log[256] - G[{-1}, z]*Log[(-1 + x)^2] + 
     G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((-4*p2 - 4*x + 11*p2*x + 2*p2^2*x + 8*x^2 - 9*p2*x^2 - 2*x^3 + 10*p2*x^3 - 
     2*x^4 - 4*p2*x^4)*(6*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     6*G[{1, -1 + 2*x}, z] + 6*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     6*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[16] + G[{1}, z]*Log[16] - 
     2*G[{1 - 2*x}, z]*Log[16] + G[{-1 + 2*x}, z]*Log[256] + 
     G[{1 - 2*x}, z]*Log[4096] - G[{-1 + 2*x}, z]*Log[4096] + 
     2*G[{-1}, z]*Log[(1 - 2*x)^2] - 2*G[{1}, z]*Log[(1 - 2*x)^2] + 
     2*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x}, z]*
      Log[(1 - 2*x)^2] - 3*G[{-1}, z]*Log[(-1 + x)^2] + 
     3*G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((-6*p2^3 + 3*p2^4 - 12*p2*x - 66*p2^2*x + 18*p2^3*x - 6*p2^4*x - 48*x^2 - 
     76*p2*x^2 + 256*p2^2*x^2 - p2^3*x^2 + 15*p2^4*x^2 + 464*x^3 + 
     914*p2*x^3 - 112*p2^2*x^3 + 110*p2^3*x^3 - 1336*x^4 - 2204*p2*x^4 - 
     8*p2^2*x^4 - 79*p2^3*x^4 + 1912*x^5 + 2738*p2*x^5 + 16*p2^2*x^5 - 
     12*p2^3*x^5 - 1432*x^6 - 1920*p2*x^6 - 116*p2^2*x^6 + 440*x^7 + 
     560*p2*x^7 + 48*p2^2*x^7)*(4*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
     4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] - 
     6*G[{1}, z]*Log[2] - 6*G[{-1 + 2*x}, z]*Log[2] + G[{-1}, z]*Log[64] + 
     G[{1 - 2*x}, z]*Log[64] + G[{-1}, z]*Log[(1 - 2*x)^2] - 
     G[{1}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
     G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 2*G[{-1}, z]*Log[(-1 + x)^2] - 
     2*G[{1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 4*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     4*G[{1}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(3072*(1 + p2)^(5/2)*(-1 + x)^2*x^2*
    (p2 + 4*x - 4*x^2)) + ((p2 - 2*p2*x + 2*x^2 + p2*x^2 - 2*x^3 + p2*x^3)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - G[{-1}, z]*Log[x^2] + 
     G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((-1 + x)*(Pi^2 + 12*Log[x^2]^2 + 48*Log[2]*Log[2*x^2]))/(768*(1 + p2)) + 
  ((-2 - 3*p2 - 4*x + p2*x + 2*x^2)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)) - 
  ((-4*p2 - 15*p2^2 - 16*x - 72*p2*x + 12*p2^2*x - 64*x^2 + 88*p2*x^2 + 
     128*x^3 - 16*p2*x^3 - 48*x^4)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)*
    (p2 + 4*x - 4*x^2)) + ((-10*p2 - 3*p2^2 + 2*p2^3 - 24*x + 18*p2*x + 
     12*p2^2*x + 64*x^2 - 10*p2*x^2 - 5*p2^2*x^2 - 64*x^3 + 14*p2*x^3 + 
     32*x^4 - 12*p2*x^4 - 8*x^5)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[4*(-1 + x)^2] + 2*G[{1}, z]*Log[4*(-1 + x)^2] + 
     2*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 2*G[{-1 + 2*x}, z]*
      Log[4*(-1 + x)^2] + G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)^2*(p2 + 4*x - 4*x^2)) + 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] + G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] - G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] + G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((6*p2^2 + 26*p2*x - 6*p2^2*x + 24*x^2 - 32*p2*x^2 + p2^2*x^2 - 24*x^3 + 
     14*p2*x^3 + 8*x^4 - 4*p2*x^4 - 8*x^5)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*x^2] - 2*G[{1}, z]*Log[4*x^2] + 
     2*G[{1 - 2*x}, z]*Log[4*x^2] - 2*G[{-1 + 2*x}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[16*x^2] + G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((6*p2^2 + 26*p2*x - 6*p2^2*x + 24*x^2 - 32*p2*x^2 + p2^2*x^2 - 24*x^3 + 
     14*p2*x^3 + 8*x^4 - 4*p2*x^4 - 8*x^5)*(2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[4*x^2] + 2*G[{1}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] - 
     G[{1 - 2*x}, z]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) - 
  ((-10*p2 - 3*p2^2 + 2*p2^3 - 24*x + 18*p2*x + 12*p2^2*x + 64*x^2 - 
     10*p2*x^2 - 5*p2^2*x^2 - 64*x^3 + 14*p2*x^3 + 32*x^4 - 12*p2*x^4 - 
     8*x^5)*(2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*(-1 + x)^2] - 2*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{-1}, z]*Log[16*x^2] + G[{1}, z]*Log[16*x^2] - 
     G[{1 - 2*x}, z]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)^2*(p2 + 4*x - 4*x^2)) - 
  (x*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/(384*(1 + p2)) + 
  ((-2 - 2*p2 - 2*x + 2*p2*x + 3*x^2 + 2*x^3)*(Pi^2 + 6*G[{-1, -1}, z] + 
     6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)*(-1 + x)*x) + 
  ((-16*p2 - 64*x + 4*p2*x + 112*x^2 - 112*x^3 + 64*x^4)*
    (Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/
   (6144*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) - 
  ((-1 + x)*(Pi^2 + 48*Log[2]^2 + 12*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)) + 
  ((-2*p2 - 6*x + p2*x + 8*x^2 - 4*x^3)*(Pi^2 + 48*Log[2]^2 + 
     12*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)*(p2 + 4*x - 4*x^2)) - 
  ((8*p2 + 5*p2^2 + 24*x + 26*p2*x - 24*p2*x^2 - 8*x^3 - 16*x^4)*
    (5*Pi^2 + 12*Log[4]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (3072*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)) + 
  ((-1 - p2 - x + p2*x + 3*x^2)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(1 + x)^2]*Log[16*(1 + x)^2]))/(768*(1 + p2)*(-1 + x)*x) + 
  ((-32*(-1 + x)^2*x^3 + p2^3*(-2 + 5*x) + p2^2*(-2 - 24*x + 44*x^2) - 
     8*p2*x*(1 + 6*x - 13*x^2 + 6*x^4))*Log[-1 + 2*x])/
   (128*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) - 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     2*G[{-1, 1 - 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     2*G[{1, -1 + 2*x}, z] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[-1 + 2*x] + 
     2*G[{1}, z]*Log[-1 + 2*x]))/(256*(1 + p2)^(3/2)*(-1 + x)) - 
  ((6*p2 + 13*p2^2 + 7*p2^3 + 24*x + 61*p2*x + 7*p2^2*x - 5*p2^3*x + p2^4*x + 
     12*x^2 - 203*p2*x^2 - 85*p2^2*x^2 - 6*p2^3*x^2 - 272*x^3 + 73*p2*x^3 + 
     104*p2^2*x^3 + 7*p2^3*x^3 + 496*x^4 + 367*p2*x^4 - 41*p2^2*x^4 - 
     344*x^5 - 548*p2*x^5 + 4*p2^2*x^5 + 84*x^6 + 308*p2*x^6 - 64*p2*x^7)*
    (G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x}, z] + 
     2*G[{0, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] - 
     G[{1 - 2*x, -1}, z] - G[{1 - 2*x, 1}, z] + 3*G[{1 - 2*x, 1 - 2*x}, z] - 
     G[{1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1}, z] + G[{-1 + 2*x, 1}, z] + 
     G[{-1 + 2*x, 1 - 2*x}, z] - 3*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[4*(-1 + x)^2] + G[{1}, z]*Log[4*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[4*x^2] - G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2] + 
     2*G[{1 - 2*x}, z]*Log[-1 + 2*x] - 2*G[{-1 + 2*x}, z]*Log[-1 + 2*x]))/
   (256*(1 + p2)^(5/2)*(-1 + x)^2*x*(p2 + 4*x - 4*x^2)) - 
  ((2*p2^2 - p2^3 - 10*p2^2*x + p2^3*x - 14*x^2 - 24*p2*x^2 + 11*p2^2*x^2 + 
     24*x^3 + 41*p2*x^3 - 2*p2^2*x^3 - 6*x^4 - 10*p2*x^4 + 2*p2^2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, 1 - 2*x}, z] - 
     G[{-1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{1, 1 - 2*x}, z] + 
     G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] - 
     3*G[{1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, -1 + 2*x}, z] - 
     G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x}, z] + 
     3*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[16] + G[{1}, z]*Log[16] - 
     2*G[{-1}, z]*Log[(-1 + x)^2] + 2*G[{1}, z]*Log[(-1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(-1 + x)^2] - 3*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2] - 2*G[{-1}, z]*Log[-1 + 2*x] + 
     2*G[{1}, z]*Log[-1 + 2*x] - 2*G[{1 - 2*x}, z]*Log[-1 + 2*x] + 
     2*G[{-1 + 2*x}, z]*Log[-1 + 2*x]))/(512*(1 + p2)^(5/2)*(-1 + x)*x^2) + 
  ((-2*p2^2 + p2^3 + 12*p2^2*x - 2*p2^3*x + 14*x^2 + 24*p2*x^2 - 
     21*p2^2*x^2 + p2^3*x^2 - 38*x^3 - 64*p2*x^3 + 14*p2^2*x^3 + 30*x^4 + 
     50*p2*x^4 - 5*p2^2*x^4 - 6*x^5 - 12*p2*x^5)*
    (4*G[{-1 - 2*x, 1 - 2*x}, z] - 4*G[{1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1 - 2*x}, z]*Log[256] + 2*G[{1 + 2*x}, z]*Log[256] + 
     G[{-1 - 2*x}, z]*Log[4096] - G[{1 + 2*x}, z]*Log[4096] + 
     8*G[{-1 - 2*x}, z]*Log[-1 + x] - 8*G[{1 + 2*x}, z]*Log[-1 + x] - 
     4*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 4*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 - 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x}, z]*Log[x^2] + 
     2*G[{-1 + 2*x}, z]*Log[x^2] + 2*G[{1 + 2*x}, z]*Log[x^2] + 
     4*G[{-1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 4*G[{1 + 2*x}, z]*
      Log[x*(-1 + 2*x)]))/(1024*(1 + p2)^(5/2)*(-1 + x)^2*x^2) - 
  ((-2*p2^2 + p2^3 - p2*x + 11*p2^2*x - 2*p2^3*x + 13*x^2 + 26*p2*x^2 - 
     18*p2^2*x^2 + p2^3*x^2 - 39*x^3 - 68*p2*x^3 + 11*p2^2*x^3 + 39*x^4 + 
     61*p2*x^4 - 3*p2^2*x^4 - 13*x^5 - 19*p2*x^5)*(2*G[{-1, -1 + 2*x}, z] - 
     2*G[{1, 1 - 2*x}, z] + 2*G[{-1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 + 2*x, -1 + 2*x}, z] + 2*G[{-1}, z]*Log[8] - 2*G[{1}, z]*Log[8] + 
     2*G[{-1 - 2*x}, z]*Log[8] - 2*G[{1 + 2*x}, z]*Log[8] - 
     2*G[{-1}, z]*Log[16] + 2*G[{1}, z]*Log[16] - 2*G[{-1 - 2*x}, z]*
      Log[16] + 2*G[{1 + 2*x}, z]*Log[16] + 4*G[{-1}, z]*Log[-1 + x] - 
     4*G[{1}, z]*Log[-1 + x] + 4*G[{-1 - 2*x}, z]*Log[-1 + x] - 
     4*G[{1 + 2*x}, z]*Log[-1 + x] - 2*G[{-1}, z]*Log[(-1 + x)^2] + 
     2*G[{1}, z]*Log[(-1 + x)^2] - 2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[x^2] + 
     2*G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] + 
     G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[x*(-1 + 2*x)] - 
     2*G[{1}, z]*Log[x*(-1 + 2*x)] + 2*G[{-1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 
     2*G[{1 + 2*x}, z]*Log[x*(-1 + 2*x)]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*
    x^2) - ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] - 4*G[{1, -1 + 2*x}, z] - 
     2*G[{-1 - 2*x, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     4*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[4] + 2*G[{1}, z]*Log[4] - 2*G[{-1 - 2*x}, z]*Log[8] + 
     2*G[{1 - 2*x}, z]*Log[8] - 2*G[{-1 + 2*x}, z]*Log[8] + 
     2*G[{1 + 2*x}, z]*Log[8] + 2*G[{-1 - 2*x}, z]*Log[16] - 
     2*G[{1 + 2*x}, z]*Log[16] + 8*G[{-1}, z]*Log[-1 + x] - 
     8*G[{1}, z]*Log[-1 + x] - 4*G[{-1 - 2*x}, z]*Log[-1 + x] + 
     4*G[{1 - 2*x}, z]*Log[-1 + x] - 4*G[{-1 + 2*x}, z]*Log[-1 + x] + 
     4*G[{1 + 2*x}, z]*Log[-1 + x] - 6*G[{-1}, z]*Log[(-1 + x)^2] + 
     6*G[{1}, z]*Log[(-1 + x)^2] + 2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[x^2] + 
     2*G[{1}, z]*Log[x^2] + G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] - 
     G[{1 + 2*x}, z]*Log[x^2] + 4*G[{-1}, z]*Log[x*(-1 + 2*x)] - 
     4*G[{1}, z]*Log[x*(-1 + 2*x)] - 2*G[{-1 - 2*x}, z]*Log[x*(-1 + 2*x)] + 
     2*G[{1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 2*G[{-1 + 2*x}, z]*
      Log[x*(-1 + 2*x)] + 2*G[{1 + 2*x}, z]*Log[x*(-1 + 2*x)]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-2*p2^2 + p2^3 - 2*p2*x + 6*p2^2*x + 12*x^2 + 24*p2*x^2 - p2^2*x^2 - 
     20*x^3 - 26*p2*x^3)*(G[{-1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
     G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] - G[{1 - 2*x, 1 - 2*x}, z] - 
     G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x}, 
      z] + 6*G[{-1}, z]*Log[-1 + x] - 6*G[{1}, z]*Log[-1 + x] + 
     2*G[{1 - 2*x}, z]*Log[-1 + x] - 2*G[{-1 + 2*x}, z]*Log[-1 + x] - 
     3*G[{-1}, z]*Log[4*(-1 + x)^2] + 3*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
     2*G[{-1}, z]*Log[4*x^2] + 2*G[{1}, z]*Log[4*x^2] - 
     G[{1 - 2*x}, z]*Log[4*x^2] + G[{-1 + 2*x}, z]*Log[4*x^2] - 
     2*G[{-1}, z]*Log[-1 + 2*x] + 2*G[{1}, z]*Log[-1 + 2*x] - 
     2*G[{1 - 2*x}, z]*Log[-1 + 2*x] + 2*G[{-1 + 2*x}, z]*Log[-1 + 2*x] + 
     3*G[{-1}, z]*Log[8*x*(-1 + 2*x)] - 3*G[{1}, z]*Log[8*x*(-1 + 2*x)] + 
     G[{1 - 2*x}, z]*Log[8*x*(-1 + 2*x)] - G[{-1 + 2*x}, z]*
      Log[8*x*(-1 + 2*x)]))/(512*(1 + p2)^(5/2)*x^2) - 
  ((5*p2^2 + p2*(3 + 15*x - 8*x^2) + 4*x*(5 - 12*x + 15*x^2 - 8*x^3))*
    Log[8*(-1 + x)*x^2*(-1 + 2*x)])/(128*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)) + ((-12*p2 - 13*p2^2 - 32*x - 18*p2*x + 13*p2^2*x + 
     56*x^2 + 42*p2*x^2 + 2*p2^2*x^2 - 16*x^3 + 4*p2*x^3 - 8*x^4 - 8*p2*x^4)*
    (G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x}, z] + 
     2*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z] + 
     G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] + 
     2*G[{-1}, z]*Log[4*x^2] - 2*G[{1}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
     G[{1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + G[{1 - 2*x}, z]*
      Log[8*(-1 + x)*x^2*(-1 + 2*x)] - G[{-1 + 2*x}, z]*
      Log[8*(-1 + x)*x^2*(-1 + 2*x)]))/(512*(1 + p2)^(3/2)*(-1 + x)*
    (p2 + 4*x - 4*x^2)) - ((10 - 2*p2 + p2^2 - 22*x + 19*p2*x + 34*x^2 - 
     17*p2*x^2 - 22*x^3 + 2*p2*x^3)*(G[{-1, -1 + 2*x}, z] - 
     G[{1, 1 - 2*x}, z] - G[{1 - 2*x, -1}, z] - G[{1 - 2*x, 1}, z] + 
     G[{1 - 2*x, 1 - 2*x}, z] + G[{-1 + 2*x, -1}, z] + G[{-1 + 2*x, 1}, z] - 
     G[{-1 + 2*x, -1 + 2*x}, z] - 2*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     2*G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 3*G[{-1}, z]*Log[4*x^2] + 
     3*G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2] - 2*G[{-1}, z]*Log[-1 + 2*x] + 
     2*G[{1}, z]*Log[-1 + 2*x] + 2*G[{1 - 2*x}, z]*Log[-1 + 2*x] - 
     2*G[{-1 + 2*x}, z]*Log[-1 + 2*x] + 3*G[{-1}, z]*
      Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 3*G[{1}, z]*
      Log[8*(-1 + x)*x^2*(-1 + 2*x)] - G[{1 - 2*x}, z]*
      Log[8*(-1 + x)*x^2*(-1 + 2*x)] + G[{-1 + 2*x}, z]*
      Log[8*(-1 + x)*x^2*(-1 + 2*x)]))/(512*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((p2^2 + 4*x^2 + p2*x*(-1 + 2*x))*Log[1 + 2*x])/(64*p2*(1 + p2)*x) - 
  ((-4 - 8*p2 - 4*p2^2 - 12*x + 17*p2*x + 5*p2^2*x + 52*x^2 + 36*p2*x^2 - 
     32*x^3 - 56*p2*x^3 + 16*p2*x^4)*(G[{-1, 1 - 2*x}, z] - 
     G[{-1, 1 + 2*x}, z] + G[{1, -1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
     G[{-x, -1}, z] + G[{-x, 1}, z] - G[{-x, -1 - 2*x}, z] - 
     G[{-x, 1 - 2*x}, z] - G[{x, -1}, z] - G[{x, 1}, z] + 
     G[{x, -1 + 2*x}, z] + G[{x, 1 + 2*x}, z] + G[{-1}, z]*Log[-1 + 2*x] - 
     G[{1}, z]*Log[-1 + 2*x] - G[{-x}, z]*Log[-1 + 2*x] + 
     G[{x}, z]*Log[-1 + 2*x] - G[{-1}, z]*Log[1 + 2*x] + 
     G[{1}, z]*Log[1 + 2*x] - G[{-x}, z]*Log[1 + 2*x] + 
     G[{x}, z]*Log[1 + 2*x]))/(256*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((-8 - 16*p2 - 8*p2^2 - 32*x + 16*p2*x + 96*x^2 + 74*p2*x^2 + 10*p2^2*x^2 - 
     48*x^3 - 96*p2*x^3 + 32*p2*x^4)*(2*G[{-1, 1 - 2*x}, z] - 
     G[{-1, -1 + 2*x}, z] - G[{-1, 1 + 2*x}, z] - 2*G[{0, 1 - 2*x}, z] + 
     2*G[{0, -1 + 2*x}, z] + G[{1, -1 - 2*x}, z] + G[{1, 1 - 2*x}, z] - 
     2*G[{1, -1 + 2*x}, z] - G[{1 - 2*x, -1}, z] - G[{1 - 2*x, 1}, z] + 
     3*G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z] + 
     G[{-x, -1}, z] + G[{-x, 1}, z] - G[{-x, -1 - 2*x}, z] - 
     G[{-x, 1 - 2*x}, z] - G[{x, -1}, z] - G[{x, 1}, z] + 
     G[{x, -1 + 2*x}, z] + G[{x, 1 + 2*x}, z] + G[{-1 + 2*x, -1}, z] + 
     G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
     3*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2] + G[{-1}, z]*Log[-1 + 2*x] - 
     G[{1}, z]*Log[-1 + 2*x] + 2*G[{1 - 2*x}, z]*Log[-1 + 2*x] - 
     G[{-x}, z]*Log[-1 + 2*x] + G[{x}, z]*Log[-1 + 2*x] - 
     2*G[{-1 + 2*x}, z]*Log[-1 + 2*x] - G[{-1}, z]*Log[1 + 2*x] + 
     G[{1}, z]*Log[1 + 2*x] - G[{-x}, z]*Log[1 + 2*x] + 
     G[{x}, z]*Log[1 + 2*x]))/(512*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((4 + 8*p2 + 4*p2^2 + 8*x + 8*p2*x + p2*x^2)*(G[{-1, -1 - 2*x}, z] - 
     G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] - G[{-1, 1 + 2*x}, z] - 
     G[{1, -1 - 2*x}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
     G[{1, 1 + 2*x}, z] - G[{-x, -1}, z] - G[{-x, 1}, z] + 
     G[{-x, -1 - 2*x}, z] + G[{-x, 1 - 2*x}, z] - G[{x, -1}, z] - 
     G[{x, 1}, z] + G[{x, -1 + 2*x}, z] + G[{x, 1 + 2*x}, z] + 
     G[{-x}, z]*Log[-1 + 2*x] + G[{x}, z]*Log[-1 + 2*x] + 
     G[{-x}, z]*Log[1 + 2*x] + G[{x}, z]*Log[1 + 2*x]))/(256*(1 + p2)^2*x) - 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, -1 - 2*x}, z] - 
     2*G[{-1, 1 + 2*x}, z] - 4*G[{0, -1 - 2*x}, z] + 4*G[{0, 1 + 2*x}, z] + 
     2*G[{1, -1 - 2*x}, z] - 2*G[{1, 1 + 2*x}, z] - 2*G[{-1 - 2*x, -1}, z] - 
     2*G[{-1 - 2*x, 1}, z] + 6*G[{-1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 - 2*x, 1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 4*G[{1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     4*G[{-1 + 2*x, 1 + 2*x}, z] + 2*G[{1 + 2*x, -1}, z] + 
     2*G[{1 + 2*x, 1}, z] + 2*G[{1 + 2*x, -1 - 2*x}, z] - 
     6*G[{1 + 2*x, 1 + 2*x}, z] + 2*G[{-1 - 2*x}, z]*Log[16] - 
     G[{1 + 2*x}, z]*Log[256] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 3*G[{-1}, z]*Log[x^2] + 
     3*G[{1}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[1 + x] - 
     2*G[{1}, z]*Log[1 + x] + 2*G[{1 - 2*x}, z]*Log[1 + x] - 
     2*G[{-1 + 2*x}, z]*Log[1 + x] + G[{-1}, z]*Log[(1 + x)^2] - 
     G[{1}, z]*Log[(1 + x)^2] + 2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(1 + x)^2] + G[{-1 + 2*x}, z]*Log[(1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 4*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 
     4*G[{1 - 2*x}, z]*Log[1 + 2*x] + 4*G[{-1 + 2*x}, z]*Log[1 + 2*x] - 
     4*G[{1 + 2*x}, z]*Log[1 + 2*x]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((4 + 6*p2 + 2*p2^2 + 10*x + 19*p2*x - 18*x^2 - 48*p2*x^2 - 6*p2^2*x^2 - 
     2*x^3 + 25*p2*x^3 + 6*p2^2*x^3 + 6*x^4)*(G[{-1, -1 - 2*x}, z] - 
     G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 2*G[{0, 1 + 2*x}, z] + 
     G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] - 
     G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[4*(1 + x)^2] - G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]))/
   (512*(1 + p2)^(5/2)*(-1 + x)^2*x) + 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 12*x^2 - 25*p2*x^2 + 
     2*p2^2*x^2 + 12*x^3 + 18*p2*x^3)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{-1, -1 - 2*x}, z] - G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 
     2*G[{0, 1 + 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{1, -1 - 2*x}, z] + G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[4] + G[{1}, z]*Log[16] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] - 
     2*G[{-1}, z]*Log[1 + x] + 2*G[{1}, z]*Log[1 + x] - 
     G[{-1}, z]*Log[(1 + x)^2] + G[{1}, z]*Log[(1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(1 + x)^2] - 3*G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] - 
     2*G[{-1}, z]*Log[1 + 2*x] + 2*G[{1}, z]*Log[1 + 2*x] + 
     2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]))/
   (512*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 20*x^2 - 34*p2*x^2 + p2^2*x^2 + 
     20*x^3 + 26*p2*x^3)*(4*G[{1 - 2*x, -1 - 2*x}, z] - 
     4*G[{-1 + 2*x, 1 + 2*x}, z] - 4*G[{1 - 2*x}, z]*Log[16] + 
     4*G[{-1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[4096] - 
     G[{-1 + 2*x}, z]*Log[4096] - 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     2*G[{1 - 2*x}, z]*Log[x^2] + 2*G[{-1 + 2*x}, z]*Log[x^2] + 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[1 + x] + 
     6*G[{1 - 2*x}, z]*Log[1 + x] - 6*G[{-1 + 2*x}, z]*Log[1 + x] - 
     2*G[{1 + 2*x}, z]*Log[1 + x] - G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[(1 + x)^2] + 3*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 
     G[{1 + 2*x}, z]*Log[(1 + x)^2] + 4*G[{1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
     4*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)]))/(1024*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((p2 + p2^2 - 5*x - 14*p2*x + 23*x^2 + 44*p2*x^2 - 3*p2^2*x^2 - 31*x^3 - 
     49*p2*x^3 + 3*p2^2*x^3 + 13*x^4 + 19*p2*x^4)*(4*G[{-1, -1 - 2*x}, z] - 
     4*G[{1, 1 + 2*x}, z] - 4*G[{1 - 2*x, -1 - 2*x}, z] + 
     4*G[{-1 + 2*x, 1 + 2*x}, z] + 4*G[{1 - 2*x}, z]*Log[16] - 
     4*G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[4096] - 
     G[{1}, z]*Log[4096] - G[{1 - 2*x}, z]*Log[4096] + 
     G[{-1 + 2*x}, z]*Log[4096] - G[{-1}, z]*Log[65536] + 
     G[{1}, z]*Log[65536] - 4*G[{-1}, z]*Log[x^2] + 4*G[{1}, z]*Log[x^2] + 
     2*G[{-1 - 2*x}, z]*Log[x^2] + 2*G[{1 - 2*x}, z]*Log[x^2] - 
     2*G[{-1 + 2*x}, z]*Log[x^2] - 2*G[{1 + 2*x}, z]*Log[x^2] + 
     12*G[{-1}, z]*Log[1 + x] - 12*G[{1}, z]*Log[1 + x] - 
     2*G[{-1 - 2*x}, z]*Log[1 + x] - 6*G[{1 - 2*x}, z]*Log[1 + x] + 
     6*G[{-1 + 2*x}, z]*Log[1 + x] + 2*G[{1 + 2*x}, z]*Log[1 + x] - 
     6*G[{-1}, z]*Log[(1 + x)^2] + 6*G[{1}, z]*Log[(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[(1 + x)^2] + 3*G[{1 - 2*x}, z]*Log[(1 + x)^2] - 
     3*G[{-1 + 2*x}, z]*Log[(1 + x)^2] - G[{1 + 2*x}, z]*Log[(1 + x)^2] + 
     4*G[{-1}, z]*Log[x*(1 + 2*x)] - 4*G[{1}, z]*Log[x*(1 + 2*x)] - 
     4*G[{1 - 2*x}, z]*Log[x*(1 + 2*x)] + 4*G[{-1 + 2*x}, z]*
      Log[x*(1 + 2*x)]))/(1024*(1 + p2)^(5/2)*(-1 + x)^2*x) - 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(8*G[{-1, 1 + 2*x}, z] + 
     8*G[{0, -1 - 2*x}, z] - 8*G[{0, 1 + 2*x}, z] - 8*G[{1, -1 - 2*x}, z] - 
     8*G[{-1 - 2*x, -1 - 2*x}, z] + 4*G[{-1 - 2*x, 1 + 2*x}, z] + 
     4*G[{1 - 2*x, -1 - 2*x}, z] - 4*G[{-1 + 2*x, 1 + 2*x}, z] - 
     4*G[{1 + 2*x, -1 - 2*x}, z] + 8*G[{1 + 2*x, 1 + 2*x}, z] - 
     4*G[{1 - 2*x}, z]*Log[16] + 4*G[{-1 + 2*x}, z]*Log[16] - 
     G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] - G[{-1 - 2*x}, z]*Log[4096] + 
     G[{1 - 2*x}, z]*Log[4096] - G[{-1 + 2*x}, z]*Log[4096] + 
     G[{1 + 2*x}, z]*Log[4096] - 4*G[{-1}, z]*Log[x^2] + 
     4*G[{1}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     2*G[{1 - 2*x}, z]*Log[x^2] + 2*G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{1 + 2*x}, z]*Log[x^2] + 16*G[{-1}, z]*Log[1 + x] - 
     16*G[{1}, z]*Log[1 + x] - 10*G[{-1 - 2*x}, z]*Log[1 + x] + 
     6*G[{1 - 2*x}, z]*Log[1 + x] - 6*G[{-1 + 2*x}, z]*Log[1 + x] + 
     10*G[{1 + 2*x}, z]*Log[1 + x] - 12*G[{-1}, z]*Log[(1 + x)^2] + 
     12*G[{1}, z]*Log[(1 + x)^2] + G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[(1 + x)^2] + 3*G[{-1 + 2*x}, z]*Log[(1 + x)^2] - 
     G[{1 + 2*x}, z]*Log[(1 + x)^2] + 8*G[{-1}, z]*Log[x*(1 + 2*x)] - 
     8*G[{1}, z]*Log[x*(1 + 2*x)] - 4*G[{-1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
     4*G[{1 - 2*x}, z]*Log[x*(1 + 2*x)] - 4*G[{-1 + 2*x}, z]*
      Log[x*(1 + 2*x)] + 4*G[{1 + 2*x}, z]*Log[x*(1 + 2*x)]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((2 + 2*p2 + 3*x - p2*x + x^2 - 4*p2*x^2 - 15*x^3 + 4*p2*x^3 + 9*x^4)*
    (G[{-1, -1 - 2*x}, z] - 2*G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 
     2*G[{0, 1 + 2*x}, z] + 2*G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] + 
     2*G[{-1 - 2*x, -1 - 2*x}, z] - G[{-1 - 2*x, 1 + 2*x}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 2*G[{1 + 2*x, 1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[1 + x] + 2*G[{1}, z]*Log[1 + x] + 
     2*G[{-1 - 2*x}, z]*Log[1 + x] - 2*G[{1 + 2*x}, z]*Log[1 + x] + 
     2*G[{-1}, z]*Log[4*(1 + x)^2] - 2*G[{1}, z]*Log[4*(1 + x)^2] - 
     G[{-1}, z]*Log[8*x*(1 + 2*x)] + G[{1}, z]*Log[8*x*(1 + 2*x)] + 
     G[{-1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - G[{1 + 2*x}, z]*
      Log[8*x*(1 + 2*x)]))/(256*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((-4*p2^2 - 18*p2*x + 4*p2^2*x - 24*x^2 + 24*p2*x^2 - p2^2*x^2 + 56*x^3 - 
     8*p2*x^3 + 2*p2^2*x^3 - 48*x^4 + 12*p2*x^4 + 16*x^5 - 8*p2*x^5)*
    (4*G[{1 - 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] + 
     G[{-1 + 2*x}, z]*Log[16] - 4*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
     4*G[{-1 + 2*x}, z]*Log[1 - x/(2 - 3*x)] + 4*G[{-1 + 2*x}, z]*
      Log[1 + x/(2 - 3*x)]))/(1024*(1 + p2)^(3/2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)) + ((-2*p2 + 3*p2^2 + 2*p2^3 + 8*x + 26*p2*x + 
     4*p2^2*x - 32*x^2 - 50*p2*x^2 - p2^2*x^2 + 64*x^3 + 54*p2*x^3 - 
     2*p2^2*x^3 - 64*x^4 - 36*p2*x^4 + 24*x^5 + 8*p2*x^5)*
    (2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[x^2] + 3*G[{-1 + 2*x}, z]*Log[x^2] + 
     2*G[{1 - 2*x}, z]*Log[x^2*(1 - 3*x + 2*x^2)] - 
     2*G[{-1 + 2*x}, z]*Log[x^2*(1 - 3*x + 2*x^2)]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2*(p2 + 4*x - 4*x^2)) + 
  ((-8*p2^2 - 8*p2^3 - 32*p2*x - 72*p2^2*x - 2*p2^3*x - 128*p2*x^2 + 
     40*p2^2*x^2 + 288*p2*x^3 + 8*p2^2*x^3 - 256*p2*x^4 + 128*p2*x^5)*
    (-4*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, 1 - 2*x}, z] - 
       G[{-1, -1 + 2*x}, z] + G[{1, -1}, z] + G[{1, 1}, z] - 
       G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + 
       G[{1 - 2*x, 1}, z] - 3*G[{1 - 2*x, 1 - 2*x}, z] + 
       G[{1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1}, z] + 
       G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z] + G[{-1}, z]*Log[4*(-1 + x)^2] + 
       G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] + 
       G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1 + 2*x}, z]*Log[4*x^2] - 2*G[{-1}, z]*Log[-1 + 2*x] - 
       2*G[{1}, z]*Log[-1 + 2*x] - 2*G[{1 - 2*x}, z]*Log[-1 + 2*x] - 
       2*G[{-1 + 2*x}, z]*Log[-1 + 2*x]) + 
     (8*(Pi^2 + 6*Log[-1 + x]*Log[-1 + 2*x] + 3*Log[-1 + 2*x]*Log[-4 + 8*x] - 
        6*PolyLog[2, 1 - 2*x] + 6*PolyLog[2, 2 - 2*x]))/3))/
   (4096*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((-8*p2 - 8*p2^2 - 8*p2*x + 8*p2^2*x + 24*p2*x^2)*
    (-4*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, -1 - 2*x}, z] - 
       G[{-1, 1 + 2*x}, z] + G[{1, -1}, z] + G[{1, 1}, z] - 
       G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] + G[{-1 - 2*x, -1}, z] + 
       G[{-1 - 2*x, 1}, z] - 3*G[{-1 - 2*x, -1 - 2*x}, z] + 
       G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
       G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] + 
       G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] - 
       G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
       G[{-1}, z]*Log[4*(1 + x)^2] + G[{1}, z]*Log[4*(1 + x)^2] - 
       G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       2*G[{-1}, z]*Log[1 + 2*x] - 2*G[{1}, z]*Log[1 + 2*x] - 
       2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]) + 
     (8*(Pi^2 + 6*Log[x]*Log[1 + 2*x] + 3*Log[1 + 2*x]*Log[4 + 8*x] - 
        6*PolyLog[2, -1 - 2*x] + 6*PolyLog[2, -2*x]))/3))/
   (4096*p2*(1 + p2)*(-1 + x)*x) + 
  ((32*p2 + 20*p2^2 + 128*x + 88*p2*x - 160*x^2 - 80*p2*x^2 + 160*x^3 - 
     128*x^4)*((13*Pi^2)/3 - 2*G[{-1, 1 - 2*x}, z] + 4*G[{-1, -1 + 2*x}, z] + 
     4*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x, 1 - 2*x}, z] + 4*G[{-1 + 2*x, -1 + 2*x}, z] + 
     22*Log[2]^2 + 4*Log[-1 + x]^2 + (4*I)*Pi*Log[-1/2 + x] + 
     4*Log[x]*((-3*I)*Pi + Log[1024] + 3*Log[x]) - 
     16*Log[2]*Log[(-1 + x)*x] - 4*G[{-1}, z]*Log[4*x^2] - 
     4*G[{1}, z]*Log[4*x^2] + Log[-1 + x]*((8*I)*Pi + 
       Log[(68719476736*x^8)/(1 - 2*x)^8]) + 2*G[{-1}, z]*
      Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 2*G[{1}, z]*
      Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 2*G[{1 - 2*x}, z]*
      Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*
      Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 4*Log[-1 + 2*x]*
      Log[4*x^3*(-1 + 2*x)] + 4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
     12*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] - 
     8*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
     12*PolyLog[2, (-1 + 2*x)^(-1)] + 8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
     4*PolyLog[2, x/(-1 + 2*x)]))/(4096*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)) + ((9*p2 + 2*p2^2 + 28*x - 44*x^2 - 4*p2*x^2 + 
     32*x^3 - 16*x^4)*(Pi^2 + (4*I)*Pi*(ArcCoth[1 - 4*x] + 
       ArcCoth[1 - 2*x]) - 2*G[{-1, -1 + 2*x}, z] - 2*G[{1, 1 - 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1 + 2*x}, z] + 4*Log[2]^2 + 
     Log[64]*Log[-1 + x] + G[{-1}, z]*Log[16*(-1 + x)^2] + 
     G[{1}, z]*Log[16*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[16*(-1 + x)^2] + 2*Log[x]*Log[16*x] + 
     G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[4*x^2] + 
     2*G[{1}, z]*Log[4*x^2] - 2*G[{1 - 2*x}, z]*Log[4*x^2] - 
     2*G[{-1 + 2*x}, z]*Log[4*x^2] + 2*Log[-1 + 2*x]*
      (-2*Log[(-1 + x)*x] + Log[-1 + 2*x]) - 4*Log[2]*Log[x*(-1 + 2*x)] - 
     2*G[{-1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
     2*G[{1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
     2*G[{1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
     2*G[{-1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
     Log[4/x^2]*Log[1 - 3*x + 2*x^2] + 2*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
     4*PolyLog[2, (1 - 2*x)^(-1)] + 2*PolyLog[2, (2 - 2*x)^(-1)] + 
     4*PolyLog[2, 1/(2*x)] - 4*PolyLog[2, x/(-1 + x)] + 
     4*PolyLog[2, (-1 + 2*x)^(-1)] + 2*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
     2*PolyLog[2, x/(-1 + 2*x)]))/(512*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)) + ((-4 + 6*x - 4*x^2)*(-2*G[{-1, -1 + 2*x}, z] - 
     2*G[{1, 1 - 2*x}, z] + 2*G[{-1 - 2*x, 1 - 2*x}, z] + 
     2*G[{1 + 2*x, -1 + 2*x}, z] + (8*I)*Pi*Log[2] - G[{-1}, z]*Log[64] - 
     G[{1}, z]*Log[64] + G[{-1 - 2*x}, z]*Log[64] + G[{1 + 2*x}, z]*Log[64] + 
     G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] - G[{-1 - 2*x}, z]*Log[256] - 
     G[{1 + 2*x}, z]*Log[256] - (Log[2]*Log[65536])/4 - 
     (4*I)*Pi*Log[-1 + x] - 4*G[{-1}, z]*Log[-1 + x] - 
     4*G[{1}, z]*Log[-1 + x] + 4*G[{-1 - 2*x}, z]*Log[-1 + x] + 
     4*G[{1 + 2*x}, z]*Log[-1 + x] - Log[65536]*Log[-1 + x] - 
     2*Log[-1 + x]^2 + 2*G[{-1}, z]*Log[(-1 + x)^2] + 
     2*G[{1}, z]*Log[(-1 + x)^2] - 2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] + (12*I)*Pi*Log[x] + Log[256]*Log[x] + 
     2*Log[x]^2 + 2*G[{-1}, z]*Log[x^2] + 2*G[{1}, z]*Log[x^2] - 
     G[{-1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2] - G[{1 + 2*x}, z]*Log[x^2] + 
     (8*I)*Pi*Log[(-1 + 2*x)^(-1)] + Log[16]*Log[-1 + 2*x] + 
     12*Log[-1 + x]*Log[-1 + 2*x] - 2*G[{-1}, z]*Log[x*(-1 + 2*x)] - 
     2*G[{1}, z]*Log[x*(-1 + 2*x)] + 2*G[{-1 - 2*x}, z]*Log[x*(-1 + 2*x)] + 
     2*G[{1 + 2*x}, z]*Log[x*(-1 + 2*x)] + 4*Log[-1 + 2*x]*Log[1 + 2*x] - 
     Log[16]*Log[x*(1 + 2*x)] - 8*Log[x]*Log[1 - 3*x + 2*x^2] + 
     8*PolyLog[2, (1 - 2*x)^(-1)] - 8*PolyLog[2, (2 - 2*x)^(-1)] - 
     8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 4*PolyLog[2, 1/2 - x] - 
     4*PolyLog[2, 1 - x] + 4*PolyLog[2, 1/(2*x)] + 
     12*PolyLog[2, x/(-1 + x)] - 8*PolyLog[2, (-1 + 2*x)^(-1)] - 
     4*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 4*PolyLog[2, x/(-1 + 2*x)]))/
   (512*(1 + p2)*(-1 + x)) + 
  ((9*p2 + 2*p2^2 + 28*x - 44*x^2 - 4*p2*x^2 + 32*x^3 - 16*x^4)*
    (Pi^2 - 6*G[{-1, 1 - 2*x}, z] - 6*G[{1, -1 + 2*x}, z] + 
     6*G[{1 - 2*x, 1 - 2*x}, z] + 6*G[{-1 + 2*x, -1 + 2*x}, z] + 
     6*G[{-1}, z]*Log[16] + 6*G[{1}, z]*Log[16] - 3*G[{-1}, z]*Log[64] - 
     3*G[{1}, z]*Log[64] + 3*G[{1 - 2*x}, z]*Log[64] + 
     3*G[{-1 + 2*x}, z]*Log[64] - 3*G[{1 - 2*x}, z]*Log[256] - 
     3*G[{-1 + 2*x}, z]*Log[256] + (6*I)*Pi*Log[1 - (1 - 4*x)^(-1)] - 
     (6*I)*Pi*Log[1 + (1 - 4*x)^(-1)] - 3*G[{-1}, z]*Log[(1 - 2*x)^2] - 
     3*G[{1}, z]*Log[(1 - 2*x)^2] + 3*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
     3*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 6*Log[-1 + x]^2 + 
     3*G[{-1}, z]*Log[(-1 + x)^2] + 3*G[{1}, z]*Log[(-1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     (6*I)*Pi*Log[(-1 + x)/x] + 6*Log[1 - (3 - 4*x)^(-1)]*Log[-1 + 2*x] - 
     6*Log[1 + (3 - 4*x)^(-1)]*Log[-1 + 2*x] + 6*Log[-1 + x]*Log[-1 + 2*x] - 
     6*Log[x]*Log[1 - 3*x + 2*x^2] - 6*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
     12*PolyLog[2, (1 - 2*x)^(-1)] + 6*PolyLog[2, (2 - 2*x)^(-1)] + 
     12*PolyLog[2, x/(-1 + x)] - 12*PolyLog[2, (-1 + 2*x)^(-1)] - 
     6*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 6*PolyLog[2, x/(-1 + 2*x)]))/
   (1536*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)) - 
  ((-2*p2 - 2*p2^2 - 8*x - 14*p2*x + 2*p2^2*x - 16*x^2 + 21*p2*x^2 + 52*x^3 - 
     8*p2*x^3 - 44*x^4 + 16*x^5)*(7*Pi^2 + 12*G[{-1, 1 - 2*x}, z] - 
     6*G[{-1, -1 + 2*x}, z] - 6*G[{1, 1 - 2*x}, z] + 12*G[{1, -1 + 2*x}, z] + 
     12*G[{1 - 2*x, 1 - 2*x}, z] - 6*G[{1 - 2*x, -1 + 2*x}, z] - 
     6*G[{-1 + 2*x, 1 - 2*x}, z] + 12*G[{-1 + 2*x, -1 + 2*x}, z] + 
     18*G[{-1}, z]*Log[2] + 18*G[{1}, z]*Log[2] + 18*G[{1 - 2*x}, z]*Log[2] + 
     18*G[{-1 + 2*x}, z]*Log[2] + 30*Log[2]^2 - (12*I)*Pi*Log[-1 + x] + 
     30*Log[-1 + x]^2 + 6*G[{-1}, z]*Log[(-1 + x)^2] + 
     6*G[{1}, z]*Log[(-1 + x)^2] + 6*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 12*G[{-1}, z]*Log[4*(-1 + x)^2] - 
     12*G[{1}, z]*Log[4*(-1 + x)^2] + (36*I)*Pi*Log[x] + 18*Log[x]^2 + 
     3*G[{-1}, z]*Log[x^2] + 3*G[{1}, z]*Log[x^2] + 
     3*G[{1 - 2*x}, z]*Log[x^2] + 3*G[{-1 + 2*x}, z]*Log[x^2] + 
     (24*I)*Pi*Log[2/(-1 + 2*x)] + 60*Log[-1 + x]*Log[-1 + 2*x] + 
     12*Log[-1 + 2*x]^2 + 36*Log[2]*Log[x*(-1 + 2*x)] + 
     3*G[{-1}, z]*Log[(-1 + 2*x)^2] + 3*G[{1}, z]*Log[(-1 + 2*x)^2] + 
     3*G[{1 - 2*x}, z]*Log[(-1 + 2*x)^2] + 3*G[{-1 + 2*x}, z]*
      Log[(-1 + 2*x)^2] + 12*Log[4/x]*Log[1 - 3*x + 2*x^2] - 
     24*PolyLog[2, 1 + 1/(2*(-1 + x))] + 36*PolyLog[2, (1 - 2*x)^(-1)] - 
     48*PolyLog[2, (2 - 2*x)^(-1)] + 12*PolyLog[2, 1/(2*x)] + 
     36*PolyLog[2, x/(-1 + x)] - 36*PolyLog[2, (-1 + 2*x)^(-1)] - 
     12*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 24*PolyLog[2, x/(-1 + 2*x)]))/
   (1536*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((4 - 6*x + 4*x^2)*((-5*Pi^2)/6 + 2*G[{-1, -1 - 2*x}, 1] + 
     2*G[{-1, -1 - 2*x}, z] - 4*G[{-1, 1 + 2*x}, 1] - 2*G[{0, -1 - 2*x}, 1] + 
     2*G[{0, 1 + 2*x}, 1] + 2*G[{1, 1 + 2*x}, z] + 
     4*G[{1 - 2*x, -1 - 2*x}, 1] - 2*G[{1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 + 2*x, 1 + 2*x}, z] + 4*G[{1 + 2*x, 1}, 1] + 
     2*G[{1 + 2*x, -1 - 2*x}, 1] - 4*G[{1 + 2*x, 1 + 2*x}, 1] + 3*Log[2]^2 + 
     2*Log[4]^2 - Log[2]*Log[16] + G[{-1}, z]*Log[64] + G[{1}, z]*Log[64] - 
     G[{1 - 2*x}, z]*Log[64] - G[{-1 + 2*x}, z]*Log[64] + 
     G[{1 + 2*x}, 1]*Log[64] - G[{-1}, z]*Log[256] - G[{1}, z]*Log[256] - 
     2*G[{1 - 2*x}, 1]*Log[256] + G[{1 - 2*x}, z]*Log[256] + 
     G[{-1 + 2*x}, z]*Log[256] + Log[2]*Log[256] + 
     G[{1 - 2*x}, 1]*Log[4096] - G[{1 + 2*x}, 1]*Log[4096] + 
     Log[2]*Log[65536] - Log[2]*Log[262144] - Log[64]*Log[x] - 
     2*G[{-1}, z]*Log[x^2] - 2*G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x}, 1]*Log[x^2] + 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{1 + 2*x}, 1]*Log[x^2] + G[{1 + 2*x}, z]*Log[x^2] + 
     Log[256]*Log[x^2] + 2*Log[x^2]^2 - (2*I)*Pi*Log[x/(1 + x)] + 
     4*G[{-1}, z]*Log[1 + x] + 4*G[{1}, z]*Log[1 + x] - 
     G[{-1 - 2*x}, z]*Log[1 + x] + 6*G[{1 - 2*x}, 1]*Log[1 + x] - 
     3*G[{1 - 2*x}, z]*Log[1 + x] - 3*G[{-1 + 2*x}, z]*Log[1 + x] - 
     2*G[{1 + 2*x}, 1]*Log[1 + x] - G[{1 + 2*x}, z]*Log[1 + x] - 
     4*Log[2]*Log[1 + x] - Log[16]*Log[1 + x] - 4*Log[1 + x]^2 - 
     2*G[{-1}, z]*Log[(1 + x)^2] - 2*G[{1}, z]*Log[(1 + x)^2] + 
     (G[{-1 - 2*x}, z]*Log[(1 + x)^2])/2 - 3*G[{1 - 2*x}, 1]*Log[(1 + x)^2] + 
     (3*G[{1 - 2*x}, z]*Log[(1 + x)^2])/2 + 
     (3*G[{-1 + 2*x}, z]*Log[(1 + x)^2])/2 - G[{1 + 2*x}, 1]*Log[(1 + x)^2] + 
     (G[{1 + 2*x}, z]*Log[(1 + x)^2])/2 + 4*Log[2]*Log[(1 + x)^2] + 
     Log[256]*Log[(1 + x)^2] + 2*Log[(1 + x)^2]^2 - 
     2*Log[x]*Log[x/(1 + 2*x)] - Log[1024]*Log[1 + 2*x] - 
     10*Log[1 + x]*Log[1 + 2*x] - 2*Log[1 + 2*x]^2 + 
     2*G[{-1}, z]*Log[x*(1 + 2*x)] + 2*G[{1}, z]*Log[x*(1 + 2*x)] + 
     4*G[{1 - 2*x}, 1]*Log[x*(1 + 2*x)] - 2*G[{1 - 2*x}, z]*
      Log[x*(1 + 2*x)] - 2*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
     2*G[{1 + 2*x}, 1]*Log[x*(1 + 2*x)] - 2*Log[2]*Log[x*(1 + 2*x)] + 
     2*PolyLog[2, 1 + x^(-1)] + 6*PolyLog[2, (-1 - 2*x)^(-1)] - 
     2*PolyLog[2, -1/(2*x)] - 4*PolyLog[2, x/(1 + x)] - 
     6*PolyLog[2, (1 + 2*x)^(-1)] - 4*PolyLog[2, x/(1 + 2*x)] + 
     2*PolyLog[2, (1 + x)/(1 + 2*x)] + 8*PolyLog[2, (2 + 2*x)^(-1)] + 
     4*PolyLog[2, (1 + 2*x)/(2 + 2*x)]))/(512*(1 + p2)*(-1 + x)) + 
  ((32 + 32*p2 + 32*x - 32*p2*x - 96*x^2)*((11*Pi^2)/3 - 
     2*G[{-1, -1 - 2*x}, z] + 4*G[{-1, 1 + 2*x}, z] + 4*G[{1, -1 - 2*x}, z] - 
     2*G[{1, 1 + 2*x}, z] + 4*G[{-1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 - 2*x, 1 + 2*x}, z] - 2*G[{1 + 2*x, -1 - 2*x}, z] + 
     4*G[{1 + 2*x, 1 + 2*x}, z] + 10*Log[2]^2 + (4*I)*Pi*Log[x/(1 + x)] + 
     4*G[{-1}, z]*Log[1 + x] + 4*G[{1}, z]*Log[1 + x] + 
     4*G[{-1 - 2*x}, z]*Log[1 + x] + 4*G[{1 + 2*x}, z]*Log[1 + x] + 
     8*Log[1 + x]*Log[2*(1 + x)] - 4*G[{-1}, z]*Log[4*(1 + x)^2] - 
     4*G[{1}, z]*Log[4*(1 + x)^2] + 4*Log[x]*Log[(8*x)/(1 + 2*x)] + 
     2*G[{-1}, z]*Log[8*x*(1 + 2*x)] + 2*G[{1}, z]*Log[8*x*(1 + 2*x)] + 
     2*G[{-1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + 2*G[{1 + 2*x}, z]*
      Log[8*x*(1 + 2*x)] + 4*Log[1 + 2*x]*(5*Log[1 + x] + Log[32 + 64*x]) - 
     4*PolyLog[2, 1 + x^(-1)] - 12*PolyLog[2, (-1 - 2*x)^(-1)] + 
     4*PolyLog[2, -1/(2*x)] + 8*PolyLog[2, x/(1 + x)] + 
     12*PolyLog[2, (1 + 2*x)^(-1)] + 8*PolyLog[2, x/(1 + 2*x)] - 
     4*PolyLog[2, (1 + x)/(1 + 2*x)] - 16*PolyLog[2, (2 + 2*x)^(-1)] - 
     8*PolyLog[2, 1 - 1/(2*(1 + x))]))/(8192*(1 + p2)*(-1 + x)*x) + 
  (((p2^2 + p2*(8 + 8*x - 4*x^2) + 8*(1 + x^2))*
      (-2*G[{1 - 2*x, -1, 1 - 2*x}, z] + 2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       2*G[{1 - 2*x, 1, 1 - 2*x}, z] + 2*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1}, z] - 4*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       4*G[{1 - 2*x, -1 + 2*x, -1}, z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 2*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       4*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16] + G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       G[{-1, 1 - 2*x}, z]*Log[x^2] - G[{-1, -1 + 2*x}, z]*Log[x^2] - 
       G[{1, 1 - 2*x}, z]*Log[x^2] + G[{1, -1 + 2*x}, z]*Log[x^2] + 
       G[{1 - 2*x, -1}, z]*Log[x^2] - G[{1 - 2*x, 1}, z]*Log[x^2] + 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - G[{-1 + 2*x, -1}, z]*Log[x^2] + G[{-1 + 2*x, 1}, z]*
        Log[x^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^2*(-1 + x)) + 
    ((-1 + 2*x)*(-1 + p2 + 2*x)*(4*G[{-1, -1, 1 - 2*x}, z] - 
       4*G[{-1, -1, -1 + 2*x}, z] - 4*G[{-1, 0, 1 - 2*x}, z] + 
       4*G[{-1, 0, -1 + 2*x}, z] + 4*G[{-1, 1, 1 - 2*x}, z] - 
       4*G[{-1, 1, -1 + 2*x}, z] + 2*G[{-1, 1 - 2*x, -1}, z] + 
       2*G[{-1, 1 - 2*x, 1}, z] + 2*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 2*G[{-1, -1 + 2*x, -1}, z] - 
       2*G[{-1, -1 + 2*x, 1}, z] + 2*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       2*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 4*G[{0, -1, 1 - 2*x}, z] + 
       4*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
       4*G[{0, 0, -1 + 2*x}, z] - 4*G[{0, 1, 1 - 2*x}, z] + 
       4*G[{0, 1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x, -1}, z] - 
       2*G[{0, 1 - 2*x, 1}, z] - 2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] + 2*G[{0, -1 + 2*x, -1}, z] + 
       2*G[{0, -1 + 2*x, 1}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       2*G[{0, -1 + 2*x, -1 + 2*x}, z] + 4*G[{1, -1, 1 - 2*x}, z] - 
       4*G[{1, -1, -1 + 2*x}, z] - 4*G[{1, 0, 1 - 2*x}, z] + 
       4*G[{1, 0, -1 + 2*x}, z] + 4*G[{1, 1, 1 - 2*x}, z] - 
       4*G[{1, 1, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x, -1}, z] + 
       2*G[{1, 1 - 2*x, 1}, z] + 2*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1, 1 - 2*x, -1 + 2*x}, z] - 2*G[{1, -1 + 2*x, -1}, z] - 
       2*G[{1, -1 + 2*x, 1}, z] + 2*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       2*G[{1, -1 + 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1, -1}, z] + 
       G[{1 - 2*x, -1, 1}, z] + 2*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, 0, -1 + 2*x}, z] + G[{1 - 2*x, 1, -1}, z] + 
       G[{1 - 2*x, 1, 1}, z] + 2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] + G[{1 - 2*x, 1 - 2*x, -1}, z] + 
       G[{1 - 2*x, 1 - 2*x, 1}, z] + G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       G[{1 - 2*x, -1 + 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - G[{-1 + 2*x, -1, -1}, z] - 
       G[{-1 + 2*x, -1, 1}, z] + 2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       2*G[{-1 + 2*x, 0, -1 + 2*x}, z] - G[{-1 + 2*x, 1, -1}, z] - 
       G[{-1 + 2*x, 1, 1}, z] + 2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, 1, -1 + 2*x}, z] + G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - G[{-1 + 2*x, -1 + 2*x, -1}, z] - 
       G[{-1 + 2*x, -1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       (3*G[{-1, -1}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1, 1}, z]*Log[4*(-1 + x)^2])/2 + G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{0, -1}, z]*Log[4*(-1 + x)^2] - G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - (G[{1, -1}, z]*Log[4*(-1 + x)^2])/2 + 
       (3*G[{1, 1}, z]*Log[4*(-1 + x)^2])/2 + G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 - 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 - 
       G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 - 
       (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 - 
       (G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 + 
       (G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 + 
       (3*G[{-1, -1}, z]*Log[4*x^2])/2 - (G[{-1, 1}, z]*Log[4*x^2])/2 + 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] - G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{0, -1}, z]*Log[4*x^2] + G[{0, 1}, z]*Log[4*x^2] - 
       G[{0, 1 - 2*x}, z]*Log[4*x^2] + G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       (G[{1, -1}, z]*Log[4*x^2])/2 - (3*G[{1, 1}, z]*Log[4*x^2])/2 + 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] - G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2])/
        2 - (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 - 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[4*x^2])/2 - (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 + 
       (G[{-1}, z]*Log[x^2]*Log[16*x^2])/4 - (G[{1}, z]*Log[x^2]*Log[16*x^2])/
        4 + (G[{1 - 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12 - 
       (G[{-1 + 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12))/
     (32*(1 + p2)^(3/2)*(-1 + x)) - ((4*(-1 + x)*x^2 + p2*(2 - 5*x + 2*x^2))*
      (3*(4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, -1, -1 + 2*x}, z] - 
         8*G[{-1, 0, 1 - 2*x}, z] + 8*G[{-1, 0, -1 + 2*x}, z] + 
         4*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] - 
         4*G[{-1, 1 - 2*x, -1}, z] - 4*G[{-1, 1 - 2*x, 1}, z] + 
         4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1, -1 + 2*x, -1}, z] + 4*G[{-1, -1 + 2*x, 1}, z] + 
         4*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1, 1 - 2*x}, z] + 8*G[{0, -1, -1 + 2*x}, z] + 
         16*G[{0, 0, 1 - 2*x}, z] - 16*G[{0, 0, -1 + 2*x}, z] - 
         8*G[{0, 1, 1 - 2*x}, z] + 8*G[{0, 1, -1 + 2*x}, z] + 
         8*G[{0, 1 - 2*x, -1}, z] + 8*G[{0, 1 - 2*x, 1}, z] - 
         8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 8*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1 + 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] - 
         8*G[{0, -1 + 2*x, 1 - 2*x}, z] + 8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1, 1 - 2*x}, z] - 4*G[{1, -1, -1 + 2*x}, z] - 
         8*G[{1, 0, 1 - 2*x}, z] + 8*G[{1, 0, -1 + 2*x}, z] + 
         4*G[{1, 1, 1 - 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] - 
         4*G[{1, 1 - 2*x, -1}, z] - 4*G[{1, 1 - 2*x, 1}, z] + 
         4*G[{1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] + 
         4*G[{1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, -1, 1}, z] + 
         4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
         8*G[{1 - 2*x, 0, 1 - 2*x}, z] + 8*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, 1, -1}, z] - 4*G[{1 - 2*x, 1, 1}, z] + 
         4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, 1 - 2*x, -1}, z] - 4*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 4*G[{1 - 2*x, -1 + 2*x, -1}, 
           z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
         4*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, -1}, z] + 
         4*G[{-1 + 2*x, -1, 1}, z] + 4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 8*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
         8*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, -1}, z] + 
         4*G[{-1 + 2*x, 1, 1}, z] + 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
         4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
           z] - 4*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 16*G[{-1}, z]*Log[2]^2 + 
         16*G[{1}, z]*Log[2]^2 + 6*G[{-1, 1 - 2*x}, z]*Log[16] - 
         4*G[{-1, -1 + 2*x}, z]*Log[16] - 12*G[{0, 1 - 2*x}, z]*Log[16] + 
         4*G[{0, -1 + 2*x}, z]*Log[16] + 6*G[{1, 1 - 2*x}, z]*Log[16] - 
         4*G[{1, -1 + 2*x}, z]*Log[16] + 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 
         4*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[16] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] - 
         G[{-1, -1 + 2*x}, z]*Log[256] + 4*G[{0, -1 + 2*x}, z]*Log[256] - 
         G[{1, -1 + 2*x}, z]*Log[256] - G[{1 - 2*x, -1 + 2*x}, z]*Log[256] - 
         G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 8*G[{-1, -1}, z]*Log[-1 + x] + 
         8*G[{-1, 1}, z]*Log[-1 + x] + 8*G[{-1, 1 - 2*x}, z]*Log[-1 + x] - 
         8*G[{-1, -1 + 2*x}, z]*Log[-1 + x] + 16*G[{0, -1}, z]*Log[-1 + x] - 
         16*G[{0, 1}, z]*Log[-1 + x] - 16*G[{0, 1 - 2*x}, z]*Log[-1 + x] + 
         16*G[{0, -1 + 2*x}, z]*Log[-1 + x] - 8*G[{1, -1}, z]*Log[-1 + x] + 
         8*G[{1, 1}, z]*Log[-1 + x] + 8*G[{1, 1 - 2*x}, z]*Log[-1 + x] - 
         8*G[{1, -1 + 2*x}, z]*Log[-1 + x] - 8*G[{1 - 2*x, -1}, z]*
          Log[-1 + x] + 8*G[{1 - 2*x, 1}, z]*Log[-1 + x] + 
         8*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] - 8*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[-1 + x] - 8*G[{-1 + 2*x, -1}, z]*Log[-1 + x] + 
         8*G[{-1 + 2*x, 1}, z]*Log[-1 + x] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[-1 + x] - 8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] - 
         8*G[{-1}, z]*Log[-1 + x]^2 + 8*G[{1}, z]*Log[-1 + x]^2 + 
         8*G[{-1, -1}, z]*Log[x] - 8*G[{-1, 1}, z]*Log[x] + 
         16*G[{-1, 1 - 2*x}, z]*Log[x] - 16*G[{-1, -1 + 2*x}, z]*Log[x] - 
         16*G[{0, -1}, z]*Log[x] + 16*G[{0, 1}, z]*Log[x] - 
         32*G[{0, 1 - 2*x}, z]*Log[x] + 32*G[{0, -1 + 2*x}, z]*Log[x] + 
         8*G[{1, -1}, z]*Log[x] - 8*G[{1, 1}, z]*Log[x] + 
         16*G[{1, 1 - 2*x}, z]*Log[x] - 16*G[{1, -1 + 2*x}, z]*Log[x] + 
         8*G[{1 - 2*x, -1}, z]*Log[x] - 8*G[{1 - 2*x, 1}, z]*Log[x] + 
         16*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] - 16*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[x] + 8*G[{-1 + 2*x, -1}, z]*Log[x] - 8*G[{-1 + 2*x, 1}, z]*
          Log[x] + 16*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x] - 
         16*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] - 8*G[{-1}, z]*Log[-1 + x]*
          Log[x] + 8*G[{1}, z]*Log[-1 + x]*Log[x] + 16*G[{-1}, z]*Log[x]^2 - 
         16*G[{1}, z]*Log[x]^2 + 16*G[{-1}, z]*Log[2]*Log[2*x^2] - 
         16*G[{1}, z]*Log[2]*Log[2*x^2] - 4*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
         4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, -1}, z]*
          Log[4*x^2] + 4*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 
         8*G[{-1}, z]*Log[x]*Log[16*x^2] - 8*G[{1}, z]*Log[x]*Log[16*x^2] - 
         4*G[{-1}, z]*Log[-1 + x]*Log[256*x^2] + 4*G[{1}, z]*Log[-1 + x]*
          Log[256*x^2] - 4*G[{-1}, z]*Log[x]*Log[256*x^2] + 
         4*G[{1}, z]*Log[x]*Log[256*x^2]) + 2*G[{1 - 2*x}, z]*
        (Pi^2 + 72*Log[2]^2 - 3*Log[4]^2 + 12*Log[-1 + x]^2 + 24*Log[x]^2 + 
         24*Log[2]*Log[2*x^2] + 3*Log[-1 + x]*(6*Log[x] + Log[65536*x^2]) + 
         6*Log[x]*Log[4096*x^4]) - 2*G[{-1 + 2*x}, z]*(Pi^2 + 72*Log[2]^2 - 
         3*Log[4]^2 + 12*Log[-1 + x]^2 + 24*Log[x]^2 + 24*Log[2]*Log[2*x^2] + 
         3*Log[-1 + x]*(6*Log[x] + Log[65536*x^2]) + 
         6*Log[x]*Log[4096*x^4])))/(1536*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
    ((p2^2 + p2*(2 + 2*x - 2*x^2) - 4*(-1 + x - x^2 + x^3))*
      (6*(G[{-1, -1, 1 - 2*x}, z] - G[{-1, -1, -1 + 2*x}, z] - 
         2*G[{-1, 0, 1 - 2*x}, z] + 2*G[{-1, 0, -1 + 2*x}, z] + 
         G[{-1, 1, 1 - 2*x}, z] - G[{-1, 1, -1 + 2*x}, z] - 
         G[{-1, 1 - 2*x, -1}, z] - G[{-1, 1 - 2*x, 1}, z] + 
         G[{-1, 1 - 2*x, 1 - 2*x}, z] - G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
         G[{-1, -1 + 2*x, -1}, z] + G[{-1, -1 + 2*x, 1}, z] + 
         G[{-1, -1 + 2*x, 1 - 2*x}, z] - G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
         2*G[{0, -1, 1 - 2*x}, z] + 2*G[{0, -1, -1 + 2*x}, z] + 
         4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
         2*G[{0, 1, 1 - 2*x}, z] + 2*G[{0, 1, -1 + 2*x}, z] + 
         2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] - 
         2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
         2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] - 
         2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
         G[{1, -1, 1 - 2*x}, z] - G[{1, -1, -1 + 2*x}, z] - 
         2*G[{1, 0, 1 - 2*x}, z] + 2*G[{1, 0, -1 + 2*x}, z] + 
         G[{1, 1, 1 - 2*x}, z] - G[{1, 1, -1 + 2*x}, z] - 
         G[{1, 1 - 2*x, -1}, z] - G[{1, 1 - 2*x, 1}, z] + 
         G[{1, 1 - 2*x, 1 - 2*x}, z] - G[{1, 1 - 2*x, -1 + 2*x}, z] + 
         G[{1, -1 + 2*x, -1}, z] + G[{1, -1 + 2*x, 1}, z] + 
         G[{1, -1 + 2*x, 1 - 2*x}, z] - G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] + 
         G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] - 
         2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 2*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] + 
         G[{1 - 2*x, 1, 1 - 2*x}, z] - G[{1 - 2*x, 1, -1 + 2*x}, z] - 
         G[{1 - 2*x, 1 - 2*x, -1}, z] - G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
          z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{1 - 2*x, -1 + 2*x, 1}, z] + 
         G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x, 
           -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + G[{-1 + 2*x, -1, 1}, 
          z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - G[{-1 + 2*x, -1, -1 + 2*x}, 
          z] - 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 2*G[{-1 + 2*x, 0, -1 + 2*x}, 
           z] + G[{-1 + 2*x, 1, -1}, z] + G[{-1 + 2*x, 1, 1}, z] + 
         G[{-1 + 2*x, 1, 1 - 2*x}, z] - G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
         G[{-1 + 2*x, 1 - 2*x, -1}, z] - G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
         G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, 
           -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
         G[{-1 + 2*x, -1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
          z] - G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 2*G[{-1, -1}, z]*
          Log[-1 + x] - 2*G[{-1, 1}, z]*Log[-1 + x] + 2*G[{-1, 1 - 2*x}, z]*
          Log[-1 + x] - 2*G[{-1, -1 + 2*x}, z]*Log[-1 + x] - 
         4*G[{0, -1}, z]*Log[-1 + x] + 4*G[{0, 1}, z]*Log[-1 + x] - 
         4*G[{0, 1 - 2*x}, z]*Log[-1 + x] + 4*G[{0, -1 + 2*x}, z]*
          Log[-1 + x] + 2*G[{1, -1}, z]*Log[-1 + x] - 2*G[{1, 1}, z]*
          Log[-1 + x] + 2*G[{1, 1 - 2*x}, z]*Log[-1 + x] - 
         2*G[{1, -1 + 2*x}, z]*Log[-1 + x] + 2*G[{1 - 2*x, -1}, z]*
          Log[-1 + x] - 2*G[{1 - 2*x, 1}, z]*Log[-1 + x] + 
         2*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[-1 + x] + 2*G[{-1 + 2*x, -1}, z]*Log[-1 + x] - 
         2*G[{-1 + 2*x, 1}, z]*Log[-1 + x] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[-1 + x] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] + 
         2*G[{-1}, z]*Log[-1 + x]^2 - 2*G[{1}, z]*Log[-1 + x]^2 - 
         2*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{-1, 1}, z]*
          Log[4*(-1 + x)^2] + G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
         G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 4*G[{0, -1}, z]*
          Log[4*(-1 + x)^2] - 4*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
         2*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*
          Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
         2*G[{1, 1}, z]*Log[4*(-1 + x)^2] + G[{1, 1 - 2*x}, z]*
          Log[4*(-1 + x)^2] - G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
         3*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x, 1}, z]*
          Log[4*(-1 + x)^2] + G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
         G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x, -1}, z]*
          Log[4*(-1 + x)^2] + 3*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
         G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
         G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
         4*G[{-1}, z]*Log[-1 + x]*Log[16*(-1 + x)^2] + 
         4*G[{1}, z]*Log[-1 + x]*Log[16*(-1 + x)^2] + G[{-1, -1}, z]*
          Log[16*x^2] - G[{-1, 1}, z]*Log[16*x^2] + G[{-1, 1 - 2*x}, z]*
          Log[16*x^2] - G[{-1, -1 + 2*x}, z]*Log[16*x^2] - 
         2*G[{0, -1}, z]*Log[16*x^2] + 2*G[{0, 1}, z]*Log[16*x^2] - 
         2*G[{0, 1 - 2*x}, z]*Log[16*x^2] + 2*G[{0, -1 + 2*x}, z]*
          Log[16*x^2] + G[{1, -1}, z]*Log[16*x^2] - G[{1, 1}, z]*
          Log[16*x^2] + G[{1, 1 - 2*x}, z]*Log[16*x^2] - 
         G[{1, -1 + 2*x}, z]*Log[16*x^2] + G[{1 - 2*x, -1}, z]*Log[16*x^2] - 
         G[{1 - 2*x, 1}, z]*Log[16*x^2] + G[{1 - 2*x, 1 - 2*x}, z]*
          Log[16*x^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[16*x^2] + 
         G[{-1 + 2*x, -1}, z]*Log[16*x^2] - G[{-1 + 2*x, 1}, z]*Log[16*x^2] + 
         G[{-1 + 2*x, 1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x, -1 + 2*x}, z]*
          Log[16*x^2] + 2*G[{-1}, z]*Log[-1 + x]*Log[16*x^2] - 
         2*G[{1}, z]*Log[-1 + x]*Log[16*x^2] + G[{-1}, z]*Log[x]*
          Log[256*x^2] - G[{1}, z]*Log[x]*Log[256*x^2]) + 
       G[{1 - 2*x}, z]*(Pi^2 + 96*Log[2]^2 - 3*Log[4]^2 + 36*Log[-1 + x]^2 + 
         6*Log[x]*Log[256*x^2] + 6*Log[-1 + x]*Log[1048576*(-1 + x)^2*x^4]) - 
       G[{-1 + 2*x}, z]*(Pi^2 + 96*Log[2]^2 - 3*Log[4]^2 + 36*Log[-1 + x]^2 + 
         6*Log[x]*Log[256*x^2] + 6*Log[-1 + x]*Log[1048576*(-1 + x)^2*x^4])))/
     (1536*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((p2*(-2 + x) + 2*(-1 + x)*x)*((G[{1 - 2*x}, z] - G[{-1 + 2*x}, z])*
        (Pi^2 + 84*Log[2]^2 + 24*Log[x]*Log[32*x^2] + 12*Log[-1 + x]*
          Log[16*(-1 + x)*x^2]) + 6*(G[{-1, -1, 1 - 2*x}, z] - 
         G[{-1, -1, -1 + 2*x}, z] - 2*G[{-1, 0, 1 - 2*x}, z] + 
         2*G[{-1, 0, -1 + 2*x}, z] + G[{-1, 1, 1 - 2*x}, z] - 
         G[{-1, 1, -1 + 2*x}, z] - G[{-1, 1 - 2*x, -1}, z] - 
         G[{-1, 1 - 2*x, 1}, z] + G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1, 1 - 2*x, -1 + 2*x}, z] + G[{-1, -1 + 2*x, -1}, z] + 
         G[{-1, -1 + 2*x, 1}, z] + G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
         G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, 1 - 2*x}, z] + 
         2*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
         4*G[{0, 0, -1 + 2*x}, z] - 2*G[{0, 1, 1 - 2*x}, z] + 
         2*G[{0, 1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x, -1}, z] + 
         2*G[{0, 1 - 2*x, 1}, z] - 2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
         2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, -1}, z] - 
         2*G[{0, -1 + 2*x, 1}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
         2*G[{0, -1 + 2*x, -1 + 2*x}, z] + G[{1, -1, 1 - 2*x}, z] - 
         G[{1, -1, -1 + 2*x}, z] - 2*G[{1, 0, 1 - 2*x}, z] + 
         2*G[{1, 0, -1 + 2*x}, z] + G[{1, 1, 1 - 2*x}, z] - 
         G[{1, 1, -1 + 2*x}, z] - G[{1, 1 - 2*x, -1}, z] - 
         G[{1, 1 - 2*x, 1}, z] + G[{1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{1, 1 - 2*x, -1 + 2*x}, z] + G[{1, -1 + 2*x, -1}, z] + 
         G[{1, -1 + 2*x, 1}, z] + G[{1, -1 + 2*x, 1 - 2*x}, z] - 
         G[{1, -1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1, -1}, z] - 
         G[{1 - 2*x, -1, 1}, z] + G[{1 - 2*x, -1, 1 - 2*x}, z] - 
         G[{1 - 2*x, -1, -1 + 2*x}, z] - 2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
         2*G[{1 - 2*x, 0, -1 + 2*x}, z] - G[{1 - 2*x, 1, -1}, z] - 
         G[{1 - 2*x, 1, 1}, z] + G[{1 - 2*x, 1, 1 - 2*x}, z] - 
         G[{1 - 2*x, 1, -1 + 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1}, z] - 
         G[{1 - 2*x, 1 - 2*x, 1}, z] + G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
         G[{1 - 2*x, -1 + 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
         G[{-1 + 2*x, -1, 1}, z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
         G[{-1 + 2*x, -1, -1 + 2*x}, z] - 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
         2*G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
         G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
         G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
         G[{-1 + 2*x, 1 - 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, 
          z] + G[{-1 + 2*x, -1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, 
           1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
         2*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[-1 + x] - 2*G[{-1 + 2*x, -1}, z]*Log[-1 + x] - 
         2*G[{1 - 2*x, -1}, z]*Log[2*(-1 + x)] + 2*G[{-1 + 2*x, 1}, z]*
          Log[2*(-1 + x)] + 2*(G[{-1, 1}, z] + 2*G[{0, -1}, z] - 
           2*G[{0, 1}, z] - G[{1, -1}, z] + G[{1, 1}, z])*Log[(-1 + x)/x] + 
         2*G[{-1, -1}, z]*Log[x/(-1 + x)] + 3*G[{-1 + 2*x, -1}, z]*
          Log[4*x^2] - G[{-1 + 2*x, -1}, z]*Log[16*x^2] + 
         2*Log[-1 + x]*(G[{-1 + 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x}, 
            z] + (-G[{-1}, z] + G[{1}, z])*Log[16*(-1 + x)*x^2]) + 
         G[{1 - 2*x, 1}, z]*(2*Log[-1 + x] - Log[4*x^4]) + 
         (G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z])*Log[64*x^4] + 
         (G[{-1 + 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x}, z])*
          Log[64*x^4] + (G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 
           2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + 
           G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z])*(2*Log[-1 + x] + 
           Log[64*x^4])) + 6*(G[{-1}, z] - G[{1}, z])*Log[x]*Log[256*x^6]))/
     (768*(1 + p2)^(3/2)*x) + ((8 + p2^2 + 8*x^2 + 4*p2*(2 + x))*
      (4*ArcCoth[1 + 2*x - 4*x^2]*(G[{-1, -1}, z] - G[{-1, 1}, z] - 
         G[{1, -1}, z] + G[{1, 1}, z]) + 2*G[{-1, -1, -1 - 2*x}, z] - 
       2*G[{-1, -1, 1 - 2*x}, z] - 2*G[{-1, 1, -1 - 2*x}, z] + 
       2*G[{-1, 1, 1 - 2*x}, z] + 2*G[{-1, 1 - 2*x, -1}, z] + 
       2*G[{-1, 1 - 2*x, 1}, z] - 2*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 
       2*G[{-1, -x, -1}, z] - 2*G[{-1, -x, 1}, z] + 
       2*G[{-1, -x, -1 - 2*x}, z] + 2*G[{-1, -x, 1 - 2*x}, z] - 
       2*G[{-1, -1 + 2*x, -1}, z] - 2*G[{-1, -1 + 2*x, 1}, z] + 
       2*G[{-1, -1 + 2*x, 1 + 2*x}, z] + 2*G[{1, -1, -1 + 2*x}, z] - 
       2*G[{1, -1, 1 + 2*x}, z] - 2*G[{1, 1, -1 + 2*x}, z] + 
       2*G[{1, 1, 1 + 2*x}, z] - 2*G[{1, 1 - 2*x, -1}, z] - 
       2*G[{1, 1 - 2*x, 1}, z] + 2*G[{1, 1 - 2*x, -1 - 2*x}, z] - 
       2*G[{1, x, -1}, z] - 2*G[{1, x, 1}, z] + 2*G[{1, x, -1 + 2*x}, z] + 
       2*G[{1, x, 1 + 2*x}, z] + 2*G[{1, -1 + 2*x, -1}, z] + 
       2*G[{1, -1 + 2*x, 1}, z] - 2*G[{1, -1 + 2*x, 1 + 2*x}, z] + 
       3*G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       2*G[{1 - 2*x, 1, -1 - 2*x}, z] - G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       G[{1 - 2*x, 1, -1 + 2*x}, z] - 2*G[{1 - 2*x, 1, 1 + 2*x}, z] + 
       2*G[{1 - 2*x, -x, -1}, z] + 2*G[{1 - 2*x, -x, 1}, z] - 
       2*G[{1 - 2*x, -x, -1 - 2*x}, z] - 2*G[{1 - 2*x, -x, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, -1, -1 - 2*x}, z] - G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       G[{-1 + 2*x, -1, -1 + 2*x}, z] + 2*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 
       G[{-1 + 2*x, 1, 1 - 2*x}, z] + 3*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, x, -1}, z] + 2*G[{-1 + 2*x, x, 1}, z] - 
       2*G[{-1 + 2*x, x, -1 + 2*x}, z] - 2*G[{-1 + 2*x, x, 1 + 2*x}, z] + 
       (G[{1 - 2*x, 1}, z] + G[{-1 + 2*x, -1}, z])*Log[4*(-1 + x)*x] - 
       (G[{-1, 1 - 2*x}, z] + G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + 
         G[{-1 + 2*x, 1}, z])*Log[4*(-1 + x)*x] + 2*G[{1 - 2*x, -1}, z]*
        Log[-1 + 2*x] - 2*(G[{1 - 2*x, 1}, z] + G[{-1 + 2*x, -1}, z] - 
         G[{-1 + 2*x, 1}, z])*Log[-1 + 2*x] - 
       2*(G[{-1, 1 - 2*x}, z] + G[{1, -1 + 2*x}, z])*Log[1 + 2*x] + 
       G[{-1, -1 + 2*x}, z]*(Log[4*(-1 + x)*x] + 2*Log[1 + 2*x]) + 
       G[{1, 1 - 2*x}, z]*(Log[4*(-1 + x)*x] + 2*Log[1 + 2*x]) + 
       2*(G[{-1, -x}, z] + G[{1, x}, z] - G[{1 - 2*x, -x}, z] - 
         G[{-1 + 2*x, x}, z])*Log[-1 + 4*x^2]))/(256*(1 + p2)^2*(-1 + x)) - 
    ((p2^2 + 2*p2*(2 - 8*x + 7*x^2) + 4*(1 - x - 3*x^2 + 3*x^3))*
      (-G[{-1, -1, 1 - 2*x}, z] + G[{-1, -1, -1 + 2*x}, z] + 
       2*G[{-1, 0, 1 - 2*x}, z] - 2*G[{-1, 0, -1 + 2*x}, z] - 
       G[{-1, 1, 1 - 2*x}, z] + G[{-1, 1, -1 + 2*x}, z] + 
       G[{-1, 1 - 2*x, -1}, z] + G[{-1, 1 - 2*x, 1}, z] - 
       3*G[{-1, 1 - 2*x, 1 - 2*x}, z] + G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       G[{-1, -1 + 2*x, -1}, z] - G[{-1, -1 + 2*x, 1}, z] - 
       G[{-1, -1 + 2*x, 1 - 2*x}, z] + 3*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{0, -1, 1 - 2*x}, z] - 2*G[{0, -1, -1 + 2*x}, z] - 
       4*G[{0, 0, 1 - 2*x}, z] + 4*G[{0, 0, -1 + 2*x}, z] + 
       2*G[{0, 1, 1 - 2*x}, z] - 2*G[{0, 1, -1 + 2*x}, z] - 
       2*G[{0, 1 - 2*x, -1}, z] - 2*G[{0, 1 - 2*x, 1}, z] + 
       6*G[{0, 1 - 2*x, 1 - 2*x}, z] - 2*G[{0, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{0, -1 + 2*x, -1}, z] + 2*G[{0, -1 + 2*x, 1}, z] + 
       2*G[{0, -1 + 2*x, 1 - 2*x}, z] - 6*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       G[{1, -1, 1 - 2*x}, z] + G[{1, -1, -1 + 2*x}, z] + 
       2*G[{1, 0, 1 - 2*x}, z] - 2*G[{1, 0, -1 + 2*x}, z] - 
       G[{1, 1, 1 - 2*x}, z] + G[{1, 1, -1 + 2*x}, z] + 
       G[{1, 1 - 2*x, -1}, z] + G[{1, 1 - 2*x, 1}, z] - 
       3*G[{1, 1 - 2*x, 1 - 2*x}, z] + G[{1, 1 - 2*x, -1 + 2*x}, z] - 
       G[{1, -1 + 2*x, -1}, z] - G[{1, -1 + 2*x, 1}, z] - 
       G[{1, -1 + 2*x, 1 - 2*x}, z] + 3*G[{1, -1 + 2*x, -1 + 2*x}, z] + 
       G[{1 - 2*x, -1, -1}, z] + G[{1 - 2*x, -1, 1}, z] - 
       3*G[{1 - 2*x, -1, 1 - 2*x}, z] + G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 0, 1 - 2*x}, z] - 4*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       G[{1 - 2*x, 1, -1}, z] + G[{1 - 2*x, 1, 1}, z] - 
       3*G[{1 - 2*x, 1, 1 - 2*x}, z] + G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       3*G[{1 - 2*x, 1 - 2*x, -1}, z] + 3*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       9*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       3*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       G[{1 - 2*x, -1 + 2*x, 1}, z] - G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       3*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - G[{-1 + 2*x, -1, -1}, z] - 
       G[{-1 + 2*x, -1, 1}, z] - G[{-1 + 2*x, -1, 1 - 2*x}, z] + 
       3*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] - G[{-1 + 2*x, 1, -1}, z] - 
       G[{-1 + 2*x, 1, 1}, z] - G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       3*G[{-1 + 2*x, 1, -1 + 2*x}, z] + G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] - 3*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       3*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       3*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       9*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] - G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 2*G[{0, -1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 2*G[{0, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 2*G[{0, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1, -1}, z]*Log[4*(-1 + x)^2] - G[{1, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 3*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 3*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       G[{-1, -1}, z]*Log[4*x^2] + G[{-1, 1}, z]*Log[4*x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] + G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       2*G[{0, -1}, z]*Log[4*x^2] - 2*G[{0, 1}, z]*Log[4*x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[4*x^2] - 2*G[{0, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1, -1}, z]*Log[4*x^2] + G[{1, 1}, z]*Log[4*x^2] - 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + 3*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - 3*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{-1}, z]*Log[x^2]*Log[16*x^2] + G[{1}, z]*Log[x^2]*Log[16*x^2] - 
       2*G[{-1, 1 - 2*x}, z]*Log[-1 + 2*x] + 2*G[{-1, -1 + 2*x}, z]*
        Log[-1 + 2*x] + 4*G[{0, 1 - 2*x}, z]*Log[-1 + 2*x] - 
       4*G[{0, -1 + 2*x}, z]*Log[-1 + 2*x] - 2*G[{1, 1 - 2*x}, z]*
        Log[-1 + 2*x] + 2*G[{1, -1 + 2*x}, z]*Log[-1 + 2*x] - 
       2*G[{1 - 2*x, -1}, z]*Log[-1 + 2*x] - 2*G[{1 - 2*x, 1}, z]*
        Log[-1 + 2*x] - 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] + 2*G[{-1 + 2*x, -1}, z]*
        Log[-1 + 2*x] + 2*G[{-1 + 2*x, 1}, z]*Log[-1 + 2*x] - 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] + G[{-1 + 2*x}, z]*
        ((3*Pi^2)/2 + 2*Log[4]^2 + Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         Log[x^2]*Log[16*x^2] + 4*Log[-1 + x]*Log[-1 + 2*x] + 
         2*Log[-1 + 2*x]*Log[-4 + 8*x] - 4*PolyLog[2, 1 - 2*x] + 
         4*PolyLog[2, 2 - 2*x]) - (G[{1 - 2*x}, z]*(3*Pi^2 + 4*Log[4]^2 + 
          2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 2*Log[x^2]*Log[16*x^2] + 
          8*Log[-1 + x]*Log[-1 + 2*x] + 4*Log[-1 + 2*x]*Log[-4 + 8*x] - 
          8*PolyLog[2, 1 - 2*x] + 8*PolyLog[2, 2 - 2*x]))/2))/
     (256*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((p2*(-2 + 3*x) + 2*x*(-1 - 2*x + 2*x^2))*(-(Pi^2*G[{-1}, z]) + 
       Pi^2*G[{1}, z] - 4*G[{-1, -1, -1 + 2*x}, z] - 
       4*G[{-1, 1, 1 - 2*x}, z] + 4*G[{-1, 1, -1 + 2*x}, z] + 
       4*G[{-1, -1 + 2*x, -1}, z] + 4*G[{-1, -1 + 2*x, 1}, z] - 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 4*G[{1, -1, 1 - 2*x}, z] + 
       4*G[{1, -1, -1 + 2*x}, z] + 4*G[{1, 1, 1 - 2*x}, z] - 
       4*G[{1, 1 - 2*x, -1}, z] - 4*G[{1, 1 - 2*x, 1}, z] + 
       4*G[{1, 1 - 2*x, 1 - 2*x}, z] + 10*G[{-1}, z]*Log[2]^2 - 
       10*G[{1}, z]*Log[2]^2 + 4*G[{-1, -1}, z]*Log[4] - 
       4*G[{-1, 1}, z]*Log[4] + 4*G[{1, -1}, z]*Log[4] - 
       4*G[{1, 1}, z]*Log[4] - 5*G[{-1}, z]*Log[4]^2 + 5*G[{1}, z]*Log[4]^2 - 
       (4*I)*Pi*G[{-1}, z]*Log[-1 + x] + (4*I)*Pi*G[{1}, z]*Log[-1 + x] + 
       8*G[{-1, 1}, z]*Log[-1 + x] + 8*G[{-1, -1 + 2*x}, z]*Log[-1 + x] - 
       8*G[{1, -1}, z]*Log[-1 + x] - 8*G[{1, 1 - 2*x}, z]*Log[-1 + x] + 
       4*G[{-1}, z]*Log[4]*Log[-1 + x] - 4*G[{1}, z]*Log[4]*Log[-1 + x] + 
       10*G[{-1}, z]*Log[-1 + x]^2 - 10*G[{1}, z]*Log[-1 + x]^2 + 
       4*G[{-1, -1}, z]*Log[(-1 + x)^2] - 4*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       4*G[{1, -1}, z]*Log[(-1 + x)^2] - 4*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       4*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 4*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 4*G[{-1}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] + 4*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       (12*I)*Pi*G[{-1}, z]*Log[x] - (12*I)*Pi*G[{1}, z]*Log[x] + 
       4*G[{-1}, z]*Log[8]*Log[x] - 4*G[{1}, z]*Log[8]*Log[x] + 
       6*G[{-1}, z]*Log[x]^2 - 6*G[{1}, z]*Log[x]^2 + 
       2*G[{-1, -1}, z]*Log[4*x^2] - 2*G[{-1, 1}, z]*Log[4*x^2] - 
       4*G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 2*G[{1, -1}, z]*Log[4*x^2] - 
       2*G[{1, 1}, z]*Log[4*x^2] + 4*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1}, z]*Log[x^2]*Log[16*x^2] + G[{1}, z]*Log[x^2]*Log[16*x^2] + 
       (8*I)*Pi*G[{-1}, z]*Log[2/(-1 + 2*x)] - (8*I)*Pi*G[{1}, z]*
        Log[2/(-1 + 2*x)] - 4*G[{-1, -1}, z]*Log[-1 + 2*x] - 
       4*G[{-1, 1}, z]*Log[-1 + 2*x] - 8*G[{-1, -1 + 2*x}, z]*Log[-1 + 2*x] + 
       4*G[{1, -1}, z]*Log[-1 + 2*x] + 4*G[{1, 1}, z]*Log[-1 + 2*x] + 
       8*G[{1, 1 - 2*x}, z]*Log[-1 + 2*x] + 12*G[{-1}, z]*Log[-1 + x]*
        Log[-1 + 2*x] - 12*G[{1}, z]*Log[-1 + x]*Log[-1 + 2*x] + 
       4*G[{-1, 1}, z]*Log[8*x*(-1 + 2*x)] + 4*G[{-1, -1 + 2*x}, z]*
        Log[8*x*(-1 + 2*x)] - 4*G[{1, -1}, z]*Log[8*x*(-1 + 2*x)] - 
       4*G[{1, 1 - 2*x}, z]*Log[8*x*(-1 + 2*x)] - 4*G[{-1}, z]*Log[-1 + 2*x]*
        Log[-4 + 8*x] + 4*G[{1}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] + 
       4*G[{-1}, z]*Log[-1 + 2*x]*Log[-32 + 64*x] - 4*G[{1}, z]*Log[-1 + 2*x]*
        Log[-32 + 64*x] - 4*G[{-1}, z]*Log[x]*Log[1 - 3*x + 2*x^2] + 
       4*G[{1}, z]*Log[x]*Log[1 - 3*x + 2*x^2] - 8*G[{-1}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 8*G[{1}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 12*G[{-1}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] - 12*G[{1}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 8*G[{-1}, z]*PolyLog[2, 1 - 2*x] - 
       8*G[{1}, z]*PolyLog[2, 1 - 2*x] - 16*G[{-1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 16*G[{1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 8*G[{-1}, z]*PolyLog[2, 2 - 2*x] + 
       8*G[{1}, z]*PolyLog[2, 2 - 2*x] + 4*G[{-1}, z]*PolyLog[2, 1/(2*x)] - 
       4*G[{1}, z]*PolyLog[2, 1/(2*x)] + 12*G[{-1}, z]*
        PolyLog[2, x/(-1 + x)] - 12*G[{1}, z]*PolyLog[2, x/(-1 + x)] - 
       12*G[{-1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       12*G[{1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       4*G[{-1}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       4*G[{1}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       8*G[{-1}, z]*PolyLog[2, x/(-1 + 2*x)] - 8*G[{1}, z]*
        PolyLog[2, x/(-1 + 2*x)]))/(256*(1 + p2)^(3/2)*(-1 + x)*x) + 
    ((2 - 4*x + 14*x^2 + p2*(-1 + 11*x))*((-13*Pi^2*G[{1 - 2*x}, z])/12 + 
       (13*Pi^2*G[{-1 + 2*x}, z])/12 - 2*G[{-1, -1, 1 - 2*x}, z] + 
       4*G[{-1, -1, -1 + 2*x}, z] + 3*G[{-1, 0, 1 - 2*x}, z] - 
       3*G[{-1, 0, -1 + 2*x}, z] - 2*G[{-1, 1, 1 - 2*x}, z] + 
       G[{-1, 1, -1 + 2*x}, z] - 2*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1, 1 - 2*x, -1 + 2*x}, z] - 2*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 2*G[{0, -1, 1 - 2*x}, z] - 
       4*G[{0, -1, -1 + 2*x}, z] - 4*G[{0, 0, 1 - 2*x}, z] + 
       4*G[{0, 0, -1 + 2*x}, z] + 4*G[{0, 1, 1 - 2*x}, z] - 
       2*G[{0, 1, -1 + 2*x}, z] + 4*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] + 2*G[{0, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{0, -1 + 2*x, -1 + 2*x}, z] - G[{1, -1, 1 - 2*x}, z] + 
       2*G[{1, -1, -1 + 2*x}, z] + 3*G[{1, 0, 1 - 2*x}, z] - 
       3*G[{1, 0, -1 + 2*x}, z] - 4*G[{1, 1, 1 - 2*x}, z] + 
       2*G[{1, 1, -1 + 2*x}, z] - 4*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{1, 1 - 2*x, -1 + 2*x}, z] - G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       2*G[{1, -1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 3*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, 0, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] + 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 4*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - (11*G[{1 - 2*x}, z]*Log[2]^2)/
        2 + (11*G[{-1 + 2*x}, z]*Log[2]^2)/2 - (2*I)*Pi*G[{1 - 2*x}, z]*
        Log[-1 + x] + (2*I)*Pi*G[{-1 + 2*x}, z]*Log[-1 + x] - 
       G[{1 - 2*x}, z]*Log[-1 + x]^2 + G[{-1 + 2*x}, z]*Log[-1 + x]^2 - 
       I*Pi*G[{1 - 2*x}, z]*Log[-1/2 + x] + I*Pi*G[{-1 + 2*x}, z]*
        Log[-1/2 + x] + (3*I)*Pi*G[{1 - 2*x}, z]*Log[x] - 
       (3*I)*Pi*G[{-1 + 2*x}, z]*Log[x] - G[{1 - 2*x}, z]*Log[1024]*Log[x] + 
       G[{-1 + 2*x}, z]*Log[1024]*Log[x] - 3*G[{1 - 2*x}, z]*Log[x]^2 + 
       3*G[{-1 + 2*x}, z]*Log[x]^2 - 4*G[{-1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)*x] + G[{1 - 2*x}, z]*Log[16]*Log[(-1 + x)*x] - 
       4*G[{-1, -1}, z]*Log[4*x^2] + 2*G[{-1, 1}, z]*Log[4*x^2] + 
       4*G[{0, -1}, z]*Log[4*x^2] - 4*G[{0, 1}, z]*Log[4*x^2] - 
       2*G[{1, -1}, z]*Log[4*x^2] + 4*G[{1, 1}, z]*Log[4*x^2] - 
       2*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 4*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 2*G[{-1 + 2*x, 1}, z]*Log[4*x^2] - 
       (G[{1 - 2*x}, z]*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8])/4 + 
       (G[{-1 + 2*x}, z]*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8])/4 + 
       2*G[{-1, -1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       G[{-1, 1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       G[{-1, 1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       2*G[{-1, -1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{0, -1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       2*G[{0, 1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       2*G[{0, 1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{0, -1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       G[{1, -1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{1, 1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{1, 1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       G[{1, -1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       G[{1 - 2*x, -1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{1 - 2*x, 1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       2*G[{-1 + 2*x, -1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       G[{-1 + 2*x, 1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] + 
       G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] - 
       G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 2*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       (G[{1}, z]*(Pi^2 + 22*Log[2]^2 - 8*Log[4]^2 + (8*I)*Pi*Log[-1 + x] + 
          4*Log[-1 + x]^2 + (4*I)*Pi*Log[-1/2 + x] - (12*I)*Pi*Log[x] + 
          4*Log[1024]*Log[x] + 12*Log[x]^2 - 16*Log[2]*Log[(-1 + x)*x] - 
          8*Log[x^2]*Log[16*x^2] + Log[-1 + x]*Log[(68719476736*x^8)/
             (1 - 2*x)^8] + 4*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] + 
          4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*PolyLog[2, (1 - 2*x)^(-1)] + 
          8*PolyLog[2, (2 - 2*x)^(-1)] - 8*PolyLog[2, 1/(2*x)] - 
          12*PolyLog[2, x/(-1 + x)] + 12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
        4 + G[{-1}, z]*(Pi^2/4 + (11*Log[2]^2)/2 - 2*Log[4]^2 + 
         (2*I)*Pi*Log[-1 + x] + Log[-1 + x]^2 + I*Pi*Log[-1/2 + x] - 
         (3*I)*Pi*Log[x] + Log[1024]*Log[x] + 3*Log[x]^2 - 
         4*Log[2]*Log[(-1 + x)*x] - 2*Log[x^2]*Log[16*x^2] + 
         (Log[-1 + x]*(4*Log[512] + Log[x^8/(-1 + 2*x)^8]))/4 + 
         Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] + PolyLog[2, 
          1 + 1/(2*(-1 + x))] - 3*PolyLog[2, (1 - 2*x)^(-1)] + 
         2*PolyLog[2, (2 - 2*x)^(-1)] - 2*PolyLog[2, 1/(2*x)] - 
         3*PolyLog[2, x/(-1 + x)] + 3*PolyLog[2, (-1 + 2*x)^(-1)] + 
         2*PolyLog[2, (-1 + x)/(-1 + 2*x)] - PolyLog[2, x/(-1 + 2*x)]) + 
       G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)]))/(128*(1 + p2)^(3/2)*(-1 + x)) + 
    ((p2^2 + p2*(2 + 14*x - 14*x^2) - 12*(-1 + x - x^2 + x^3))*
      (-10*Pi^2*G[{1 - 2*x}, z] + 10*Pi^2*G[{-1 + 2*x}, z] - 
       120*G[{-1, -1, 1 - 2*x}, z] + 24*G[{-1, -1, -1 + 2*x}, z] + 
       72*G[{-1, 0, 1 - 2*x}, z] - 72*G[{-1, 0, -1 + 2*x}, z] - 
       24*G[{-1, 1, 1 - 2*x}, z] + 48*G[{-1, 1, -1 + 2*x}, z] - 
       72*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 48*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       24*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 72*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       96*G[{0, -1, 1 - 2*x}, z] - 48*G[{0, -1, -1 + 2*x}, z] - 
       96*G[{0, 0, 1 - 2*x}, z] + 96*G[{0, 0, -1 + 2*x}, z] + 
       48*G[{0, 1, 1 - 2*x}, z] - 96*G[{0, 1, -1 + 2*x}, z] + 
       96*G[{0, 1 - 2*x, 1 - 2*x}, z] - 48*G[{0, 1 - 2*x, -1 + 2*x}, z] + 
       48*G[{0, -1 + 2*x, 1 - 2*x}, z] - 96*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{1, -1, 1 - 2*x}, z] + 24*G[{1, -1, -1 + 2*x}, z] + 
       72*G[{1, 0, 1 - 2*x}, z] - 72*G[{1, 0, -1 + 2*x}, z] - 
       24*G[{1, 1, 1 - 2*x}, z] + 120*G[{1, 1, -1 + 2*x}, z] - 
       72*G[{1, 1 - 2*x, 1 - 2*x}, z] + 24*G[{1, 1 - 2*x, -1 + 2*x}, z] - 
       48*G[{1, -1 + 2*x, 1 - 2*x}, z] + 72*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       72*G[{1 - 2*x, -1, 1 - 2*x}, z] + 48*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       72*G[{1 - 2*x, 0, 1 - 2*x}, z] - 72*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       48*G[{1 - 2*x, 1, 1 - 2*x}, z] + 48*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       96*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       48*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       24*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       48*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 48*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       72*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 72*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 72*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       96*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 36*G[{-1, -1}, z]*Log[2] - 
       36*G[{-1, 1}, z]*Log[2] - 36*G[{-1, 1 - 2*x}, z]*Log[2] - 
       36*G[{-1, -1 + 2*x}, z]*Log[2] - 36*G[{1 - 2*x, -1}, z]*Log[2] - 
       36*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 108*G[{-1 + 2*x, 1}, z]*Log[2] + 
       108*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 36*G[{1 - 2*x}, z]*Log[2]^2 + 
       36*G[{-1 + 2*x}, z]*Log[2]^2 + 12*G[{-1, -1}, z]*Log[4] + 
       36*G[{1, 1 - 2*x}, z]*Log[4] + 12*G[{1, -1 + 2*x}, z]*Log[4] + 
       12*G[{1 - 2*x, 1}, z]*Log[4] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] + 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] + 24*G[{-1, -1}, z]*Log[16] + 
       18*G[{-1, 1 - 2*x}, z]*Log[16] + 6*G[{-1, -1 + 2*x}, z]*Log[16] - 
       12*G[{0, -1}, z]*Log[16] - 24*G[{0, 1 - 2*x}, z]*Log[16] - 
       30*G[{1, 1}, z]*Log[16] + 24*G[{1, 1 - 2*x}, z]*Log[16] + 
       6*G[{1, -1 + 2*x}, z]*Log[16] - 12*G[{1 - 2*x, -1}, z]*Log[16] - 
       12*G[{1 - 2*x, 1}, z]*Log[16] - 12*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] - 
       6*G[{-1 + 2*x, -1}, z]*Log[16] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16] - 6*G[{-1, -1}, z]*Log[64] - 6*G[{-1, 1}, z]*Log[64] + 
       18*G[{-1, 1 - 2*x}, z]*Log[64] - 6*G[{-1, -1 + 2*x}, z]*Log[64] + 
       12*G[{1, -1}, z]*Log[64] + 12*G[{1, 1}, z]*Log[64] - 
       12*G[{1, -1 + 2*x}, z]*Log[64] - 6*G[{1 - 2*x, -1}, z]*Log[64] + 
       12*G[{1 - 2*x, 1}, z]*Log[64] - 30*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] - 12*G[{-1 + 2*x, -1}, z]*
        Log[64] - 6*G[{-1 + 2*x, 1}, z]*Log[64] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 6*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64] - 18*G[{-1, 1 - 2*x}, z]*Log[256] - 6*G[{-1, -1 + 2*x}, z]*
        Log[256] + 6*G[{0, 1}, z]*Log[256] + 12*G[{0, 1 - 2*x}, z]*Log[256] - 
       6*G[{1, 1 - 2*x}, z]*Log[256] + 6*G[{1, -1 + 2*x}, z]*Log[256] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[256] + 6*G[{-1 + 2*x, -1}, z]*Log[256] + 6*G[{-1 + 2*x, 1}, z]*
        Log[256] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 12*G[{-1, 1 - 2*x}, z]*
        Log[4096] + 12*G[{-1, -1 + 2*x}, z]*Log[4096] + 
       12*G[{0, 1 - 2*x}, z]*Log[4096] - 12*G[{0, -1 + 2*x}, z]*Log[4096] - 
       12*G[{1, 1 - 2*x}, z]*Log[4096] + 12*G[{1, -1 + 2*x}, z]*Log[4096] + 
       (24*I)*Pi*G[{1 - 2*x}, z]*Log[1 + (1 - 4*x)^(-1)] - 
       (24*I)*Pi*G[{-1 + 2*x}, z]*Log[1 + (1 - 4*x)^(-1)] + 
       (12*I)*Pi*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       (12*I)*Pi*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       24*G[{-1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       24*G[{1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       36*G[{-1, -1}, z]*Log[(1 - 2*x)^2] + 12*G[{-1, 1}, z]*
        Log[(1 - 2*x)^2] - 24*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
       24*G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 24*G[{0, -1}, z]*
        Log[(1 - 2*x)^2] - 24*G[{0, 1}, z]*Log[(1 - 2*x)^2] + 
       24*G[{0, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 24*G[{0, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] - 12*G[{1, -1}, z]*Log[(1 - 2*x)^2] + 
       36*G[{1, 1}, z]*Log[(1 - 2*x)^2] - 24*G[{1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] + 24*G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
       12*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2] + 12*G[{1 - 2*x, 1}, z]*
        Log[(1 - 2*x)^2] - 24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       12*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 
       (24*I)*Pi*G[{1 - 2*x}, z]*Log[-1 + x] - (24*I)*Pi*G[{-1 + 2*x}, z]*
        Log[-1 + x] + 96*G[{-1, -1}, z]*Log[-1 + x] - 
       96*G[{-1, 1}, z]*Log[-1 + x] - 72*G[{-1, 1 - 2*x}, z]*Log[-1 + x] - 
       24*G[{-1, -1 + 2*x}, z]*Log[-1 + x] - 96*G[{0, -1}, z]*Log[-1 + x] + 
       96*G[{0, 1}, z]*Log[-1 + x] + 48*G[{0, 1 - 2*x}, z]*Log[-1 + x] - 
       48*G[{0, -1 + 2*x}, z]*Log[-1 + x] + 96*G[{1, -1}, z]*Log[-1 + x] - 
       96*G[{1, 1}, z]*Log[-1 + x] + 24*G[{1, 1 - 2*x}, z]*Log[-1 + x] + 
       72*G[{1, -1 + 2*x}, z]*Log[-1 + x] - 72*G[{1 - 2*x, -1}, z]*
        Log[-1 + x] + 24*G[{1 - 2*x, 1}, z]*Log[-1 + x] - 
       96*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] + 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[-1 + x] - 24*G[{-1 + 2*x, -1}, z]*Log[-1 + x] + 
       72*G[{-1 + 2*x, 1}, z]*Log[-1 + x] - 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[-1 + x] + 96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] - 
       24*G[{1 - 2*x}, z]*Log[4]*Log[-1 + x] + 24*G[{-1 + 2*x}, z]*Log[4]*
        Log[-1 + x] + 12*G[{1 - 2*x}, z]*Log[8]*Log[-1 + x] - 
       12*G[{-1 + 2*x}, z]*Log[8]*Log[-1 + x] - 72*G[{1 - 2*x}, z]*
        Log[-1 + x]^2 + 72*G[{-1 + 2*x}, z]*Log[-1 + x]^2 + 
       24*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 24*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] - 24*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       24*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 72*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] - 24*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       24*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 72*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{1 - 2*x}, z]*Log[-1 + x]*
        Log[16*(-1 + x)^2] - 24*G[{-1 + 2*x}, z]*Log[-1 + x]*
        Log[16*(-1 + x)^2] + (12*I)*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] - 
       (12*I)*Pi*G[{-1 + 2*x}, z]*Log[(-1 + x)/x] - (72*I)*Pi*G[{1 - 2*x}, z]*
        Log[x] + (72*I)*Pi*G[{-1 + 2*x}, z]*Log[x] + 24*G[{-1, -1}, z]*
        Log[x] + 24*G[{-1, 1}, z]*Log[x] - 72*G[{-1, 1 - 2*x}, z]*Log[x] - 
       24*G[{-1, -1 + 2*x}, z]*Log[x] + 48*G[{0, -1}, z]*Log[x] - 
       48*G[{0, 1}, z]*Log[x] + 96*G[{0, 1 - 2*x}, z]*Log[x] - 
       96*G[{0, -1 + 2*x}, z]*Log[x] - 24*G[{1, -1}, z]*Log[x] - 
       24*G[{1, 1}, z]*Log[x] + 24*G[{1, 1 - 2*x}, z]*Log[x] + 
       72*G[{1, -1 + 2*x}, z]*Log[x] - 48*G[{1 - 2*x, -1}, z]*Log[x] + 
       96*G[{1 - 2*x, 1}, z]*Log[x] - 144*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[x] - 96*G[{-1 + 2*x, -1}, z]*Log[x] + 
       48*G[{-1 + 2*x, 1}, z]*Log[x] - 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x] + 
       144*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] - 24*G[{1 - 2*x}, z]*Log[4]*
        Log[x] + 24*G[{-1 + 2*x}, z]*Log[4]*Log[x] - 12*G[{1 - 2*x}, z]*
        Log[16]*Log[x] + 12*G[{-1 + 2*x}, z]*Log[16]*Log[x] - 
       12*G[{1 - 2*x}, z]*Log[-1 + x]*Log[x] + 12*G[{-1 + 2*x}, z]*
        Log[-1 + x]*Log[x] - 84*G[{1 - 2*x}, z]*Log[x]^2 + 
       84*G[{-1 + 2*x}, z]*Log[x]^2 + 6*G[{1 - 2*x}, z]*Log[-1 + x]*
        Log[256*x^2] - 6*G[{-1 + 2*x}, z]*Log[-1 + x]*Log[256*x^2] + 
       6*G[{1 - 2*x}, z]*Log[x]*Log[256*x^2] - 6*G[{-1 + 2*x}, z]*Log[x]*
        Log[256*x^2] - (48*I)*Pi*G[{1 - 2*x}, z]*Log[2/(-1 + 2*x)] + 
       (48*I)*Pi*G[{-1 + 2*x}, z]*Log[2/(-1 + 2*x)] - 
       (12*I)*Pi*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)] + 
       (12*I)*Pi*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[-1 + 2*x] - 
       12*G[{-1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[-1 + 2*x] - 
       132*G[{1 - 2*x}, z]*Log[-1 + x]*Log[-1 + 2*x] + 
       132*G[{-1 + 2*x}, z]*Log[-1 + x]*Log[-1 + 2*x] - 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)*x]*Log[-1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)*x]*Log[-1 + 2*x] - 
       12*G[{1 - 2*x}, z]*Log[-1 + 2*x]^2 + 12*G[{-1 + 2*x}, z]*
        Log[-1 + 2*x]^2 - 72*G[{1 - 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 
       72*G[{-1 + 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[4]*Log[x*(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*
        Log[4]*Log[x*(-1 + 2*x)] - (24*I)*Pi*G[{1 - 2*x}, z]*
        Log[(4*x)/(-1 + 4*x)] + (24*I)*Pi*G[{-1 + 2*x}, z]*
        Log[(4*x)/(-1 + 4*x)] + 24*G[{-1, -1 + 2*x}, z]*
        Log[1 + x/(2 - 3*x)] + 24*G[{1, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] + 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[1 - 3*x + 2*x^2] - 
       3*G[{1 - 2*x}, z]*Log[16]*Log[1 - 3*x + 2*x^2] - 
       24*G[{1 - 2*x}, z]*Log[4/x]*Log[1 - 3*x + 2*x^2] + 
       24*G[{-1 + 2*x}, z]*Log[4/x]*Log[1 - 3*x + 2*x^2] + 
       24*G[{1 - 2*x}, z]*Log[x]*Log[1 - 3*x + 2*x^2] - 
       24*G[{-1 + 2*x}, z]*Log[x]*Log[1 - 3*x + 2*x^2] - 
       24*G[{-1, -1}, z]*Log[x^2*(1 - 3*x + 2*x^2)] + 24*G[{-1, -1 + 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 24*G[{1, 1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 24*G[{1, 1 - 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 24*G[{1 - 2*x, 1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 24*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 24*G[{-1 + 2*x, -1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 24*G[{-1, -1 + 2*x}, z]*
        Log[1 + x/(-2 + 3*x)] - 24*G[{1, -1 + 2*x}, z]*
        Log[1 + x/(-2 + 3*x)] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 + x/(-2 + 3*x)] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + x/(-2 + 3*x)] - 12*G[{1 - 2*x}, z]*Log[-1 + 2*x]*
        Log[1 + (-3 + 4*x)^(-1)] + 12*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*
        Log[1 + (-3 + 4*x)^(-1)] + 60*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 60*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 120*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 120*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 96*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 96*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 12*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 12*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 120*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 120*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 120*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 120*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 48*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + 6*G[{-1}, z]*
        (Pi^2 - (8*I)*Pi*Log[2] + 10*Log[2]^2 + 4*Log[4]^2 + 
         (4*I)*Pi*Log[-1 + x] + Log[64]*Log[-1 + x] + 
         2*Log[256]*Log[-1 + x] + Log[281474976710656]*Log[-1 + x] + 
         20*Log[-1 + x]^2 - (12*I)*Pi*Log[x] - Log[16]*Log[x] + 
         Log[256]*Log[x] - Log[4096]*Log[x] + 8*Log[-1 + x]*Log[x] - 
         8*Log[x]^2 + (8*I)*Pi*Log[-1 + 2*x] + Log[4]*Log[-1 + 2*x] - 
         2*Log[16]*Log[-1 + 2*x] - Log[4096]*Log[-1 + 2*x] - 
         24*Log[-1 + x]*Log[-1 + 2*x] - 4*Log[x]*Log[-1 + 2*x] - 
         Log[4]*Log[1 - 3*x + 2*x^2] - Log[256]*Log[1 - 3*x + 2*x^2] + 
         4*Log[x]*Log[1 - 3*x + 2*x^2] - 12*PolyLog[2, (1 - 2*x)^(-1)] + 
         20*PolyLog[2, (2 - 2*x)^(-1)] + 8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
         12*PolyLog[2, x/(-1 + x)] + 12*PolyLog[2, (-1 + 2*x)^(-1)] + 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]) - 
       6*G[{1}, z]*(Pi^2 - (8*I)*Pi*Log[2] + 10*Log[2]^2 + 4*Log[4]^2 + 
         (4*I)*Pi*Log[-1 + x] + Log[64]*Log[-1 + x] + 
         2*Log[256]*Log[-1 + x] + Log[281474976710656]*Log[-1 + x] + 
         20*Log[-1 + x]^2 - (12*I)*Pi*Log[x] - Log[16]*Log[x] + 
         Log[256]*Log[x] - Log[4096]*Log[x] + 8*Log[-1 + x]*Log[x] - 
         8*Log[x]^2 + (8*I)*Pi*Log[-1 + 2*x] + Log[4]*Log[-1 + 2*x] - 
         2*Log[16]*Log[-1 + 2*x] - Log[4096]*Log[-1 + 2*x] - 
         24*Log[-1 + x]*Log[-1 + 2*x] - 4*Log[x]*Log[-1 + 2*x] - 
         Log[4]*Log[1 - 3*x + 2*x^2] - Log[256]*Log[1 - 3*x + 2*x^2] + 
         4*Log[x]*Log[1 - 3*x + 2*x^2] - 12*PolyLog[2, (1 - 2*x)^(-1)] + 
         20*PolyLog[2, (2 - 2*x)^(-1)] + 8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
         12*PolyLog[2, x/(-1 + x)] + 12*PolyLog[2, (-1 + 2*x)^(-1)] + 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]) - 
       72*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 72*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)]))/(3072*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((p2^2 + p2*(14 - 13*x)*x + 2*(3 - 5*x + 9*x^2 - 7*x^3))*
      ((-7*Pi^2*G[{1 - 2*x}, z])/12 + (7*Pi^2*G[{-1 + 2*x}, z])/12 - 
       4*G[{-1, -1, 1 - 2*x}, z] + 2*G[{-1, -1, -1 + 2*x}, z] + 
       3*G[{-1, 0, 1 - 2*x}, z] - 3*G[{-1, 0, -1 + 2*x}, z] - 
       G[{-1, 1, 1 - 2*x}, z] + 2*G[{-1, 1, -1 + 2*x}, z] - 
       4*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 2*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       G[{-1, -1 + 2*x, 1 - 2*x}, z] + 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{0, -1, 1 - 2*x}, z] - 2*G[{0, -1, -1 + 2*x}, z] - 
       4*G[{0, 0, 1 - 2*x}, z] + 4*G[{0, 0, -1 + 2*x}, z] + 
       2*G[{0, 1, 1 - 2*x}, z] - 4*G[{0, 1, -1 + 2*x}, z] + 
       4*G[{0, 1 - 2*x, 1 - 2*x}, z] - 2*G[{0, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{0, -1 + 2*x, 1 - 2*x}, z] - 4*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       2*G[{1, -1, 1 - 2*x}, z] + G[{1, -1, -1 + 2*x}, z] + 
       3*G[{1, 0, 1 - 2*x}, z] - 3*G[{1, 0, -1 + 2*x}, z] - 
       2*G[{1, 1, 1 - 2*x}, z] + 4*G[{1, 1, -1 + 2*x}, z] - 
       2*G[{1, 1 - 2*x, 1 - 2*x}, z] + G[{1, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{1, -1 + 2*x, 1 - 2*x}, z] + 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1, 1 - 2*x}, z] + 2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       3*G[{1 - 2*x, 0, 1 - 2*x}, z] - 3*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       G[{1 - 2*x, 1, 1 - 2*x}, z] + 2*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] + 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] + G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - (3*G[{-1, -1}, z]*Log[2])/2 - 
       (3*G[{-1, 1 - 2*x}, z]*Log[2])/2 - 6*G[{0, 1}, z]*Log[2] - 
       6*G[{0, -1 + 2*x}, z]*Log[2] + (3*G[{1, -1}, z]*Log[2])/2 + 
       (3*G[{1, 1 - 2*x}, z]*Log[2])/2 - (3*G[{1 - 2*x, -1}, z]*Log[2])/2 - 
       (3*G[{1 - 2*x, 1 - 2*x}, z]*Log[2])/2 + 
       (3*G[{-1 + 2*x, -1}, z]*Log[2])/2 + (3*G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[2])/2 - (5*G[{1 - 2*x}, z]*Log[2]^2)/2 + 
       (5*G[{-1 + 2*x}, z]*Log[2]^2)/2 + G[{-1, 1}, z]*Log[8] + 
       G[{-1, -1 + 2*x}, z]*Log[8] + G[{1 - 2*x, 1}, z]*Log[8] + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[8] - (3*G[{-1, -1}, z]*Log[64])/4 - 
       (3*G[{-1, 1 - 2*x}, z]*Log[64])/4 + G[{0, -1}, z]*Log[64] + 
       G[{0, 1 - 2*x}, z]*Log[64] - (3*G[{1, -1}, z]*Log[64])/4 + 
       G[{1, 1}, z]*Log[64] - (3*G[{1, 1 - 2*x}, z]*Log[64])/4 + 
       G[{1, -1 + 2*x}, z]*Log[64] - (3*G[{1 - 2*x, -1}, z]*Log[64])/4 - 
       (3*G[{1 - 2*x, 1 - 2*x}, z]*Log[64])/4 - 
       (3*G[{-1 + 2*x, -1}, z]*Log[64])/4 + G[{-1 + 2*x, 1}, z]*Log[64] - 
       (3*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64])/4 + G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64] - G[{-1, -1}, z]*Log[(1 - 2*x)^2] + 
       (G[{-1, 1}, z]*Log[(1 - 2*x)^2])/2 - G[{-1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] + (G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{0, -1}, z]*Log[(1 - 2*x)^2] - G[{0, 1}, z]*Log[(1 - 2*x)^2] + 
       G[{0, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - G[{0, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] - (G[{1, -1}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{1, 1}, z]*Log[(1 - 2*x)^2] - (G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/
        2 + G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - G[{1 - 2*x, -1}, z]*
        Log[(1 - 2*x)^2] + (G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 - 
       (G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2])/2 + G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2] - (G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + I*Pi*G[{1 - 2*x}, z]*
        Log[-1 + x] - I*Pi*G[{-1 + 2*x}, z]*Log[-1 + x] - 
       (5*G[{1 - 2*x}, z]*Log[-1 + x]^2)/2 + 
       (5*G[{-1 + 2*x}, z]*Log[-1 + x]^2)/2 - 2*G[{-1, -1}, z]*
        Log[(-1 + x)^2] + G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{0, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{0, 1}, z]*Log[(-1 + x)^2] + 2*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{1, -1}, z]*Log[(-1 + x)^2] + 2*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       4*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 2*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] - 4*G[{0, -1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 4*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] - 2*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - (3*I)*Pi*G[{1 - 2*x}, z]*Log[x] + 
       (3*I)*Pi*G[{-1 + 2*x}, z]*Log[x] - (3*G[{1 - 2*x}, z]*Log[x]^2)/2 + 
       (3*G[{-1 + 2*x}, z]*Log[x]^2)/2 - G[{-1, -1}, z]*Log[x^2] + 
       (G[{-1, 1}, z]*Log[x^2])/2 - G[{-1, 1 - 2*x}, z]*Log[x^2] + 
       (G[{-1, -1 + 2*x}, z]*Log[x^2])/2 + G[{0, -1}, z]*Log[x^2] - 
       G[{0, 1}, z]*Log[x^2] + G[{0, 1 - 2*x}, z]*Log[x^2] - 
       G[{0, -1 + 2*x}, z]*Log[x^2] - (G[{1, -1}, z]*Log[x^2])/2 + 
       G[{1, 1}, z]*Log[x^2] - (G[{1, 1 - 2*x}, z]*Log[x^2])/2 + 
       G[{1, -1 + 2*x}, z]*Log[x^2] - G[{1 - 2*x, -1}, z]*Log[x^2] + 
       (G[{1 - 2*x, 1}, z]*Log[x^2])/2 - G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2])/2 - 
       (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 + G[{-1 + 2*x, 1}, z]*Log[x^2] - 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/2 + G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] - (2*I)*Pi*G[{1 - 2*x}, z]*Log[2/(-1 + 2*x)] + 
       (2*I)*Pi*G[{-1 + 2*x}, z]*Log[2/(-1 + 2*x)] - 5*G[{1 - 2*x}, z]*
        Log[-1 + x]*Log[-1 + 2*x] + 5*G[{-1 + 2*x}, z]*Log[-1 + x]*
        Log[-1 + 2*x] - G[{1 - 2*x}, z]*Log[-1 + 2*x]^2 + 
       G[{-1 + 2*x}, z]*Log[-1 + 2*x]^2 - G[{1 - 2*x}, z]*Log[8]*
        Log[x*(-1 + 2*x)] + G[{-1 + 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 
       G[{1 - 2*x}, z]*Log[4/x]*Log[1 - 3*x + 2*x^2] + 
       G[{-1 + 2*x}, z]*Log[4/x]*Log[1 - 3*x + 2*x^2] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       4*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{-1}, z]*
        (Pi^2/4 - (5*Log[2]^2)/2 + 2*Log[4]^2 + I*Pi*Log[-1 + x] - 
         (5*Log[-1 + x]^2)/2 + 2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         (3*I)*Pi*Log[x] - (3*Log[x]^2)/2 - (2*I)*Pi*Log[2/(-1 + 2*x)] - 
         5*Log[-1 + x]*Log[-1 + 2*x] - Log[-1 + 2*x]^2 - 
         Log[8]*Log[x*(-1 + 2*x)] - Log[4/x]*Log[1 - 3*x + 2*x^2] + 
         2*PolyLog[2, 1 + 1/(2*(-1 + x))] - 3*PolyLog[2, (1 - 2*x)^(-1)] + 
         4*PolyLog[2, (2 - 2*x)^(-1)] - PolyLog[2, 1/(2*x)] - 
         3*PolyLog[2, x/(-1 + x)] + 3*PolyLog[2, (-1 + 2*x)^(-1)] + 
         PolyLog[2, (-1 + x)/(-1 + 2*x)] - 2*PolyLog[2, x/(-1 + 2*x)]) - 
       2*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{1}, z]*(-Pi^2/4 + (5*Log[2]^2)/2 - 
         2*Log[4]^2 - I*Pi*Log[-1 + x] + (5*Log[-1 + x]^2)/2 - 
         2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + (3*I)*Pi*Log[x] + 
         (3*Log[x]^2)/2 + (2*I)*Pi*Log[2/(-1 + 2*x)] + 
         5*Log[-1 + x]*Log[-1 + 2*x] + Log[-1 + 2*x]^2 + 
         Log[8]*Log[x*(-1 + 2*x)] + Log[4/x]*Log[1 - 3*x + 2*x^2] - 
         2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 3*PolyLog[2, (1 - 2*x)^(-1)] - 
         4*PolyLog[2, (2 - 2*x)^(-1)] + PolyLog[2, 1/(2*x)] + 
         3*PolyLog[2, x/(-1 + x)] - 3*PolyLog[2, (-1 + 2*x)^(-1)] - 
         PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*PolyLog[2, x/(-1 + 2*x)])))/
     (128*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((2 + 3*p2*x + 2*x^2)*(42*G[{-1, -1, 1 - 2*x}, z] + 
       30*G[{-1, -1, -1 + 2*x}, z] - 12*G[{-1, 0, 1 - 2*x}, z] + 
       12*G[{-1, 0, -1 + 2*x}, z] - 6*G[{-1, 1, 1 - 2*x}, z] - 
       18*G[{-1, 1, -1 + 2*x}, z] - 18*G[{-1, 1 - 2*x, -1}, z] - 
       18*G[{-1, 1 - 2*x, 1}, z] + 54*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       18*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 6*G[{-1, -1 + 2*x, -1}, z] - 
       6*G[{-1, -1 + 2*x, 1}, z] - 6*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       18*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 36*G[{0, -1, 1 - 2*x}, z] - 
       12*G[{0, -1, -1 + 2*x}, z] + 24*G[{0, 0, 1 - 2*x}, z] - 
       24*G[{0, 0, -1 + 2*x}, z] + 12*G[{0, 1, 1 - 2*x}, z] + 
       36*G[{0, 1, -1 + 2*x}, z] + 12*G[{0, 1 - 2*x, -1}, z] + 
       12*G[{0, 1 - 2*x, 1}, z] - 60*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       12*G[{0, 1 - 2*x, -1 + 2*x}, z] - 12*G[{0, -1 + 2*x, -1}, z] - 
       12*G[{0, -1 + 2*x, 1}, z] - 12*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       60*G[{0, -1 + 2*x, -1 + 2*x}, z] + 18*G[{1, -1, 1 - 2*x}, z] + 
       6*G[{1, -1, -1 + 2*x}, z] - 12*G[{1, 0, 1 - 2*x}, z] + 
       12*G[{1, 0, -1 + 2*x}, z] - 30*G[{1, 1, 1 - 2*x}, z] - 
       42*G[{1, 1, -1 + 2*x}, z] + 6*G[{1, 1 - 2*x, -1}, z] + 
       6*G[{1, 1 - 2*x, 1}, z] - 18*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       6*G[{1, 1 - 2*x, -1 + 2*x}, z] + 18*G[{1, -1 + 2*x, -1}, z] + 
       18*G[{1, -1 + 2*x, 1}, z] + 18*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       54*G[{1, -1 + 2*x, -1 + 2*x}, z] - 6*G[{1 - 2*x, -1, -1}, z] - 
       6*G[{1 - 2*x, -1, 1}, z] + 30*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       18*G[{1 - 2*x, -1, -1 + 2*x}, z] - 36*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       36*G[{1 - 2*x, 0, -1 + 2*x}, z] - 6*G[{1 - 2*x, 1, -1}, z] - 
       6*G[{1 - 2*x, 1, 1}, z] + 18*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       18*G[{1 - 2*x, 1, -1 + 2*x}, z] - 18*G[{1 - 2*x, 1 - 2*x, -1}, z] - 
       18*G[{1 - 2*x, 1 - 2*x, 1}, z] + 114*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 30*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, -1}, z] + 6*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       30*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 6*G[{-1 + 2*x, -1, -1}, z] + 
       6*G[{-1 + 2*x, -1, 1}, z] + 18*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       18*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 36*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       36*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 6*G[{-1 + 2*x, 1, -1}, z] + 
       6*G[{-1 + 2*x, 1, 1}, z] + 18*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       30*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 6*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       6*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 30*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 6*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       18*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 18*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       30*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       114*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 18*G[{1 - 2*x, -1}, z]*
        Log[2] + 18*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 36*G[{-1 + 2*x, 1}, z]*
        Log[2] - 36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       96*G[{-1}, z]*Log[2]^2 + 96*G[{1}, z]*Log[2]^2 + 
       24*G[{-1, -1}, z]*Log[4] - 24*G[{-1, 1}, z]*Log[4] - 
       24*G[{0, -1}, z]*Log[4] + 24*G[{0, 1}, z]*Log[4] + 
       24*G[{1, -1}, z]*Log[4] - 24*G[{1, 1}, z]*Log[4] + 
       6*G[{-1}, z]*Log[4]^2 - 6*G[{1}, z]*Log[4]^2 - 
       24*G[{-1, -1}, z]*Log[16] + 12*G[{-1, 1}, z]*Log[16] + 
       12*G[{0, -1}, z]*Log[16] - 24*G[{0, 1}, z]*Log[16] - 
       24*G[{1, -1}, z]*Log[16] + 12*G[{1, 1}, z]*Log[16] + 
       12*G[{1 - 2*x, -1}, z]*Log[16] + 12*G[{1 - 2*x, 1}, z]*Log[16] + 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] - 12*G[{-1 + 2*x, -1}, z]*
        Log[16] - 12*G[{-1 + 2*x, 1}, z]*Log[16] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] - 3*G[{1 - 2*x, -1}, z]*Log[64] - 
       6*G[{1 - 2*x, 1}, z]*Log[64] + 9*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 6*G[{-1 + 2*x, -1}, z]*Log[64] + 
       6*G[{-1 + 2*x, 1}, z]*Log[64] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] - 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] + 6*G[{-1, -1}, z]*Log[256] + 
       6*G[{0, 1}, z]*Log[256] - 3*G[{0, -1 + 2*x}, z]*Log[256] + 
       6*G[{1, -1}, z]*Log[256] - 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[256] - 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[256] + 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] + 
       24*G[{0, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       6*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2] + 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] + 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 
       6*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 
       24*G[{-1, -1}, z]*Log[-1 + x] - 24*G[{-1, 1}, z]*Log[-1 + x] - 
       24*G[{0, -1}, z]*Log[-1 + x] + 24*G[{0, 1}, z]*Log[-1 + x] + 
       24*G[{1, -1}, z]*Log[-1 + x] - 24*G[{1, 1}, z]*Log[-1 + x] + 
       36*G[{1 - 2*x, -1}, z]*Log[-1 + x] + 12*G[{1 - 2*x, 1}, z]*
        Log[-1 + x] + 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 + x] - 12*G[{-1 + 2*x, -1}, z]*
        Log[-1 + x] - 36*G[{-1 + 2*x, 1}, z]*Log[-1 + x] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 + x] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] - 2*G[{-1}, z]*Log[16777216]*
        Log[-1 + x] + 2*G[{1}, z]*Log[16777216]*Log[-1 + x] + 
       36*G[{-1}, z]*Log[-1 + x]^2 - 36*G[{1}, z]*Log[-1 + x]^2 - 
       36*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 24*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 18*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 36*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] - 36*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 12*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 24*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       36*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 6*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 18*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       42*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 6*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 42*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       30*G[{-1}, z]*Log[-1 + x]*Log[16*(-1 + x)^2] + 
       30*G[{1}, z]*Log[-1 + x]*Log[16*(-1 + x)^2] - 6*G[{-1}, z]*Log[-1 + x]*
        Log[256*(-1 + x)^2] + 6*G[{1}, z]*Log[-1 + x]*Log[256*(-1 + x)^2] - 
       24*G[{-1, -1}, z]*Log[x] + 24*G[{-1, 1}, z]*Log[x] + 
       24*G[{0, -1}, z]*Log[x] - 24*G[{0, 1}, z]*Log[x] - 
       24*G[{1, -1}, z]*Log[x] + 24*G[{1, 1}, z]*Log[x] + 
       12*G[{1 - 2*x, -1}, z]*Log[x] + 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] - 
       12*G[{-1 + 2*x, 1}, z]*Log[x] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] - 
       12*G[{-1}, z]*Log[16*(-1 + x)^2]*Log[x] + 12*G[{1}, z]*
        Log[16*(-1 + x)^2]*Log[x] - 12*G[{-1}, z]*Log[x]^2 + 
       12*G[{1}, z]*Log[x]^2 - 12*G[{-1}, z]*Log[-1 + x]*Log[x^2/256] + 
       12*G[{1}, z]*Log[-1 + x]*Log[x^2/256] - 12*G[{-1, 1}, z]*Log[4*x^2] + 
       18*G[{-1, 1 - 2*x}, z]*Log[4*x^2] + 6*G[{-1, -1 + 2*x}, z]*
        Log[4*x^2] - 12*G[{0, -1}, z]*Log[4*x^2] + 12*G[{0, 1}, z]*
        Log[4*x^2] - 12*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 
       12*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 12*G[{1, -1}, z]*Log[4*x^2] - 
       6*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 18*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       6*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 18*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + 18*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       6*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       18*G[{-1}, z]*Log[x]*Log[16*x^2] - 18*G[{1}, z]*Log[x]*Log[16*x^2] - 
       6*G[{-1}, z]*Log[x]*Log[256*x^2] + 6*G[{1}, z]*Log[x]*Log[256*x^2] + 
       72*G[{-1, -1}, z]*Log[-1 + 2*x] - 24*G[{-1, 1}, z]*Log[-1 + 2*x] + 
       36*G[{-1, 1 - 2*x}, z]*Log[-1 + 2*x] + 12*G[{-1, -1 + 2*x}, z]*
        Log[-1 + 2*x] - 48*G[{0, -1}, z]*Log[-1 + 2*x] + 
       48*G[{0, 1}, z]*Log[-1 + 2*x] - 24*G[{0, 1 - 2*x}, z]*Log[-1 + 2*x] + 
       24*G[{0, -1 + 2*x}, z]*Log[-1 + 2*x] + 24*G[{1, -1}, z]*
        Log[-1 + 2*x] - 72*G[{1, 1}, z]*Log[-1 + 2*x] - 
       12*G[{1, 1 - 2*x}, z]*Log[-1 + 2*x] - 36*G[{1, -1 + 2*x}, z]*
        Log[-1 + 2*x] + 12*G[{1 - 2*x, -1}, z]*Log[-1 + 2*x] + 
       12*G[{1 - 2*x, 1}, z]*Log[-1 + 2*x] + 36*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[-1 + 2*x] - 12*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] - 
       12*G[{-1 + 2*x, -1}, z]*Log[-1 + 2*x] - 12*G[{-1 + 2*x, 1}, z]*
        Log[-1 + 2*x] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] - 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] + G[{-1}, z]*Log[16777216]*
        Log[-1 + 2*x] - G[{1}, z]*Log[16777216]*Log[-1 + 2*x] + 
       48*G[{-1}, z]*Log[-1 + x]*Log[-1 + 2*x] - 48*G[{1}, z]*Log[-1 + x]*
        Log[-1 + 2*x] + 12*G[{-1}, z]*Log[-1 + 2*x]^2 - 
       12*G[{1}, z]*Log[-1 + 2*x]^2 + 12*G[{-1}, z]*Log[-1 + 2*x]*
        Log[-4 + 8*x] - 12*G[{1}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] - 
       24*G[{0, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] + 
       24*G[{0, -1 + 2*x}, z]*Log[1 + x/(-2 + 3*x)] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + x/(-2 + 3*x)] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + x/(-2 + 3*x)] - 
       48*G[{-1}, z]*PolyLog[2, 1 - 2*x] + 48*G[{1}, z]*PolyLog[2, 1 - 2*x] + 
       48*G[{-1}, z]*PolyLog[2, 2 - 2*x] - 48*G[{1}, z]*PolyLog[2, 2 - 2*x] + 
       6*G[{1 - 2*x}, z]*(2*Pi^2 + (2*I)*Pi*Log[2] - 3*Log[2]^2 + 
         (2*I)*Pi*Log[4] - (4*I)*Pi*Log[-1 + x] - 2*Log[256]*Log[-1 + x] + 
         Log[-1 + x]^2 + (10*I)*Pi*Log[x] + Log[64]*Log[x] - 
         4*Log[-1 + x]*Log[x] + 5*Log[x]^2 - (6*I)*Pi*Log[-1 + 2*x] + 
         Log[4]*Log[-1 + 2*x] + Log[64]*Log[-1 + 2*x] + 
         14*Log[-1 + x]*Log[-1 + 2*x] + 6*Log[-1 + 2*x]^2 + 
         Log[16]*Log[1 - 3*x + 2*x^2] - 4*Log[x]*Log[1 - 3*x + 2*x^2] + 
         10*PolyLog[2, (1 - 2*x)^(-1)] - 4*PolyLog[2, 1 - 2*x] - 
         6*PolyLog[2, (2 - 2*x)^(-1)] - 6*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
         4*PolyLog[2, 2 - 2*x] + 2*PolyLog[2, 1/(2*x)] + 
         10*PolyLog[2, x/(-1 + x)] - 10*PolyLog[2, (-1 + 2*x)^(-1)] - 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 6*PolyLog[2, x/(-1 + 2*x)]) - 
       6*G[{-1 + 2*x}, z]*(2*Pi^2 + (2*I)*Pi*Log[2] - 3*Log[2]^2 + 
         (2*I)*Pi*Log[4] - (4*I)*Pi*Log[-1 + x] - 2*Log[256]*Log[-1 + x] + 
         Log[-1 + x]^2 + (10*I)*Pi*Log[x] + Log[64]*Log[x] - 
         4*Log[-1 + x]*Log[x] + 5*Log[x]^2 - (6*I)*Pi*Log[-1 + 2*x] + 
         Log[4]*Log[-1 + 2*x] + Log[64]*Log[-1 + 2*x] + 
         14*Log[-1 + x]*Log[-1 + 2*x] + 6*Log[-1 + 2*x]^2 + 
         Log[16]*Log[1 - 3*x + 2*x^2] - 4*Log[x]*Log[1 - 3*x + 2*x^2] + 
         10*PolyLog[2, (1 - 2*x)^(-1)] - 4*PolyLog[2, 1 - 2*x] - 
         6*PolyLog[2, (2 - 2*x)^(-1)] - 6*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
         4*PolyLog[2, 2 - 2*x] + 2*PolyLog[2, 1/(2*x)] + 
         10*PolyLog[2, x/(-1 + x)] - 10*PolyLog[2, (-1 + 2*x)^(-1)] - 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 6*PolyLog[2, x/(-1 + 2*x)])))/
     (768*(1 + p2)^(3/2)*(-1 + x)) - 
    (x*((-11*Pi^2*G[{1 - 2*x}, z])/12 + (11*Pi^2*G[{-1 + 2*x}, z])/12 + 
       3*G[{-1, -1, 1 - 2*x}, z] - 3*G[{-1, -1, -1 + 2*x}, z] - 
       G[{-1, 0, 1 - 2*x}, z] + G[{-1, 0, -1 + 2*x}, z] - 
       2*G[{-1, 1, 1 - 2*x}, z] + G[{-1, 1, -1 + 2*x}, z] + 
       G[{-1, 1 - 2*x, -1}, z] + G[{-1, 1 - 2*x, 1}, z] + 
       G[{-1, 1 - 2*x, 1 - 2*x}, z] - G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       G[{-1, -1 + 2*x, -1}, z] + G[{-1, -1 + 2*x, 1}, z] - 
       G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, 1 - 2*x}, z] + 
       2*G[{0, 1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x, -1}, z] - 
       2*G[{0, 1 - 2*x, 1}, z] + 2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{0, -1 + 2*x, -1}, z] + 2*G[{0, -1 + 2*x, 1}, z] - 
       2*G[{0, -1 + 2*x, -1 + 2*x}, z] - G[{1, -1, 1 - 2*x}, z] + 
       2*G[{1, -1, -1 + 2*x}, z] - G[{1, 0, 1 - 2*x}, z] + 
       G[{1, 0, -1 + 2*x}, z] + 3*G[{1, 1, 1 - 2*x}, z] - 
       3*G[{1, 1, -1 + 2*x}, z] - G[{1, 1 - 2*x, -1}, z] - 
       G[{1, 1 - 2*x, 1}, z] + G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       G[{1, -1 + 2*x, -1}, z] - G[{1, -1 + 2*x, 1}, z] + 
       G[{1, -1 + 2*x, 1 - 2*x}, z] - G[{1, -1 + 2*x, -1 + 2*x}, z] + 
       G[{1 - 2*x, -1, -1}, z] + G[{1 - 2*x, -1, 1}, z] + 
       G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       G[{1 - 2*x, 0, 1 - 2*x}, z] - G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       G[{1 - 2*x, 1, -1}, z] + G[{1 - 2*x, 1, 1}, z] - 
       2*G[{1 - 2*x, 1, 1 - 2*x}, z] - G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       3*G[{1 - 2*x, 1 - 2*x, -1}, z] + 3*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       5*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
        z] - G[{1 - 2*x, -1 + 2*x, -1}, z] - G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - G[{-1 + 2*x, -1, -1}, z] - 
       G[{-1 + 2*x, -1, 1}, z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] + 
       2*G[{-1 + 2*x, -1, -1 + 2*x}, z] + G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 0, -1 + 2*x}, z] - G[{-1 + 2*x, 1, -1}, z] - 
       G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1, -1 + 2*x}, z] + G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       5*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + (5*G[{1 - 2*x}, z]*Log[2]^2)/
        2 - (5*G[{-1 + 2*x}, z]*Log[2]^2)/2 - 3*G[{-1, 1}, z]*Log[4] - 
       3*G[{1, 1}, z]*Log[4] - 3*G[{1 - 2*x, -1}, z]*Log[4] - 
       3*G[{-1 + 2*x, -1}, z]*Log[4] - 2*G[{1 - 2*x}, z]*Log[4]^2 + 
       2*G[{-1 + 2*x}, z]*Log[4]^2 + G[{-1, -1}, z]*Log[64] + 
       G[{1, -1}, z]*Log[64] + G[{1 - 2*x, 1}, z]*Log[64] + 
       G[{-1 + 2*x, 1}, z]*Log[64] - I*Pi*G[{1 - 2*x}, z]*Log[-1 + x] + 
       I*Pi*G[{-1 + 2*x}, z]*Log[-1 + x] + 12*G[{-1, -1}, z]*Log[-1 + x] - 
       6*G[{-1, 1}, z]*Log[-1 + x] + 4*G[{-1, 1 - 2*x}, z]*Log[-1 + x] + 
       2*G[{-1, -1 + 2*x}, z]*Log[-1 + x] - 12*G[{0, -1}, z]*Log[-1 + x] + 
       12*G[{0, 1}, z]*Log[-1 + x] - 4*G[{0, 1 - 2*x}, z]*Log[-1 + x] + 
       4*G[{0, -1 + 2*x}, z]*Log[-1 + x] + 6*G[{1, -1}, z]*Log[-1 + x] - 
       12*G[{1, 1}, z]*Log[-1 + x] - 2*G[{1, 1 - 2*x}, z]*Log[-1 + x] - 
       4*G[{1, -1 + 2*x}, z]*Log[-1 + x] + 4*G[{1 - 2*x, -1}, z]*
        Log[-1 + x] - 2*G[{1 - 2*x, 1}, z]*Log[-1 + x] + 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[-1 + x] + 2*G[{-1 + 2*x, -1}, z]*Log[-1 + x] - 
       4*G[{-1 + 2*x, 1}, z]*Log[-1 + x] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[-1 + x] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] + 
       G[{1 - 2*x}, z]*Log[4]*Log[-1 + x] - G[{-1 + 2*x}, z]*Log[4]*
        Log[-1 + x] + (5*G[{1 - 2*x}, z]*Log[-1 + x]^2)/2 - 
       (5*G[{-1 + 2*x}, z]*Log[-1 + x]^2)/2 + 3*G[{-1, -1}, z]*
        Log[(-1 + x)^2] - 3*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       3*G[{1, -1}, z]*Log[(-1 + x)^2] - 3*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       3*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 3*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] - 3*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 
       3*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 10*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] + 6*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 6*G[{0, -1}, z]*Log[4*(-1 + x)^2] - 
       6*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 2*G[{0, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 2*G[{0, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 10*G[{1, 1}, z]*
        Log[4*(-1 + x)^2] + G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] - 2*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[4*(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       (3*I)*Pi*G[{1 - 2*x}, z]*Log[x] - (3*I)*Pi*G[{-1 + 2*x}, z]*Log[x] + 
       G[{1 - 2*x}, z]*Log[8]*Log[x] - G[{-1 + 2*x}, z]*Log[8]*Log[x] + 
       (3*G[{1 - 2*x}, z]*Log[x]^2)/2 - (3*G[{-1 + 2*x}, z]*Log[x]^2)/2 - 
       2*G[{-1, -1}, z]*Log[4*x^2] + 2*G[{-1, 1}, z]*Log[4*x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] - G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{0, -1}, z]*Log[4*x^2] - 4*G[{0, 1}, z]*Log[4*x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[4*x^2] - 2*G[{0, -1 + 2*x}, z]*Log[4*x^2] - 
       2*G[{1, -1}, z]*Log[4*x^2] + 2*G[{1, 1}, z]*Log[4*x^2] + 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + 3*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - 3*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] + (2*I)*Pi*G[{1 - 2*x}, z]*Log[2/(-1 + 2*x)] - 
       (2*I)*Pi*G[{-1 + 2*x}, z]*Log[2/(-1 + 2*x)] - 
       6*G[{-1, -1}, z]*Log[-1 + 2*x] + 2*G[{-1, 1}, z]*Log[-1 + 2*x] - 
       2*G[{-1, 1 - 2*x}, z]*Log[-1 + 2*x] - 2*G[{-1, -1 + 2*x}, z]*
        Log[-1 + 2*x] + 4*G[{0, -1}, z]*Log[-1 + 2*x] - 
       4*G[{0, 1}, z]*Log[-1 + 2*x] + 4*G[{0, 1 - 2*x}, z]*Log[-1 + 2*x] - 
       4*G[{0, -1 + 2*x}, z]*Log[-1 + 2*x] - 2*G[{1, -1}, z]*Log[-1 + 2*x] + 
       6*G[{1, 1}, z]*Log[-1 + 2*x] + 2*G[{1, 1 - 2*x}, z]*Log[-1 + 2*x] + 
       2*G[{1, -1 + 2*x}, z]*Log[-1 + 2*x] - 2*G[{1 - 2*x, -1}, z]*
        Log[-1 + 2*x] - 2*G[{1 - 2*x, 1}, z]*Log[-1 + 2*x] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] + 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[-1 + 2*x] + 2*G[{-1 + 2*x, -1}, z]*Log[-1 + 2*x] + 
       2*G[{-1 + 2*x, 1}, z]*Log[-1 + 2*x] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[-1 + 2*x] + 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] + 
       G[{1 - 2*x}, z]*Log[-1 + x]*Log[-1 + 2*x] - G[{-1 + 2*x}, z]*
        Log[-1 + x]*Log[-1 + 2*x] + 6*G[{-1, -1}, z]*Log[8*x*(-1 + 2*x)] - 
       3*G[{-1, 1}, z]*Log[8*x*(-1 + 2*x)] + 2*G[{-1, 1 - 2*x}, z]*
        Log[8*x*(-1 + 2*x)] + G[{-1, -1 + 2*x}, z]*Log[8*x*(-1 + 2*x)] - 
       6*G[{0, -1}, z]*Log[8*x*(-1 + 2*x)] + 6*G[{0, 1}, z]*
        Log[8*x*(-1 + 2*x)] - 2*G[{0, 1 - 2*x}, z]*Log[8*x*(-1 + 2*x)] + 
       2*G[{0, -1 + 2*x}, z]*Log[8*x*(-1 + 2*x)] + 3*G[{1, -1}, z]*
        Log[8*x*(-1 + 2*x)] - 6*G[{1, 1}, z]*Log[8*x*(-1 + 2*x)] - 
       G[{1, 1 - 2*x}, z]*Log[8*x*(-1 + 2*x)] - 2*G[{1, -1 + 2*x}, z]*
        Log[8*x*(-1 + 2*x)] + 2*G[{1 - 2*x, -1}, z]*Log[8*x*(-1 + 2*x)] - 
       G[{1 - 2*x, 1}, z]*Log[8*x*(-1 + 2*x)] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[8*x*(-1 + 2*x)] - G[{1 - 2*x, -1 + 2*x}, z]*Log[8*x*(-1 + 2*x)] + 
       G[{-1 + 2*x, -1}, z]*Log[8*x*(-1 + 2*x)] - 2*G[{-1 + 2*x, 1}, z]*
        Log[8*x*(-1 + 2*x)] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[8*x*(-1 + 2*x)] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[8*x*(-1 + 2*x)] - 
       2*G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] + 
       2*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] + 
       G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[-32 + 64*x] - 
       G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[-32 + 64*x] - 
       G[{1 - 2*x}, z]*Log[x]*Log[1 - 3*x + 2*x^2] + G[{-1 + 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 2*G[{1 - 2*x}, z]*PolyLog[2, 
         1 + 1/(2*(-1 + x))] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 4*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] - 4*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 4*G[{1 - 2*x}, z]*PolyLog[2, 2 - 2*x] + 
       4*G[{-1 + 2*x}, z]*PolyLog[2, 2 - 2*x] + G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] - G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{1}, z]*((3*Pi^2)/4 - 
         (15*Log[2]^2)/2 + (9*Log[4]^2)/2 + (3*I)*Pi*Log[-1 + x] - 
         3*Log[4]*Log[-1 + x] - (15*Log[-1 + x]^2)/2 + 3*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] - (9*I)*Pi*Log[x] - 3*Log[8]*Log[x] - 
         (9*Log[x]^2)/2 + (3*Log[x^2]*Log[16*x^2])/2 - 
         (6*I)*Pi*Log[2/(-1 + 2*x)] - 11*Log[-1 + x]*Log[-1 + 2*x] + 
         2*Log[-1 + 2*x]*Log[-4 + 8*x] - 3*Log[-1 + 2*x]*Log[-32 + 64*x] + 
         3*Log[x]*Log[1 - 3*x + 2*x^2] + 6*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         9*PolyLog[2, (1 - 2*x)^(-1)] - 4*PolyLog[2, 1 - 2*x] + 
         12*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, 2 - 2*x] - 
         3*PolyLog[2, 1/(2*x)] - 9*PolyLog[2, x/(-1 + x)] + 
         9*PolyLog[2, (-1 + 2*x)^(-1)] + 3*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         6*PolyLog[2, x/(-1 + 2*x)]) + 2*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{-1}, z]*((-3*Pi^2)/4 + 
         (15*Log[2]^2)/2 - (9*Log[4]^2)/2 - (3*I)*Pi*Log[-1 + x] + 
         Log[64]*Log[-1 + x] + (15*Log[-1 + x]^2)/2 - 3*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + (9*I)*Pi*Log[x] + 3*Log[8]*Log[x] + 
         (9*Log[x]^2)/2 - (3*Log[x^2]*Log[16*x^2])/2 + 
         (6*I)*Pi*Log[2/(-1 + 2*x)] + 11*Log[-1 + x]*Log[-1 + 2*x] - 
         2*Log[-1 + 2*x]*Log[-4 + 8*x] + 3*Log[-1 + 2*x]*Log[-32 + 64*x] - 
         3*Log[x]*Log[1 - 3*x + 2*x^2] - 6*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         9*PolyLog[2, (1 - 2*x)^(-1)] + 4*PolyLog[2, 1 - 2*x] - 
         12*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 2 - 2*x] + 
         3*PolyLog[2, 1/(2*x)] + 9*PolyLog[2, x/(-1 + x)] - 
         9*PolyLog[2, (-1 + 2*x)^(-1)] - 3*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
         6*PolyLog[2, x/(-1 + 2*x)])))/(32*(1 + p2)^(3/2)) - 
    ((p2^2 + p2*(2 + 8*x - 8*x^2) - 8*(-1 + x - x^2 + x^3))*
      (-8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 8*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       4*G[{1 - 2*x, 0, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 1, -1 + 2*x}, z] + 20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       4*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{0, 1 - 2*x}, z]*
        Log[256] - G[{0, -1 + 2*x}, z]*Log[256] - G[{1 - 2*x, -1 + 2*x}, z]*
        Log[256] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 
       G[{1 - 2*x, -1}, z]*Log[4096] + G[{1 - 2*x, -1 + 2*x}, z]*Log[4096] + 
       G[{-1 + 2*x, 1}, z]*Log[4096] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[4096] + 
       G[{1 - 2*x, -1}, z]*Log[65536] - G[{-1 + 2*x, 1}, z]*Log[65536] + 
       4*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] - 4*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 6*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 12*G[{0, 1 - 2*x}, z]*
        Log[x^2] - 12*G[{0, -1 + 2*x}, z]*Log[x^2] + 6*G[{1 - 2*x, -1}, z]*
        Log[x^2] - 2*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] + 2*G[{-1 + 2*x, -1}, z]*Log[x^2] - 6*G[{-1 + 2*x, 1}, z]*
        Log[x^2] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 8*G[{0, 1 - 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 8*G[{0, -1 + 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 4*G[{1 - 2*x, -1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 16*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 4*G[{-1 + 2*x, 1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 16*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + G[{1 - 2*x}, z]*((13*Pi^2)/3 + 
         (8*I)*Pi*ArcCoth[1 - 4*x] + (8*I)*Pi*ArcCoth[1 - 2*x] + 
         14*Log[2]^2 - 4*Log[4]^2 + (8*I)*Pi*Log[-1 + x] + 
         2*Log[64]*Log[-1 + x] + 4*Log[-1 + x]^2 - Log[(-1 + x)^2]^2 + 
         (4*I)*Pi*Log[-1/2 + x] - (12*I)*Pi*Log[x] + 4*Log[1024]*Log[x] + 
         12*Log[x]^2 + 4*Log[x]*Log[16*x] - 16*Log[2]*Log[(-1 + x)*x] - 
         Log[(-1 + x)^2]*Log[x^2] - 4*Log[x^2]*Log[16*x^2] - 
         Log[(-1 + x)^2]*Log[256*x^2] - Log[x^2]*Log[256*x^2] + 
         Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8] - 
         8*Log[(-1 + x)*x]*Log[-1 + 2*x] + 4*Log[-1 + 2*x]^2 - 
         8*Log[2]*Log[x*(-1 + 2*x)] + 4*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] - 
         2*Log[4/x^2]*Log[1 - 3*x + 2*x^2] + 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 20*PolyLog[2, (1 - 2*x)^(-1)] + 
         12*PolyLog[2, (2 - 2*x)^(-1)] - 20*PolyLog[2, x/(-1 + x)] + 
         20*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]) + 
       G[{-1 + 2*x}, z]*((-13*Pi^2)/3 - (8*I)*Pi*ArcCoth[1 - 4*x] - 
         (8*I)*Pi*ArcCoth[1 - 2*x] + (4*I)*Pi*Log[2] - 14*Log[2]^2 + 
         4*Log[4]^2 - (8*I)*Pi*Log[-1 + x] - Log[4096]*Log[-1 + x] - 
         Log[68719476736]*Log[-1 + x] - 4*Log[-1 + x]^2 + 
         Log[256]*Log[(-1 + x)^2] + Log[(-1 + x)^2]^2 + (12*I)*Pi*Log[x] - 
         Log[65536]*Log[x] - Log[1099511627776]*Log[x] - 16*Log[x]^2 + 
         Log[65536]*Log[(-1 + x)*x] + Log[256]*Log[x^2] + 
         Log[65536]*Log[x^2] + 2*Log[(-1 + x)^2]*Log[x^2] + 5*Log[x^2]^2 - 
         Log[-1 + x]*Log[x^8/(-1 + 2*x)^8] - (4*I)*Pi*Log[-1 + 2*x] - 
         Log[256]*Log[-1 + 2*x] + 8*Log[(-1 + x)*x]*Log[-1 + 2*x] - 
         4*Log[-1 + 2*x]^2 + Log[256]*Log[x*(-1 + 2*x)] - 
         4*Log[-1 + 2*x]*Log[x^3*(-1 + 2*x)] + Log[16]*Log[1 - 3*x + 2*x^2] + 
         2*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] + 20*PolyLog[2, (1 - 2*x)^(-1)] - 
         12*PolyLog[2, (2 - 2*x)^(-1)] - 8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
         20*PolyLog[2, x/(-1 + x)] - 20*PolyLog[2, (-1 + 2*x)^(-1)] - 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 8*PolyLog[2, x/(-1 + 2*x)])))/
     (512*(1 + p2)^(3/2)*(-1 + x)^2) - ((p2*(-2 + x) - 4*(-1 + x)*x^2)*
      (-2*(2*G[{-1, -1, -1 + 2*x}, z] + 2*G[{-1, 1, 1 - 2*x}, z] - 
         2*G[{-1, 1, -1 + 2*x}, z] - 2*G[{-1, -1 + 2*x, -1}, z] - 
         2*G[{-1, -1 + 2*x, 1}, z] + 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
         2*G[{1, -1, 1 - 2*x}, z] - 2*G[{1, -1, -1 + 2*x}, z] - 
         2*G[{1, 1, 1 - 2*x}, z] + 2*G[{1, 1 - 2*x, -1}, z] + 
         2*G[{1, 1 - 2*x, 1}, z] - 2*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
         6*G[{-1, 1}, z]*Log[2] - 6*G[{-1, -1 + 2*x}, z]*Log[2] + 
         G[{1, -1}, z]*Log[64] + G[{1, 1 - 2*x}, z]*Log[64] - 
         G[{-1, 1}, z]*Log[(1 - 2*x)^2] - G[{-1, -1 + 2*x}, z]*
          Log[(1 - 2*x)^2] + G[{1, -1}, z]*Log[(1 - 2*x)^2] + 
         G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 2*G[{-1, 1}, z]*
          Log[(-1 + x)^2] - 2*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
         2*G[{1, -1}, z]*Log[(-1 + x)^2] + 2*G[{1, 1 - 2*x}, z]*
          Log[(-1 + x)^2] + 2*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 
         2*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*
          Log[4*(-1 + x)^2] - 2*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
         G[{-1, 1}, z]*Log[x^2] - G[{-1, -1 + 2*x}, z]*Log[x^2] + 
         G[{1, -1}, z]*Log[x^2] + G[{1, 1 - 2*x}, z]*Log[x^2] - 
         G[{-1, -1}, z]*Log[4*x^2] + G[{-1, 1}, z]*Log[4*x^2] + 
         2*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - G[{1, -1}, z]*Log[4*x^2] + 
         G[{1, 1}, z]*Log[4*x^2] - 2*G[{1, 1 - 2*x}, z]*Log[4*x^2] + 
         2*G[{-1, -1}, z]*Log[-1 + 2*x] + 2*G[{-1, 1}, z]*Log[-1 + 2*x] + 
         4*G[{-1, -1 + 2*x}, z]*Log[-1 + 2*x] - 2*G[{1, -1}, z]*
          Log[-1 + 2*x] - 2*G[{1, 1}, z]*Log[-1 + 2*x] - 
         4*G[{1, 1 - 2*x}, z]*Log[-1 + 2*x]) + 
       G[{1}, z]*(Pi^2 - 10*Log[2]^2 + 5*Log[4]^2 + (4*I)*Pi*Log[-1 + x] - 
         10*Log[-1 + x]^2 + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         (12*I)*Pi*Log[x] - 6*Log[x]^2 + Log[x^2]*Log[16*x^2] - 
         (8*I)*Pi*Log[2/(-1 + 2*x)] - 12*Log[-1 + x]*Log[-1 + 2*x] - 
         4*Log[-1 + 2*x]^2 - 12*Log[2]*Log[x*(-1 + 2*x)] + 
         4*Log[-1 + 2*x]*Log[-4 + 8*x] - 4*Log[4/x]*Log[1 - 3*x + 2*x^2] + 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*PolyLog[2, (1 - 2*x)^(-1)] - 
         8*PolyLog[2, 1 - 2*x] + 16*PolyLog[2, (2 - 2*x)^(-1)] + 
         8*PolyLog[2, 2 - 2*x] - 4*PolyLog[2, 1/(2*x)] - 
         12*PolyLog[2, x/(-1 + x)] + 12*PolyLog[2, (-1 + 2*x)^(-1)] + 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]) + 
       G[{-1}, z]*(-Pi^2 + 10*Log[2]^2 - 5*Log[4]^2 - (4*I)*Pi*Log[-1 + x] + 
         10*Log[-1 + x]^2 - 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         (12*I)*Pi*Log[x] + 6*Log[x]^2 - Log[x^2]*Log[16*x^2] + 
         (8*I)*Pi*Log[2/(-1 + 2*x)] + 12*Log[-1 + x]*Log[-1 + 2*x] + 
         4*Log[-1 + 2*x]^2 + 12*Log[2]*Log[x*(-1 + 2*x)] - 
         4*Log[-1 + 2*x]*Log[-4 + 8*x] + 4*Log[4/x]*Log[1 - 3*x + 2*x^2] - 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] + 12*PolyLog[2, (1 - 2*x)^(-1)] + 
         8*PolyLog[2, 1 - 2*x] - 16*PolyLog[2, (2 - 2*x)^(-1)] - 
         8*PolyLog[2, 2 - 2*x] + 4*PolyLog[2, 1/(2*x)] + 
         12*PolyLog[2, x/(-1 + x)] - 12*PolyLog[2, (-1 + 2*x)^(-1)] - 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 8*PolyLog[2, x/(-1 + 2*x)])))/
     (256*(1 + p2)^(3/2)*(-1 + x)*x) - 
    ((-2 - 2*(-1 + p2)*x + (-2 + p2)*x^2 + 2*x^3)*
      (24*G[{-1}, z]*G[{-1, -1 - 2*x}, 1] - 24*G[{1}, z]*
        G[{-1, -1 - 2*x}, 1] - 48*G[{-1}, z]*G[{-1, 1 + 2*x}, 1] + 
       48*G[{1}, z]*G[{-1, 1 + 2*x}, 1] - 24*G[{-1}, z]*G[{0, -1 - 2*x}, 1] + 
       24*G[{1}, z]*G[{0, -1 - 2*x}, 1] + 24*G[{-1}, z]*G[{0, 1 + 2*x}, 1] - 
       24*G[{1}, z]*G[{0, 1 + 2*x}, 1] + 48*G[{-1}, z]*G[{1 - 2*x, -1 - 2*x}, 
         1] - 48*G[{1}, z]*G[{1 - 2*x, -1 - 2*x}, 1] + 
       48*G[{-1}, z]*G[{1 + 2*x, 1}, 1] - 48*G[{1}, z]*G[{1 + 2*x, 1}, 1] + 
       24*G[{-1}, z]*G[{1 + 2*x, -1 - 2*x}, 1] - 24*G[{1}, z]*
        G[{1 + 2*x, -1 - 2*x}, 1] - 48*G[{-1}, z]*G[{1 + 2*x, 1 + 2*x}, 1] + 
       48*G[{1}, z]*G[{1 + 2*x, 1 + 2*x}, 1] + 72*G[{-1, -1, 1 - 2*x}, z] - 
       24*G[{-1, -1, -1 + 2*x}, z] - 24*G[{-1, 0, 1 - 2*x}, z] + 
       24*G[{-1, 0, -1 + 2*x}, z] + 48*G[{-1, 1, 1 - 2*x}, z] - 
       24*G[{-1, 1, -1 + 2*x}, z] + 48*G[{-1, 1, 1 + 2*x}, z] - 
       48*G[{-1, -1 - 2*x, 1 - 2*x}, z] + 24*G[{-1, 1 - 2*x, -1}, z] + 
       24*G[{-1, 1 - 2*x, 1}, z] - 48*G[{-1, 1 - 2*x, -1 - 2*x}, z] + 
       72*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 24*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       24*G[{-1, -1 + 2*x, -1}, z] - 24*G[{-1, -1 + 2*x, 1}, z] - 
       24*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 48*G[{0, -1, 1 - 2*x}, z] + 
       48*G[{0, 1, -1 + 2*x}, z] - 48*G[{0, 1 - 2*x, -1}, z] - 
       48*G[{0, 1 - 2*x, 1}, z] - 48*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       48*G[{0, -1 + 2*x, -1}, z] + 48*G[{0, -1 + 2*x, 1}, z] + 
       48*G[{0, -1 + 2*x, -1 + 2*x}, z] - 48*G[{1, -1, -1 - 2*x}, z] + 
       24*G[{1, -1, 1 - 2*x}, z] - 48*G[{1, -1, -1 + 2*x}, z] - 
       24*G[{1, 0, 1 - 2*x}, z] + 24*G[{1, 0, -1 + 2*x}, z] + 
       24*G[{1, 1, 1 - 2*x}, z] - 72*G[{1, 1, -1 + 2*x}, z] + 
       24*G[{1, 1 - 2*x, -1}, z] + 24*G[{1, 1 - 2*x, 1}, z] + 
       24*G[{1, 1 - 2*x, 1 - 2*x}, z] - 24*G[{1, -1 + 2*x, -1}, z] - 
       24*G[{1, -1 + 2*x, 1}, z] + 24*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       72*G[{1, -1 + 2*x, -1 + 2*x}, z] + 48*G[{1, -1 + 2*x, 1 + 2*x}, z] + 
       48*G[{1, 1 + 2*x, -1 + 2*x}, z] + 24*G[{1 - 2*x, -1, -1}, z] + 
       24*G[{1 - 2*x, -1, 1}, z] - 48*G[{1 - 2*x, -1, -1 - 2*x}, z] + 
       72*G[{1 - 2*x, -1, 1 - 2*x}, z] - 24*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       24*G[{1 - 2*x, 0, 1 - 2*x}, z] + 24*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       24*G[{1 - 2*x, 1, -1}, z] + 24*G[{1 - 2*x, 1, 1}, z] + 
       48*G[{1 - 2*x, 1, -1 - 2*x}, z] - 48*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 1, -1 + 2*x}, z] - 96*G[{1 - 2*x, 1, 1 + 2*x}, z] + 
       48*G[{1 - 2*x, -1 - 2*x, -1}, z] + 48*G[{1 - 2*x, -1 - 2*x, 1}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, z] + 
       48*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, 1 - 2*x, -1}, z] + 24*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       48*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, z] + 
       72*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       24*G[{1 - 2*x, -1 + 2*x, -1}, z] - 24*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       24*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 24*G[{-1 + 2*x, -1, -1}, z] - 
       24*G[{-1 + 2*x, -1, 1}, z] + 96*G[{-1 + 2*x, -1, -1 - 2*x}, z] + 
       24*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 48*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 24*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       24*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 24*G[{-1 + 2*x, 1, -1}, z] - 
       24*G[{-1 + 2*x, 1, 1}, z] + 24*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       72*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 48*G[{-1 + 2*x, 1, 1 + 2*x}, z] + 
       24*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 24*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
       24*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       24*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 24*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       24*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       72*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1 + 2*x, -1}, z] - 48*G[{-1 + 2*x, 1 + 2*x, 1}, z] - 
       48*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, z] - (48*I)*Pi*G[{-1}, z]*Log[2] + 
       (48*I)*Pi*G[{1}, z]*Log[2] + 72*G[{-1 - 2*x, -1}, z]*Log[2] + 
       36*G[{-1 - 2*x, 1}, z]*Log[2] - 36*G[{-1 - 2*x, -1 - 2*x}, z]*Log[2] + 
       72*G[{-1 - 2*x, 1 - 2*x}, z]*Log[2] - 72*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[2] - 12*G[{1 - 2*x, -1}, z]*Log[2] - 48*G[{1 - 2*x, 1}, z]*
        Log[2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] + 
       108*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 72*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[2] + 48*G[{-1 + 2*x, -1}, z]*Log[2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[2] - 72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - 
       108*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] + 72*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[2] - 36*G[{1 + 2*x, -1}, z]*Log[2] - 72*G[{1 + 2*x, 1}, z]*
        Log[2] + 72*G[{1 + 2*x, -1 - 2*x}, z]*Log[2] - 
       72*G[{1 + 2*x, -1 + 2*x}, z]*Log[2] + 36*G[{1 + 2*x, 1 + 2*x}, z]*
        Log[2] + 192*G[{-1}, z]*Log[2]^2 - 192*G[{1}, z]*Log[2]^2 - 
       24*G[{-1, -1}, z]*Log[4] - 48*G[{1, -1}, z]*Log[4] + 
       24*G[{1, 1}, z]*Log[4] - 48*G[{-1 - 2*x, -1}, z]*Log[4] + 
       24*G[{-1 - 2*x, 1}, z]*Log[4] + 48*G[{-1 - 2*x, -1 - 2*x}, z]*Log[4] + 
       24*G[{1 - 2*x, -1}, z]*Log[4] - 24*G[{1 - 2*x, 1}, z]*Log[4] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] - 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4] + 24*G[{-1 + 2*x, -1}, z]*Log[4] - 24*G[{-1 + 2*x, 1}, z]*
        Log[4] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - 24*G[{1 + 2*x, -1}, z]*Log[4] + 
       48*G[{1 + 2*x, 1}, z]*Log[4] - 48*G[{1 + 2*x, 1 + 2*x}, z]*Log[4] - 
       24*G[{-1}, z]*Log[2]*Log[4] + 24*G[{1}, z]*Log[2]*Log[4] + 
       48*G[{-1 - 2*x}, z]*Log[2]*Log[4] - 48*G[{1 + 2*x}, z]*Log[2]*Log[4] - 
       24*G[{-1}, z]*Log[4]^2 + 24*G[{1}, z]*Log[4]^2 - 
       48*G[{-1, 1}, z]*Log[8] - 24*G[{-1, -1 - 2*x}, z]*Log[8] - 
       24*G[{-1, -1 + 2*x}, z]*Log[8] - 48*G[{1, 1}, z]*Log[8] + 
       24*G[{1, 1 - 2*x}, z]*Log[8] - 48*G[{1, -1 + 2*x}, z]*Log[8] + 
       24*G[{1, 1 + 2*x}, z]*Log[8] + 72*G[{-1 - 2*x, -1}, z]*Log[8] - 
       24*G[{-1 - 2*x, 1}, z]*Log[8] + 24*G[{-1 - 2*x, 1 + 2*x}, z]*Log[8] - 
       24*G[{1 - 2*x, -1}, z]*Log[8] + 24*G[{1 - 2*x, 1}, z]*Log[8] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[8] - 24*G[{-1 + 2*x, -1}, z]*Log[8] + 
       24*G[{-1 + 2*x, 1}, z]*Log[8] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] + 
       24*G[{1 + 2*x, -1}, z]*Log[8] - 72*G[{1 + 2*x, 1}, z]*Log[8] - 
       24*G[{1 + 2*x, -1 - 2*x}, z]*Log[8] - 72*G[{-1, -1}, z]*Log[16] - 
       24*G[{-1, 1}, z]*Log[16] + 24*G[{-1, -1 - 2*x}, z]*Log[16] - 
       24*G[{-1, 1 + 2*x}, z]*Log[16] + 48*G[{0, -1}, z]*Log[16] - 
       48*G[{0, 1}, z]*Log[16] - 48*G[{0, -1 - 2*x}, z]*Log[16] + 
       24*G[{1, 1}, z]*Log[16] + 24*G[{1, -1 - 2*x}, z]*Log[16] - 
       24*G[{1, 1 + 2*x}, z]*Log[16] - 48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[16] + 
       12*G[{1 - 2*x, -1}, z]*Log[16] - 12*G[{1 - 2*x, 1}, z]*Log[16] + 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] - 24*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[16] + 12*G[{-1 + 2*x, -1}, z]*Log[16] - 12*G[{-1 + 2*x, 1}, z]*
        Log[16] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] - 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] + 48*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[16] - 24*G[{1 - 2*x, -1}, z]*Log[32] + 24*G[{1 - 2*x, 1}, z]*
        Log[32] - 24*G[{-1 + 2*x, -1}, z]*Log[32] + 24*G[{-1 + 2*x, 1}, z]*
        Log[32] - 24*G[{-1, -1}, z]*Log[64] + 96*G[{-1, 1}, z]*Log[64] - 
       24*G[{-1, -1 - 2*x}, z]*Log[64] + 24*G[{-1, 1 - 2*x}, z]*Log[64] - 
       24*G[{-1, -1 + 2*x}, z]*Log[64] + 24*G[{-1, 1 + 2*x}, z]*Log[64] + 
       48*G[{0, -1}, z]*Log[64] - 48*G[{0, 1}, z]*Log[64] + 
       72*G[{0, -1 - 2*x}, z]*Log[64] - 72*G[{0, 1 - 2*x}, z]*Log[64] + 
       72*G[{0, -1 + 2*x}, z]*Log[64] - 72*G[{0, 1 + 2*x}, z]*Log[64] - 
       72*G[{1, -1}, z]*Log[64] + 48*G[{1, 1}, z]*Log[64] - 
       24*G[{1, -1 - 2*x}, z]*Log[64] + 24*G[{1, 1 - 2*x}, z]*Log[64] + 
       24*G[{1, 1 + 2*x}, z]*Log[64] - 12*G[{-1 - 2*x, -1}, z]*Log[64] + 
       24*G[{-1 - 2*x, 1}, z]*Log[64] - 12*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[64] - 48*G[{1 - 2*x, 1}, z]*Log[64] - 48*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64] + 48*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 
       48*G[{-1 + 2*x, -1}, z]*Log[64] - 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[64] + 48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] - 
       24*G[{1 + 2*x, -1}, z]*Log[64] + 12*G[{1 + 2*x, 1}, z]*Log[64] + 
       12*G[{1 + 2*x, -1 + 2*x}, z]*Log[64] + 48*G[{-1, -1}, z]*Log[256] - 
       48*G[{-1, 1}, z]*Log[256] + 24*G[{-1, -1 - 2*x}, z]*Log[256] + 
       24*G[{-1, -1 + 2*x}, z]*Log[256] - 48*G[{0, -1}, z]*Log[256] + 
       48*G[{0, 1}, z]*Log[256] - 48*G[{0, -1 - 2*x}, z]*Log[256] + 
       48*G[{0, 1 - 2*x}, z]*Log[256] - 48*G[{0, -1 + 2*x}, z]*Log[256] + 
       72*G[{0, 1 + 2*x}, z]*Log[256] + 72*G[{1, -1}, z]*Log[256] - 
       24*G[{1, 1}, z]*Log[256] - 24*G[{1, 1 - 2*x}, z]*Log[256] - 
       24*G[{1, 1 + 2*x}, z]*Log[256] - 12*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[256] + 12*G[{1 - 2*x, -1}, z]*Log[256] + 12*G[{1 - 2*x, 1}, z]*
        Log[256] - 12*G[{-1 + 2*x, -1}, z]*Log[256] - 12*G[{-1 + 2*x, 1}, z]*
        Log[256] - 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[256] + 
       24*G[{-1}, z]*Log[2]*Log[256] - 24*G[{1}, z]*Log[2]*Log[256] - 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[256] + 12*G[{1 + 2*x}, z]*Log[2]*
        Log[256] - 24*G[{-1 - 2*x, -1}, z]*Log[512] - 12*G[{-1 - 2*x, 1}, z]*
        Log[512] - 12*G[{-1 - 2*x, -1 - 2*x}, z]*Log[512] - 
       24*G[{-1 - 2*x, 1 - 2*x}, z]*Log[512] + 24*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[512] + 12*G[{1 - 2*x, -1}, z]*Log[512] + 24*G[{1 - 2*x, 1}, z]*
        Log[512] + 24*G[{1 - 2*x, -1 - 2*x}, z]*Log[512] + 
       36*G[{1 - 2*x, 1 - 2*x}, z]*Log[512] - 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[512] - 24*G[{-1 + 2*x, -1}, z]*Log[512] - 12*G[{-1 + 2*x, 1}, z]*
        Log[512] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[512] - 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[512] - 24*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[512] + 12*G[{1 + 2*x, -1}, z]*Log[512] + 24*G[{1 + 2*x, 1}, z]*
        Log[512] - 24*G[{1 + 2*x, -1 - 2*x}, z]*Log[512] + 
       24*G[{1 + 2*x, -1 + 2*x}, z]*Log[512] + 12*G[{1 + 2*x, 1 + 2*x}, z]*
        Log[512] - 24*G[{-1}, z]*Log[2]*Log[512] + 24*G[{1}, z]*Log[2]*
        Log[512] - 12*G[{-1 - 2*x, -1}, z]*Log[4096] - 
       12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4096] - 12*G[{1 - 2*x, -1}, z]*
        Log[4096] + 12*G[{1 - 2*x, -1 - 2*x}, z]*Log[4096] + 
       12*G[{-1 + 2*x, 1}, z]*Log[4096] - 12*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[4096] + 12*G[{1 + 2*x, 1}, z]*Log[4096] + 
       12*G[{1 + 2*x, -1 - 2*x}, z]*Log[4096] - 24*G[{1 + 2*x, 1 + 2*x}, z]*
        Log[4096] + 12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[65536] - 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[65536] - 12*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[65536] + G[{-1}, z]*Log[8]*Log[65536] - G[{1}, z]*Log[8]*
        Log[65536] + 12*G[{-1 - 2*x, -1}, z]*Log[262144] + 
       12*G[{-1 - 2*x, 1 - 2*x}, z]*Log[262144] - 12*G[{1 + 2*x, 1}, z]*
        Log[262144] - 12*G[{1 + 2*x, -1 + 2*x}, z]*Log[262144] - 
       12*G[{0, -1 - 2*x}, z]*Log[16777216] + 12*G[{0, 1 + 2*x}, z]*
        Log[16777216] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16777216] + 
       12*G[{0, -1 - 2*x}, z]*Log[4294967296] - 12*G[{0, 1 + 2*x}, z]*
        Log[4294967296] + 12*G[{1 + 2*x, 1 + 2*x}, z]*Log[4294967296] + 
       (24*I)*Pi*G[{-1}, z]*Log[-1 + x] - (24*I)*Pi*G[{1}, z]*Log[-1 + x] - 
       72*G[{-1, -1}, z]*Log[-1 + x] + 24*G[{-1, 1}, z]*Log[-1 + x] + 
       72*G[{-1, 1 - 2*x}, z]*Log[-1 + x] - 24*G[{-1, -1 + 2*x}, z]*
        Log[-1 + x] + 48*G[{0, -1}, z]*Log[-1 + x] - 
       48*G[{0, 1}, z]*Log[-1 + x] - 48*G[{0, 1 - 2*x}, z]*Log[-1 + x] + 
       48*G[{0, -1 + 2*x}, z]*Log[-1 + x] - 24*G[{1, -1}, z]*Log[-1 + x] + 
       72*G[{1, 1}, z]*Log[-1 + x] + 24*G[{1, 1 - 2*x}, z]*Log[-1 + x] - 
       72*G[{1, -1 + 2*x}, z]*Log[-1 + x] - 72*G[{1 - 2*x, -1}, z]*
        Log[-1 + x] + 24*G[{1 - 2*x, 1}, z]*Log[-1 + x] + 
       72*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] - 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[-1 + x] - 24*G[{-1 + 2*x, -1}, z]*Log[-1 + x] + 
       72*G[{-1 + 2*x, 1}, z]*Log[-1 + x] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[-1 + x] - 72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] + 
       24*G[{-1}, z]*Log[4]*Log[-1 + x] - 24*G[{1}, z]*Log[4]*Log[-1 + x] + 
       144*G[{-1 - 2*x}, z]*Log[4]*Log[-1 + x] - 144*G[{1 + 2*x}, z]*Log[4]*
        Log[-1 + x] - 24*G[{-1}, z]*Log[16]*Log[-1 + x] + 
       24*G[{1}, z]*Log[16]*Log[-1 + x] + 48*G[{-1 - 2*x}, z]*Log[16]*
        Log[-1 + x] - 48*G[{1 + 2*x}, z]*Log[16]*Log[-1 + x] + 
       72*G[{-1}, z]*Log[256]*Log[-1 + x] - 72*G[{1}, z]*Log[256]*
        Log[-1 + x] + 12*G[{-1 - 2*x}, z]*Log[256]*Log[-1 + x] - 
       12*G[{1 + 2*x}, z]*Log[256]*Log[-1 + x] - 48*G[{-1}, z]*Log[4096]*
        Log[-1 + x] + 48*G[{1}, z]*Log[4096]*Log[-1 + x] - 
       36*G[{-1 - 2*x}, z]*Log[65536]*Log[-1 + x] + 36*G[{1 + 2*x}, z]*
        Log[65536]*Log[-1 + x] - 84*G[{-1}, z]*Log[-1 + x]^2 + 
       84*G[{1}, z]*Log[-1 + x]^2 + 12*G[{-1, -1}, z]*Log[16*(-1 + x)^2] - 
       12*G[{-1, 1}, z]*Log[16*(-1 + x)^2] - 12*G[{-1, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       24*G[{0, -1}, z]*Log[16*(-1 + x)^2] + 24*G[{0, 1}, z]*
        Log[16*(-1 + x)^2] + 24*G[{0, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       24*G[{0, -1 + 2*x}, z]*Log[16*(-1 + x)^2] + 12*G[{1, -1}, z]*
        Log[16*(-1 + x)^2] - 12*G[{1, 1}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] + 12*G[{1, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1 - 2*x, -1}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1 - 2*x, 1}, z]*Log[16*(-1 + x)^2] - 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1 + 2*x, -1}, z]*Log[16*(-1 + x)^2] - 
       12*G[{-1 + 2*x, 1}, z]*Log[16*(-1 + x)^2] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16*(-1 + x)^2] + 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] + 
       12*G[{-1}, z]*Log[-1 + x]*Log[256*(-1 + x)^2] - 
       12*G[{1}, z]*Log[-1 + x]*Log[256*(-1 + x)^2] - 
       (72*I)*Pi*G[{-1}, z]*Log[x] + (72*I)*Pi*G[{1}, z]*Log[x] - 
       72*G[{-1, -1}, z]*Log[x] - 120*G[{-1, 1}, z]*Log[x] + 
       144*G[{-1, -1 - 2*x}, z]*Log[x] - 24*G[{-1, 1 - 2*x}, z]*Log[x] + 
       120*G[{-1, -1 + 2*x}, z]*Log[x] - 48*G[{-1, 1 + 2*x}, z]*Log[x] + 
       144*G[{0, -1}, z]*Log[x] - 144*G[{0, 1}, z]*Log[x] - 
       96*G[{0, -1 - 2*x}, z]*Log[x] + 240*G[{0, 1 - 2*x}, z]*Log[x] - 
       240*G[{0, -1 + 2*x}, z]*Log[x] + 96*G[{0, 1 + 2*x}, z]*Log[x] + 
       120*G[{1, -1}, z]*Log[x] + 72*G[{1, 1}, z]*Log[x] + 
       48*G[{1, -1 - 2*x}, z]*Log[x] - 120*G[{1, 1 - 2*x}, z]*Log[x] + 
       24*G[{1, -1 + 2*x}, z]*Log[x] - 144*G[{1, 1 + 2*x}, z]*Log[x] - 
       72*G[{1 - 2*x, -1}, z]*Log[x] + 264*G[{1 - 2*x, 1}, z]*Log[x] - 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[x] - 216*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x] + 120*G[{1 - 2*x, -1 + 2*x}, z]*Log[x] - 
       48*G[{1 - 2*x, 1 + 2*x}, z]*Log[x] - 264*G[{-1 + 2*x, -1}, z]*Log[x] + 
       72*G[{-1 + 2*x, 1}, z]*Log[x] + 48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x] - 
       120*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x] + 216*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x] + 48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x] - 
       48*G[{-1}, z]*Log[4]*Log[x] - 48*G[{1}, z]*Log[4]*Log[x] + 
       48*G[{-1 - 2*x}, z]*Log[4]*Log[x] - 48*G[{1 + 2*x}, z]*Log[4]*Log[x] - 
       72*G[{-1}, z]*Log[8]*Log[x] + 72*G[{1}, z]*Log[8]*Log[x] - 
       72*G[{-1 - 2*x}, z]*Log[8]*Log[x] + 72*G[{1 + 2*x}, z]*Log[8]*Log[x] + 
       24*G[{-1}, z]*Log[16]*Log[x] + 24*G[{1}, z]*Log[16]*Log[x] + 
       48*G[{-1}, z]*Log[64]*Log[x] - 48*G[{1}, z]*Log[64]*Log[x] - 
       12*G[{-1 - 2*x}, z]*Log[256]*Log[x] + 12*G[{1 + 2*x}, z]*Log[256]*
        Log[x] + 12*G[{-1 - 2*x}, z]*Log[4096]*Log[x] - 
       12*G[{1 + 2*x}, z]*Log[4096]*Log[x] + 96*G[{-1}, z]*Log[-1 + x]*
        Log[x] - 96*G[{1}, z]*Log[-1 + x]*Log[x] - 60*G[{-1}, z]*Log[x]^2 + 
       60*G[{1}, z]*Log[x]^2 + 24*G[{-1, -1}, z]*Log[4*x^2] - 
       24*G[{-1, 1}, z]*Log[4*x^2] - 24*G[{-1, -1 - 2*x}, z]*Log[4*x^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[4*x^2] - 48*G[{0, -1}, z]*Log[4*x^2] + 
       48*G[{0, 1}, z]*Log[4*x^2] + 48*G[{0, -1 - 2*x}, z]*Log[4*x^2] - 
       48*G[{0, 1 + 2*x}, z]*Log[4*x^2] + 24*G[{1, -1}, z]*Log[4*x^2] - 
       24*G[{1, 1}, z]*Log[4*x^2] - 24*G[{1, -1 - 2*x}, z]*Log[4*x^2] + 
       24*G[{1, 1 + 2*x}, z]*Log[4*x^2] + 72*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       24*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] + 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] + 
       24*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 72*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] - 12*G[{-1, -1}, z]*
        Log[16*x^2] + 12*G[{-1, 1}, z]*Log[16*x^2] - 12*G[{-1, 1 - 2*x}, z]*
        Log[16*x^2] + 12*G[{-1, -1 + 2*x}, z]*Log[16*x^2] + 
       24*G[{0, -1}, z]*Log[16*x^2] - 24*G[{0, 1}, z]*Log[16*x^2] + 
       24*G[{0, 1 - 2*x}, z]*Log[16*x^2] - 24*G[{0, -1 + 2*x}, z]*
        Log[16*x^2] - 12*G[{1, -1}, z]*Log[16*x^2] + 
       12*G[{1, 1}, z]*Log[16*x^2] - 12*G[{1, 1 - 2*x}, z]*Log[16*x^2] + 
       12*G[{1, -1 + 2*x}, z]*Log[16*x^2] - 12*G[{1 - 2*x, -1}, z]*
        Log[16*x^2] + 12*G[{1 - 2*x, 1}, z]*Log[16*x^2] - 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*x^2] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16*x^2] - 12*G[{-1 + 2*x, -1}, z]*Log[16*x^2] + 
       12*G[{-1 + 2*x, 1}, z]*Log[16*x^2] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16*x^2] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*x^2] + 
       24*G[{-1}, z]*Log[x]*Log[16*x^2] - 24*G[{1}, z]*Log[x]*Log[16*x^2] - 
       12*G[{-1}, z]*Log[x]*Log[256*x^2] + 12*G[{1}, z]*Log[x]*Log[256*x^2] - 
       (24*I)*Pi*G[{-1}, z]*Log[x/(1 + x)] + (24*I)*Pi*G[{1}, z]*
        Log[x/(1 + x)] - 144*G[{-1, -1}, z]*Log[1 + x] + 
       48*G[{-1, 1}, z]*Log[1 + x] + 48*G[{-1, -1 - 2*x}, z]*Log[1 + x] - 
       48*G[{-1, 1 + 2*x}, z]*Log[1 + x] + 96*G[{0, -1}, z]*Log[1 + x] - 
       96*G[{0, 1}, z]*Log[1 + x] - 96*G[{0, -1 - 2*x}, z]*Log[1 + x] + 
       96*G[{0, 1 + 2*x}, z]*Log[1 + x] - 48*G[{1, -1}, z]*Log[1 + x] + 
       144*G[{1, 1}, z]*Log[1 + x] + 48*G[{1, -1 - 2*x}, z]*Log[1 + x] - 
       48*G[{1, 1 + 2*x}, z]*Log[1 + x] - 96*G[{-1 - 2*x, -1}, z]*
        Log[1 + x] + 192*G[{-1 - 2*x, 1}, z]*Log[1 + x] + 
       48*G[{1 - 2*x, -1}, z]*Log[1 + x] - 144*G[{1 - 2*x, 1}, z]*
        Log[1 + x] + 144*G[{1 - 2*x, -1 - 2*x}, z]*Log[1 + x] - 
       48*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] + 144*G[{-1 + 2*x, -1}, z]*
        Log[1 + x] - 48*G[{-1 + 2*x, 1}, z]*Log[1 + x] + 
       48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] - 
       144*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] - 192*G[{1 + 2*x, -1}, z]*
        Log[1 + x] + 96*G[{1 + 2*x, 1}, z]*Log[1 + x] + 
       48*G[{-1}, z]*Log[2]*Log[1 + x] - 48*G[{1}, z]*Log[2]*Log[1 + x] - 
       24*G[{-1 - 2*x}, z]*Log[4]*Log[1 + x] + 24*G[{1 + 2*x}, z]*Log[4]*
        Log[1 + x] + 24*G[{-1}, z]*Log[16]*Log[1 + x] - 
       24*G[{1}, z]*Log[16]*Log[1 + x] + 48*G[{-1}, z]*Log[256]*Log[1 + x] - 
       48*G[{1}, z]*Log[256]*Log[1 + x] - 48*G[{-1}, z]*Log[4096]*
        Log[1 + x] + 48*G[{1}, z]*Log[4096]*Log[1 + x] + 
       96*G[{-1}, z]*Log[x]*Log[1 + x] - 96*G[{1}, z]*Log[x]*Log[1 + x] - 
       96*G[{-1}, z]*Log[1 + x]^2 + 96*G[{1}, z]*Log[1 + x]^2 - 
       48*G[{-1 - 2*x}, z]*Log[1 + x]^2 + 48*G[{1 + 2*x}, z]*Log[1 + x]^2 - 
       48*G[{-1}, z]*Log[1 + x]*Log[2*(1 + x)] + 48*G[{1}, z]*Log[1 + x]*
        Log[2*(1 + x)] + 48*G[{-1 - 2*x}, z]*Log[1 + x]*Log[2*(1 + x)] - 
       48*G[{1 + 2*x}, z]*Log[1 + x]*Log[2*(1 + x)] + 
       72*G[{-1, -1}, z]*Log[4*(1 + x)^2] - 24*G[{-1, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{-1, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 48*G[{0, -1}, z]*
        Log[4*(1 + x)^2] + 48*G[{0, 1}, z]*Log[4*(1 + x)^2] + 
       48*G[{0, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 48*G[{0, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, -1}, z]*Log[4*(1 + x)^2] - 
       72*G[{1, 1}, z]*Log[4*(1 + x)^2] - 24*G[{1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       48*G[{-1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 96*G[{-1 - 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] + 
       72*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       72*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       96*G[{1 + 2*x, -1}, z]*Log[4*(1 + x)^2] - 48*G[{1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 48*G[{-1}, z]*Log[x]*Log[4*(1 + x)^2] + 
       48*G[{1}, z]*Log[x]*Log[4*(1 + x)^2] + 48*G[{-1}, z]*Log[1 + x]*
        Log[4*(1 + x)^2] - 48*G[{1}, z]*Log[1 + x]*Log[4*(1 + x)^2] + 
       48*G[{-1}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 48*G[{1}, z]*Log[1 + x]*
        Log[16*(1 + x)^2] + 24*G[{-1}, z]*Log[64]*Log[(2*x)/(-1 + 2*x)] - 
       24*G[{1}, z]*Log[64]*Log[(2*x)/(-1 + 2*x)] - 24*G[{-1}, z]*Log[256]*
        Log[(2*x)/(-1 + 2*x)] + 24*G[{1}, z]*Log[256]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{-1}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] + 48*G[{1}, z]*Log[x]*
        Log[(2*x)/(-1 + 2*x)] + (48*I)*Pi*G[{-1}, z]*Log[-1 + 2*x] - 
       (48*I)*Pi*G[{1}, z]*Log[-1 + 2*x] - 48*G[{-1 - 2*x}, z]*Log[2]*
        Log[-1 + 2*x] + 48*G[{1 + 2*x}, z]*Log[2]*Log[-1 + 2*x] - 
       24*G[{-1}, z]*Log[4]*Log[-1 + 2*x] + 24*G[{1}, z]*Log[4]*
        Log[-1 + 2*x] + 12*G[{-1 - 2*x}, z]*Log[16]*Log[-1 + 2*x] - 
       12*G[{1 + 2*x}, z]*Log[16]*Log[-1 + 2*x] - 24*G[{-1}, z]*Log[32]*
        Log[-1 + 2*x] + 24*G[{1}, z]*Log[32]*Log[-1 + 2*x] - 
       48*G[{-1 - 2*x}, z]*Log[32]*Log[-1 + 2*x] + 48*G[{1 + 2*x}, z]*Log[32]*
        Log[-1 + 2*x] + 24*G[{-1}, z]*Log[1024]*Log[-1 + 2*x] - 
       24*G[{1}, z]*Log[1024]*Log[-1 + 2*x] + 12*G[{-1 - 2*x}, z]*
        Log[1048576]*Log[-1 + 2*x] - 12*G[{1 + 2*x}, z]*Log[1048576]*
        Log[-1 + 2*x] - 24*G[{-1}, z]*Log[-1 + x]*Log[-1 + 2*x] + 
       24*G[{1}, z]*Log[-1 + x]*Log[-1 + 2*x] + 24*G[{-1}, z]*
        Log[-1 + 2*x]^2 - 24*G[{1}, z]*Log[-1 + 2*x]^2 + 
       48*G[{-1, -1}, z]*Log[x*(-1 + 2*x)] + 24*G[{-1, 1}, z]*
        Log[x*(-1 + 2*x)] - 48*G[{-1, -1 - 2*x}, z]*Log[x*(-1 + 2*x)] + 
       48*G[{-1, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 24*G[{-1, -1 + 2*x}, z]*
        Log[x*(-1 + 2*x)] - 48*G[{0, -1}, z]*Log[x*(-1 + 2*x)] + 
       48*G[{0, 1}, z]*Log[x*(-1 + 2*x)] - 48*G[{0, 1 - 2*x}, z]*
        Log[x*(-1 + 2*x)] + 48*G[{0, -1 + 2*x}, z]*Log[x*(-1 + 2*x)] - 
       24*G[{1, -1}, z]*Log[x*(-1 + 2*x)] - 48*G[{1, 1}, z]*
        Log[x*(-1 + 2*x)] + 24*G[{1, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 
       48*G[{1, -1 + 2*x}, z]*Log[x*(-1 + 2*x)] + 48*G[{1, 1 + 2*x}, z]*
        Log[x*(-1 + 2*x)] + 48*G[{1 - 2*x, -1}, z]*Log[x*(-1 + 2*x)] - 
       72*G[{1 - 2*x, 1}, z]*Log[x*(-1 + 2*x)] + 48*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[x*(-1 + 2*x)] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[x*(-1 + 2*x)] + 
       72*G[{-1 + 2*x, -1}, z]*Log[x*(-1 + 2*x)] - 48*G[{-1 + 2*x, 1}, z]*
        Log[x*(-1 + 2*x)] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x*(-1 + 2*x)] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x*(-1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[x]*Log[x/(1 + 2*x)] + 24*G[{1 + 2*x}, z]*
        Log[x]*Log[x/(1 + 2*x)] + 24*G[{-1}, z]*Log[8]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1}, z]*Log[8]*Log[(2*x)/(1 + 2*x)] - 24*G[{-1}, z]*Log[64]*
        Log[(2*x)/(1 + 2*x)] + 24*G[{1}, z]*Log[64]*Log[(2*x)/(1 + 2*x)] - 
       48*G[{-1}, z]*Log[x]*Log[(2*x)/(1 + 2*x)] + 48*G[{1}, z]*Log[x]*
        Log[(2*x)/(1 + 2*x)] - 48*G[{-1}, z]*Log[1 + x]*
        Log[(2*x)/(1 + 2*x)] + 48*G[{1}, z]*Log[1 + x]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{-1}, z]*Log[x]*Log[(8*x)/(1 + 2*x)] + 24*G[{1}, z]*Log[x]*
        Log[(8*x)/(1 + 2*x)] + 24*G[{-1 - 2*x}, z]*Log[x]*
        Log[(8*x)/(1 + 2*x)] - 24*G[{1 + 2*x}, z]*Log[x]*
        Log[(8*x)/(1 + 2*x)] - 48*G[{-1, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{-1, -1 + 2*x}, z]*Log[1 + 2*x] + 96*G[{0, 1 - 2*x}, z]*
        Log[1 + 2*x] - 96*G[{0, -1 + 2*x}, z]*Log[1 + 2*x] - 
       48*G[{1, 1 - 2*x}, z]*Log[1 + 2*x] + 48*G[{1, -1 + 2*x}, z]*
        Log[1 + 2*x] - 48*G[{1 - 2*x, -1}, z]*Log[1 + 2*x] - 
       48*G[{1 - 2*x, 1}, z]*Log[1 + 2*x] - 96*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + 2*x] - 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + 2*x] + 48*G[{-1 + 2*x, -1}, z]*
        Log[1 + 2*x] + 48*G[{-1 + 2*x, 1}, z]*Log[1 + 2*x] - 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + 2*x] + 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + 2*x] - 48*G[{-1}, z]*Log[32]*
        Log[1 + 2*x] + 48*G[{1}, z]*Log[32]*Log[1 + 2*x] - 
       24*G[{-1 - 2*x}, z]*Log[32]*Log[1 + 2*x] + 24*G[{1 + 2*x}, z]*Log[32]*
        Log[1 + 2*x] + 24*G[{-1}, z]*Log[1024]*Log[1 + 2*x] - 
       24*G[{1}, z]*Log[1024]*Log[1 + 2*x] - 120*G[{-1}, z]*Log[1 + x]*
        Log[1 + 2*x] + 120*G[{1}, z]*Log[1 + x]*Log[1 + 2*x] - 
       48*G[{-1}, z]*Log[-1 + 2*x]*Log[1 + 2*x] + 48*G[{1}, z]*Log[-1 + 2*x]*
        Log[1 + 2*x] - 24*G[{-1 - 2*x}, z]*Log[1 + 2*x]^2 + 
       24*G[{1 + 2*x}, z]*Log[1 + 2*x]^2 + 48*G[{-1, -1}, z]*
        Log[x*(1 + 2*x)] + 24*G[{-1, 1}, z]*Log[x*(1 + 2*x)] - 
       24*G[{-1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 48*G[{-1, -1 + 2*x}, z]*
        Log[x*(1 + 2*x)] + 48*G[{-1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{0, -1}, z]*Log[x*(1 + 2*x)] + 48*G[{0, 1}, z]*Log[x*(1 + 2*x)] + 
       48*G[{0, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 96*G[{0, 1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 96*G[{0, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{0, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 24*G[{1, -1}, z]*
        Log[x*(1 + 2*x)] - 48*G[{1, 1}, z]*Log[x*(1 + 2*x)] - 
       48*G[{1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 48*G[{1, 1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 24*G[{1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       24*G[{-1 - 2*x, -1}, z]*Log[x*(1 + 2*x)] - 48*G[{-1 - 2*x, 1}, z]*
        Log[x*(1 + 2*x)] - 48*G[{-1 - 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       24*G[{-1 - 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       96*G[{1 - 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 + 2*x, -1}, z]*Log[x*(1 + 2*x)] - 24*G[{1 + 2*x, 1}, z]*
        Log[x*(1 + 2*x)] - 24*G[{1 + 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 + 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       24*G[{-1}, z]*Log[2]*Log[x*(1 + 2*x)] + 24*G[{1}, z]*Log[2]*
        Log[x*(1 + 2*x)] + 48*G[{-1 - 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] - 
       48*G[{1 + 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] + 24*G[{-1}, z]*Log[4]*
        Log[x*(1 + 2*x)] - 24*G[{1}, z]*Log[4]*Log[x*(1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[16]*Log[x*(1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[16]*Log[x*(1 + 2*x)] + 
       48*G[{-1}, z]*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 
       48*G[{1}, z]*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 
       24*G[{-1}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
       24*G[{1}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
       48*G[{-1, -1}, z]*Log[8*x*(1 + 2*x)] + 24*G[{-1, 1}, z]*
        Log[8*x*(1 + 2*x)] + 24*G[{-1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{-1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 48*G[{0, -1}, z]*
        Log[8*x*(1 + 2*x)] - 48*G[{0, 1}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{0, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + 48*G[{0, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{1, -1}, z]*Log[8*x*(1 + 2*x)] + 
       48*G[{1, 1}, z]*Log[8*x*(1 + 2*x)] + 48*G[{1, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       24*G[{-1 - 2*x, -1}, z]*Log[8*x*(1 + 2*x)] + 48*G[{-1 - 2*x, 1}, z]*
        Log[8*x*(1 + 2*x)] + 48*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 48*G[{1 + 2*x, -1}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 + 2*x, 1}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 + 2*x, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{1 + 2*x, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       24*G[{-1}, z]*Log[1 + 2*x]*Log[32 + 64*x] + 24*G[{1}, z]*Log[1 + 2*x]*
        Log[32 + 64*x] + 24*G[{-1 - 2*x}, z]*Log[1 + 2*x]*Log[32 + 64*x] - 
       24*G[{1 + 2*x}, z]*Log[1 + 2*x]*Log[32 + 64*x] + 
       72*G[{-1}, z]*Log[x]*Log[1 - 3*x + 2*x^2] - 72*G[{1}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] + 24*G[{-1}, z]*PolyLog[2, 1 + x^(-1)] - 
       24*G[{1}, z]*PolyLog[2, 1 + x^(-1)] + 72*G[{-1}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] - 72*G[{1}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] - 24*G[{-1}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 24*G[{1}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 48*G[{-1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 48*G[{1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 48*G[{-1}, z]*PolyLog[2, 1/2 - x] + 
       48*G[{1}, z]*PolyLog[2, 1/2 - x] + 48*G[{-1}, z]*PolyLog[2, 1 - x] - 
       48*G[{1}, z]*PolyLog[2, 1 - x] - 24*G[{-1}, z]*PolyLog[2, -1/(2*x)] + 
       24*G[{1}, z]*PolyLog[2, -1/(2*x)] - 24*G[{-1}, z]*
        PolyLog[2, 1/(2*x)] + 24*G[{1}, z]*PolyLog[2, 1/(2*x)] - 
       72*G[{-1}, z]*PolyLog[2, x/(-1 + x)] + 72*G[{1}, z]*
        PolyLog[2, x/(-1 + x)] - 48*G[{-1}, z]*PolyLog[2, x/(1 + x)] + 
       48*G[{1}, z]*PolyLog[2, x/(1 + x)] + 24*G[{-1}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 24*G[{1}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 24*G[{-1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*G[{1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 72*G[{-1}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] + 72*G[{1}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] - 48*G[{-1}, z]*PolyLog[2, x/(1 + 2*x)] + 
       48*G[{1}, z]*PolyLog[2, x/(1 + 2*x)] + 24*G[{-1}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] - 24*G[{1}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] + 96*G[{-1}, z]*
        PolyLog[2, (2 + 2*x)^(-1)] - 96*G[{1}, z]*
        PolyLog[2, (2 + 2*x)^(-1)] + G[{1 - 2*x}, z]*
        (8*Pi^2 - 24*G[{-1, -1 - 2*x}, 1] + 48*G[{-1, 1 + 2*x}, 1] + 
         24*G[{0, -1 - 2*x}, 1] - 24*G[{0, 1 + 2*x}, 1] - 
         48*G[{1 - 2*x, -1 - 2*x}, 1] - 48*G[{1 + 2*x, 1}, 1] - 
         24*G[{1 + 2*x, -1 - 2*x}, 1] + 48*G[{1 + 2*x, 1 + 2*x}, 1] + 
         (144*I)*Pi*Log[2] - 96*Log[2]^2 - 48*Log[2]*Log[4] - 72*Log[4]^2 - 
         48*Log[2]*Log[16] - 12*Log[2]*Log[256] + 24*Log[2]*Log[512] - 
         Log[8]*Log[65536] - (72*I)*Pi*Log[-1 + x] - 24*Log[4]*Log[-1 + x] - 
         12*Log[65536]*Log[-1 + x] + 12*Log[-1 + x]^2 - 
         12*Log[-1 + x]*Log[256*(-1 + x)^2] + (216*I)*Pi*Log[x] + 
         72*Log[2]*Log[x] + 48*Log[4]*Log[x] + 72*Log[8]*Log[x] - 
         96*Log[16]*Log[x] - 12*Log[256]*Log[x] - 96*Log[-1 + x]*Log[x] - 
         204*Log[x]^2 - 24*Log[x]*Log[16*x^2] - 12*Log[x]*Log[256*x^2] + 
         (72*I)*Pi*Log[x/(1 + x)] - 96*Log[16]*Log[1 + x] + 
         96*Log[x]*Log[1 + x] - 144*Log[1 + x]^2 - 
         48*Log[x]*Log[4*(1 + x)^2] + 48*Log[1 + x]*Log[4*(1 + x)^2] - 
         48*Log[1 + x]*Log[16*(1 + x)^2] - 48*Log[8]*Log[(2*x)/(-1 + 2*x)] + 
         48*Log[16]*Log[(2*x)/(-1 + 2*x)] + 48*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
         (144*I)*Pi*Log[-1 + 2*x] + 12*Log[16]*Log[-1 + 2*x] + 
         24*Log[32]*Log[-1 + 2*x] + 264*Log[-1 + x]*Log[-1 + 2*x] + 
         24*Log[-1 + 2*x]^2 + 72*Log[x]*Log[x/(1 + 2*x)] - 
         72*Log[2]*Log[(2*x)/(1 + 2*x)] + 48*Log[8]*Log[(2*x)/(1 + 2*x)] + 
         48*Log[x]*Log[(2*x)/(1 + 2*x)] + 48*Log[1 + x]*
          Log[(2*x)/(1 + 2*x)] + 72*Log[32]*Log[1 + 2*x] - 
         96*Log[x]*Log[1 + 2*x] + 360*Log[1 + x]*Log[1 + 2*x] + 
         48*Log[-1 + 2*x]*Log[1 + 2*x] + 72*Log[1 + 2*x]^2 + 
         24*Log[2]*Log[x*(1 + 2*x)] - 12*Log[16]*Log[x*(1 + 2*x)] - 
         48*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] + 24*Log[(2*x)/(1 + 2*x)]*
          Log[x*(1 + 2*x)] - 48*Log[1 + 2*x]*Log[4 + 8*x] - 
         120*Log[x]*Log[1 - 3*x + 2*x^2] - 72*PolyLog[2, 1 + x^(-1)] - 
         216*PolyLog[2, (-1 - 2*x)^(-1)] + 96*PolyLog[2, -1 - 2*x] + 
         168*PolyLog[2, (1 - 2*x)^(-1)] - 192*PolyLog[2, (2 - 2*x)^(-1)] - 
         144*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 48*PolyLog[2, 1/2 - x] - 
         48*PolyLog[2, 1 - x] + 72*PolyLog[2, -1/(2*x)] + 
         72*PolyLog[2, 1/(2*x)] - 96*PolyLog[2, -2*x] + 
         216*PolyLog[2, x/(-1 + x)] + 144*PolyLog[2, x/(1 + x)] - 
         168*PolyLog[2, (-1 + 2*x)^(-1)] - 
         72*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 96*PolyLog[2, x/(-1 + 2*x)] + 
         216*PolyLog[2, (1 + 2*x)^(-1)] + 144*PolyLog[2, x/(1 + 2*x)] - 
         72*PolyLog[2, (1 + x)/(1 + 2*x)] - 288*PolyLog[2, (2 + 2*x)^(-1)] - 
         144*PolyLog[2, (1 + 2*x)/(2 + 2*x)]) + 48*G[{-1 - 2*x}, z]*
        PolyLog[2, (1 + 2*x)/(2 + 2*x)] - 48*G[{1 + 2*x}, z]*
        PolyLog[2, (1 + 2*x)/(2 + 2*x)] + G[{-1 + 2*x}, z]*
        (-8*Pi^2 + 24*G[{-1, -1 - 2*x}, 1] - 48*G[{-1, 1 + 2*x}, 1] - 
         24*G[{0, -1 - 2*x}, 1] + 24*G[{0, 1 + 2*x}, 1] + 
         48*G[{1 - 2*x, -1 - 2*x}, 1] + 48*G[{1 + 2*x, 1}, 1] + 
         24*G[{1 + 2*x, -1 - 2*x}, 1] - 48*G[{1 + 2*x, 1 + 2*x}, 1] - 
         (144*I)*Pi*Log[2] + 96*Log[2]^2 + 48*Log[2]*Log[4] + 72*Log[4]^2 + 
         48*Log[2]*Log[16] + 12*Log[2]*Log[256] - 24*Log[2]*Log[512] + 
         Log[8]*Log[65536] + (72*I)*Pi*Log[-1 + x] + 24*Log[4]*Log[-1 + x] + 
         12*Log[65536]*Log[-1 + x] - 12*Log[-1 + x]^2 + 
         12*Log[-1 + x]*Log[256*(-1 + x)^2] - (216*I)*Pi*Log[x] - 
         72*Log[2]*Log[x] - 48*Log[4]*Log[x] - 72*Log[8]*Log[x] + 
         96*Log[16]*Log[x] + 12*Log[256]*Log[x] + 96*Log[-1 + x]*Log[x] + 
         204*Log[x]^2 + 24*Log[x]*Log[16*x^2] + 12*Log[x]*Log[256*x^2] - 
         (72*I)*Pi*Log[x/(1 + x)] + 96*Log[16]*Log[1 + x] - 
         96*Log[x]*Log[1 + x] + 144*Log[1 + x]^2 + 
         48*Log[x]*Log[4*(1 + x)^2] - 48*Log[1 + x]*Log[4*(1 + x)^2] + 
         48*Log[1 + x]*Log[16*(1 + x)^2] + 48*Log[8]*Log[(2*x)/(-1 + 2*x)] - 
         48*Log[16]*Log[(2*x)/(-1 + 2*x)] - 48*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
         (144*I)*Pi*Log[-1 + 2*x] - 12*Log[16]*Log[-1 + 2*x] - 
         24*Log[32]*Log[-1 + 2*x] - 264*Log[-1 + x]*Log[-1 + 2*x] - 
         24*Log[-1 + 2*x]^2 - 72*Log[x]*Log[x/(1 + 2*x)] + 
         72*Log[2]*Log[(2*x)/(1 + 2*x)] - 48*Log[8]*Log[(2*x)/(1 + 2*x)] - 
         48*Log[x]*Log[(2*x)/(1 + 2*x)] - 48*Log[1 + x]*
          Log[(2*x)/(1 + 2*x)] - 72*Log[32]*Log[1 + 2*x] + 
         96*Log[x]*Log[1 + 2*x] - 360*Log[1 + x]*Log[1 + 2*x] - 
         48*Log[-1 + 2*x]*Log[1 + 2*x] - 72*Log[1 + 2*x]^2 - 
         24*Log[2]*Log[x*(1 + 2*x)] + 12*Log[16]*Log[x*(1 + 2*x)] + 
         48*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 24*Log[(2*x)/(1 + 2*x)]*
          Log[x*(1 + 2*x)] + 48*Log[1 + 2*x]*Log[4 + 8*x] + 
         120*Log[x]*Log[1 - 3*x + 2*x^2] + 72*PolyLog[2, 1 + x^(-1)] + 
         216*PolyLog[2, (-1 - 2*x)^(-1)] - 96*PolyLog[2, -1 - 2*x] - 
         168*PolyLog[2, (1 - 2*x)^(-1)] + 192*PolyLog[2, (2 - 2*x)^(-1)] + 
         144*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 48*PolyLog[2, 1/2 - x] + 
         48*PolyLog[2, 1 - x] - 72*PolyLog[2, -1/(2*x)] - 
         72*PolyLog[2, 1/(2*x)] + 96*PolyLog[2, -2*x] - 
         216*PolyLog[2, x/(-1 + x)] - 144*PolyLog[2, x/(1 + x)] + 
         168*PolyLog[2, (-1 + 2*x)^(-1)] + 
         72*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 96*PolyLog[2, x/(-1 + 2*x)] - 
         216*PolyLog[2, (1 + 2*x)^(-1)] - 144*PolyLog[2, x/(1 + 2*x)] + 
         72*PolyLog[2, (1 + x)/(1 + 2*x)] + 288*PolyLog[2, (2 + 2*x)^(-1)] + 
         144*PolyLog[2, (1 + 2*x)/(2 + 2*x)]) + 48*G[{-1}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] - 48*G[{1}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] - 48*G[{-1 - 2*x}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] + 48*G[{1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))]))/(3072*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((p2*(2 - 2*x + x^2) - 2*(-1 + x - x^2 + x^3))*
      (G[{-1, -1, -1 - 2*x}, z] - G[{-1, 1, -1 - 2*x}, z] + 
       G[{-1, 1, 1 + 2*x}, z] - G[{-1, -1 - 2*x, -1}, z] - 
       G[{-1, -1 - 2*x, 1}, z] + G[{-1, -1 - 2*x, -1 - 2*x}, z] - 
       G[{1, -1, -1 - 2*x}, z] + G[{1, -1, 1 + 2*x}, z] - 
       G[{1, 1, 1 + 2*x}, z] + G[{1, 1 + 2*x, -1}, z] + 
       G[{1, 1 + 2*x, 1}, z] - G[{1, 1 + 2*x, 1 + 2*x}, z] - 
       (G[{-1, -1}, z]*Log[4*x^2])/2 + (G[{-1, 1}, z]*Log[4*x^2])/2 + 
       G[{-1, -1 - 2*x}, z]*Log[4*x^2] - (G[{1, -1}, z]*Log[4*x^2])/2 + 
       (G[{1, 1}, z]*Log[4*x^2])/2 - G[{1, 1 + 2*x}, z]*Log[4*x^2] - 
       2*G[{-1, 1}, z]*Log[1 + x] - 2*G[{-1, -1 - 2*x}, z]*Log[1 + x] + 
       2*G[{1, -1}, z]*Log[1 + x] + 2*G[{1, 1 + 2*x}, z]*Log[1 + x] + 
       G[{-1, 1}, z]*Log[4*(1 + x)^2] + G[{-1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - G[{1, -1}, z]*Log[4*(1 + x)^2] - 
       G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + G[{-1, -1}, z]*Log[1 + 2*x] + 
       G[{-1, 1}, z]*Log[1 + 2*x] + 2*G[{-1, -1 - 2*x}, z]*Log[1 + 2*x] - 
       G[{1, -1}, z]*Log[1 + 2*x] - G[{1, 1}, z]*Log[1 + 2*x] - 
       2*G[{1, 1 + 2*x}, z]*Log[1 + 2*x] - G[{-1, 1}, z]*Log[8*x*(1 + 2*x)] - 
       G[{-1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + G[{1, -1}, z]*
        Log[8*x*(1 + 2*x)] + G[{1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       G[{1}, z]*(Pi^2/12 + (5*Log[2]^2)/2 - (5*Log[4]^2)/4 - 
         (Log[x^2]*Log[16*x^2])/4 + I*Pi*Log[x/(1 + x)] + 
         2*Log[1 + x]*Log[2*(1 + x)] - Log[(1 + x)^2]*Log[16*(1 + x)^2] + 
         Log[x]*Log[(8*x)/(1 + 2*x)] - 2*Log[x]*Log[1 + 2*x] + 
         5*Log[1 + x]*Log[1 + 2*x] - Log[1 + 2*x]*Log[4 + 8*x] + 
         Log[1 + 2*x]*Log[32 + 64*x] - PolyLog[2, 1 + x^(-1)] - 
         3*PolyLog[2, (-1 - 2*x)^(-1)] + 2*PolyLog[2, -1 - 2*x] + 
         PolyLog[2, -1/(2*x)] - 2*PolyLog[2, -2*x] + 
         2*PolyLog[2, x/(1 + x)] + 3*PolyLog[2, (1 + 2*x)^(-1)] + 
         2*PolyLog[2, x/(1 + 2*x)] - PolyLog[2, (1 + x)/(1 + 2*x)] - 
         4*PolyLog[2, (2 + 2*x)^(-1)] - 2*PolyLog[2, 1 - 1/(2*(1 + x))]) + 
       G[{-1}, z]*(-Pi^2/12 - (5*Log[2]^2)/2 + (5*Log[4]^2)/4 + 
         (Log[x^2]*Log[16*x^2])/4 - I*Pi*Log[x/(1 + x)] - 
         2*Log[1 + x]*Log[2*(1 + x)] + Log[(1 + x)^2]*Log[16*(1 + x)^2] - 
         Log[x]*Log[(8*x)/(1 + 2*x)] + 2*Log[x]*Log[1 + 2*x] - 
         5*Log[1 + x]*Log[1 + 2*x] + Log[1 + 2*x]*Log[4 + 8*x] - 
         Log[1 + 2*x]*Log[32 + 64*x] + PolyLog[2, 1 + x^(-1)] + 
         3*PolyLog[2, (-1 - 2*x)^(-1)] - 2*PolyLog[2, -1 - 2*x] - 
         PolyLog[2, -1/(2*x)] + 2*PolyLog[2, -2*x] - 
         2*PolyLog[2, x/(1 + x)] - 3*PolyLog[2, (1 + 2*x)^(-1)] - 
         2*PolyLog[2, x/(1 + 2*x)] + PolyLog[2, (1 + x)/(1 + 2*x)] + 
         4*PolyLog[2, (2 + 2*x)^(-1)] + 2*PolyLog[2, 1 - 1/(2*(1 + x))])))/
     (64*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((-2 + p2 + 2*x)*(G[{-1}, z]*(20*Pi^2 - 24*G[{-1, -1 - 2*x}, 1] + 
         48*G[{-1, 1 + 2*x}, 1] + 24*G[{0, -1 - 2*x}, 1] - 
         24*G[{0, 1 + 2*x}, 1] - 48*G[{1 - 2*x, -1 - 2*x}, 1] - 
         48*G[{1 + 2*x, 1}, 1] - 24*G[{1 + 2*x, -1 - 2*x}, 1] + 
         48*G[{1 + 2*x, 1 + 2*x}, 1] + (48*I)*Pi*Log[2] - 120*Log[2]^2 + 
         48*Log[2]*Log[4] + 60*Log[4]^2 + 12*Log[2]*Log[16] - 
         12*Log[2]*Log[256] - 15*Log[2]*Log[65536] + 12*Log[2]*Log[262144] + 
         (24*I)*Pi*Log[1 + (1 - 2*x)^(-1)] + (96*I)*Pi*Log[-1 + x] + 
         72*Log[2]*Log[-1 + x] + 48*Log[4]*Log[-1 + x] + 
         96*Log[8]*Log[-1 + x] - 72*Log[16]*Log[-1 + x] - 
         48*Log[512]*Log[-1 + x] + 24*Log[-1 + x]^2 + 48*Log[-1 + x]*
          Log[16*(-1 + x)^2] + (72*I)*Pi*Log[-1/2 + x] - 
         (24*I)*Pi*Log[(-1 + x)/x] - (216*I)*Pi*Log[x] + 96*Log[4]*Log[x] + 
         48*Log[8]*Log[x] + 72*Log[16]*Log[x] + 12*Log[64]*Log[x] - 
         24*Log[256]*Log[x] + 24*Log[1024]*Log[x] - 24*Log[-1 + x]*Log[x] + 
         168*Log[x]^2 - 288*Log[2]*Log[(-1 + x)*x] + 
         48*Log[16]*Log[(-1 + x)*x] - 144*Log[x]*Log[16*x^2] + 
         12*Log[-1 + x]*Log[256*x^2] - 12*Log[-1 + x]*Log[x^8/(1 - 2*x)^8] + 
         18*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8] - 
         (24*I)*Pi*Log[x/(1 + x)] - 48*Log[2]*Log[1 + x] + 
         12*Log[16]*Log[1 + x] - 24*Log[256]*Log[1 + x] - 48*Log[1 + x]^2 - 
         96*Log[1 + x]*Log[2*(1 + x)] + 96*Log[1 + x]*Log[16*(1 + x)^2] - 
         (96*I)*Pi*Log[2/(-1 + 2*x)] - (24*I)*Pi*Log[(2*x)/(-1 + 2*x)] + 
         24*Log[256]*Log[(2*x)/(-1 + 2*x)] - 12*Log[4096]*
          Log[(2*x)/(-1 + 2*x)] + 48*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
         (48*I)*Pi*Log[-1 + 2*x] + 48*Log[2]*Log[-1 + 2*x] - 
         48*Log[4]*Log[-1 + 2*x] + 48*Log[16]*Log[-1 + 2*x] - 
         48*Log[32]*Log[-1 + 2*x] - 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[-1 + 2*x] - 120*Log[-1 + x]*Log[-1 + 2*x] - 
         48*Log[(-1 + x)*x]*Log[-1 + 2*x] + 24*Log[-1 + 2*x]^2 - 
         192*Log[2]*Log[x*(-1 + 2*x)] - 48*Log[-1 + 2*x]*
          Log[x^3*(-1 + 2*x)] + 72*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] + 
         24*Log[x]*Log[x/(1 + 2*x)] - 12*Log[64]*Log[(2*x)/(1 + 2*x)] + 
         12*Log[4096]*Log[(2*x)/(1 + 2*x)] + 48*Log[x]*Log[(2*x)/(1 + 2*x)] + 
         48*Log[1 + x]*Log[(2*x)/(1 + 2*x)] - 48*Log[x]*
          Log[(8*x)/(1 + 2*x)] + 12*Log[1024]*Log[1 + 2*x] + 
         96*Log[x]*Log[1 + 2*x] - 120*Log[1 + x]*Log[1 + 2*x] + 
         48*Log[-1 + 2*x]*Log[1 + 2*x] + 24*Log[1 + 2*x]^2 - 
         24*Log[2]*Log[x*(1 + 2*x)] - 48*Log[(2*x)/(-1 + 2*x)]*
          Log[x*(1 + 2*x)] + 24*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
         48*Log[1 + 2*x]*Log[4 + 8*x] - 48*Log[1 + 2*x]*Log[32 + 64*x] - 
         24*Log[2]*Log[1 - 3*x + 2*x^2] - 48*Log[4/x]*Log[1 - 3*x + 2*x^2] - 
         48*Log[x]*Log[1 - 3*x + 2*x^2] + 24*Log[-1 + 2*x]*
          Log[1 + (-3 + 4*x)^(-1)] + 144*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         24*PolyLog[2, 1 + x^(-1)] + 72*PolyLog[2, (-1 - 2*x)^(-1)] - 
         96*PolyLog[2, -1 - 2*x] - 264*PolyLog[2, (1 - 2*x)^(-1)] - 
         192*PolyLog[2, 1 - 2*x] + 384*PolyLog[2, (2 - 2*x)^(-1)] - 
         24*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 192*PolyLog[2, 2 - 2*x] + 
         48*PolyLog[2, 1/2 - x] - 48*PolyLog[2, 1 - x] - 
         24*PolyLog[2, -1/(2*x)] - 48*PolyLog[2, 1/(2*x)] + 
         96*PolyLog[2, -2*x] - 216*PolyLog[2, x/(-1 + x)] - 
         48*PolyLog[2, x/(1 + x)] + 264*PolyLog[2, (-1 + 2*x)^(-1)] + 
         96*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 168*PolyLog[2, x/(-1 + 2*x)] - 
         72*PolyLog[2, (1 + 2*x)^(-1)] - 48*PolyLog[2, x/(1 + 2*x)] + 
         24*PolyLog[2, (1 + x)/(1 + 2*x)] + 96*PolyLog[2, (2 + 2*x)^(-1)] - 
         48*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
         96*PolyLog[2, 1 - 1/(2*(1 + x))]) - 
       G[{1}, z]*(20*Pi^2 - 24*G[{-1, -1 - 2*x}, 1] + 
         48*G[{-1, 1 + 2*x}, 1] + 24*G[{0, -1 - 2*x}, 1] - 
         24*G[{0, 1 + 2*x}, 1] - 48*G[{1 - 2*x, -1 - 2*x}, 1] - 
         48*G[{1 + 2*x, 1}, 1] - 24*G[{1 + 2*x, -1 - 2*x}, 1] + 
         48*G[{1 + 2*x, 1 + 2*x}, 1] + (48*I)*Pi*Log[2] - 120*Log[2]^2 + 
         48*Log[2]*Log[4] + 60*Log[4]^2 + 12*Log[2]*Log[16] - 
         12*Log[2]*Log[256] - 15*Log[2]*Log[65536] + 12*Log[2]*Log[262144] + 
         (24*I)*Pi*Log[1 + (1 - 2*x)^(-1)] + (96*I)*Pi*Log[-1 + x] + 
         72*Log[2]*Log[-1 + x] + 48*Log[4]*Log[-1 + x] + 
         96*Log[8]*Log[-1 + x] - 72*Log[16]*Log[-1 + x] - 
         48*Log[512]*Log[-1 + x] + 24*Log[-1 + x]^2 + 48*Log[-1 + x]*
          Log[16*(-1 + x)^2] + (72*I)*Pi*Log[-1/2 + x] - 
         (24*I)*Pi*Log[(-1 + x)/x] - (216*I)*Pi*Log[x] + 96*Log[4]*Log[x] + 
         48*Log[8]*Log[x] + 72*Log[16]*Log[x] + 12*Log[64]*Log[x] - 
         24*Log[256]*Log[x] + 24*Log[1024]*Log[x] - 24*Log[-1 + x]*Log[x] + 
         168*Log[x]^2 - 288*Log[2]*Log[(-1 + x)*x] + 
         48*Log[16]*Log[(-1 + x)*x] - 144*Log[x]*Log[16*x^2] + 
         12*Log[-1 + x]*Log[256*x^2] - 12*Log[-1 + x]*Log[x^8/(1 - 2*x)^8] + 
         18*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8] - 
         (24*I)*Pi*Log[x/(1 + x)] - 48*Log[2]*Log[1 + x] + 
         12*Log[16]*Log[1 + x] - 24*Log[256]*Log[1 + x] - 48*Log[1 + x]^2 - 
         96*Log[1 + x]*Log[2*(1 + x)] + 96*Log[1 + x]*Log[16*(1 + x)^2] - 
         (96*I)*Pi*Log[2/(-1 + 2*x)] - (24*I)*Pi*Log[(2*x)/(-1 + 2*x)] + 
         24*Log[256]*Log[(2*x)/(-1 + 2*x)] - 12*Log[4096]*
          Log[(2*x)/(-1 + 2*x)] + 48*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
         (48*I)*Pi*Log[-1 + 2*x] + 48*Log[2]*Log[-1 + 2*x] - 
         48*Log[4]*Log[-1 + 2*x] + 48*Log[16]*Log[-1 + 2*x] - 
         48*Log[32]*Log[-1 + 2*x] - 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[-1 + 2*x] - 120*Log[-1 + x]*Log[-1 + 2*x] - 
         48*Log[(-1 + x)*x]*Log[-1 + 2*x] + 24*Log[-1 + 2*x]^2 - 
         192*Log[2]*Log[x*(-1 + 2*x)] - 48*Log[-1 + 2*x]*
          Log[x^3*(-1 + 2*x)] + 72*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] + 
         24*Log[x]*Log[x/(1 + 2*x)] - 12*Log[64]*Log[(2*x)/(1 + 2*x)] + 
         12*Log[4096]*Log[(2*x)/(1 + 2*x)] + 48*Log[x]*Log[(2*x)/(1 + 2*x)] + 
         48*Log[1 + x]*Log[(2*x)/(1 + 2*x)] - 48*Log[x]*
          Log[(8*x)/(1 + 2*x)] + 12*Log[1024]*Log[1 + 2*x] + 
         96*Log[x]*Log[1 + 2*x] - 120*Log[1 + x]*Log[1 + 2*x] + 
         48*Log[-1 + 2*x]*Log[1 + 2*x] + 24*Log[1 + 2*x]^2 - 
         24*Log[2]*Log[x*(1 + 2*x)] - 48*Log[(2*x)/(-1 + 2*x)]*
          Log[x*(1 + 2*x)] + 24*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
         48*Log[1 + 2*x]*Log[4 + 8*x] - 48*Log[1 + 2*x]*Log[32 + 64*x] - 
         24*Log[2]*Log[1 - 3*x + 2*x^2] - 48*Log[4/x]*Log[1 - 3*x + 2*x^2] - 
         48*Log[x]*Log[1 - 3*x + 2*x^2] + 24*Log[-1 + 2*x]*
          Log[1 + (-3 + 4*x)^(-1)] + 144*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         24*PolyLog[2, 1 + x^(-1)] + 72*PolyLog[2, (-1 - 2*x)^(-1)] - 
         96*PolyLog[2, -1 - 2*x] - 264*PolyLog[2, (1 - 2*x)^(-1)] - 
         192*PolyLog[2, 1 - 2*x] + 384*PolyLog[2, (2 - 2*x)^(-1)] - 
         24*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 192*PolyLog[2, 2 - 2*x] + 
         48*PolyLog[2, 1/2 - x] - 48*PolyLog[2, 1 - x] - 
         24*PolyLog[2, -1/(2*x)] - 48*PolyLog[2, 1/(2*x)] + 
         96*PolyLog[2, -2*x] - 216*PolyLog[2, x/(-1 + x)] - 
         48*PolyLog[2, x/(1 + x)] + 264*PolyLog[2, (-1 + 2*x)^(-1)] + 
         96*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 168*PolyLog[2, x/(-1 + 2*x)] - 
         72*PolyLog[2, (1 + 2*x)^(-1)] - 48*PolyLog[2, x/(1 + 2*x)] + 
         24*PolyLog[2, (1 + x)/(1 + 2*x)] + 96*PolyLog[2, (2 + 2*x)^(-1)] - 
         48*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
         96*PolyLog[2, 1 - 1/(2*(1 + x))]) - 
       3*(2*(8*G[{-1, -1, -1 - 2*x}, z] + 44*G[{-1, -1, 1 - 2*x}, z] - 
           36*G[{-1, -1, -1 + 2*x}, z] - 36*G[{-1, 0, 1 - 2*x}, z] + 
           36*G[{-1, 0, -1 + 2*x}, z] - 8*G[{-1, 1, -1 - 2*x}, z] + 
           28*G[{-1, 1, 1 - 2*x}, z] - 32*G[{-1, 1, -1 + 2*x}, z] + 
           8*G[{-1, -1 - 2*x, -1}, z] + 8*G[{-1, -1 - 2*x, 1}, z] - 
           8*G[{-1, -1 - 2*x, -1 - 2*x}, z] - 8*G[{-1, -1 - 2*x, 1 - 2*x}, 
             z] + 36*G[{-1, 1 - 2*x, -1}, z] + 36*G[{-1, 1 - 2*x, 1}, z] - 
           8*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
           16*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 16*G[{-1, -x, -1}, z] - 
           16*G[{-1, -x, 1}, z] + 16*G[{-1, -x, -1 - 2*x}, z] + 
           16*G[{-1, -x, 1 - 2*x}, z] - 20*G[{-1, -1 + 2*x, -1}, z] - 
           20*G[{-1, -1 + 2*x, 1}, z] + 20*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
           36*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 32*G[{0, -1, 1 - 2*x}, z] + 
           40*G[{0, -1, -1 + 2*x}, z] + 32*G[{0, 0, 1 - 2*x}, z] - 
           32*G[{0, 0, -1 + 2*x}, z] - 40*G[{0, 1, 1 - 2*x}, z] + 
           32*G[{0, 1, -1 + 2*x}, z] - 24*G[{0, 1 - 2*x, -1}, z] - 
           24*G[{0, 1 - 2*x, 1}, z] - 8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
           16*G[{0, 1 - 2*x, -1 + 2*x}, z] + 24*G[{0, -1 + 2*x, -1}, z] + 
           24*G[{0, -1 + 2*x, 1}, z] - 16*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
           8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 32*G[{1, -1, 1 - 2*x}, z] - 
           28*G[{1, -1, -1 + 2*x}, z] + 8*G[{1, -1, 1 + 2*x}, z] - 
           36*G[{1, 0, 1 - 2*x}, z] + 36*G[{1, 0, -1 + 2*x}, z] + 
           36*G[{1, 1, 1 - 2*x}, z] - 44*G[{1, 1, -1 + 2*x}, z] - 
           8*G[{1, 1, 1 + 2*x}, z] + 20*G[{1, 1 - 2*x, -1}, z] + 
           20*G[{1, 1 - 2*x, 1}, z] + 36*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
           20*G[{1, 1 - 2*x, -1 + 2*x}, z] + 16*G[{1, x, -1}, z] + 
           16*G[{1, x, 1}, z] - 16*G[{1, x, -1 + 2*x}, z] - 
           16*G[{1, x, 1 + 2*x}, z] - 36*G[{1, -1 + 2*x, -1}, z] - 
           36*G[{1, -1 + 2*x, 1}, z] + 16*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
           4*G[{1, -1 + 2*x, -1 + 2*x}, z] + 8*G[{1, -1 + 2*x, 1 + 2*x}, z] - 
           8*G[{1, 1 + 2*x, -1}, z] - 8*G[{1, 1 + 2*x, 1}, z] + 
           8*G[{1, 1 + 2*x, -1 + 2*x}, z] + 8*G[{1, 1 + 2*x, 1 + 2*x}, z] + 
           12*G[{1 - 2*x, -1, -1}, z] + 12*G[{1 - 2*x, -1, 1}, z] + 
           8*G[{1 - 2*x, -1, -1 - 2*x}, z] + 24*G[{1 - 2*x, -1, 1 - 2*x}, 
             z] - 28*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
           12*G[{1 - 2*x, 0, 1 - 2*x}, z] + 12*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
           12*G[{1 - 2*x, 1, -1}, z] + 12*G[{1 - 2*x, 1, 1}, z] + 
           8*G[{1 - 2*x, 1, -1 - 2*x}, z] + 36*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
           28*G[{1 - 2*x, 1, -1 + 2*x}, z] - 8*G[{1 - 2*x, -1 - 2*x, -1}, 
             z] - 8*G[{1 - 2*x, -1 - 2*x, 1}, z] + 
           8*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, z] - 
           8*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] + 
           28*G[{1 - 2*x, 1 - 2*x, -1}, z] + 28*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
           8*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, z] - 
           36*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
           4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 16*G[{1 - 2*x, -x, -1}, 
             z] + 16*G[{1 - 2*x, -x, 1}, z] - 16*G[{1 - 2*x, -x, -1 - 2*x}, 
             z] - 16*G[{1 - 2*x, -x, 1 - 2*x}, z] - 
           12*G[{1 - 2*x, -1 + 2*x, -1}, z] - 12*G[{1 - 2*x, -1 + 2*x, 1}, 
             z] + 8*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
           4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
           12*G[{-1 + 2*x, -1, -1}, z] - 12*G[{-1 + 2*x, -1, 1}, z] + 
           28*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 36*G[{-1 + 2*x, -1, -1 + 2*x}, 
             z] - 8*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 
           12*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 12*G[{-1 + 2*x, 0, -1 + 2*x}, 
             z] - 12*G[{-1 + 2*x, 1, -1}, z] - 12*G[{-1 + 2*x, 1, 1}, z] + 
           28*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 24*G[{-1 + 2*x, 1, -1 + 2*x}, 
             z] - 8*G[{-1 + 2*x, 1, 1 + 2*x}, z] + 
           12*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 12*G[{-1 + 2*x, 1 - 2*x, 1}, 
             z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
           8*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
           16*G[{-1 + 2*x, x, -1}, z] - 16*G[{-1 + 2*x, x, 1}, z] + 
           16*G[{-1 + 2*x, x, -1 + 2*x}, z] + 16*G[{-1 + 2*x, x, 1 + 2*x}, 
             z] - 28*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 
           28*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
           4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
           36*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
           8*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, z] + 
           8*G[{-1 + 2*x, 1 + 2*x, -1}, z] + 8*G[{-1 + 2*x, 1 + 2*x, 1}, z] + 
           8*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, z] - 
           8*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, z] - G[{1, -1 + 2*x}, z]*
            Log[16] - G[{-1, -1}, z]*Log[256] - G[{-1, -1 - 2*x}, z]*
            Log[256] + G[{-1, 1 - 2*x}, z]*Log[256] + G[{1, -1}, z]*
            Log[256] + G[{1, 1}, z]*Log[256] + G[{1, 1 - 2*x}, z]*Log[256] + 
           G[{1, 1 + 2*x}, z]*Log[256] - G[{1 - 2*x, -1}, z]*Log[256] - 
           G[{1 - 2*x, 1}, z]*Log[256] - G[{1 - 2*x, -1 - 2*x}, z]*Log[256] + 
           G[{-1 + 2*x, -1}, z]*Log[256] + G[{-1 + 2*x, 1}, z]*Log[256] + 
           G[{-1 + 2*x, 1 + 2*x}, z]*Log[256] - G[{-1, -1}, z]*Log[4096] - 
           G[{-1, -1 - 2*x}, z]*Log[4096] + G[{-1, -1 + 2*x}, z]*Log[4096] + 
           G[{1, 1}, z]*Log[4096] - G[{1, 1 - 2*x}, z]*Log[4096] + 
           G[{1, -1 + 2*x}, z]*Log[4096] + G[{1, 1 + 2*x}, z]*Log[4096] - 
           G[{1 - 2*x, -1}, z]*Log[4096] + G[{1 - 2*x, 1}, z]*Log[4096] + 
           G[{1 - 2*x, -1 - 2*x}, z]*Log[4096] - G[{1 - 2*x, 1 - 2*x}, z]*
            Log[4096] + G[{-1 + 2*x, -1}, z]*Log[4096] - 
           G[{-1 + 2*x, 1 + 2*x}, z]*Log[4096] - G[{-1, 1}, z]*Log[65536] - 
           G[{-1, -1 - 2*x}, z]*Log[65536] + G[{-1, 1 - 2*x}, z]*Log[65536] + 
           G[{-1, -1 + 2*x}, z]*Log[65536] - G[{0, -1}, z]*Log[65536] + 
           G[{0, 1}, z]*Log[65536] + G[{1, -1}, z]*Log[65536] + 
           G[{1, 1}, z]*Log[65536] - G[{1, 1 - 2*x}, z]*Log[65536] - 
           G[{1, -1 + 2*x}, z]*Log[65536] - G[{1 - 2*x, 1}, z]*Log[65536] + 
           G[{1 - 2*x, 1 - 2*x}, z]*Log[65536] + G[{-1 + 2*x, -1}, z]*
            Log[65536] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[65536] - 
           G[{-1 + 2*x, -1 + 2*x}, z]*Log[65536] + G[{-1, -1}, z]*
            Log[1048576] + G[{-1, 1}, z]*Log[1048576] - G[{1, -1}, z]*
            Log[1048576] - G[{1, 1}, z]*Log[1048576] - G[{-1, 1 - 2*x}, z]*
            Log[16777216] - G[{0, 1 - 2*x}, z]*Log[16777216] + 
           G[{0, -1 + 2*x}, z]*Log[16777216] + G[{1, 1}, z]*Log[16777216] - 
           G[{1, -1 + 2*x}, z]*Log[16777216] - G[{1 - 2*x, -1}, z]*
            Log[16777216] - G[{1 - 2*x, 1}, z]*Log[16777216] + 
           2*G[{1 - 2*x, 1 - 2*x}, z]*Log[16777216] + 
           2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16777216] - 
           2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16777216] + G[{-1, 1 - 2*x}, z]*
            Log[4294967296] + G[{0, -1}, z]*Log[4294967296] - 
           G[{0, 1}, z]*Log[4294967296] - G[{1, 1}, z]*Log[4294967296] - 
           G[{1, 1 - 2*x}, z]*Log[4294967296] - G[{1, 1 + 2*x}, z]*
            Log[4294967296] - G[{1 - 2*x, 1}, z]*Log[4294967296] + 
           G[{1 - 2*x, 1 - 2*x}, z]*Log[4294967296] + G[{-1 + 2*x, -1}, z]*
            Log[4294967296] - G[{-1 + 2*x, -1 + 2*x}, z]*Log[4294967296] + 
           G[{-1, -1 - 2*x}, z]*Log[68719476736] - G[{1, 1 + 2*x}, z]*
            Log[68719476736] - G[{1 - 2*x, 1}, z]*Log[68719476736] - 
           G[{1 - 2*x, -1 - 2*x}, z]*Log[68719476736] - 
           G[{1 - 2*x, 1 - 2*x}, z]*Log[68719476736] + 
           G[{1 - 2*x, -1 + 2*x}, z]*Log[68719476736] + G[{-1 + 2*x, -1}, z]*
            Log[68719476736] + G[{-1 + 2*x, 1}, z]*Log[68719476736] - 
           G[{-1 + 2*x, 1 - 2*x}, z]*Log[68719476736] + 
           G[{-1 + 2*x, 1 + 2*x}, z]*Log[68719476736] + G[{-1, -1}, z]*
            Log[1099511627776] + G[{-1, 1}, z]*Log[1099511627776] + 
           G[{-1, -1 + 2*x}, z]*Log[1099511627776] - G[{1, -1}, z]*
            Log[1099511627776] - G[{1 - 2*x, -1}, z]*Log[1099511627776] + 
           G[{1 - 2*x, 1}, z]*Log[1099511627776] - G[{-1 + 2*x, -1}, z]*
            Log[1099511627776] + G[{-1 + 2*x, 1}, z]*Log[1099511627776] + 
           G[{-1, 1}, z]*Log[281474976710656] - G[{0, -1}, z]*
            Log[281474976710656] + G[{0, 1}, z]*Log[281474976710656] - 
           G[{1, -1}, z]*Log[281474976710656] - G[{1, 1}, z]*
            Log[281474976710656] + G[{1, 1 + 2*x}, z]*Log[281474976710656] + 
           G[{1 - 2*x, -1}, z]*Log[281474976710656] + 
           G[{1 - 2*x, -1 - 2*x}, z]*Log[281474976710656] - 
           G[{-1 + 2*x, 1}, z]*Log[281474976710656] + 
           G[{-1 + 2*x, 1 - 2*x}, z]*Log[281474976710656] - 
           G[{-1 + 2*x, 1 + 2*x}, z]*Log[281474976710656] + 
           G[{-1, -1}, z]*Log[72057594037927936] - G[{-1, 1}, z]*
            Log[72057594037927936] + G[{1, -1}, z]*Log[72057594037927936] - 
           G[{1, 1}, z]*Log[72057594037927936] + G[{1 - 2*x, -1}, z]*
            Log[72057594037927936] + G[{1 - 2*x, 1 - 2*x}, z]*
            Log[72057594037927936] - G[{-1 + 2*x, 1}, z]*
            Log[72057594037927936] - G[{-1 + 2*x, -1 + 2*x}, z]*
            Log[72057594037927936] + G[{-1, 1 - 2*x}, z]*
            Log[1152921504606846976] - G[{1, -1 + 2*x}, z]*
            Log[1152921504606846976] + G[{-1, -1 + 2*x}, z]*
            Log[18446744073709551616] + G[{-1 + 2*x, 1 - 2*x}, z]*
            Log[18446744073709551616] - G[{-1, -1}, z]*
            Log[4722366482869645213696] + G[{-1, 1}, z]*
            Log[4722366482869645213696] - G[{-1, 1 - 2*x}, z]*
            Log[4722366482869645213696] + G[{0, -1}, z]*
            Log[4722366482869645213696] - G[{0, 1}, z]*
            Log[4722366482869645213696] + G[{1, 1}, z]*
            Log[4722366482869645213696] + G[{1, -1 + 2*x}, z]*
            Log[4722366482869645213696] + G[{1 - 2*x, 1}, z]*
            Log[4722366482869645213696] - G[{-1 + 2*x, -1}, z]*
            Log[4722366482869645213696] + 2*G[{-1 + 2*x, -1 + 2*x}, z]*
            Log[4722366482869645213696] + G[{-1, -1}, z]*
            Log[1208925819614629174706176] - G[{1, -1}, z]*
            Log[1208925819614629174706176] - G[{1, 1}, z]*
            Log[1208925819614629174706176] - G[{1, 1 - 2*x}, z]*
            Log[1208925819614629174706176] - G[{-1, 1}, z]*
            Log[79228162514264337593543950336] + G[{1, -1}, z]*
            Log[79228162514264337593543950336] - G[{1 - 2*x, 1 - 2*x}, z]*
            Log[79228162514264337593543950336] + G[{1 - 2*x, -1 + 2*x}, z]*
            Log[79228162514264337593543950336] - G[{-1 + 2*x, 1 - 2*x}, z]*
            Log[79228162514264337593543950336] - G[{-1, -1}, z]*
            Log[1329227995784915872903807060280344576] + 
           G[{1, 1}, z]*Log[1329227995784915872903807060280344576] + 
           G[{0, -1}, z]*Log[22300745198530623141535718272648361505980416] - 
           G[{0, 1}, z]*Log[22300745198530623141535718272648361505980416] - 
           G[{1 - 2*x, -1 + 2*x}, z]*
            Log[22300745198530623141535718272648361505980416] - 
           G[{-1, -1 + 2*x}, z]*
            Log[91343852333181432387730302044767688728495783936] + 
           G[{1, 1 - 2*x}, z]*Log[
             91343852333181432387730302044767688728495783936] - 
           G[{0, -1}, z]*Log[
             6277101735386680763835789423207666416102355444464034512896] + 
           G[{0, 1}, z]*Log[
             6277101735386680763835789423207666416102355444464034512896] + 
           10*G[{-1, -1}, z]*Log[(1 - 2*x)^2] - 6*G[{-1, 1}, z]*
            Log[(1 - 2*x)^2] + 6*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
           10*G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 6*G[{1, -1}, z]*
            Log[(1 - 2*x)^2] - 10*G[{1, 1}, z]*Log[(1 - 2*x)^2] + 
           10*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 6*G[{1, -1 + 2*x}, z]*
            Log[(1 - 2*x)^2] - 2*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2] + 
           6*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2] - 6*G[{1 - 2*x, 1 - 2*x}, z]*
            Log[(1 - 2*x)^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
           6*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2] + 2*G[{-1 + 2*x, 1}, z]*
            Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
           6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
           32*G[{-1, -1}, z]*Log[-1 + x] + 32*G[{-1, 1 - 2*x}, z]*
            Log[-1 + x] - 16*G[{-1, -1 + 2*x}, z]*Log[-1 + x] - 
           16*G[{0, -1}, z]*Log[-1 + x] + 16*G[{0, 1}, z]*Log[-1 + x] + 
           32*G[{1, 1}, z]*Log[-1 + x] + 16*G[{1, 1 - 2*x}, z]*Log[-1 + x] - 
           32*G[{1, -1 + 2*x}, z]*Log[-1 + x] + 32*G[{1 - 2*x, -1}, z]*
            Log[-1 + x] - 16*G[{1 - 2*x, 1}, z]*Log[-1 + x] - 
           24*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] + 
           8*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 + x] + 16*G[{-1 + 2*x, -1}, z]*
            Log[-1 + x] - 32*G[{-1 + 2*x, 1}, z]*Log[-1 + x] - 
           8*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 + x] + 
           24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] + 16*G[{-1, -1}, z]*
            Log[x] + 8*G[{-1, 1}, z]*Log[x] - 8*G[{-1, -1 + 2*x}, z]*Log[x] - 
           16*G[{0, -1}, z]*Log[x] + 16*G[{0, 1}, z]*Log[x] - 
           16*G[{0, 1 - 2*x}, z]*Log[x] + 16*G[{0, -1 + 2*x}, z]*Log[x] - 
           8*G[{1, -1}, z]*Log[x] - 16*G[{1, 1}, z]*Log[x] + 
           8*G[{1, 1 - 2*x}, z]*Log[x] - 8*G[{1 - 2*x, 1}, z]*Log[x] + 
           16*G[{1 - 2*x, -1 - 2*x}, z]*Log[x] + 16*G[{1 - 2*x, 1 - 2*x}, z]*
            Log[x] - 8*G[{1 - 2*x, -1 + 2*x}, z]*Log[x] + 
           8*G[{-1 + 2*x, -1}, z]*Log[x] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*
            Log[x] - 16*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] - 
           16*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x] - 12*G[{-1, -1}, z]*
            Log[-1 + 2*x] + 4*G[{-1, 1}, z]*Log[-1 + 2*x] - 
           8*G[{-1, -1 - 2*x}, z]*Log[-1 + 2*x] - 20*G[{-1, 1 - 2*x}, z]*
            Log[-1 + 2*x] + 16*G[{-1, -x}, z]*Log[-1 + 2*x] + 
           4*G[{-1, -1 + 2*x}, z]*Log[-1 + 2*x] - 16*G[{0, -1}, z]*
            Log[-1 + 2*x] + 16*G[{0, 1}, z]*Log[-1 + 2*x] + 
           16*G[{0, 1 - 2*x}, z]*Log[-1 + 2*x] - 16*G[{0, -1 + 2*x}, z]*
            Log[-1 + 2*x] - 4*G[{1, -1}, z]*Log[-1 + 2*x] + 
           12*G[{1, 1}, z]*Log[-1 + 2*x] - 4*G[{1, 1 - 2*x}, z]*
            Log[-1 + 2*x] - 16*G[{1, x}, z]*Log[-1 + 2*x] + 
           20*G[{1, -1 + 2*x}, z]*Log[-1 + 2*x] + 8*G[{1, 1 + 2*x}, z]*
            Log[-1 + 2*x] + 12*G[{1 - 2*x, -1}, z]*Log[-1 + 2*x] - 
           36*G[{1 - 2*x, 1}, z]*Log[-1 + 2*x] - 8*G[{1 - 2*x, -1 - 2*x}, z]*
            Log[-1 + 2*x] - 44*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] - 
           16*G[{1 - 2*x, -x}, z]*Log[-1 + 2*x] + 12*G[{1 - 2*x, -1 + 2*x}, 
             z]*Log[-1 + 2*x] + 36*G[{-1 + 2*x, -1}, z]*Log[-1 + 2*x] - 
           12*G[{-1 + 2*x, 1}, z]*Log[-1 + 2*x] - 12*G[{-1 + 2*x, 1 - 2*x}, 
             z]*Log[-1 + 2*x] + 16*G[{-1 + 2*x, x}, z]*Log[-1 + 2*x] + 
           44*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] + 
           8*G[{-1 + 2*x, 1 + 2*x}, z]*Log[-1 + 2*x] + 8*G[{-1, -1}, z]*
            Log[1 + 2*x] - 8*G[{-1, 1}, z]*Log[1 + 2*x] - 
           8*G[{-1, -1 - 2*x}, z]*Log[1 + 2*x] - 8*G[{-1, 1 - 2*x}, z]*
            Log[1 + 2*x] + 16*G[{-1, -x}, z]*Log[1 + 2*x] + 
           8*G[{1, -1}, z]*Log[1 + 2*x] - 8*G[{1, 1}, z]*Log[1 + 2*x] - 
           16*G[{1, x}, z]*Log[1 + 2*x] + 8*G[{1, -1 + 2*x}, z]*
            Log[1 + 2*x] + 8*G[{1, 1 + 2*x}, z]*Log[1 + 2*x] + 
           8*G[{1 - 2*x, -1}, z]*Log[1 + 2*x] + 8*G[{1 - 2*x, 1}, z]*
            Log[1 + 2*x] + 8*G[{1 - 2*x, -1 - 2*x}, z]*Log[1 + 2*x] - 
           8*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + 2*x] - 16*G[{1 - 2*x, -x}, z]*
            Log[1 + 2*x] - 8*G[{-1 + 2*x, -1}, z]*Log[1 + 2*x] - 
           8*G[{-1 + 2*x, 1}, z]*Log[1 + 2*x] + 16*G[{-1 + 2*x, x}, z]*
            Log[1 + 2*x] + 8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + 2*x] - 
           8*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + 2*x] + 4*G[{-1, 1}, z]*
            Log[1 - 3*x + 2*x^2] - 12*G[{-1, 1 - 2*x}, z]*
            Log[1 - 3*x + 2*x^2] + 24*G[{0, -1}, z]*Log[1 - 3*x + 2*x^2] - 
           24*G[{0, 1}, z]*Log[1 - 3*x + 2*x^2] - 8*G[{0, 1 - 2*x}, z]*
            Log[1 - 3*x + 2*x^2] + 8*G[{0, -1 + 2*x}, z]*
            Log[1 - 3*x + 2*x^2] - 4*G[{1, -1}, z]*Log[1 - 3*x + 2*x^2] + 
           12*G[{1, -1 + 2*x}, z]*Log[1 - 3*x + 2*x^2] - 
           12*G[{1 - 2*x, -1}, z]*Log[1 - 3*x + 2*x^2] + 
           32*G[{1 - 2*x, 1}, z]*Log[1 - 3*x + 2*x^2] + 
           16*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 3*x + 2*x^2] - 
           12*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - 3*x + 2*x^2] - 
           32*G[{-1 + 2*x, -1}, z]*Log[1 - 3*x + 2*x^2] + 
           12*G[{-1 + 2*x, 1}, z]*Log[1 - 3*x + 2*x^2] + 
           12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - 3*x + 2*x^2] - 
           16*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 3*x + 2*x^2]) + 
         G[{-1 + 2*x}, z]*(-4*Pi^2 - 8*G[{-1, -1 - 2*x}, 1] + 
           16*G[{-1, 1 + 2*x}, 1] + 8*G[{0, -1 - 2*x}, 1] - 
           8*G[{0, 1 + 2*x}, 1] - 16*G[{1 - 2*x, -1 - 2*x}, 1] - 
           16*G[{1 + 2*x, 1}, 1] - 8*G[{1 + 2*x, -1 - 2*x}, 1] + 
           16*G[{1 + 2*x, 1 + 2*x}, 1] + (16*I)*Pi*Log[2] - 56*Log[2]^2 + 
           16*Log[2]*Log[4] - 16*Log[4]^2 + Log[16]^2 - 4*Log[2]*Log[256] - 
           5*Log[2]*Log[65536] + Log[16]*Log[262144] + 
           (8*I)*Pi*Log[1 + (1 - 2*x)^(-1)] - (64*I)*Pi*Log[-1 + x] + 
           24*Log[2]*Log[-1 + x] + 16*Log[4]*Log[-1 + x] + 
           32*Log[8]*Log[-1 + x] - 24*Log[16]*Log[-1 + x] - 
           16*Log[512]*Log[-1 + x] + 56*Log[-1 + x]^2 - 24*Log[-1 + x]*
            Log[16*(-1 + x)^2] - (8*I)*Pi*Log[-1/2 + x] - 
           (8*I)*Pi*Log[(-1 + x)/x] + (120*I)*Pi*Log[x] + 32*Log[4]*Log[x] + 
           16*Log[8]*Log[x] + 24*Log[16]*Log[x] + 4*Log[64]*Log[x] - 
           8*Log[256]*Log[x] - 24*Log[1024]*Log[x] - 8*Log[-1 + x]*Log[x] + 
           8*Log[x]^2 + 24*Log[16]*Log[(-1 + x)*x] - 16*Log[x]*Log[16*x^2] + 
           4*Log[-1 + x]*Log[256*x^2] - 4*Log[-1 + x]*Log[x^8/(1 - 2*x)^8] - 
           2*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8] + 
           (24*I)*Pi*Log[x/(1 + x)] - 16*Log[2]*Log[1 + x] + 
           4*Log[16]*Log[1 + x] - 8*Log[256]*Log[1 + x] - 16*Log[1 + x]^2 + 
           32*Log[1 + x]*Log[2*(1 + x)] - 32*Log[1 + x]*Log[16*(1 + x)^2] + 
           (32*I)*Pi*Log[2/(-1 + 2*x)] - (8*I)*Pi*Log[(2*x)/(-1 + 2*x)] + 
           8*Log[256]*Log[(2*x)/(-1 + 2*x)] - 4*Log[4096]*
            Log[(2*x)/(-1 + 2*x)] + 16*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
           (16*I)*Pi*Log[-1 + 2*x] + 16*Log[2]*Log[-1 + 2*x] - 
           16*Log[4]*Log[-1 + 2*x] + 16*Log[16]*Log[-1 + 2*x] - 
           16*Log[32]*Log[-1 + 2*x] - 8*Log[1 + (3 - 4*x)^(-1)]*
            Log[-1 + 2*x] + 120*Log[-1 + x]*Log[-1 + 2*x] - 
           16*Log[(-1 + x)*x]*Log[-1 + 2*x] + 40*Log[-1 + 2*x]^2 + 
           32*Log[2]*Log[x*(-1 + 2*x)] - 16*Log[-1 + 2*x]*
            Log[x^3*(-1 + 2*x)] - 8*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] + 
           8*Log[x]*Log[x/(1 + 2*x)] - 4*Log[64]*Log[(2*x)/(1 + 2*x)] + 
           4*Log[4096]*Log[(2*x)/(1 + 2*x)] + 16*Log[x]*
            Log[(2*x)/(1 + 2*x)] + 16*Log[1 + x]*Log[(2*x)/(1 + 2*x)] + 
           16*Log[x]*Log[(8*x)/(1 + 2*x)] + 4*Log[1024]*Log[1 + 2*x] - 
           32*Log[x]*Log[1 + 2*x] + 120*Log[1 + x]*Log[1 + 2*x] + 
           16*Log[-1 + 2*x]*Log[1 + 2*x] + 8*Log[1 + 2*x]^2 - 
           8*Log[2]*Log[x*(1 + 2*x)] - 16*Log[(2*x)/(-1 + 2*x)]*
            Log[x*(1 + 2*x)] + 8*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
           16*Log[1 + 2*x]*Log[4 + 8*x] + 16*Log[1 + 2*x]*Log[32 + 64*x] - 
           8*Log[2]*Log[1 - 3*x + 2*x^2] + 16*Log[4/x]*Log[1 - 3*x + 2*x^2] - 
           16*Log[x]*Log[1 - 3*x + 2*x^2] + 8*Log[-1 + 2*x]*
            Log[1 + (-3 + 4*x)^(-1)] - 48*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
           24*PolyLog[2, 1 + x^(-1)] - 72*PolyLog[2, (-1 - 2*x)^(-1)] + 
           32*PolyLog[2, -1 - 2*x] + 104*PolyLog[2, (1 - 2*x)^(-1)] - 
           64*PolyLog[2, 1 - 2*x] - 64*PolyLog[2, (2 - 2*x)^(-1)] - 
           8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 64*PolyLog[2, 2 - 2*x] + 
           16*PolyLog[2, 1/2 - x] - 16*PolyLog[2, 1 - x] + 
           24*PolyLog[2, -1/(2*x)] + 80*PolyLog[2, 1/(2*x)] - 
           32*PolyLog[2, -2*x] + 120*PolyLog[2, x/(-1 + x)] + 
           48*PolyLog[2, x/(1 + x)] - 104*PolyLog[2, (-1 + 2*x)^(-1)] - 
           64*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 40*PolyLog[2, x/(-1 + 2*x)] + 
           72*PolyLog[2, (1 + 2*x)^(-1)] + 48*PolyLog[2, x/(1 + 2*x)] - 
           24*PolyLog[2, (1 + x)/(1 + 2*x)] - 96*PolyLog[2, (2 + 2*x)^(-1)] - 
           16*PolyLog[2, (1 + 2*x)/(2 + 2*x)] - 
           32*PolyLog[2, 1 - 1/(2*(1 + x))]) + G[{1 - 2*x}, z]*
          (4*Pi^2 + 8*G[{-1, -1 - 2*x}, 1] - 16*G[{-1, 1 + 2*x}, 1] - 
           8*G[{0, -1 - 2*x}, 1] + 8*G[{0, 1 + 2*x}, 1] + 
           16*G[{1 - 2*x, -1 - 2*x}, 1] + 16*G[{1 + 2*x, 1}, 1] + 
           8*G[{1 + 2*x, -1 - 2*x}, 1] - 16*G[{1 + 2*x, 1 + 2*x}, 1] - 
           (16*I)*Pi*Log[2] + 56*Log[2]^2 - 16*Log[2]*Log[4] + 16*Log[4]^2 - 
           Log[16]^2 + Log[16]*Log[256] + Log[32]*Log[65536] - 
           4*Log[2]*Log[262144] - (8*I)*Pi*Log[1 + (1 - 2*x)^(-1)] + 
           (64*I)*Pi*Log[-1 + x] - 24*Log[2]*Log[-1 + x] - 
           16*Log[4]*Log[-1 + x] - 32*Log[8]*Log[-1 + x] + 
           24*Log[16]*Log[-1 + x] + 16*Log[512]*Log[-1 + x] - 
           56*Log[-1 + x]^2 + 24*Log[-1 + x]*Log[16*(-1 + x)^2] + 
           (8*I)*Pi*Log[-1/2 + x] + (8*I)*Pi*Log[(-1 + x)/x] - 
           (120*I)*Pi*Log[x] - 32*Log[4]*Log[x] - 16*Log[8]*Log[x] - 
           24*Log[16]*Log[x] - 4*Log[64]*Log[x] + 8*Log[256]*Log[x] + 
           24*Log[1024]*Log[x] + 8*Log[-1 + x]*Log[x] - 8*Log[x]^2 - 
           32*Log[2]*Log[(-1 + x)*x] - 16*Log[16]*Log[(-1 + x)*x] + 
           16*Log[x]*Log[16*x^2] - 4*Log[-1 + x]*Log[256*x^2] + 
           4*Log[-1 + x]*Log[x^8/(1 - 2*x)^8] + 2*Log[-1 + x]*
            Log[(68719476736*x^8)/(1 - 2*x)^8] - (24*I)*Pi*Log[x/(1 + x)] + 
           16*Log[2]*Log[1 + x] - 4*Log[16]*Log[1 + x] + 
           8*Log[256]*Log[1 + x] + 16*Log[1 + x]^2 - 32*Log[1 + x]*
            Log[2*(1 + x)] + 32*Log[1 + x]*Log[16*(1 + x)^2] - 
           (32*I)*Pi*Log[2/(-1 + 2*x)] + (8*I)*Pi*Log[(2*x)/(-1 + 2*x)] - 
           8*Log[256]*Log[(2*x)/(-1 + 2*x)] + 4*Log[4096]*
            Log[(2*x)/(-1 + 2*x)] - 16*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
           (16*I)*Pi*Log[-1 + 2*x] - 16*Log[2]*Log[-1 + 2*x] + 
           16*Log[4]*Log[-1 + 2*x] - 16*Log[16]*Log[-1 + 2*x] + 
           16*Log[32]*Log[-1 + 2*x] + 8*Log[1 + (3 - 4*x)^(-1)]*
            Log[-1 + 2*x] - 120*Log[-1 + x]*Log[-1 + 2*x] + 
           16*Log[(-1 + x)*x]*Log[-1 + 2*x] - 40*Log[-1 + 2*x]^2 - 
           32*Log[2]*Log[x*(-1 + 2*x)] + 16*Log[-1 + 2*x]*
            Log[x^3*(-1 + 2*x)] + 8*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] - 
           8*Log[x]*Log[x/(1 + 2*x)] + 4*Log[64]*Log[(2*x)/(1 + 2*x)] - 
           4*Log[4096]*Log[(2*x)/(1 + 2*x)] - 16*Log[x]*
            Log[(2*x)/(1 + 2*x)] - 16*Log[1 + x]*Log[(2*x)/(1 + 2*x)] - 
           16*Log[x]*Log[(8*x)/(1 + 2*x)] - 4*Log[1024]*Log[1 + 2*x] + 
           32*Log[x]*Log[1 + 2*x] - 120*Log[1 + x]*Log[1 + 2*x] - 
           16*Log[-1 + 2*x]*Log[1 + 2*x] - 8*Log[1 + 2*x]^2 + 
           8*Log[2]*Log[x*(1 + 2*x)] + 16*Log[(2*x)/(-1 + 2*x)]*
            Log[x*(1 + 2*x)] - 8*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
           16*Log[1 + 2*x]*Log[4 + 8*x] - 16*Log[1 + 2*x]*Log[32 + 64*x] + 
           8*Log[2]*Log[1 - 3*x + 2*x^2] - 16*Log[4/x]*Log[1 - 3*x + 2*x^2] + 
           16*Log[x]*Log[1 - 3*x + 2*x^2] - 8*Log[-1 + 2*x]*
            Log[1 + (-3 + 4*x)^(-1)] + 48*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
           24*PolyLog[2, 1 + x^(-1)] + 72*PolyLog[2, (-1 - 2*x)^(-1)] - 
           32*PolyLog[2, -1 - 2*x] - 104*PolyLog[2, (1 - 2*x)^(-1)] + 
           64*PolyLog[2, 1 - 2*x] + 64*PolyLog[2, (2 - 2*x)^(-1)] + 
           8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 64*PolyLog[2, 2 - 2*x] - 
           16*PolyLog[2, 1/2 - x] + 16*PolyLog[2, 1 - x] - 
           24*PolyLog[2, -1/(2*x)] - 80*PolyLog[2, 1/(2*x)] + 
           32*PolyLog[2, -2*x] - 120*PolyLog[2, x/(-1 + x)] - 
           48*PolyLog[2, x/(1 + x)] + 104*PolyLog[2, (-1 + 2*x)^(-1)] + 
           64*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 40*PolyLog[2, x/(-1 + 2*x)] - 
           72*PolyLog[2, (1 + 2*x)^(-1)] - 48*PolyLog[2, x/(1 + 2*x)] + 
           24*PolyLog[2, (1 + x)/(1 + 2*x)] + 96*PolyLog[2, (2 + 2*x)^(-1)] + 
           16*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
           32*PolyLog[2, 1 - 1/(2*(1 + x))]))))/(3072*(1 + p2)^(3/2)))/4, 
 ((-4*(p2 - 4*(-1 + x)*x)*(-18*p2^2 + p2*(-21 - 58*x + 47*x^2) + 
      2*x*(-39 + 64*x - 81*x^2 + 56*x^3) + 
      3*(3*p2^2 + p2*(3 + 10*x - 8*x^2) - 4*x*(-3 + 5*x - 6*x^2 + 4*x^3))*
       Log[4*(-1 + x)^2]))/(1 + p2) + 
   (9*x*((-8*(2*p2^2*(5 + 2*x) + 4*(-1 + x)^2*x*(5 + 3*x + 56*x^2) + 
         p2*(13 - 2*x + 93*x^2 - 104*x^3)))/9 - 
      (4*(p2^2*(-2 + x) - 4*(-1 + x)^2*x*(1 + 4*x^2) + p2*(-2 - 2*x + 4*x^3))*
        (G[{1 - 2*x}, z] + G[{-1 + 2*x}, z] + Log[64] + Log[(1 - 2*x)^2] + 
         2*Log[(-1 + x)^2] + Log[x^2]))/3))/(1 + p2) + 
   (9*((2*(p2^3*(-2 + 20*x) + 8*(-1 + x)^2*x^2*(11 + 32*x^2) + 
         p2^2*(1 + 38*x + 57*x^2 - 70*x^3) + 4*p2*x*(11 + 8*x + 20*x^2 - 
           65*x^3 + 26*x^4))*(G[{1 - 2*x}, z] - G[{-1 + 2*x}, z]))/9 - 
      ((p2 - 4*(-1 + x)*x)^2*(p2*(2 + x) + 2*(1 + x^2))*
        (4*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
         4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
         2*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
         2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] - 
         6*G[{1}, z]*Log[2] - 6*G[{-1 + 2*x}, z]*Log[2] + 
         G[{-1}, z]*Log[64] + G[{1 - 2*x}, z]*Log[64] + 
         G[{-1}, z]*Log[(1 - 2*x)^2] - G[{1}, z]*Log[(1 - 2*x)^2] + 
         G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - G[{-1 + 2*x}, z]*
          Log[(1 - 2*x)^2] + 2*G[{-1}, z]*Log[(-1 + x)^2] - 
         2*G[{1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 4*G[{-1}, z]*
          Log[4*(-1 + x)^2] + 4*G[{1}, z]*Log[4*(-1 + x)^2] + 
         G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*
          Log[x^2] - G[{-1 + 2*x}, z]*Log[x^2]))/3))/(1 + p2)^(3/2))/
  (2304*(-1 + x)*(p2 - 4*(-1 + x)*x)^2)}


==> results-offshell/rexL1fin-landau.m <==
(* Created by Wolfram Mathematica 8.0 : www.wolfram.com *)
{(-15*p2^3 + 16*(-1 + x)^2*x^2*(-11 + 13*x) + p2^2*(-8 - 94*x + 101*x^2) - 
    4*p2*x*(10 + 47*x - 134*x^2 + 77*x^3))/(128*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)^2) - 
  ((3*p2^2 + 12*(-1 + x)^2*x^2 + p2*(-1 + x)*x*(-23 + 12*x))*G[{-1}, z])/
   (128*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) - 
  ((3*p2^2 + 12*(-1 + x)^2*x^2 + p2*(-1 + x)*x*(-23 + 12*x))*G[{1}, z])/
   (128*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) - 
  ((4*(-1 + Sqrt[1 + p2])*x^2 + p2^2*(Sqrt[1 + p2] + 3*x) + 
     p2*x*(5 - Sqrt[1 + p2] + 2*Sqrt[1 + p2]*x))*G[{-1 - 2*x}, z])/
   (64*p2*(1 + p2)^(3/2)*x) + 
  ((-256*(1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 + 
     2*p2^4*(Sqrt[1 + p2] + (2 + 2*Sqrt[1 + p2] - 5*x)*x) + 
     8*p2*(-1 + x)^2*x^3*(45 + 73*Sqrt[1 + p2] + 
       4*x*(-6 - 14*Sqrt[1 + p2] - 7*x + 4*Sqrt[1 + p2]*x)) + 
     p2^3*x*(19 + 50*Sqrt[1 + p2] + x*(-48 - 50*Sqrt[1 + p2] + 
         (49 + 12*Sqrt[1 + p2] - 34*x)*x)) + 4*p2^2*(-1 + x)*x^2*
      (-31 - 71*Sqrt[1 + p2] + x*(37 + 72*Sqrt[1 + p2] + 
         x*(-13 - 22*Sqrt[1 + p2] + 22*x))))*G[{1 - 2*x}, z])/
   (256*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((-256*(-1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 + 
     2*p2^4*(Sqrt[1 + p2] + x*(-2 + 2*Sqrt[1 + p2] + 5*x)) + 
     8*p2*(-1 + x)^2*x^3*(-45 + 73*Sqrt[1 + p2] + 
       4*x*(6 - 14*Sqrt[1 + p2] + (7 + 4*Sqrt[1 + p2])*x)) - 
     4*p2^2*(-1 + x)*x^2*(-31 + 71*Sqrt[1 + p2] + 
       x*(37 - 72*Sqrt[1 + p2] + x*(-13 + 22*Sqrt[1 + p2] + 22*x))) + 
     p2^3*x*(-19 + 50*Sqrt[1 + p2] + x*(48 - 50*Sqrt[1 + p2] + 
         x*(-49 + 12*Sqrt[1 + p2] + 34*x))))*G[{-1 + 2*x}, z])/
   (256*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((-(p2^2*(Sqrt[1 + p2] - 3*x)) - 4*(1 + Sqrt[1 + p2])*x^2 + 
     p2*x*(5 + Sqrt[1 + p2] - 2*Sqrt[1 + p2]*x))*G[{1 + 2*x}, z])/
   (64*p2*(1 + p2)^(3/2)*x) + (x*(4 - p2 + 2*(-2 + p2)*x)*Log[2])/
   (32*p2*(1 + p2)*(-1 + x)) + 
  ((12/(1 + p2) + (1 + 12*p2)/((1 + p2)*(-1 + x)) + 
     (24*x - 10*p2*x)/(p2 + p2^2) - (p2*x)/(p2 - 4*(-1 + x)*x)^2 + 
     (p2*(-7 + x) - x)/((1 + p2)*(p2 - 4*(-1 + x)*x)))*Log[2])/64 - 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(128*(1 + p2)^(3/2)*(-1 + x)) - 
  ((-6 - 12*p2 + 3*p2^2 + 16*x + 29*p2*x - 2*p2^2*x - 6*x^2 - 10*p2*x^2 + 
     2*p2^2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - 
     G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(256*(1 + p2)^(5/2)*(-1 + x)) - 
  ((2*p2^2 - p2^3 + 2*p2*x - 8*p2^2*x + p2^3*x - 12*x^2 - 26*p2*x^2 + 
     7*p2^2*x^2 + 20*x^3 + 37*p2*x^3 - 2*p2^2*x^3 - 12*x^4 - 18*p2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] + 
     G[{1}, z]*Log[16]))/(256*(1 + p2)^(5/2)*(-1 + x)*x^2) + 
  ((p2^3*(-1 + x) - 2*p2*(-1 + x)*x*(-8 + x*(5 + 56*x + 6*x^2)) + 
     4*(-1 + x)^2*x^2*(-8 + x*(19 + 16*x*(2 + x))) - 
     p2^2*(2 + x*(7 + x*(-31 + 8*x))))*Log[(1 - 2*x)^2])/
   (128*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((10*p2^3 + 20*p2*(-1 + x)*x^2*(-11 + 8*x) + 8*(-1 + x)^2*x^2*(-1 + 16*x) + 
     p2^2*(1 + (85 - 78*x)*x))*Log[-1 + x])/(64*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)^2) + (Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
    6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
    6*G[{-1}, z]*Log[4*(-1 + x)^2] + 6*G[{1}, z]*Log[4*(-1 + x)^2] + 
    3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/(768*(1 + p2)) - 
  (x*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     6*G[{1}, z]*Log[4*(-1 + x)^2] + 3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (768*(1 + p2)*(-1 + x)) - 
  ((-2*p2^2 - 2*p2^3 - 16*p2*x - 25*p2^2*x + 2*p2^3*x - 32*x^2 - 88*p2*x^2 + 
     37*p2^2*x^2 - 64*x^3 + 232*p2*x^3 - 14*p2^2*x^3 + 336*x^4 - 176*p2*x^4 - 
     384*x^5 + 48*p2*x^5 + 176*x^6 - 32*x^7)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/(768*(1 + p2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)^2) + 
  ((2*p2^4 + 256*(-1 + x)^3*x^3 - 4*p2*(-1 + x)^2*x^2*(73 + 24*(-2 + x)*x) + 
     p2^3*(-5 - 24*(-1 + x)*x) + 2*p2^2*(-1 + x)*x*(37 - 50*x + 38*x^2))*
    Log[x])/(64*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((2*p2 - 2*x + 3*p2*x + 8*x^2 - 6*p2*x^2 + 2*x^3 + 4*p2*x^3)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] + 
     2*G[{1 - 2*x}, z]*Log[16] - G[{-1 + 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)*x) + 
  ((2*p2^2 + 8*p2*x - 5*p2^2*x - 24*p2*x^2 + 4*p2^2*x^2 + 8*x^3 + 24*p2*x^3 + 
     p2^2*x^3 - 16*x^4 + 4*p2*x^4 + 8*x^5 - 12*p2*x^5)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] + 
     2*G[{1 - 2*x}, z]*Log[16] - G[{-1 + 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2*x*
    (p2 + 4*x - 4*x^2)) + ((2*p2 - 2*x + 3*p2*x + 8*x^2 - 6*p2*x^2 + 2*x^3 + 
     4*p2*x^3)*(6*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     6*G[{1, -1 + 2*x}, z] + 6*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     6*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[16] + G[{1}, z]*Log[16] - 
     2*G[{1 - 2*x}, z]*Log[16] + G[{-1 + 2*x}, z]*Log[256] + 
     G[{1 - 2*x}, z]*Log[4096] - G[{-1 + 2*x}, z]*Log[4096] + 
     2*G[{-1}, z]*Log[(1 - 2*x)^2] - 2*G[{1}, z]*Log[(1 - 2*x)^2] + 
     2*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x}, z]*
      Log[(1 - 2*x)^2] - 3*G[{-1}, z]*Log[(-1 + x)^2] + 
     3*G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)*x) + 
  ((-2*p2^4 + p2^5 - 4*p2^2*x - 19*p2^3*x + 21*p2^4*x - 2*p2^5*x - 
     32*p2*x^2 - 22*p2^2*x^2 + 191*p2^3*x^2 - 34*p2^4*x^2 + p2^5*x^2 - 
     64*x^3 + 256*p2*x^3 + 680*p2^2*x^3 - 357*p2^3*x^3 + 11*p2^4*x^3 + 
     608*x^4 + 64*p2*x^4 - 2062*p2^2*x^4 + 97*p2^3*x^4 + 6*p2^4*x^4 - 
     1984*x^5 - 2480*p2*x^5 + 2152*p2^2*x^5 + 230*p2^3*x^5 - 4*p2^4*x^5 + 
     3200*x^6 + 5392*p2*x^6 - 424*p2^2*x^6 - 176*p2^3*x^6 - 2816*x^7 - 
     5104*p2*x^7 - 672*p2^2*x^7 + 32*p2^3*x^7 + 1312*x^8 + 2320*p2*x^8 + 
     416*p2^2*x^8 - 256*x^9 - 416*p2*x^9 - 64*p2^2*x^9)*
    (4*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
     4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] - 
     6*G[{1}, z]*Log[2] - 6*G[{-1 + 2*x}, z]*Log[2] + G[{-1}, z]*Log[64] + 
     G[{1 - 2*x}, z]*Log[64] + G[{-1}, z]*Log[(1 - 2*x)^2] - 
     G[{1}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
     G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 2*G[{-1}, z]*Log[(-1 + x)^2] - 
     2*G[{1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 4*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     4*G[{1}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x^2*
    (p2 + 4*x - 4*x^2)^2) - 
  ((2*p2^2 + 8*p2*x - 5*p2^2*x - 24*p2*x^2 + 4*p2^2*x^2 + 8*x^3 + 24*p2*x^3 + 
     p2^2*x^3 - 16*x^4 + 4*p2*x^4 + 8*x^5 - 12*p2*x^5)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - G[{-1}, z]*Log[x^2] + 
     G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2*x*
    (p2 + 4*x - 4*x^2)) + ((-2*p2 - 8*x + 3*p2*x + 18*x^2 - 8*x^3)*
    (Pi^2 + 12*Log[x^2]^2 + 48*Log[2]*Log[2*x^2]))/
   (768*(1 + p2)*(p2 + 4*x - 4*x^2)) + 
  ((-2 - 2*p2 - 2*x + p2*x + 4*x^2)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(256*(1 + p2)^(3/2)*(-1 + x)) - 
  ((-4 - 5*p2 - 4*x + 4*p2*x + 4*x^2)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)) - 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] + G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] - G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] + G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2) - 
  (x*(8*p2^2 + 3*p2^3 - 32*x + 8*p2*x + 4*p2^2*x + 160*x^2 + 56*p2*x^2 - 
     8*p2^2*x^2 - 224*x^3 - 112*p2*x^3 + 96*x^4 + 48*p2*x^4)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*x^2] - 2*G[{1}, z]*Log[4*x^2] + 
     2*G[{1 - 2*x}, z]*Log[4*x^2] - 2*G[{-1 + 2*x}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[16*x^2] + G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) + 
  (x*(8*p2^2 + 3*p2^3 - 32*x + 8*p2*x + 4*p2^2*x + 160*x^2 + 56*p2*x^2 - 
     8*p2^2*x^2 - 224*x^3 - 112*p2*x^3 + 96*x^4 + 48*p2*x^4)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[4*x^2] + 
     2*G[{1}, z]*Log[4*x^2] + G[{-1}, z]*Log[16*x^2] - 
     G[{1}, z]*Log[16*x^2] - G[{1 - 2*x}, z]*Log[16*x^2] + 
     G[{-1 + 2*x}, z]*Log[16*x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)*
    (p2 + 4*x - 4*x^2)^2) + 
  ((1 + 4*x)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)) + 
  ((96*p2^2 + 768*p2*x - 56*p2^2*x + 1408*x^2 - 1376*p2*x^2 - 16*p2^2*x^2 - 
     3840*x^3 + 672*p2*x^3 + 3456*x^4 - 64*p2*x^4 - 1024*x^5)*
    (Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/
   (6144*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) - 
  ((-4*p2 - 4*p2^2 - 16*x - 16*p2*x + 4*p2^2*x + 16*x^2 + 33*p2*x^2 + 8*x^3 - 
     12*p2*x^3 - 8*x^5)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
     6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((-2*p2 - 8*x + 3*p2*x + 18*x^2 - 8*x^3)*(Pi^2 + 48*Log[2]^2 + 
     12*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)*(p2 + 4*x - 4*x^2)) - 
  ((2*p2^2 + 16*p2*x - 2*p2^2*x + 24*x^2 - 42*p2*x^2 + p2^2*x^2 - 88*x^3 + 
     46*p2*x^3 + 136*x^4 - 20*p2*x^4 - 104*x^5 + 32*x^6)*
    (Pi^2 + 48*Log[2]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (384*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) - 
  ((p2^2 + 8*p2*x - 6*p2^2*x + 32*x^2 - 32*p2*x^2 + 4*p2^2*x^2 - 128*x^3 + 
     24*p2*x^3 + 160*x^4 - 64*x^5)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) - 
  ((-1 - p2 - x + p2*x + 3*x^2)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(1 + x)^2]*Log[16*(1 + x)^2]))/(384*(1 + p2)*(-1 + x)*x) + 
  ((-17/(1 + p2) + (-6 + 4*p2)/((1 + p2)*(-1 + x)) - 2/x - 
     (2*(4 + p2)*x)/(p2*(1 + p2)) + (8*p2*x)/(p2 - 4*(-1 + x)*x)^2 + 
     (-4*p2 + 8*(1 + p2)*x)/((1 + p2)*(p2 - 4*(-1 + x)*x)))*Log[-1 + 2*x])/
   64 + ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     2*G[{-1, 1 - 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     2*G[{1, -1 + 2*x}, z] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[-1 + 2*x] + 
     2*G[{1}, z]*Log[-1 + 2*x]))/(128*(1 + p2)^(3/2)*(-1 + x)) + 
  ((-24*p2^2 - 42*p2^3 - 18*p2^4 - 192*p2*x - 360*p2^2*x - 45*p2^3*x + 
     27*p2^4*x - 384*x^2 - 672*p2*x^2 + 1020*p2^2*x^2 + 484*p2^3*x^2 + 
     8*p2^4*x^2 + 256*x^3 + 4176*p2*x^3 + 760*p2^2*x^3 - 440*p2^3*x^3 + 
     3264*x^4 - 3744*p2*x^4 - 3136*p2^2*x^4 + 96*p2^3*x^4 - 7040*x^5 - 
     3984*p2*x^5 + 2288*p2^2*x^5 + 5184*x^6 + 8256*p2*x^6 - 512*p2^2*x^6 - 
     1280*x^7 - 4864*p2*x^7 + 1024*p2*x^8)*(G[{-1, 1 - 2*x}, z] - 
     G[{-1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + 
     G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] - G[{1 - 2*x, -1}, z] - 
     G[{1 - 2*x, 1}, z] + 3*G[{1 - 2*x, 1 - 2*x}, z] - 
     G[{1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1}, z] + G[{-1 + 2*x, 1}, z] + 
     G[{-1 + 2*x, 1 - 2*x}, z] - 3*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[4*(-1 + x)^2] + G[{1}, z]*Log[4*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[4*x^2] - G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2] + 
     2*G[{1 - 2*x}, z]*Log[-1 + 2*x] - 2*G[{-1 + 2*x}, z]*Log[-1 + 2*x]))/
   (512*(1 + p2)^(5/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)^2) + 
  ((2*p2^2 - p2^3 - 10*p2^2*x + p2^3*x - 14*x^2 - 24*p2*x^2 + 11*p2^2*x^2 + 
     24*x^3 + 41*p2*x^3 - 2*p2^2*x^3 - 6*x^4 - 10*p2*x^4 + 2*p2^2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, 1 - 2*x}, z] - 
     G[{-1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{1, 1 - 2*x}, z] + 
     G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] - 
     3*G[{1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, -1 + 2*x}, z] - 
     G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x}, z] + 
     3*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[16] + G[{1}, z]*Log[16] - 
     2*G[{-1}, z]*Log[(-1 + x)^2] + 2*G[{1}, z]*Log[(-1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(-1 + x)^2] - 3*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2] - 2*G[{-1}, z]*Log[-1 + 2*x] + 
     2*G[{1}, z]*Log[-1 + 2*x] - 2*G[{1 - 2*x}, z]*Log[-1 + 2*x] + 
     2*G[{-1 + 2*x}, z]*Log[-1 + 2*x]))/(256*(1 + p2)^(5/2)*(-1 + x)*x^2) - 
  ((-2*p2^2 + p2^3 + 12*p2^2*x - 2*p2^3*x + 14*x^2 + 24*p2*x^2 - 
     21*p2^2*x^2 + p2^3*x^2 - 38*x^3 - 64*p2*x^3 + 14*p2^2*x^3 + 30*x^4 + 
     50*p2*x^4 - 5*p2^2*x^4 - 6*x^5 - 12*p2*x^5)*
    (4*G[{-1 - 2*x, 1 - 2*x}, z] - 4*G[{1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1 - 2*x}, z]*Log[256] + 2*G[{1 + 2*x}, z]*Log[256] + 
     G[{-1 - 2*x}, z]*Log[4096] - G[{1 + 2*x}, z]*Log[4096] + 
     8*G[{-1 - 2*x}, z]*Log[-1 + x] - 8*G[{1 + 2*x}, z]*Log[-1 + x] - 
     4*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 4*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 - 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x}, z]*Log[x^2] + 
     2*G[{-1 + 2*x}, z]*Log[x^2] + 2*G[{1 + 2*x}, z]*Log[x^2] + 
     4*G[{-1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 4*G[{1 + 2*x}, z]*
      Log[x*(-1 + 2*x)]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x^2) + 
  ((-2*p2^2 + p2^3 - p2*x + 11*p2^2*x - 2*p2^3*x + 13*x^2 + 26*p2*x^2 - 
     18*p2^2*x^2 + p2^3*x^2 - 39*x^3 - 68*p2*x^3 + 11*p2^2*x^3 + 39*x^4 + 
     61*p2*x^4 - 3*p2^2*x^4 - 13*x^5 - 19*p2*x^5)*(2*G[{-1, -1 + 2*x}, z] - 
     2*G[{1, 1 - 2*x}, z] + 2*G[{-1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 + 2*x, -1 + 2*x}, z] + 2*G[{-1}, z]*Log[8] - 2*G[{1}, z]*Log[8] + 
     2*G[{-1 - 2*x}, z]*Log[8] - 2*G[{1 + 2*x}, z]*Log[8] - 
     2*G[{-1}, z]*Log[16] + 2*G[{1}, z]*Log[16] - 2*G[{-1 - 2*x}, z]*
      Log[16] + 2*G[{1 + 2*x}, z]*Log[16] + 4*G[{-1}, z]*Log[-1 + x] - 
     4*G[{1}, z]*Log[-1 + x] + 4*G[{-1 - 2*x}, z]*Log[-1 + x] - 
     4*G[{1 + 2*x}, z]*Log[-1 + x] - 2*G[{-1}, z]*Log[(-1 + x)^2] + 
     2*G[{1}, z]*Log[(-1 + x)^2] - 2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[x^2] + 
     2*G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] + 
     G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[x*(-1 + 2*x)] - 
     2*G[{1}, z]*Log[x*(-1 + 2*x)] + 2*G[{-1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 
     2*G[{1 + 2*x}, z]*Log[x*(-1 + 2*x)]))/(256*(1 + p2)^(5/2)*(-1 + x)^2*
    x^2) + ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] - 4*G[{1, -1 + 2*x}, z] - 
     2*G[{-1 - 2*x, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     4*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[4] + 2*G[{1}, z]*Log[4] - 2*G[{-1 - 2*x}, z]*Log[8] + 
     2*G[{1 - 2*x}, z]*Log[8] - 2*G[{-1 + 2*x}, z]*Log[8] + 
     2*G[{1 + 2*x}, z]*Log[8] + 2*G[{-1 - 2*x}, z]*Log[16] - 
     2*G[{1 + 2*x}, z]*Log[16] + 8*G[{-1}, z]*Log[-1 + x] - 
     8*G[{1}, z]*Log[-1 + x] - 4*G[{-1 - 2*x}, z]*Log[-1 + x] + 
     4*G[{1 - 2*x}, z]*Log[-1 + x] - 4*G[{-1 + 2*x}, z]*Log[-1 + x] + 
     4*G[{1 + 2*x}, z]*Log[-1 + x] - 6*G[{-1}, z]*Log[(-1 + x)^2] + 
     6*G[{1}, z]*Log[(-1 + x)^2] + 2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[x^2] + 
     2*G[{1}, z]*Log[x^2] + G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] - 
     G[{1 + 2*x}, z]*Log[x^2] + 4*G[{-1}, z]*Log[x*(-1 + 2*x)] - 
     4*G[{1}, z]*Log[x*(-1 + 2*x)] - 2*G[{-1 - 2*x}, z]*Log[x*(-1 + 2*x)] + 
     2*G[{1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 2*G[{-1 + 2*x}, z]*
      Log[x*(-1 + 2*x)] + 2*G[{1 + 2*x}, z]*Log[x*(-1 + 2*x)]))/
   (256*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((-2*p2^2 + p2^3 - 2*p2*x + 6*p2^2*x + 10*x^2 + 25*p2*x^2 + 2*p2^2*x^2 - 
     22*x^3 - 28*p2*x^3)*(G[{-1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
     G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] - G[{1 - 2*x, 1 - 2*x}, z] - 
     G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x}, 
      z] + 6*G[{-1}, z]*Log[-1 + x] - 6*G[{1}, z]*Log[-1 + x] + 
     2*G[{1 - 2*x}, z]*Log[-1 + x] - 2*G[{-1 + 2*x}, z]*Log[-1 + x] - 
     3*G[{-1}, z]*Log[4*(-1 + x)^2] + 3*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
     2*G[{-1}, z]*Log[4*x^2] + 2*G[{1}, z]*Log[4*x^2] - 
     G[{1 - 2*x}, z]*Log[4*x^2] + G[{-1 + 2*x}, z]*Log[4*x^2] - 
     2*G[{-1}, z]*Log[-1 + 2*x] + 2*G[{1}, z]*Log[-1 + 2*x] - 
     2*G[{1 - 2*x}, z]*Log[-1 + 2*x] + 2*G[{-1 + 2*x}, z]*Log[-1 + 2*x] + 
     3*G[{-1}, z]*Log[8*x*(-1 + 2*x)] - 3*G[{1}, z]*Log[8*x*(-1 + 2*x)] + 
     G[{1 - 2*x}, z]*Log[8*x*(-1 + 2*x)] - G[{-1 + 2*x}, z]*
      Log[8*x*(-1 + 2*x)]))/(256*(1 + p2)^(5/2)*x^2) + 
  ((-p2^3 + 8*(-1 + x)^2*x^2*(5 + 2*x*(-7 + 2*x)) - 
     4*p2*(-1 + x)*x*(5 + 2*x*(-11 + 6*x)) + p2^2*(3 + x*(-21 + 16*x)))*
    Log[8*(-1 + x)*x^2*(-1 + 2*x)])/(64*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)^2) - 
  ((-6*p2^2 + 5*p2^3 - 48*p2*x + 40*p2^2*x - 10*p2^3*x - 64*x^2 + 
     192*p2*x^2 - 88*p2^2*x^2 + 2*p2^3*x^2 + 192*x^3 - 336*p2*x^3 + 
     72*p2^2*x^3 - 128*x^4 + 352*p2*x^4 - 16*p2^2*x^4 - 64*x^5 - 192*p2*x^5 + 
     64*x^6 + 32*p2*x^6)*(G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     G[{1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{-1}, z]*Log[4*x^2] - 
     2*G[{1}, z]*Log[4*x^2] - G[{-1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
     G[{1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + G[{1 - 2*x}, z]*
      Log[8*(-1 + x)*x^2*(-1 + 2*x)] - G[{-1 + 2*x}, z]*
      Log[8*(-1 + x)*x^2*(-1 + 2*x)]))/(256*(1 + p2)^(3/2)*(-1 + x)*
    (p2 + 4*x - 4*x^2)^2) + 
  ((-4*p2 - 4*x + p2*x)*(G[{-1, -1 + 2*x}, z] - G[{1, 1 - 2*x}, z] - 
     G[{1 - 2*x, -1}, z] - G[{1 - 2*x, 1}, z] + G[{1 - 2*x, 1 - 2*x}, z] + 
     G[{-1 + 2*x, -1}, z] + G[{-1 + 2*x, 1}, z] - G[{-1 + 2*x, -1 + 2*x}, 
      z] - 2*G[{-1}, z]*Log[4*(-1 + x)^2] + 2*G[{1}, z]*Log[4*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
     3*G[{-1}, z]*Log[4*x^2] + 3*G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2] - 
     2*G[{-1}, z]*Log[-1 + 2*x] + 2*G[{1}, z]*Log[-1 + 2*x] + 
     2*G[{1 - 2*x}, z]*Log[-1 + 2*x] - 2*G[{-1 + 2*x}, z]*Log[-1 + 2*x] + 
     3*G[{-1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
     3*G[{1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
     G[{1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
     G[{-1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)]))/(128*(1 + p2)^(3/2)) - 
  ((p2^2 - p2*x + 2*(2 + p2)*x^2)*Log[1 + 2*x])/(32*p2*(1 + p2)*x) - 
  ((16 + 32*p2 + 16*p2^2 + 48*x - 67*p2*x - 19*p2^2*x - 200*x^2 - 
     130*p2*x^2 + 6*p2^2*x^2 + 136*x^3 + 232*p2*x^3 - 64*p2*x^4)*
    (G[{-1, 1 - 2*x}, z] - G[{-1, 1 + 2*x}, z] + G[{1, -1 - 2*x}, z] - 
     G[{1, -1 + 2*x}, z] + G[{-x, -1}, z] + G[{-x, 1}, z] - 
     G[{-x, -1 - 2*x}, z] - G[{-x, 1 - 2*x}, z] - G[{x, -1}, z] - 
     G[{x, 1}, z] + G[{x, -1 + 2*x}, z] + G[{x, 1 + 2*x}, z] + 
     G[{-1}, z]*Log[-1 + 2*x] - G[{1}, z]*Log[-1 + 2*x] - 
     G[{-x}, z]*Log[-1 + 2*x] + G[{x}, z]*Log[-1 + 2*x] - 
     G[{-1}, z]*Log[1 + 2*x] + G[{1}, z]*Log[1 + 2*x] - 
     G[{-x}, z]*Log[1 + 2*x] + G[{x}, z]*Log[1 + 2*x]))/
   (512*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((32 + 64*p2 + 32*p2^2 + 128*x - 62*p2*x + 2*p2^2*x - 368*x^2 - 
     268*p2*x^2 - 28*p2^2*x^2 + 208*x^3 + 400*p2*x^3 - 128*p2*x^4)*
    (2*G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - G[{-1, 1 + 2*x}, z] - 
     2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + G[{1, -1 - 2*x}, z] + 
     G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] - G[{1 - 2*x, -1}, z] - 
     G[{1 - 2*x, 1}, z] + 3*G[{1 - 2*x, 1 - 2*x}, z] - 
     G[{1 - 2*x, -1 + 2*x}, z] + G[{-x, -1}, z] + G[{-x, 1}, z] - 
     G[{-x, -1 - 2*x}, z] - G[{-x, 1 - 2*x}, z] - G[{x, -1}, z] - 
     G[{x, 1}, z] + G[{x, -1 + 2*x}, z] + G[{x, 1 + 2*x}, z] + 
     G[{-1 + 2*x, -1}, z] + G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
     3*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2] + G[{-1}, z]*Log[-1 + 2*x] - 
     G[{1}, z]*Log[-1 + 2*x] + 2*G[{1 - 2*x}, z]*Log[-1 + 2*x] - 
     G[{-x}, z]*Log[-1 + 2*x] + G[{x}, z]*Log[-1 + 2*x] - 
     2*G[{-1 + 2*x}, z]*Log[-1 + 2*x] - G[{-1}, z]*Log[1 + 2*x] + 
     G[{1}, z]*Log[1 + 2*x] - G[{-x}, z]*Log[1 + 2*x] + 
     G[{x}, z]*Log[1 + 2*x]))/(1024*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((4 + 8*p2 + 4*p2^2 + 8*x + 8*p2*x + p2*x^2)*(G[{-1, -1 - 2*x}, z] - 
     G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] - G[{-1, 1 + 2*x}, z] - 
     G[{1, -1 - 2*x}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
     G[{1, 1 + 2*x}, z] - G[{-x, -1}, z] - G[{-x, 1}, z] + 
     G[{-x, -1 - 2*x}, z] + G[{-x, 1 - 2*x}, z] - G[{x, -1}, z] - 
     G[{x, 1}, z] + G[{x, -1 + 2*x}, z] + G[{x, 1 + 2*x}, z] + 
     G[{-x}, z]*Log[-1 + 2*x] + G[{x}, z]*Log[-1 + 2*x] + 
     G[{-x}, z]*Log[1 + 2*x] + G[{x}, z]*Log[1 + 2*x]))/(128*(1 + p2)^2*x) + 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, -1 - 2*x}, z] - 
     2*G[{-1, 1 + 2*x}, z] - 4*G[{0, -1 - 2*x}, z] + 4*G[{0, 1 + 2*x}, z] + 
     2*G[{1, -1 - 2*x}, z] - 2*G[{1, 1 + 2*x}, z] - 2*G[{-1 - 2*x, -1}, z] - 
     2*G[{-1 - 2*x, 1}, z] + 6*G[{-1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 - 2*x, 1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 4*G[{1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     4*G[{-1 + 2*x, 1 + 2*x}, z] + 2*G[{1 + 2*x, -1}, z] + 
     2*G[{1 + 2*x, 1}, z] + 2*G[{1 + 2*x, -1 - 2*x}, z] - 
     6*G[{1 + 2*x, 1 + 2*x}, z] + 2*G[{-1 - 2*x}, z]*Log[16] - 
     G[{1 + 2*x}, z]*Log[256] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 3*G[{-1}, z]*Log[x^2] + 
     3*G[{1}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[1 + x] - 
     2*G[{1}, z]*Log[1 + x] + 2*G[{1 - 2*x}, z]*Log[1 + x] - 
     2*G[{-1 + 2*x}, z]*Log[1 + x] + G[{-1}, z]*Log[(1 + x)^2] - 
     G[{1}, z]*Log[(1 + x)^2] + 2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(1 + x)^2] + G[{-1 + 2*x}, z]*Log[(1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 4*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 
     4*G[{1 - 2*x}, z]*Log[1 + 2*x] + 4*G[{-1 + 2*x}, z]*Log[1 + 2*x] - 
     4*G[{1 + 2*x}, z]*Log[1 + 2*x]))/(512*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((4 + 6*p2 + 2*p2^2 + 10*x + 19*p2*x - 18*x^2 - 48*p2*x^2 - 6*p2^2*x^2 - 
     2*x^3 + 25*p2*x^3 + 6*p2^2*x^3 + 6*x^4)*(G[{-1, -1 - 2*x}, z] - 
     G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 2*G[{0, 1 + 2*x}, z] + 
     G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] - 
     G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[4*(1 + x)^2] - G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]))/
   (256*(1 + p2)^(5/2)*(-1 + x)^2*x) - 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 12*x^2 - 25*p2*x^2 + 
     2*p2^2*x^2 + 12*x^3 + 18*p2*x^3)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{-1, -1 - 2*x}, z] - G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 
     2*G[{0, 1 + 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{1, -1 - 2*x}, z] + G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[4] + G[{1}, z]*Log[16] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] - 
     2*G[{-1}, z]*Log[1 + x] + 2*G[{1}, z]*Log[1 + x] - 
     G[{-1}, z]*Log[(1 + x)^2] + G[{1}, z]*Log[(1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(1 + x)^2] - 3*G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] - 
     2*G[{-1}, z]*Log[1 + 2*x] + 2*G[{1}, z]*Log[1 + 2*x] + 
     2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]))/
   (256*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 20*x^2 - 34*p2*x^2 + p2^2*x^2 + 
     20*x^3 + 26*p2*x^3)*(4*G[{1 - 2*x, -1 - 2*x}, z] - 
     4*G[{-1 + 2*x, 1 + 2*x}, z] - 4*G[{1 - 2*x}, z]*Log[16] + 
     4*G[{-1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[4096] - 
     G[{-1 + 2*x}, z]*Log[4096] - 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     2*G[{1 - 2*x}, z]*Log[x^2] + 2*G[{-1 + 2*x}, z]*Log[x^2] + 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[1 + x] + 
     6*G[{1 - 2*x}, z]*Log[1 + x] - 6*G[{-1 + 2*x}, z]*Log[1 + x] - 
     2*G[{1 + 2*x}, z]*Log[1 + x] - G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[(1 + x)^2] + 3*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 
     G[{1 + 2*x}, z]*Log[(1 + x)^2] + 4*G[{1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
     4*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)]))/(512*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((p2 + p2^2 - 5*x - 14*p2*x + 23*x^2 + 44*p2*x^2 - 3*p2^2*x^2 - 31*x^3 - 
     49*p2*x^3 + 3*p2^2*x^3 + 13*x^4 + 19*p2*x^4)*(4*G[{-1, -1 - 2*x}, z] - 
     4*G[{1, 1 + 2*x}, z] - 4*G[{1 - 2*x, -1 - 2*x}, z] + 
     4*G[{-1 + 2*x, 1 + 2*x}, z] + 4*G[{1 - 2*x}, z]*Log[16] - 
     4*G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[4096] - 
     G[{1}, z]*Log[4096] - G[{1 - 2*x}, z]*Log[4096] + 
     G[{-1 + 2*x}, z]*Log[4096] - G[{-1}, z]*Log[65536] + 
     G[{1}, z]*Log[65536] - 4*G[{-1}, z]*Log[x^2] + 4*G[{1}, z]*Log[x^2] + 
     2*G[{-1 - 2*x}, z]*Log[x^2] + 2*G[{1 - 2*x}, z]*Log[x^2] - 
     2*G[{-1 + 2*x}, z]*Log[x^2] - 2*G[{1 + 2*x}, z]*Log[x^2] + 
     12*G[{-1}, z]*Log[1 + x] - 12*G[{1}, z]*Log[1 + x] - 
     2*G[{-1 - 2*x}, z]*Log[1 + x] - 6*G[{1 - 2*x}, z]*Log[1 + x] + 
     6*G[{-1 + 2*x}, z]*Log[1 + x] + 2*G[{1 + 2*x}, z]*Log[1 + x] - 
     6*G[{-1}, z]*Log[(1 + x)^2] + 6*G[{1}, z]*Log[(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[(1 + x)^2] + 3*G[{1 - 2*x}, z]*Log[(1 + x)^2] - 
     3*G[{-1 + 2*x}, z]*Log[(1 + x)^2] - G[{1 + 2*x}, z]*Log[(1 + x)^2] + 
     4*G[{-1}, z]*Log[x*(1 + 2*x)] - 4*G[{1}, z]*Log[x*(1 + 2*x)] - 
     4*G[{1 - 2*x}, z]*Log[x*(1 + 2*x)] + 4*G[{-1 + 2*x}, z]*
      Log[x*(1 + 2*x)]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x) + 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(8*G[{-1, 1 + 2*x}, z] + 
     8*G[{0, -1 - 2*x}, z] - 8*G[{0, 1 + 2*x}, z] - 8*G[{1, -1 - 2*x}, z] - 
     8*G[{-1 - 2*x, -1 - 2*x}, z] + 4*G[{-1 - 2*x, 1 + 2*x}, z] + 
     4*G[{1 - 2*x, -1 - 2*x}, z] - 4*G[{-1 + 2*x, 1 + 2*x}, z] - 
     4*G[{1 + 2*x, -1 - 2*x}, z] + 8*G[{1 + 2*x, 1 + 2*x}, z] - 
     4*G[{1 - 2*x}, z]*Log[16] + 4*G[{-1 + 2*x}, z]*Log[16] - 
     G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] - G[{-1 - 2*x}, z]*Log[4096] + 
     G[{1 - 2*x}, z]*Log[4096] - G[{-1 + 2*x}, z]*Log[4096] + 
     G[{1 + 2*x}, z]*Log[4096] - 4*G[{-1}, z]*Log[x^2] + 
     4*G[{1}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     2*G[{1 - 2*x}, z]*Log[x^2] + 2*G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{1 + 2*x}, z]*Log[x^2] + 16*G[{-1}, z]*Log[1 + x] - 
     16*G[{1}, z]*Log[1 + x] - 10*G[{-1 - 2*x}, z]*Log[1 + x] + 
     6*G[{1 - 2*x}, z]*Log[1 + x] - 6*G[{-1 + 2*x}, z]*Log[1 + x] + 
     10*G[{1 + 2*x}, z]*Log[1 + x] - 12*G[{-1}, z]*Log[(1 + x)^2] + 
     12*G[{1}, z]*Log[(1 + x)^2] + G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[(1 + x)^2] + 3*G[{-1 + 2*x}, z]*Log[(1 + x)^2] - 
     G[{1 + 2*x}, z]*Log[(1 + x)^2] + 8*G[{-1}, z]*Log[x*(1 + 2*x)] - 
     8*G[{1}, z]*Log[x*(1 + 2*x)] - 4*G[{-1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
     4*G[{1 - 2*x}, z]*Log[x*(1 + 2*x)] - 4*G[{-1 + 2*x}, z]*
      Log[x*(1 + 2*x)] + 4*G[{1 + 2*x}, z]*Log[x*(1 + 2*x)]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((2 + 2*p2 + 3*x - p2*x + x^2 - 4*p2*x^2 - 15*x^3 + 4*p2*x^3 + 9*x^4)*
    (G[{-1, -1 - 2*x}, z] - 2*G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 
     2*G[{0, 1 + 2*x}, z] + 2*G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] + 
     2*G[{-1 - 2*x, -1 - 2*x}, z] - G[{-1 - 2*x, 1 + 2*x}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 2*G[{1 + 2*x, 1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[1 + x] + 2*G[{1}, z]*Log[1 + x] + 
     2*G[{-1 - 2*x}, z]*Log[1 + x] - 2*G[{1 + 2*x}, z]*Log[1 + x] + 
     2*G[{-1}, z]*Log[4*(1 + x)^2] - 2*G[{1}, z]*Log[4*(1 + x)^2] - 
     G[{-1}, z]*Log[8*x*(1 + 2*x)] + G[{1}, z]*Log[8*x*(1 + 2*x)] + 
     G[{-1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - G[{1 + 2*x}, z]*
      Log[8*x*(1 + 2*x)]))/(128*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((2*p2^3 + 16*p2^2*x - 3*p2^3*x + 32*p2*x^2 - 28*p2^2*x^2 + 5*p2^3*x^2 - 
     32*x^3 - 80*p2*x^3 + 36*p2^2*x^3 + 2*p2^3*x^3 + 192*x^4 + 160*p2*x^4 + 
     4*p2^2*x^4 - 288*x^5 - 96*p2*x^5 - 16*p2^2*x^5 + 192*x^6 - 48*p2*x^6 - 
     128*x^7 + 32*p2*x^7 + 64*x^8)*(4*G[{1 - 2*x, 1 - 2*x}, z] - 
     4*G[{-1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x}, z]*Log[16] - 
     4*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 4*G[{-1 + 2*x}, z]*
      Log[1 - x/(2 - 3*x)] + 4*G[{-1 + 2*x}, z]*Log[1 + x/(2 - 3*x)]))/
   (512*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)^2) + 
  ((-2*p2^2 + 6*p2^3 - 16*p2*x + 44*p2^2*x - 11*p2^3*x + 144*p2*x^2 - 
     106*p2^2*x^2 + 2*p2^3*x^2 - 368*p2*x^3 + 76*p2^2*x^3 + 32*x^4 + 
     384*p2*x^4 - 16*p2^2*x^4 - 128*x^5 - 176*p2*x^5 + 160*x^6 + 32*p2*x^6 - 
     64*x^7)*(2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[x^2] + 3*G[{-1 + 2*x}, z]*Log[x^2] + 
     2*G[{1 - 2*x}, z]*Log[x^2*(1 - 3*x + 2*x^2)] - 
     2*G[{-1 + 2*x}, z]*Log[x^2*(1 - 3*x + 2*x^2)]))/
   (256*(1 + p2)^(3/2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) + 
  ((8*p2^3 + 8*p2^4 + 64*p2^2*x + 96*p2^3*x - 8*p2^4*x + 128*p2*x^2 + 
     320*p2^2*x^2 - 148*p2^3*x^2 + 192*p2*x^3 - 896*p2^2*x^3 + 56*p2^3*x^3 - 
     1216*p2*x^4 + 704*p2^2*x^4 + 1472*p2*x^5 - 192*p2^2*x^5 - 704*p2*x^6 + 
     128*p2*x^7)*(-4*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, 1 - 2*x}, z] - 
       G[{-1, -1 + 2*x}, z] + G[{1, -1}, z] + G[{1, 1}, z] - 
       G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + 
       G[{1 - 2*x, 1}, z] - 3*G[{1 - 2*x, 1 - 2*x}, z] + 
       G[{1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1}, z] + 
       G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z] + G[{-1}, z]*Log[4*(-1 + x)^2] + 
       G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] + 
       G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1 + 2*x}, z]*Log[4*x^2] - 2*G[{-1}, z]*Log[-1 + 2*x] - 
       2*G[{1}, z]*Log[-1 + 2*x] - 2*G[{1 - 2*x}, z]*Log[-1 + 2*x] - 
       2*G[{-1 + 2*x}, z]*Log[-1 + 2*x]) + 
     (8*(Pi^2 + 6*Log[-1 + x]*Log[-1 + 2*x] + 3*Log[-1 + 2*x]*Log[-4 + 8*x] - 
        6*PolyLog[2, 1 - 2*x] + 6*PolyLog[2, 2 - 2*x]))/3))/
   (2048*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((8*p2 + 8*p2^2 + 8*p2*x - 8*p2^2*x - 24*p2*x^2)*
    (-4*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, -1 - 2*x}, z] - 
       G[{-1, 1 + 2*x}, z] + G[{1, -1}, z] + G[{1, 1}, z] - 
       G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] + G[{-1 - 2*x, -1}, z] + 
       G[{-1 - 2*x, 1}, z] - 3*G[{-1 - 2*x, -1 - 2*x}, z] + 
       G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
       G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] + 
       G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] - 
       G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
       G[{-1}, z]*Log[4*(1 + x)^2] + G[{1}, z]*Log[4*(1 + x)^2] - 
       G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       2*G[{-1}, z]*Log[1 + 2*x] - 2*G[{1}, z]*Log[1 + 2*x] - 
       2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]) + 
     (8*(Pi^2 + 6*Log[x]*Log[1 + 2*x] + 3*Log[1 + 2*x]*Log[4 + 8*x] - 
        6*PolyLog[2, -1 - 2*x] + 6*PolyLog[2, -2*x]))/3))/
   (2048*p2*(1 + p2)*(-1 + x)*x) + (13*Pi^2 - 6*G[{-1, 1 - 2*x}, z] + 
    12*G[{-1, -1 + 2*x}, z] + 12*G[{1, 1 - 2*x}, z] - 6*G[{1, -1 + 2*x}, z] + 
    12*G[{1 - 2*x, 1 - 2*x}, z] - 6*G[{1 - 2*x, -1 + 2*x}, z] - 
    6*G[{-1 + 2*x, 1 - 2*x}, z] + 12*G[{-1 + 2*x, -1 + 2*x}, z] + 
    66*Log[2]^2 + (24*I)*Pi*Log[-1 + x] + 12*Log[-1 + x]^2 + 
    (12*I)*Pi*Log[-1/2 + x] - (36*I)*Pi*Log[x] + 12*Log[1024]*Log[x] + 
    36*Log[x]^2 - 48*Log[2]*Log[(-1 + x)*x] - 12*G[{-1}, z]*Log[4*x^2] - 
    12*G[{1}, z]*Log[4*x^2] + 3*Log[-1 + x]*
     Log[(68719476736*x^8)/(1 - 2*x)^8] + 6*G[{-1}, z]*
     Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 6*G[{1}, z]*
     Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 6*G[{1 - 2*x}, z]*
     Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*
     Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 12*Log[-1 + 2*x]*
     Log[4*x^3*(-1 + 2*x)] + 12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
    36*PolyLog[2, (1 - 2*x)^(-1)] + 24*PolyLog[2, (2 - 2*x)^(-1)] - 
    24*PolyLog[2, 1/(2*x)] - 36*PolyLog[2, x/(-1 + x)] + 
    36*PolyLog[2, (-1 + 2*x)^(-1)] + 24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
    12*PolyLog[2, x/(-1 + 2*x)])/(768*(1 + p2)*(-1 + x)) + 
  ((-6*p2^2 - 2*p2^3 - 48*p2*x - 16*p2^2*x - 80*x^2 + 40*p2*x^2 + 
     16*p2^2*x^2 + 192*x^3 + 8*p2*x^3 - 208*x^4 + 160*x^5 - 64*x^6)*
    (Pi^2 + (4*I)*Pi*(ArcCoth[1 - 4*x] + ArcCoth[1 - 2*x]) - 
     2*G[{-1, -1 + 2*x}, z] - 2*G[{1, 1 - 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1 + 2*x}, z] + 4*Log[2]^2 + 
     Log[64]*Log[-1 + x] + G[{-1}, z]*Log[16*(-1 + x)^2] + 
     G[{1}, z]*Log[16*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[16*(-1 + x)^2] + 2*Log[x]*Log[16*x] + 
     G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[4*x^2] + 
     2*G[{1}, z]*Log[4*x^2] - 2*G[{1 - 2*x}, z]*Log[4*x^2] - 
     2*G[{-1 + 2*x}, z]*Log[4*x^2] + 2*Log[-1 + 2*x]*
      (-2*Log[(-1 + x)*x] + Log[-1 + 2*x]) - 4*Log[2]*Log[x*(-1 + 2*x)] - 
     2*G[{-1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
     2*G[{1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
     2*G[{1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
     2*G[{-1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
     Log[4/x^2]*Log[1 - 3*x + 2*x^2] + 2*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
     4*PolyLog[2, (1 - 2*x)^(-1)] + 2*PolyLog[2, (2 - 2*x)^(-1)] + 
     4*PolyLog[2, 1/(2*x)] - 4*PolyLog[2, x/(-1 + x)] + 
     4*PolyLog[2, (-1 + 2*x)^(-1)] + 2*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
     2*PolyLog[2, x/(-1 + 2*x)]))/(256*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)^2) + 
  ((4 - 6*x + 4*x^2)*(-2*G[{-1, -1 + 2*x}, z] - 2*G[{1, 1 - 2*x}, z] + 
     2*G[{-1 - 2*x, 1 - 2*x}, z] + 2*G[{1 + 2*x, -1 + 2*x}, z] + 
     (8*I)*Pi*Log[2] - G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] + 
     G[{-1 - 2*x}, z]*Log[64] + G[{1 + 2*x}, z]*Log[64] + 
     G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] - G[{-1 - 2*x}, z]*Log[256] - 
     G[{1 + 2*x}, z]*Log[256] - (Log[2]*Log[65536])/4 - 
     (4*I)*Pi*Log[-1 + x] - 4*G[{-1}, z]*Log[-1 + x] - 
     4*G[{1}, z]*Log[-1 + x] + 4*G[{-1 - 2*x}, z]*Log[-1 + x] + 
     4*G[{1 + 2*x}, z]*Log[-1 + x] - Log[65536]*Log[-1 + x] - 
     2*Log[-1 + x]^2 + 2*G[{-1}, z]*Log[(-1 + x)^2] + 
     2*G[{1}, z]*Log[(-1 + x)^2] - 2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] + (12*I)*Pi*Log[x] + Log[256]*Log[x] + 
     2*Log[x]^2 + 2*G[{-1}, z]*Log[x^2] + 2*G[{1}, z]*Log[x^2] - 
     G[{-1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2] - G[{1 + 2*x}, z]*Log[x^2] + 
     (8*I)*Pi*Log[(-1 + 2*x)^(-1)] + Log[16]*Log[-1 + 2*x] + 
     12*Log[-1 + x]*Log[-1 + 2*x] - 2*G[{-1}, z]*Log[x*(-1 + 2*x)] - 
     2*G[{1}, z]*Log[x*(-1 + 2*x)] + 2*G[{-1 - 2*x}, z]*Log[x*(-1 + 2*x)] + 
     2*G[{1 + 2*x}, z]*Log[x*(-1 + 2*x)] + 4*Log[-1 + 2*x]*Log[1 + 2*x] - 
     Log[16]*Log[x*(1 + 2*x)] - 8*Log[x]*Log[1 - 3*x + 2*x^2] + 
     8*PolyLog[2, (1 - 2*x)^(-1)] - 8*PolyLog[2, (2 - 2*x)^(-1)] - 
     8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 4*PolyLog[2, 1/2 - x] - 
     4*PolyLog[2, 1 - x] + 4*PolyLog[2, 1/(2*x)] + 
     12*PolyLog[2, x/(-1 + x)] - 8*PolyLog[2, (-1 + 2*x)^(-1)] - 
     4*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 4*PolyLog[2, x/(-1 + 2*x)]))/
   (256*(1 + p2)*(-1 + x)) - 
  ((3*p2^2 + p2^3 + 24*p2*x + 8*p2^2*x + 40*x^2 - 20*p2*x^2 - 8*p2^2*x^2 - 
     96*x^3 - 4*p2*x^3 + 104*x^4 - 80*x^5 + 32*x^6)*
    (Pi^2 - 6*G[{-1, 1 - 2*x}, z] - 6*G[{1, -1 + 2*x}, z] + 
     6*G[{1 - 2*x, 1 - 2*x}, z] + 6*G[{-1 + 2*x, -1 + 2*x}, z] + 
     6*G[{-1}, z]*Log[16] + 6*G[{1}, z]*Log[16] - 3*G[{-1}, z]*Log[64] - 
     3*G[{1}, z]*Log[64] + 3*G[{1 - 2*x}, z]*Log[64] + 
     3*G[{-1 + 2*x}, z]*Log[64] - 3*G[{1 - 2*x}, z]*Log[256] - 
     3*G[{-1 + 2*x}, z]*Log[256] + (6*I)*Pi*Log[1 - (1 - 4*x)^(-1)] - 
     (6*I)*Pi*Log[1 + (1 - 4*x)^(-1)] - 3*G[{-1}, z]*Log[(1 - 2*x)^2] - 
     3*G[{1}, z]*Log[(1 - 2*x)^2] + 3*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
     3*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 6*Log[-1 + x]^2 + 
     3*G[{-1}, z]*Log[(-1 + x)^2] + 3*G[{1}, z]*Log[(-1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     (6*I)*Pi*Log[(-1 + x)/x] + 6*Log[1 - (3 - 4*x)^(-1)]*Log[-1 + 2*x] - 
     6*Log[1 + (3 - 4*x)^(-1)]*Log[-1 + 2*x] + 6*Log[-1 + x]*Log[-1 + 2*x] - 
     6*Log[x]*Log[1 - 3*x + 2*x^2] - 6*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
     12*PolyLog[2, (1 - 2*x)^(-1)] + 6*PolyLog[2, (2 - 2*x)^(-1)] + 
     12*PolyLog[2, x/(-1 + x)] - 12*PolyLog[2, (-1 + 2*x)^(-1)] - 
     6*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 6*PolyLog[2, x/(-1 + 2*x)]))/
   (384*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) + 
  ((-32*p2^2 - 32*p2^3 - 256*p2*x - 400*p2^2*x + 32*p2^3*x - 512*x^2 - 
     1408*p2*x^2 + 592*p2^2*x^2 - 1024*x^3 + 3712*p2*x^3 - 224*p2^2*x^3 + 
     5376*x^4 - 2816*p2*x^4 - 6144*x^5 + 768*p2*x^5 + 2816*x^6 - 512*x^7)*
    ((7*Pi^2)/3 + 4*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     2*G[{1, 1 - 2*x}, z] + 4*G[{1, -1 + 2*x}, z] + 
     4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x, 1 - 2*x}, z] + 4*G[{-1 + 2*x, -1 + 2*x}, z] + 
     6*G[{-1}, z]*Log[2] + 6*G[{1}, z]*Log[2] + 6*G[{1 - 2*x}, z]*Log[2] + 
     6*G[{-1 + 2*x}, z]*Log[2] + 10*Log[2]^2 + 10*Log[-1 + x]^2 + 
     2*G[{-1}, z]*Log[(-1 + x)^2] + 2*G[{1}, z]*Log[(-1 + x)^2] + 
     2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     4*G[{-1}, z]*Log[4*(-1 + x)^2] - 4*G[{1}, z]*Log[4*(-1 + x)^2] + 
     6*Log[x]*((2*I)*Pi + Log[x]) + G[{-1}, z]*Log[x^2] + 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] + (8*I)*Pi*Log[2/(-1 + 2*x)] + 
     4*Log[-1 + 2*x]^2 + 4*Log[-1 + x]*((-I)*Pi + 5*Log[-1 + 2*x]) + 
     12*Log[2]*Log[x*(-1 + 2*x)] + G[{-1}, z]*Log[(-1 + 2*x)^2] + 
     G[{1}, z]*Log[(-1 + 2*x)^2] + G[{1 - 2*x}, z]*Log[(-1 + 2*x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + 2*x)^2] + 4*Log[4/x]*Log[1 - 3*x + 2*x^2] - 
     8*PolyLog[2, 1 + 1/(2*(-1 + x))] + 12*PolyLog[2, (1 - 2*x)^(-1)] - 
     16*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, 1/(2*x)] + 
     12*PolyLog[2, x/(-1 + x)] - 12*PolyLog[2, (-1 + 2*x)^(-1)] - 
     4*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 8*PolyLog[2, x/(-1 + 2*x)]))/
   (4096*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((-4 + 6*x - 4*x^2)*((-5*Pi^2)/6 + 2*G[{-1, -1 - 2*x}, 1] + 
     2*G[{-1, -1 - 2*x}, z] - 4*G[{-1, 1 + 2*x}, 1] - 2*G[{0, -1 - 2*x}, 1] + 
     2*G[{0, 1 + 2*x}, 1] + 2*G[{1, 1 + 2*x}, z] + 
     4*G[{1 - 2*x, -1 - 2*x}, 1] - 2*G[{1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 + 2*x, 1 + 2*x}, z] + 4*G[{1 + 2*x, 1}, 1] + 
     2*G[{1 + 2*x, -1 - 2*x}, 1] - 4*G[{1 + 2*x, 1 + 2*x}, 1] + 3*Log[2]^2 + 
     2*Log[4]^2 - Log[2]*Log[16] + G[{-1}, z]*Log[64] + G[{1}, z]*Log[64] - 
     G[{1 - 2*x}, z]*Log[64] - G[{-1 + 2*x}, z]*Log[64] + 
     G[{1 + 2*x}, 1]*Log[64] - G[{-1}, z]*Log[256] - G[{1}, z]*Log[256] - 
     2*G[{1 - 2*x}, 1]*Log[256] + G[{1 - 2*x}, z]*Log[256] + 
     G[{-1 + 2*x}, z]*Log[256] + Log[2]*Log[256] + 
     G[{1 - 2*x}, 1]*Log[4096] - G[{1 + 2*x}, 1]*Log[4096] + 
     Log[2]*Log[65536] - Log[2]*Log[262144] - Log[64]*Log[x] - 
     2*G[{-1}, z]*Log[x^2] - 2*G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x}, 1]*Log[x^2] + 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{1 + 2*x}, 1]*Log[x^2] + G[{1 + 2*x}, z]*Log[x^2] + 
     Log[256]*Log[x^2] + 2*Log[x^2]^2 - (2*I)*Pi*Log[x/(1 + x)] + 
     4*G[{-1}, z]*Log[1 + x] + 4*G[{1}, z]*Log[1 + x] - 
     G[{-1 - 2*x}, z]*Log[1 + x] + 6*G[{1 - 2*x}, 1]*Log[1 + x] - 
     3*G[{1 - 2*x}, z]*Log[1 + x] - 3*G[{-1 + 2*x}, z]*Log[1 + x] - 
     2*G[{1 + 2*x}, 1]*Log[1 + x] - G[{1 + 2*x}, z]*Log[1 + x] - 
     4*Log[2]*Log[1 + x] - Log[16]*Log[1 + x] - 4*Log[1 + x]^2 - 
     2*G[{-1}, z]*Log[(1 + x)^2] - 2*G[{1}, z]*Log[(1 + x)^2] + 
     (G[{-1 - 2*x}, z]*Log[(1 + x)^2])/2 - 3*G[{1 - 2*x}, 1]*Log[(1 + x)^2] + 
     (3*G[{1 - 2*x}, z]*Log[(1 + x)^2])/2 + 
     (3*G[{-1 + 2*x}, z]*Log[(1 + x)^2])/2 - G[{1 + 2*x}, 1]*Log[(1 + x)^2] + 
     (G[{1 + 2*x}, z]*Log[(1 + x)^2])/2 + 4*Log[2]*Log[(1 + x)^2] + 
     Log[256]*Log[(1 + x)^2] + 2*Log[(1 + x)^2]^2 - 
     2*Log[x]*Log[x/(1 + 2*x)] - Log[1024]*Log[1 + 2*x] - 
     10*Log[1 + x]*Log[1 + 2*x] - 2*Log[1 + 2*x]^2 + 
     2*G[{-1}, z]*Log[x*(1 + 2*x)] + 2*G[{1}, z]*Log[x*(1 + 2*x)] + 
     4*G[{1 - 2*x}, 1]*Log[x*(1 + 2*x)] - 2*G[{1 - 2*x}, z]*
      Log[x*(1 + 2*x)] - 2*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
     2*G[{1 + 2*x}, 1]*Log[x*(1 + 2*x)] - 2*Log[2]*Log[x*(1 + 2*x)] + 
     2*PolyLog[2, 1 + x^(-1)] + 6*PolyLog[2, (-1 - 2*x)^(-1)] - 
     2*PolyLog[2, -1/(2*x)] - 4*PolyLog[2, x/(1 + x)] - 
     6*PolyLog[2, (1 + 2*x)^(-1)] - 4*PolyLog[2, x/(1 + 2*x)] + 
     2*PolyLog[2, (1 + x)/(1 + 2*x)] + 8*PolyLog[2, (2 + 2*x)^(-1)] + 
     4*PolyLog[2, (1 + 2*x)/(2 + 2*x)]))/(256*(1 + p2)*(-1 + x)) + 
  ((-32 - 32*p2 - 32*x + 32*p2*x + 96*x^2)*((11*Pi^2)/3 - 
     2*G[{-1, -1 - 2*x}, z] + 4*G[{-1, 1 + 2*x}, z] + 4*G[{1, -1 - 2*x}, z] - 
     2*G[{1, 1 + 2*x}, z] + 4*G[{-1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 - 2*x, 1 + 2*x}, z] - 2*G[{1 + 2*x, -1 - 2*x}, z] + 
     4*G[{1 + 2*x, 1 + 2*x}, z] + 10*Log[2]^2 + (4*I)*Pi*Log[x/(1 + x)] + 
     4*G[{-1}, z]*Log[1 + x] + 4*G[{1}, z]*Log[1 + x] + 
     4*G[{-1 - 2*x}, z]*Log[1 + x] + 4*G[{1 + 2*x}, z]*Log[1 + x] + 
     8*Log[1 + x]*Log[2*(1 + x)] - 4*G[{-1}, z]*Log[4*(1 + x)^2] - 
     4*G[{1}, z]*Log[4*(1 + x)^2] + 4*Log[x]*Log[(8*x)/(1 + 2*x)] + 
     2*G[{-1}, z]*Log[8*x*(1 + 2*x)] + 2*G[{1}, z]*Log[8*x*(1 + 2*x)] + 
     2*G[{-1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + 2*G[{1 + 2*x}, z]*
      Log[8*x*(1 + 2*x)] + 4*Log[1 + 2*x]*(5*Log[1 + x] + Log[32 + 64*x]) - 
     4*PolyLog[2, 1 + x^(-1)] - 12*PolyLog[2, (-1 - 2*x)^(-1)] + 
     4*PolyLog[2, -1/(2*x)] + 8*PolyLog[2, x/(1 + x)] + 
     12*PolyLog[2, (1 + 2*x)^(-1)] + 8*PolyLog[2, x/(1 + 2*x)] - 
     4*PolyLog[2, (1 + x)/(1 + 2*x)] - 16*PolyLog[2, (2 + 2*x)^(-1)] - 
     8*PolyLog[2, 1 - 1/(2*(1 + x))]))/(4096*(1 + p2)*(-1 + x)*x) + 
  (-((p2 + 2*x)*(4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, -1, -1 + 2*x}, z] - 
        4*G[{-1, 0, 1 - 2*x}, z] + 4*G[{-1, 0, -1 + 2*x}, z] + 
        4*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] + 
        2*G[{-1, 1 - 2*x, -1}, z] + 2*G[{-1, 1 - 2*x, 1}, z] + 
        2*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 2*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
        2*G[{-1, -1 + 2*x, -1}, z] - 2*G[{-1, -1 + 2*x, 1}, z] + 
        2*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
        4*G[{0, -1, 1 - 2*x}, z] + 4*G[{0, -1, -1 + 2*x}, z] + 
        4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
        4*G[{0, 1, 1 - 2*x}, z] + 4*G[{0, 1, -1 + 2*x}, z] - 
        2*G[{0, 1 - 2*x, -1}, z] - 2*G[{0, 1 - 2*x, 1}, z] - 
        2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] + 
        2*G[{0, -1 + 2*x, -1}, z] + 2*G[{0, -1 + 2*x, 1}, z] - 
        2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
        4*G[{1, -1, 1 - 2*x}, z] - 4*G[{1, -1, -1 + 2*x}, z] - 
        4*G[{1, 0, 1 - 2*x}, z] + 4*G[{1, 0, -1 + 2*x}, z] + 
        4*G[{1, 1, 1 - 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] + 
        2*G[{1, 1 - 2*x, -1}, z] + 2*G[{1, 1 - 2*x, 1}, z] + 
        2*G[{1, 1 - 2*x, 1 - 2*x}, z] - 2*G[{1, 1 - 2*x, -1 + 2*x}, z] - 
        2*G[{1, -1 + 2*x, -1}, z] - 2*G[{1, -1 + 2*x, 1}, z] + 
        2*G[{1, -1 + 2*x, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x, -1 + 2*x}, z] + 
        G[{1 - 2*x, -1, -1}, z] + G[{1 - 2*x, -1, 1}, z] + 
        2*G[{1 - 2*x, -1, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
        2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 2*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
        G[{1 - 2*x, 1, -1}, z] + G[{1 - 2*x, 1, 1}, z] + 
        2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
        G[{1 - 2*x, 1 - 2*x, -1}, z] + G[{1 - 2*x, 1 - 2*x, 1}, z] + 
        G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
         z] - G[{1 - 2*x, -1 + 2*x, -1}, z] - G[{1 - 2*x, -1 + 2*x, 1}, z] + 
        G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, 
         z] - G[{-1 + 2*x, -1, -1}, z] - G[{-1 + 2*x, -1, 1}, z] + 
        2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
        2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 2*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
        G[{-1 + 2*x, 1, -1}, z] - G[{-1 + 2*x, 1, 1}, z] + 
        2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 2*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
        G[{-1 + 2*x, 1 - 2*x, -1}, z] + G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
        G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, 
         z] - G[{-1 + 2*x, -1 + 2*x, -1}, z] - G[{-1 + 2*x, -1 + 2*x, 1}, 
         z] + G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
        G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 
        (3*G[{-1, -1}, z]*Log[4*(-1 + x)^2])/2 + 
        (G[{-1, 1}, z]*Log[4*(-1 + x)^2])/2 + G[{-1, 1 - 2*x}, z]*
         Log[4*(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
        G[{0, -1}, z]*Log[4*(-1 + x)^2] - G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
        G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{0, -1 + 2*x}, z]*
         Log[4*(-1 + x)^2] - (G[{1, -1}, z]*Log[4*(-1 + x)^2])/2 + 
        (3*G[{1, 1}, z]*Log[4*(-1 + x)^2])/2 + G[{1, 1 - 2*x}, z]*
         Log[4*(-1 + x)^2] - G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
        G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
        (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 - 
        (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 - 
        G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
        (G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 - 
        (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 - 
        (G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 + 
        (G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 + 
        (3*G[{-1, -1}, z]*Log[4*x^2])/2 - (G[{-1, 1}, z]*Log[4*x^2])/2 + 
        G[{-1, 1 - 2*x}, z]*Log[4*x^2] - G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
        G[{0, -1}, z]*Log[4*x^2] + G[{0, 1}, z]*Log[4*x^2] - 
        G[{0, 1 - 2*x}, z]*Log[4*x^2] + G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
        (G[{1, -1}, z]*Log[4*x^2])/2 - (3*G[{1, 1}, z]*Log[4*x^2])/2 + 
        G[{1, 1 - 2*x}, z]*Log[4*x^2] - G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
        G[{1 - 2*x, -1}, z]*Log[4*x^2] + (G[{1 - 2*x, 1 - 2*x}, z]*
          Log[4*x^2])/2 - (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 - 
        G[{-1 + 2*x, 1}, z]*Log[4*x^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[4*x^2])/2 - (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 + 
        (G[{-1}, z]*Log[x^2]*Log[16*x^2])/4 - 
        (G[{1}, z]*Log[x^2]*Log[16*x^2])/4 + 
        (G[{1 - 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
            Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12 - 
        (G[{-1 + 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
            Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12))/
     (16*(1 + p2)^(3/2)) + ((4*x*(1 - x + x^2) + p2*(2 - 2*x + 3*x^2))*
      (G[{1 - 2*x}, z]*(Pi^2 + 96*Log[2]^2 - 3*Log[4]^2 + 12*Log[-1 + x]^2 + 
         6*Log[x]*(Log[1048576] + 8*Log[x]) + 12*Log[-1 + x]*Log[16*x^2]) - 
       G[{-1 + 2*x}, z]*(Pi^2 + 96*Log[2]^2 - 3*Log[4]^2 + 12*Log[-1 + x]^2 + 
         6*Log[x]*(Log[1048576] + 8*Log[x]) + 12*Log[-1 + x]*Log[16*x^2]) + 
       6*(G[{-1, -1, 1 - 2*x}, z] - G[{-1, -1, -1 + 2*x}, z] - 
         2*G[{-1, 0, 1 - 2*x}, z] + 2*G[{-1, 0, -1 + 2*x}, z] + 
         G[{-1, 1, 1 - 2*x}, z] - G[{-1, 1, -1 + 2*x}, z] - 
         G[{-1, 1 - 2*x, -1}, z] - G[{-1, 1 - 2*x, 1}, z] + 
         G[{-1, 1 - 2*x, 1 - 2*x}, z] - G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
         G[{-1, -1 + 2*x, -1}, z] + G[{-1, -1 + 2*x, 1}, z] + 
         G[{-1, -1 + 2*x, 1 - 2*x}, z] - G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
         2*G[{0, -1, 1 - 2*x}, z] + 2*G[{0, -1, -1 + 2*x}, z] + 
         4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
         2*G[{0, 1, 1 - 2*x}, z] + 2*G[{0, 1, -1 + 2*x}, z] + 
         2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] - 
         2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
         2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] - 
         2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
         G[{1, -1, 1 - 2*x}, z] - G[{1, -1, -1 + 2*x}, z] - 
         2*G[{1, 0, 1 - 2*x}, z] + 2*G[{1, 0, -1 + 2*x}, z] + 
         G[{1, 1, 1 - 2*x}, z] - G[{1, 1, -1 + 2*x}, z] - 
         G[{1, 1 - 2*x, -1}, z] - G[{1, 1 - 2*x, 1}, z] + 
         G[{1, 1 - 2*x, 1 - 2*x}, z] - G[{1, 1 - 2*x, -1 + 2*x}, z] + 
         G[{1, -1 + 2*x, -1}, z] + G[{1, -1 + 2*x, 1}, z] + 
         G[{1, -1 + 2*x, 1 - 2*x}, z] - G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] + 
         G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] - 
         2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 2*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] + 
         G[{1 - 2*x, 1, 1 - 2*x}, z] - G[{1 - 2*x, 1, -1 + 2*x}, z] - 
         G[{1 - 2*x, 1 - 2*x, -1}, z] - G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
          z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{1 - 2*x, -1 + 2*x, 1}, z] + 
         G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x, 
           -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + G[{-1 + 2*x, -1, 1}, 
          z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - G[{-1 + 2*x, -1, -1 + 2*x}, 
          z] - 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 2*G[{-1 + 2*x, 0, -1 + 2*x}, 
           z] + G[{-1 + 2*x, 1, -1}, z] + G[{-1 + 2*x, 1, 1}, z] + 
         G[{-1 + 2*x, 1, 1 - 2*x}, z] - G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
         G[{-1 + 2*x, 1 - 2*x, -1}, z] - G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
         G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, 
           -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
         G[{-1 + 2*x, -1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
          z] - G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 2*G[{-1, -1}, z]*
          Log[-1 + x] + 2*G[{-1, 1}, z]*Log[-1 + x] + 2*G[{-1, 1 - 2*x}, z]*
          Log[-1 + x] - 2*G[{-1, -1 + 2*x}, z]*Log[-1 + x] + 
         4*G[{0, -1}, z]*Log[-1 + x] - 4*G[{0, 1}, z]*Log[-1 + x] - 
         4*G[{0, 1 - 2*x}, z]*Log[-1 + x] + 4*G[{0, -1 + 2*x}, z]*
          Log[-1 + x] - 2*G[{1, -1}, z]*Log[-1 + x] + 2*G[{1, 1}, z]*
          Log[-1 + x] + 2*G[{1, 1 - 2*x}, z]*Log[-1 + x] - 
         2*G[{1, -1 + 2*x}, z]*Log[-1 + x] - 2*G[{1 - 2*x, -1}, z]*
          Log[-1 + x] + 2*G[{1 - 2*x, 1}, z]*Log[-1 + x] + 
         2*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[-1 + x] - 2*G[{-1 + 2*x, -1}, z]*Log[-1 + x] + 
         2*G[{-1 + 2*x, 1}, z]*Log[-1 + x] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[-1 + x] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] - 
         2*G[{-1}, z]*Log[-1 + x]^2 + 2*G[{1}, z]*Log[-1 + x]^2 + 
         2*G[{-1, -1}, z]*Log[4*x^2] - 2*G[{-1, 1}, z]*Log[4*x^2] + 
         G[{-1, 1 - 2*x}, z]*Log[4*x^2] - G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
         4*G[{0, -1}, z]*Log[4*x^2] + 4*G[{0, 1}, z]*Log[4*x^2] - 
         2*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 2*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
         2*G[{1, -1}, z]*Log[4*x^2] - 2*G[{1, 1}, z]*Log[4*x^2] + 
         G[{1, 1 - 2*x}, z]*Log[4*x^2] - G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
         G[{1 - 2*x, -1}, z]*Log[4*x^2] - 3*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
         G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - G[{1 - 2*x, -1 + 2*x}, z]*
          Log[4*x^2] + 3*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
         G[{-1 + 2*x, 1}, z]*Log[4*x^2] + G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[4*x^2] - G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
         G[{-1, -1}, z]*Log[16*x^2] + G[{-1, 1}, z]*Log[16*x^2] + 
         G[{-1, 1 - 2*x}, z]*Log[16*x^2] - G[{-1, -1 + 2*x}, z]*Log[16*x^2] + 
         2*G[{0, -1}, z]*Log[16*x^2] - 2*G[{0, 1}, z]*Log[16*x^2] - 
         2*G[{0, 1 - 2*x}, z]*Log[16*x^2] + 2*G[{0, -1 + 2*x}, z]*
          Log[16*x^2] - G[{1, -1}, z]*Log[16*x^2] + G[{1, 1}, z]*
          Log[16*x^2] + G[{1, 1 - 2*x}, z]*Log[16*x^2] - 
         G[{1, -1 + 2*x}, z]*Log[16*x^2] - G[{1 - 2*x, -1}, z]*Log[16*x^2] + 
         G[{1 - 2*x, 1}, z]*Log[16*x^2] + G[{1 - 2*x, 1 - 2*x}, z]*
          Log[16*x^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[16*x^2] - 
         G[{-1 + 2*x, -1}, z]*Log[16*x^2] + G[{-1 + 2*x, 1}, z]*Log[16*x^2] + 
         G[{-1 + 2*x, 1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x, -1 + 2*x}, z]*
          Log[16*x^2] - 2*G[{-1}, z]*Log[-1 + x]*Log[16*x^2] + 
         2*G[{1}, z]*Log[-1 + x]*Log[16*x^2] + 4*G[{-1}, z]*Log[x]*
          Log[16*x^2] - 4*G[{1}, z]*Log[x]*Log[16*x^2] - 
         G[{-1}, z]*Log[x]*Log[256*x^2] + G[{1}, z]*Log[x]*Log[256*x^2])))/
     (384*(1 + p2)^(3/2)*(-1 + x)*x) - 
    ((-4*(-1 + x)*x^2 + p2*(-2 + 6*x - 4*x^2 + x^3))*
      (3*(4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, -1, -1 + 2*x}, z] - 
         8*G[{-1, 0, 1 - 2*x}, z] + 8*G[{-1, 0, -1 + 2*x}, z] + 
         4*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] - 
         4*G[{-1, 1 - 2*x, -1}, z] - 4*G[{-1, 1 - 2*x, 1}, z] + 
         4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1, -1 + 2*x, -1}, z] + 4*G[{-1, -1 + 2*x, 1}, z] + 
         4*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1, 1 - 2*x}, z] + 8*G[{0, -1, -1 + 2*x}, z] + 
         16*G[{0, 0, 1 - 2*x}, z] - 16*G[{0, 0, -1 + 2*x}, z] - 
         8*G[{0, 1, 1 - 2*x}, z] + 8*G[{0, 1, -1 + 2*x}, z] + 
         8*G[{0, 1 - 2*x, -1}, z] + 8*G[{0, 1 - 2*x, 1}, z] - 
         8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 8*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1 + 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] - 
         8*G[{0, -1 + 2*x, 1 - 2*x}, z] + 8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1, 1 - 2*x}, z] - 4*G[{1, -1, -1 + 2*x}, z] - 
         8*G[{1, 0, 1 - 2*x}, z] + 8*G[{1, 0, -1 + 2*x}, z] + 
         4*G[{1, 1, 1 - 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] - 
         4*G[{1, 1 - 2*x, -1}, z] - 4*G[{1, 1 - 2*x, 1}, z] + 
         4*G[{1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] + 
         4*G[{1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, -1, 1}, z] + 
         4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
         8*G[{1 - 2*x, 0, 1 - 2*x}, z] + 8*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, 1, -1}, z] - 4*G[{1 - 2*x, 1, 1}, z] + 
         4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, 1 - 2*x, -1}, z] - 4*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 4*G[{1 - 2*x, -1 + 2*x, -1}, 
           z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
         4*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, -1}, z] + 
         4*G[{-1 + 2*x, -1, 1}, z] + 4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 8*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
         8*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, -1}, z] + 
         4*G[{-1 + 2*x, 1, 1}, z] + 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
         4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
           z] - 4*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 16*G[{-1}, z]*Log[2]^2 + 
         16*G[{1}, z]*Log[2]^2 + 6*G[{-1, 1 - 2*x}, z]*Log[16] - 
         4*G[{-1, -1 + 2*x}, z]*Log[16] - 12*G[{0, 1 - 2*x}, z]*Log[16] + 
         4*G[{0, -1 + 2*x}, z]*Log[16] + 6*G[{1, 1 - 2*x}, z]*Log[16] - 
         4*G[{1, -1 + 2*x}, z]*Log[16] + 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 
         4*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[16] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] - 
         G[{-1, -1 + 2*x}, z]*Log[256] + 4*G[{0, -1 + 2*x}, z]*Log[256] - 
         G[{1, -1 + 2*x}, z]*Log[256] - G[{1 - 2*x, -1 + 2*x}, z]*Log[256] - 
         G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 8*G[{-1, -1}, z]*Log[-1 + x] + 
         8*G[{-1, 1}, z]*Log[-1 + x] + 8*G[{-1, 1 - 2*x}, z]*Log[-1 + x] - 
         8*G[{-1, -1 + 2*x}, z]*Log[-1 + x] + 16*G[{0, -1}, z]*Log[-1 + x] - 
         16*G[{0, 1}, z]*Log[-1 + x] - 16*G[{0, 1 - 2*x}, z]*Log[-1 + x] + 
         16*G[{0, -1 + 2*x}, z]*Log[-1 + x] - 8*G[{1, -1}, z]*Log[-1 + x] + 
         8*G[{1, 1}, z]*Log[-1 + x] + 8*G[{1, 1 - 2*x}, z]*Log[-1 + x] - 
         8*G[{1, -1 + 2*x}, z]*Log[-1 + x] - 8*G[{1 - 2*x, -1}, z]*
          Log[-1 + x] + 8*G[{1 - 2*x, 1}, z]*Log[-1 + x] + 
         8*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] - 8*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[-1 + x] - 8*G[{-1 + 2*x, -1}, z]*Log[-1 + x] + 
         8*G[{-1 + 2*x, 1}, z]*Log[-1 + x] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[-1 + x] - 8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] - 
         8*G[{-1}, z]*Log[-1 + x]^2 + 8*G[{1}, z]*Log[-1 + x]^2 + 
         8*G[{-1, -1}, z]*Log[x] - 8*G[{-1, 1}, z]*Log[x] + 
         16*G[{-1, 1 - 2*x}, z]*Log[x] - 16*G[{-1, -1 + 2*x}, z]*Log[x] - 
         16*G[{0, -1}, z]*Log[x] + 16*G[{0, 1}, z]*Log[x] - 
         32*G[{0, 1 - 2*x}, z]*Log[x] + 32*G[{0, -1 + 2*x}, z]*Log[x] + 
         8*G[{1, -1}, z]*Log[x] - 8*G[{1, 1}, z]*Log[x] + 
         16*G[{1, 1 - 2*x}, z]*Log[x] - 16*G[{1, -1 + 2*x}, z]*Log[x] + 
         8*G[{1 - 2*x, -1}, z]*Log[x] - 8*G[{1 - 2*x, 1}, z]*Log[x] + 
         16*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] - 16*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[x] + 8*G[{-1 + 2*x, -1}, z]*Log[x] - 8*G[{-1 + 2*x, 1}, z]*
          Log[x] + 16*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x] - 
         16*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] - 8*G[{-1}, z]*Log[-1 + x]*
          Log[x] + 8*G[{1}, z]*Log[-1 + x]*Log[x] + 16*G[{-1}, z]*Log[x]^2 - 
         16*G[{1}, z]*Log[x]^2 + 16*G[{-1}, z]*Log[2]*Log[2*x^2] - 
         16*G[{1}, z]*Log[2]*Log[2*x^2] - 4*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
         4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, -1}, z]*
          Log[4*x^2] + 4*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 
         8*G[{-1}, z]*Log[x]*Log[16*x^2] - 8*G[{1}, z]*Log[x]*Log[16*x^2] - 
         4*G[{-1}, z]*Log[-1 + x]*Log[256*x^2] + 4*G[{1}, z]*Log[-1 + x]*
          Log[256*x^2] - 4*G[{-1}, z]*Log[x]*Log[256*x^2] + 
         4*G[{1}, z]*Log[x]*Log[256*x^2]) + 2*G[{1 - 2*x}, z]*
        (Pi^2 + 72*Log[2]^2 - 3*Log[4]^2 + 12*Log[-1 + x]^2 + 24*Log[x]^2 + 
         24*Log[2]*Log[2*x^2] + 3*Log[-1 + x]*(6*Log[x] + Log[65536*x^2]) + 
         6*Log[x]*Log[4096*x^4]) - 2*G[{-1 + 2*x}, z]*(Pi^2 + 72*Log[2]^2 - 
         3*Log[4]^2 + 12*Log[-1 + x]^2 + 24*Log[x]^2 + 24*Log[2]*Log[2*x^2] + 
         3*Log[-1 + x]*(6*Log[x] + Log[65536*x^2]) + 
         6*Log[x]*Log[4096*x^4])))/(768*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
    ((p2^2 + 4*p2*(2 + x) + 8*(1 + x^2))*(4*G[{-1, -1, -1 - 2*x}, z] - 
       4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 - 2*x}, z] + 
       4*G[{-1, 1, 1 - 2*x}, z] + 4*G[{-1, 1 - 2*x, -1}, z] + 
       4*G[{-1, 1 - 2*x, 1}, z] - 4*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 
       4*G[{-1, -x, -1}, z] - 4*G[{-1, -x, 1}, z] + 
       4*G[{-1, -x, -1 - 2*x}, z] + 4*G[{-1, -x, 1 - 2*x}, z] - 
       4*G[{-1, -1 + 2*x, -1}, z] - 4*G[{-1, -1 + 2*x, 1}, z] + 
       4*G[{-1, -1 + 2*x, 1 + 2*x}, z] + 4*G[{1, -1, -1 + 2*x}, z] - 
       4*G[{1, -1, 1 + 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] + 
       4*G[{1, 1, 1 + 2*x}, z] - 4*G[{1, 1 - 2*x, -1}, z] - 
       4*G[{1, 1 - 2*x, 1}, z] + 4*G[{1, 1 - 2*x, -1 - 2*x}, z] - 
       4*G[{1, x, -1}, z] - 4*G[{1, x, 1}, z] + 4*G[{1, x, -1 + 2*x}, z] + 
       4*G[{1, x, 1 + 2*x}, z] + 4*G[{1, -1 + 2*x, -1}, z] + 
       4*G[{1, -1 + 2*x, 1}, z] - 4*G[{1, -1 + 2*x, 1 + 2*x}, z] + 
       6*G[{1 - 2*x, -1, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 1, -1 - 2*x}, z] - 2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, 1 + 2*x}, z] + 
       4*G[{1 - 2*x, -x, -1}, z] + 4*G[{1 - 2*x, -x, 1}, z] - 
       4*G[{1 - 2*x, -x, -1 - 2*x}, z] - 4*G[{1 - 2*x, -x, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, -1, -1 - 2*x}, z] - 2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 6*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       4*G[{-1 + 2*x, x, -1}, z] + 4*G[{-1 + 2*x, x, 1}, z] - 
       4*G[{-1 + 2*x, x, -1 + 2*x}, z] - 4*G[{-1 + 2*x, x, 1 + 2*x}, z] - 
       2*G[{-1, 1 - 2*x}, z]*Log[4] - 2*G[{-1, -1 + 2*x}, z]*Log[4] - 
       2*G[{1, 1 - 2*x}, z]*Log[4] - 2*G[{1, -1 + 2*x}, z]*Log[4] - 
       2*G[{1 - 2*x, -1}, z]*Log[4] - 2*G[{1 - 2*x, 1}, z]*Log[4] - 
       2*G[{-1 + 2*x, -1}, z]*Log[4] - 2*G[{-1 + 2*x, 1}, z]*Log[4] + 
       G[{-1, -1 + 2*x}, z]*Log[256] + G[{1, 1 - 2*x}, z]*Log[256] + 
       G[{1 - 2*x, 1}, z]*Log[256] + G[{-1 + 2*x, -1}, z]*Log[256] + 
       4*G[{-1, -1}, z]*Log[-1 + x] - 4*G[{-1, 1}, z]*Log[-1 + x] - 
       2*G[{-1, 1 - 2*x}, z]*Log[-1 + x] + 2*G[{-1, -1 + 2*x}, z]*
        Log[-1 + x] - 4*G[{1, -1}, z]*Log[-1 + x] + 
       4*G[{1, 1}, z]*Log[-1 + x] + 2*G[{1, 1 - 2*x}, z]*Log[-1 + x] - 
       2*G[{1, -1 + 2*x}, z]*Log[-1 + x] - 2*G[{1 - 2*x, -1}, z]*
        Log[-1 + x] + 2*G[{1 - 2*x, 1}, z]*Log[-1 + x] + 
       2*G[{-1 + 2*x, -1}, z]*Log[-1 + x] - 2*G[{-1 + 2*x, 1}, z]*
        Log[-1 + x] - 4*G[{-1, -1}, z]*Log[x] + 4*G[{-1, 1}, z]*Log[x] - 
       2*G[{-1, 1 - 2*x}, z]*Log[x] + 2*G[{-1, -1 + 2*x}, z]*Log[x] + 
       4*G[{1, -1}, z]*Log[x] - 4*G[{1, 1}, z]*Log[x] + 
       2*G[{1, 1 - 2*x}, z]*Log[x] - 2*G[{1, -1 + 2*x}, z]*Log[x] - 
       2*G[{1 - 2*x, -1}, z]*Log[x] + 2*G[{1 - 2*x, 1}, z]*Log[x] + 
       2*G[{-1 + 2*x, -1}, z]*Log[x] - 2*G[{-1 + 2*x, 1}, z]*Log[x] - 
       4*G[{-1, -1}, z]*Log[-1 + 2*x] + 4*G[{-1, 1}, z]*Log[-1 + 2*x] + 
       4*G[{-1, -x}, z]*Log[-1 + 2*x] + 4*G[{1, -1}, z]*Log[-1 + 2*x] - 
       4*G[{1, 1}, z]*Log[-1 + 2*x] + 4*G[{1, x}, z]*Log[-1 + 2*x] + 
       4*G[{1 - 2*x, -1}, z]*Log[-1 + 2*x] - 4*G[{1 - 2*x, 1}, z]*
        Log[-1 + 2*x] - 4*G[{1 - 2*x, -x}, z]*Log[-1 + 2*x] - 
       4*G[{-1 + 2*x, -1}, z]*Log[-1 + 2*x] + 4*G[{-1 + 2*x, 1}, z]*
        Log[-1 + 2*x] - 4*G[{-1 + 2*x, x}, z]*Log[-1 + 2*x] + 
       4*G[{-1, -1}, z]*Log[1 + 2*x] - 4*G[{-1, 1}, z]*Log[1 + 2*x] - 
       4*G[{-1, 1 - 2*x}, z]*Log[1 + 2*x] + 4*G[{-1, -x}, z]*Log[1 + 2*x] + 
       4*G[{-1, -1 + 2*x}, z]*Log[1 + 2*x] - 4*G[{1, -1}, z]*Log[1 + 2*x] + 
       4*G[{1, 1}, z]*Log[1 + 2*x] + 4*G[{1, 1 - 2*x}, z]*Log[1 + 2*x] + 
       4*G[{1, x}, z]*Log[1 + 2*x] - 4*G[{1, -1 + 2*x}, z]*Log[1 + 2*x] - 
       4*G[{1 - 2*x, -x}, z]*Log[1 + 2*x] - 4*G[{-1 + 2*x, x}, z]*
        Log[1 + 2*x]))/(256*(1 + p2)^2*(-1 + x)) + 
    ((-2 + p2 + 8*x + 5*p2*x + 2*x^2)*(-G[{-1, -1, 1 - 2*x}, z] + 
       G[{-1, -1, -1 + 2*x}, z] + 2*G[{-1, 0, 1 - 2*x}, z] - 
       2*G[{-1, 0, -1 + 2*x}, z] - G[{-1, 1, 1 - 2*x}, z] + 
       G[{-1, 1, -1 + 2*x}, z] + G[{-1, 1 - 2*x, -1}, z] + 
       G[{-1, 1 - 2*x, 1}, z] - 3*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1, 1 - 2*x, -1 + 2*x}, z] - G[{-1, -1 + 2*x, -1}, z] - 
       G[{-1, -1 + 2*x, 1}, z] - G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       3*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 2*G[{0, -1, 1 - 2*x}, z] - 
       2*G[{0, -1, -1 + 2*x}, z] - 4*G[{0, 0, 1 - 2*x}, z] + 
       4*G[{0, 0, -1 + 2*x}, z] + 2*G[{0, 1, 1 - 2*x}, z] - 
       2*G[{0, 1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x, -1}, z] - 
       2*G[{0, 1 - 2*x, 1}, z] + 6*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] + 2*G[{0, -1 + 2*x, -1}, z] + 
       2*G[{0, -1 + 2*x, 1}, z] + 2*G[{0, -1 + 2*x, 1 - 2*x}, z] - 
       6*G[{0, -1 + 2*x, -1 + 2*x}, z] - G[{1, -1, 1 - 2*x}, z] + 
       G[{1, -1, -1 + 2*x}, z] + 2*G[{1, 0, 1 - 2*x}, z] - 
       2*G[{1, 0, -1 + 2*x}, z] - G[{1, 1, 1 - 2*x}, z] + 
       G[{1, 1, -1 + 2*x}, z] + G[{1, 1 - 2*x, -1}, z] + 
       G[{1, 1 - 2*x, 1}, z] - 3*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       G[{1, 1 - 2*x, -1 + 2*x}, z] - G[{1, -1 + 2*x, -1}, z] - 
       G[{1, -1 + 2*x, 1}, z] - G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       3*G[{1, -1 + 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1, -1}, z] + 
       G[{1 - 2*x, -1, 1}, z] - 3*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       G[{1 - 2*x, -1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 0, -1 + 2*x}, z] + G[{1 - 2*x, 1, -1}, z] + 
       G[{1 - 2*x, 1, 1}, z] - 3*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       G[{1 - 2*x, 1, -1 + 2*x}, z] + 3*G[{1 - 2*x, 1 - 2*x, -1}, z] + 
       3*G[{1 - 2*x, 1 - 2*x, 1}, z] - 9*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       3*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       G[{1 - 2*x, -1 + 2*x, 1}, z] - G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       3*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - G[{-1 + 2*x, -1, -1}, z] - 
       G[{-1 + 2*x, -1, 1}, z] - G[{-1 + 2*x, -1, 1 - 2*x}, z] + 
       3*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] - G[{-1 + 2*x, 1, -1}, z] - 
       G[{-1 + 2*x, 1, 1}, z] - G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       3*G[{-1 + 2*x, 1, -1 + 2*x}, z] + G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] - 3*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       3*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       3*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       9*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] - G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 2*G[{0, -1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 2*G[{0, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 2*G[{0, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1, -1}, z]*Log[4*(-1 + x)^2] - G[{1, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 3*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 3*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       G[{-1, -1}, z]*Log[4*x^2] + G[{-1, 1}, z]*Log[4*x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] + G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       2*G[{0, -1}, z]*Log[4*x^2] - 2*G[{0, 1}, z]*Log[4*x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[4*x^2] - 2*G[{0, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1, -1}, z]*Log[4*x^2] + G[{1, 1}, z]*Log[4*x^2] - 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + 3*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - 3*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{-1}, z]*Log[x^2]*Log[16*x^2] + G[{1}, z]*Log[x^2]*Log[16*x^2] - 
       2*G[{-1, 1 - 2*x}, z]*Log[-1 + 2*x] + 2*G[{-1, -1 + 2*x}, z]*
        Log[-1 + 2*x] + 4*G[{0, 1 - 2*x}, z]*Log[-1 + 2*x] - 
       4*G[{0, -1 + 2*x}, z]*Log[-1 + 2*x] - 2*G[{1, 1 - 2*x}, z]*
        Log[-1 + 2*x] + 2*G[{1, -1 + 2*x}, z]*Log[-1 + 2*x] - 
       2*G[{1 - 2*x, -1}, z]*Log[-1 + 2*x] - 2*G[{1 - 2*x, 1}, z]*
        Log[-1 + 2*x] - 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] + 2*G[{-1 + 2*x, -1}, z]*
        Log[-1 + 2*x] + 2*G[{-1 + 2*x, 1}, z]*Log[-1 + 2*x] - 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] + G[{-1 + 2*x}, z]*
        ((3*Pi^2)/2 + 2*Log[4]^2 + Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         Log[x^2]*Log[16*x^2] + 4*Log[-1 + x]*Log[-1 + 2*x] + 
         2*Log[-1 + 2*x]*Log[-4 + 8*x] - 4*PolyLog[2, 1 - 2*x] + 
         4*PolyLog[2, 2 - 2*x]) - (G[{1 - 2*x}, z]*(3*Pi^2 + 4*Log[4]^2 + 
          2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 2*Log[x^2]*Log[16*x^2] + 
          8*Log[-1 + x]*Log[-1 + 2*x] + 4*Log[-1 + 2*x]*Log[-4 + 8*x] - 
          8*PolyLog[2, 1 - 2*x] + 8*PolyLog[2, 2 - 2*x]))/2))/
     (64*(1 + p2)^(3/2)*(-1 + x)) + ((p2 + 4*x - 3*p2*x + 3*p2*x^2 - 2*x^3)*
      (-(Pi^2*G[{-1}, z]) + Pi^2*G[{1}, z] - 4*G[{-1, -1, -1 + 2*x}, z] - 
       4*G[{-1, 1, 1 - 2*x}, z] + 4*G[{-1, 1, -1 + 2*x}, z] + 
       4*G[{-1, -1 + 2*x, -1}, z] + 4*G[{-1, -1 + 2*x, 1}, z] - 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 4*G[{1, -1, 1 - 2*x}, z] + 
       4*G[{1, -1, -1 + 2*x}, z] + 4*G[{1, 1, 1 - 2*x}, z] - 
       4*G[{1, 1 - 2*x, -1}, z] - 4*G[{1, 1 - 2*x, 1}, z] + 
       4*G[{1, 1 - 2*x, 1 - 2*x}, z] + 10*G[{-1}, z]*Log[2]^2 - 
       10*G[{1}, z]*Log[2]^2 + 4*G[{-1, -1}, z]*Log[4] - 
       4*G[{-1, 1}, z]*Log[4] + 4*G[{1, -1}, z]*Log[4] - 
       4*G[{1, 1}, z]*Log[4] - 5*G[{-1}, z]*Log[4]^2 + 5*G[{1}, z]*Log[4]^2 - 
       (4*I)*Pi*G[{-1}, z]*Log[-1 + x] + (4*I)*Pi*G[{1}, z]*Log[-1 + x] + 
       8*G[{-1, 1}, z]*Log[-1 + x] + 8*G[{-1, -1 + 2*x}, z]*Log[-1 + x] - 
       8*G[{1, -1}, z]*Log[-1 + x] - 8*G[{1, 1 - 2*x}, z]*Log[-1 + x] + 
       4*G[{-1}, z]*Log[4]*Log[-1 + x] - 4*G[{1}, z]*Log[4]*Log[-1 + x] + 
       10*G[{-1}, z]*Log[-1 + x]^2 - 10*G[{1}, z]*Log[-1 + x]^2 + 
       4*G[{-1, -1}, z]*Log[(-1 + x)^2] - 4*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       4*G[{1, -1}, z]*Log[(-1 + x)^2] - 4*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       4*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 4*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 4*G[{-1}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] + 4*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       (12*I)*Pi*G[{-1}, z]*Log[x] - (12*I)*Pi*G[{1}, z]*Log[x] + 
       4*G[{-1}, z]*Log[8]*Log[x] - 4*G[{1}, z]*Log[8]*Log[x] + 
       6*G[{-1}, z]*Log[x]^2 - 6*G[{1}, z]*Log[x]^2 + 
       2*G[{-1, -1}, z]*Log[4*x^2] - 2*G[{-1, 1}, z]*Log[4*x^2] - 
       4*G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 2*G[{1, -1}, z]*Log[4*x^2] - 
       2*G[{1, 1}, z]*Log[4*x^2] + 4*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1}, z]*Log[x^2]*Log[16*x^2] + G[{1}, z]*Log[x^2]*Log[16*x^2] + 
       (8*I)*Pi*G[{-1}, z]*Log[2/(-1 + 2*x)] - (8*I)*Pi*G[{1}, z]*
        Log[2/(-1 + 2*x)] - 4*G[{-1, -1}, z]*Log[-1 + 2*x] - 
       4*G[{-1, 1}, z]*Log[-1 + 2*x] - 8*G[{-1, -1 + 2*x}, z]*Log[-1 + 2*x] + 
       4*G[{1, -1}, z]*Log[-1 + 2*x] + 4*G[{1, 1}, z]*Log[-1 + 2*x] + 
       8*G[{1, 1 - 2*x}, z]*Log[-1 + 2*x] + 12*G[{-1}, z]*Log[-1 + x]*
        Log[-1 + 2*x] - 12*G[{1}, z]*Log[-1 + x]*Log[-1 + 2*x] + 
       4*G[{-1, 1}, z]*Log[8*x*(-1 + 2*x)] + 4*G[{-1, -1 + 2*x}, z]*
        Log[8*x*(-1 + 2*x)] - 4*G[{1, -1}, z]*Log[8*x*(-1 + 2*x)] - 
       4*G[{1, 1 - 2*x}, z]*Log[8*x*(-1 + 2*x)] - 4*G[{-1}, z]*Log[-1 + 2*x]*
        Log[-4 + 8*x] + 4*G[{1}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] + 
       4*G[{-1}, z]*Log[-1 + 2*x]*Log[-32 + 64*x] - 4*G[{1}, z]*Log[-1 + 2*x]*
        Log[-32 + 64*x] - 4*G[{-1}, z]*Log[x]*Log[1 - 3*x + 2*x^2] + 
       4*G[{1}, z]*Log[x]*Log[1 - 3*x + 2*x^2] - 8*G[{-1}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 8*G[{1}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 12*G[{-1}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] - 12*G[{1}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 8*G[{-1}, z]*PolyLog[2, 1 - 2*x] - 
       8*G[{1}, z]*PolyLog[2, 1 - 2*x] - 16*G[{-1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 16*G[{1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 8*G[{-1}, z]*PolyLog[2, 2 - 2*x] + 
       8*G[{1}, z]*PolyLog[2, 2 - 2*x] + 4*G[{-1}, z]*PolyLog[2, 1/(2*x)] - 
       4*G[{1}, z]*PolyLog[2, 1/(2*x)] + 12*G[{-1}, z]*
        PolyLog[2, x/(-1 + x)] - 12*G[{1}, z]*PolyLog[2, x/(-1 + x)] - 
       12*G[{-1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       12*G[{1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       4*G[{-1}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       4*G[{1}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       8*G[{-1}, z]*PolyLog[2, x/(-1 + 2*x)] - 8*G[{1}, z]*
        PolyLog[2, x/(-1 + 2*x)]))/(64*(1 + p2)^(3/2)*(-1 + x)*x) - 
    ((-1 + (2 + 3*p2)*x + 3*x^2)*((-13*Pi^2*G[{1 - 2*x}, z])/12 + 
       (13*Pi^2*G[{-1 + 2*x}, z])/12 - 2*G[{-1, -1, 1 - 2*x}, z] + 
       4*G[{-1, -1, -1 + 2*x}, z] + 3*G[{-1, 0, 1 - 2*x}, z] - 
       3*G[{-1, 0, -1 + 2*x}, z] - 2*G[{-1, 1, 1 - 2*x}, z] + 
       G[{-1, 1, -1 + 2*x}, z] - 2*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1, 1 - 2*x, -1 + 2*x}, z] - 2*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 2*G[{0, -1, 1 - 2*x}, z] - 
       4*G[{0, -1, -1 + 2*x}, z] - 4*G[{0, 0, 1 - 2*x}, z] + 
       4*G[{0, 0, -1 + 2*x}, z] + 4*G[{0, 1, 1 - 2*x}, z] - 
       2*G[{0, 1, -1 + 2*x}, z] + 4*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] + 2*G[{0, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{0, -1 + 2*x, -1 + 2*x}, z] - G[{1, -1, 1 - 2*x}, z] + 
       2*G[{1, -1, -1 + 2*x}, z] + 3*G[{1, 0, 1 - 2*x}, z] - 
       3*G[{1, 0, -1 + 2*x}, z] - 4*G[{1, 1, 1 - 2*x}, z] + 
       2*G[{1, 1, -1 + 2*x}, z] - 4*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{1, 1 - 2*x, -1 + 2*x}, z] - G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       2*G[{1, -1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 3*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, 0, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] + 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 4*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - (11*G[{1 - 2*x}, z]*Log[2]^2)/
        2 + (11*G[{-1 + 2*x}, z]*Log[2]^2)/2 - (2*I)*Pi*G[{1 - 2*x}, z]*
        Log[-1 + x] + (2*I)*Pi*G[{-1 + 2*x}, z]*Log[-1 + x] - 
       G[{1 - 2*x}, z]*Log[-1 + x]^2 + G[{-1 + 2*x}, z]*Log[-1 + x]^2 - 
       I*Pi*G[{1 - 2*x}, z]*Log[-1/2 + x] + I*Pi*G[{-1 + 2*x}, z]*
        Log[-1/2 + x] + (3*I)*Pi*G[{1 - 2*x}, z]*Log[x] - 
       (3*I)*Pi*G[{-1 + 2*x}, z]*Log[x] - G[{1 - 2*x}, z]*Log[1024]*Log[x] + 
       G[{-1 + 2*x}, z]*Log[1024]*Log[x] - 3*G[{1 - 2*x}, z]*Log[x]^2 + 
       3*G[{-1 + 2*x}, z]*Log[x]^2 - 4*G[{-1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)*x] + G[{1 - 2*x}, z]*Log[16]*Log[(-1 + x)*x] - 
       4*G[{-1, -1}, z]*Log[4*x^2] + 2*G[{-1, 1}, z]*Log[4*x^2] + 
       4*G[{0, -1}, z]*Log[4*x^2] - 4*G[{0, 1}, z]*Log[4*x^2] - 
       2*G[{1, -1}, z]*Log[4*x^2] + 4*G[{1, 1}, z]*Log[4*x^2] - 
       2*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 4*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 2*G[{-1 + 2*x, 1}, z]*Log[4*x^2] - 
       (G[{1 - 2*x}, z]*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8])/4 + 
       (G[{-1 + 2*x}, z]*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8])/4 + 
       2*G[{-1, -1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       G[{-1, 1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       G[{-1, 1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       2*G[{-1, -1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{0, -1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       2*G[{0, 1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       2*G[{0, 1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{0, -1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       G[{1, -1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{1, 1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{1, 1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       G[{1, -1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       G[{1 - 2*x, -1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{1 - 2*x, 1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       2*G[{-1 + 2*x, -1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       G[{-1 + 2*x, 1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] + 
       G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] - 
       G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 2*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       (G[{1}, z]*(Pi^2 + 22*Log[2]^2 - 8*Log[4]^2 + (8*I)*Pi*Log[-1 + x] + 
          4*Log[-1 + x]^2 + (4*I)*Pi*Log[-1/2 + x] - (12*I)*Pi*Log[x] + 
          4*Log[1024]*Log[x] + 12*Log[x]^2 - 16*Log[2]*Log[(-1 + x)*x] - 
          8*Log[x^2]*Log[16*x^2] + Log[-1 + x]*Log[(68719476736*x^8)/
             (1 - 2*x)^8] + 4*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] + 
          4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*PolyLog[2, (1 - 2*x)^(-1)] + 
          8*PolyLog[2, (2 - 2*x)^(-1)] - 8*PolyLog[2, 1/(2*x)] - 
          12*PolyLog[2, x/(-1 + x)] + 12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
        4 + G[{-1}, z]*(Pi^2/4 + (11*Log[2]^2)/2 - 2*Log[4]^2 + 
         (2*I)*Pi*Log[-1 + x] + Log[-1 + x]^2 + I*Pi*Log[-1/2 + x] - 
         (3*I)*Pi*Log[x] + Log[1024]*Log[x] + 3*Log[x]^2 - 
         4*Log[2]*Log[(-1 + x)*x] - 2*Log[x^2]*Log[16*x^2] + 
         (Log[-1 + x]*(4*Log[512] + Log[x^8/(-1 + 2*x)^8]))/4 + 
         Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] + PolyLog[2, 
          1 + 1/(2*(-1 + x))] - 3*PolyLog[2, (1 - 2*x)^(-1)] + 
         2*PolyLog[2, (2 - 2*x)^(-1)] - 2*PolyLog[2, 1/(2*x)] - 
         3*PolyLog[2, x/(-1 + x)] + 3*PolyLog[2, (-1 + 2*x)^(-1)] + 
         2*PolyLog[2, (-1 + x)/(-1 + 2*x)] - PolyLog[2, x/(-1 + 2*x)]) + 
       G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)]))/(32*(1 + p2)^(3/2)*(-1 + x)) - 
    ((-2 - 2*x - 2*x^2 + 6*x^3 + p2*(-1 - 8*x + 10*x^2))*
      ((-7*Pi^2*G[{1 - 2*x}, z])/12 + (7*Pi^2*G[{-1 + 2*x}, z])/12 - 
       4*G[{-1, -1, 1 - 2*x}, z] + 2*G[{-1, -1, -1 + 2*x}, z] + 
       3*G[{-1, 0, 1 - 2*x}, z] - 3*G[{-1, 0, -1 + 2*x}, z] - 
       G[{-1, 1, 1 - 2*x}, z] + 2*G[{-1, 1, -1 + 2*x}, z] - 
       4*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 2*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       G[{-1, -1 + 2*x, 1 - 2*x}, z] + 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{0, -1, 1 - 2*x}, z] - 2*G[{0, -1, -1 + 2*x}, z] - 
       4*G[{0, 0, 1 - 2*x}, z] + 4*G[{0, 0, -1 + 2*x}, z] + 
       2*G[{0, 1, 1 - 2*x}, z] - 4*G[{0, 1, -1 + 2*x}, z] + 
       4*G[{0, 1 - 2*x, 1 - 2*x}, z] - 2*G[{0, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{0, -1 + 2*x, 1 - 2*x}, z] - 4*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       2*G[{1, -1, 1 - 2*x}, z] + G[{1, -1, -1 + 2*x}, z] + 
       3*G[{1, 0, 1 - 2*x}, z] - 3*G[{1, 0, -1 + 2*x}, z] - 
       2*G[{1, 1, 1 - 2*x}, z] + 4*G[{1, 1, -1 + 2*x}, z] - 
       2*G[{1, 1 - 2*x, 1 - 2*x}, z] + G[{1, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{1, -1 + 2*x, 1 - 2*x}, z] + 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1, 1 - 2*x}, z] + 2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       3*G[{1 - 2*x, 0, 1 - 2*x}, z] - 3*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       G[{1 - 2*x, 1, 1 - 2*x}, z] + 2*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] + 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] + G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - (3*G[{-1, -1}, z]*Log[2])/2 - 
       (3*G[{-1, 1 - 2*x}, z]*Log[2])/2 - 6*G[{0, 1}, z]*Log[2] - 
       6*G[{0, -1 + 2*x}, z]*Log[2] + (3*G[{1, -1}, z]*Log[2])/2 + 
       (3*G[{1, 1 - 2*x}, z]*Log[2])/2 - (3*G[{1 - 2*x, -1}, z]*Log[2])/2 - 
       (3*G[{1 - 2*x, 1 - 2*x}, z]*Log[2])/2 + 
       (3*G[{-1 + 2*x, -1}, z]*Log[2])/2 + (3*G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[2])/2 - (5*G[{1 - 2*x}, z]*Log[2]^2)/2 + 
       (5*G[{-1 + 2*x}, z]*Log[2]^2)/2 + G[{-1, 1}, z]*Log[8] + 
       G[{-1, -1 + 2*x}, z]*Log[8] + G[{1 - 2*x, 1}, z]*Log[8] + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[8] - (3*G[{-1, -1}, z]*Log[64])/4 - 
       (3*G[{-1, 1 - 2*x}, z]*Log[64])/4 + G[{0, -1}, z]*Log[64] + 
       G[{0, 1 - 2*x}, z]*Log[64] - (3*G[{1, -1}, z]*Log[64])/4 + 
       G[{1, 1}, z]*Log[64] - (3*G[{1, 1 - 2*x}, z]*Log[64])/4 + 
       G[{1, -1 + 2*x}, z]*Log[64] - (3*G[{1 - 2*x, -1}, z]*Log[64])/4 - 
       (3*G[{1 - 2*x, 1 - 2*x}, z]*Log[64])/4 - 
       (3*G[{-1 + 2*x, -1}, z]*Log[64])/4 + G[{-1 + 2*x, 1}, z]*Log[64] - 
       (3*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64])/4 + G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64] - G[{-1, -1}, z]*Log[(1 - 2*x)^2] + 
       (G[{-1, 1}, z]*Log[(1 - 2*x)^2])/2 - G[{-1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] + (G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{0, -1}, z]*Log[(1 - 2*x)^2] - G[{0, 1}, z]*Log[(1 - 2*x)^2] + 
       G[{0, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - G[{0, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] - (G[{1, -1}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{1, 1}, z]*Log[(1 - 2*x)^2] - (G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/
        2 + G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - G[{1 - 2*x, -1}, z]*
        Log[(1 - 2*x)^2] + (G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 - 
       (G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2])/2 + G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2] - (G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + I*Pi*G[{1 - 2*x}, z]*
        Log[-1 + x] - I*Pi*G[{-1 + 2*x}, z]*Log[-1 + x] - 
       (5*G[{1 - 2*x}, z]*Log[-1 + x]^2)/2 + 
       (5*G[{-1 + 2*x}, z]*Log[-1 + x]^2)/2 - 2*G[{-1, -1}, z]*
        Log[(-1 + x)^2] + G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{0, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{0, 1}, z]*Log[(-1 + x)^2] + 2*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{1, -1}, z]*Log[(-1 + x)^2] + 2*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       4*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 2*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] - 4*G[{0, -1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 4*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] - 2*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - (3*I)*Pi*G[{1 - 2*x}, z]*Log[x] + 
       (3*I)*Pi*G[{-1 + 2*x}, z]*Log[x] - (3*G[{1 - 2*x}, z]*Log[x]^2)/2 + 
       (3*G[{-1 + 2*x}, z]*Log[x]^2)/2 - G[{-1, -1}, z]*Log[x^2] + 
       (G[{-1, 1}, z]*Log[x^2])/2 - G[{-1, 1 - 2*x}, z]*Log[x^2] + 
       (G[{-1, -1 + 2*x}, z]*Log[x^2])/2 + G[{0, -1}, z]*Log[x^2] - 
       G[{0, 1}, z]*Log[x^2] + G[{0, 1 - 2*x}, z]*Log[x^2] - 
       G[{0, -1 + 2*x}, z]*Log[x^2] - (G[{1, -1}, z]*Log[x^2])/2 + 
       G[{1, 1}, z]*Log[x^2] - (G[{1, 1 - 2*x}, z]*Log[x^2])/2 + 
       G[{1, -1 + 2*x}, z]*Log[x^2] - G[{1 - 2*x, -1}, z]*Log[x^2] + 
       (G[{1 - 2*x, 1}, z]*Log[x^2])/2 - G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2])/2 - 
       (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 + G[{-1 + 2*x, 1}, z]*Log[x^2] - 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/2 + G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] - (2*I)*Pi*G[{1 - 2*x}, z]*Log[2/(-1 + 2*x)] + 
       (2*I)*Pi*G[{-1 + 2*x}, z]*Log[2/(-1 + 2*x)] - 5*G[{1 - 2*x}, z]*
        Log[-1 + x]*Log[-1 + 2*x] + 5*G[{-1 + 2*x}, z]*Log[-1 + x]*
        Log[-1 + 2*x] - G[{1 - 2*x}, z]*Log[-1 + 2*x]^2 + 
       G[{-1 + 2*x}, z]*Log[-1 + 2*x]^2 - G[{1 - 2*x}, z]*Log[8]*
        Log[x*(-1 + 2*x)] + G[{-1 + 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 
       G[{1 - 2*x}, z]*Log[4/x]*Log[1 - 3*x + 2*x^2] + 
       G[{-1 + 2*x}, z]*Log[4/x]*Log[1 - 3*x + 2*x^2] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       4*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{-1}, z]*
        (Pi^2/4 - (5*Log[2]^2)/2 + 2*Log[4]^2 + I*Pi*Log[-1 + x] - 
         (5*Log[-1 + x]^2)/2 + 2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         (3*I)*Pi*Log[x] - (3*Log[x]^2)/2 - (2*I)*Pi*Log[2/(-1 + 2*x)] - 
         5*Log[-1 + x]*Log[-1 + 2*x] - Log[-1 + 2*x]^2 - 
         Log[8]*Log[x*(-1 + 2*x)] - Log[4/x]*Log[1 - 3*x + 2*x^2] + 
         2*PolyLog[2, 1 + 1/(2*(-1 + x))] - 3*PolyLog[2, (1 - 2*x)^(-1)] + 
         4*PolyLog[2, (2 - 2*x)^(-1)] - PolyLog[2, 1/(2*x)] - 
         3*PolyLog[2, x/(-1 + x)] + 3*PolyLog[2, (-1 + 2*x)^(-1)] + 
         PolyLog[2, (-1 + x)/(-1 + 2*x)] - 2*PolyLog[2, x/(-1 + 2*x)]) - 
       2*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{1}, z]*(-Pi^2/4 + (5*Log[2]^2)/2 - 
         2*Log[4]^2 - I*Pi*Log[-1 + x] + (5*Log[-1 + x]^2)/2 - 
         2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + (3*I)*Pi*Log[x] + 
         (3*Log[x]^2)/2 + (2*I)*Pi*Log[2/(-1 + 2*x)] + 
         5*Log[-1 + x]*Log[-1 + 2*x] + Log[-1 + 2*x]^2 + 
         Log[8]*Log[x*(-1 + 2*x)] + Log[4/x]*Log[1 - 3*x + 2*x^2] - 
         2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 3*PolyLog[2, (1 - 2*x)^(-1)] - 
         4*PolyLog[2, (2 - 2*x)^(-1)] + PolyLog[2, 1/(2*x)] + 
         3*PolyLog[2, x/(-1 + x)] - 3*PolyLog[2, (-1 + 2*x)^(-1)] - 
         PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*PolyLog[2, x/(-1 + 2*x)])))/
     (64*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((-1 + p2 + x)*((-5*Pi^2*G[{1 - 2*x}, z])/12 + (5*Pi^2*G[{-1 + 2*x}, z])/
        12 + 3*G[{-1, -1, 1 - 2*x}, z] - 3*G[{-1, -1, -1 + 2*x}, z] - 
       G[{-1, 0, 1 - 2*x}, z] + G[{-1, 0, -1 + 2*x}, z] - 
       G[{-1, 1, 1 - 2*x}, z] + 2*G[{-1, 1, -1 + 2*x}, z] - 
       G[{-1, 1 - 2*x, -1}, z] - G[{-1, 1 - 2*x, 1}, z] + 
       G[{-1, 1 - 2*x, 1 - 2*x}, z] - G[{-1, -1 + 2*x, -1}, z] - 
       G[{-1, -1 + 2*x, 1}, z] + G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       G[{-1, -1 + 2*x, -1 + 2*x}, z] + 2*G[{0, -1, -1 + 2*x}, z] - 
       2*G[{0, 1, 1 - 2*x}, z] - 2*G[{0, 1 - 2*x, -1}, z] - 
       2*G[{0, 1 - 2*x, 1}, z] + 2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{0, -1 + 2*x, -1}, z] + 2*G[{0, -1 + 2*x, 1}, z] - 
       2*G[{0, -1 + 2*x, -1 + 2*x}, z] - 2*G[{1, -1, 1 - 2*x}, z] + 
       G[{1, -1, -1 + 2*x}, z] - G[{1, 0, 1 - 2*x}, z] + 
       G[{1, 0, -1 + 2*x}, z] + 3*G[{1, 1, 1 - 2*x}, z] - 
       3*G[{1, 1, -1 + 2*x}, z] + G[{1, 1 - 2*x, -1}, z] + 
       G[{1, 1 - 2*x, 1}, z] + G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       G[{1, 1 - 2*x, -1 + 2*x}, z] + G[{1, -1 + 2*x, -1}, z] + 
       G[{1, -1 + 2*x, 1}, z] - G[{1, -1 + 2*x, -1 + 2*x}, z] + 
       G[{1 - 2*x, -1, -1}, z] + G[{1 - 2*x, -1, 1}, z] - 
       2*G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       G[{1 - 2*x, 0, 1 - 2*x}, z] - G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       G[{1 - 2*x, 1, -1}, z] + G[{1 - 2*x, 1, 1}, z] + 
       G[{1 - 2*x, 1, 1 - 2*x}, z] - G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       3*G[{1 - 2*x, 1 - 2*x, -1}, z] + 3*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       5*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
        z] - G[{1 - 2*x, -1 + 2*x, -1}, z] - G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - G[{-1 + 2*x, -1, -1}, z] - 
       G[{-1 + 2*x, -1, 1}, z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       G[{-1 + 2*x, -1, -1 + 2*x}, z] + G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 0, -1 + 2*x}, z] - G[{-1 + 2*x, 1, -1}, z] - 
       G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       2*G[{-1 + 2*x, 1, -1 + 2*x}, z] + G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       5*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + (11*G[{1 - 2*x}, z]*Log[2]^2)/
        2 - (11*G[{-1 + 2*x}, z]*Log[2]^2)/2 - 2*G[{1 - 2*x}, z]*Log[4]^2 + 
       2*G[{-1 + 2*x}, z]*Log[4]^2 + (2*I)*Pi*G[{1 - 2*x}, z]*Log[-1 + x] - 
       (2*I)*Pi*G[{-1 + 2*x}, z]*Log[-1 + x] + G[{1 - 2*x}, z]*
        Log[-1 + x]^2 - G[{-1 + 2*x}, z]*Log[-1 + x]^2 + 
       2*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 2*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 4*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 2*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1, 1}, z]*Log[4*(-1 + x)^2] - G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       3*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x, -1}, z]*
        Log[4*(-1 + x)^2] - 3*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       I*Pi*G[{1 - 2*x}, z]*Log[-1/2 + x] - I*Pi*G[{-1 + 2*x}, z]*
        Log[-1/2 + x] - (3*I)*Pi*G[{1 - 2*x}, z]*Log[x] + 
       (3*I)*Pi*G[{-1 + 2*x}, z]*Log[x] + G[{1 - 2*x}, z]*Log[1024]*Log[x] - 
       G[{-1 + 2*x}, z]*Log[1024]*Log[x] + 3*G[{1 - 2*x}, z]*Log[x]^2 - 
       3*G[{-1 + 2*x}, z]*Log[x]^2 - 4*G[{1 - 2*x}, z]*Log[2]*
        Log[(-1 + x)*x] + G[{-1 + 2*x}, z]*Log[16]*Log[(-1 + x)*x] + 
       7*G[{-1, -1}, z]*Log[4*x^2] - 3*G[{-1, 1}, z]*Log[4*x^2] + 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] + G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       6*G[{0, -1}, z]*Log[4*x^2] + 6*G[{0, 1}, z]*Log[4*x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[4*x^2] - 2*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       3*G[{1, -1}, z]*Log[4*x^2] - 7*G[{1, 1}, z]*Log[4*x^2] - 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] - G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] - G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] + (G[{1 - 2*x}, z]*Log[-1 + x]*
         Log[(68719476736*x^8)/(1 - 2*x)^8])/4 - 
       (G[{-1 + 2*x}, z]*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8])/4 + 
       6*G[{-1, -1}, z]*Log[-1 + 2*x] - 2*G[{-1, 1}, z]*Log[-1 + 2*x] + 
       2*G[{-1, 1 - 2*x}, z]*Log[-1 + 2*x] + 2*G[{-1, -1 + 2*x}, z]*
        Log[-1 + 2*x] - 4*G[{0, -1}, z]*Log[-1 + 2*x] + 
       4*G[{0, 1}, z]*Log[-1 + 2*x] + 4*G[{0, 1 - 2*x}, z]*Log[-1 + 2*x] - 
       4*G[{0, -1 + 2*x}, z]*Log[-1 + 2*x] + 2*G[{1, -1}, z]*Log[-1 + 2*x] - 
       6*G[{1, 1}, z]*Log[-1 + 2*x] - 2*G[{1, 1 - 2*x}, z]*Log[-1 + 2*x] - 
       2*G[{1, -1 + 2*x}, z]*Log[-1 + 2*x] - 2*G[{1 - 2*x, -1}, z]*
        Log[-1 + 2*x] - 2*G[{1 - 2*x, 1}, z]*Log[-1 + 2*x] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] + 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[-1 + 2*x] + 2*G[{-1 + 2*x, -1}, z]*Log[-1 + 2*x] + 
       2*G[{-1 + 2*x, 1}, z]*Log[-1 + 2*x] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[-1 + 2*x] + 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] - 
       4*G[{1 - 2*x}, z]*Log[-1 + x]*Log[-1 + 2*x] + 4*G[{-1 + 2*x}, z]*
        Log[-1 + x]*Log[-1 + 2*x] - 6*G[{-1, -1}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 3*G[{-1, 1}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] - G[{-1, 1 - 2*x}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 2*G[{-1, -1 + 2*x}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 6*G[{0, -1}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 6*G[{0, 1}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 2*G[{0, 1 - 2*x}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 2*G[{0, -1 + 2*x}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 3*G[{1, -1}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 6*G[{1, 1}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 2*G[{1, 1 - 2*x}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + G[{1, -1 + 2*x}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] - G[{1 - 2*x, -1}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 2*G[{1 - 2*x, 1}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] - G[{1 - 2*x, -1 + 2*x}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 2*G[{-1 + 2*x, -1}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + G[{-1 + 2*x, 1}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + G[{1 - 2*x}, z]*Log[-1 + 2*x]*
        Log[4*x^3*(-1 + 2*x)] - G[{-1 + 2*x}, z]*Log[-1 + 2*x]*
        Log[4*x^3*(-1 + 2*x)] - 2*G[{1 - 2*x}, z]*Log[-1 + 2*x]*
        Log[-4 + 8*x] + 2*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] + 
       G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       4*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] - 4*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 2*x] + 2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       4*G[{1 - 2*x}, z]*PolyLog[2, 2 - 2*x] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, 2 - 2*x] - 2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       G[{1}, z]*((3*Pi^2)/4 + (33*Log[2]^2)/2 - (9*Log[4]^2)/2 + 
         (6*I)*Pi*Log[-1 + x] + 3*Log[-1 + x]^2 - 
         (3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/2 + (3*I)*Pi*Log[-1/2 + x] - 
         (9*I)*Pi*Log[x] + 3*Log[1024]*Log[x] + 9*Log[x]^2 - 
         12*Log[2]*Log[(-1 + x)*x] - 3*Log[x^2]*Log[16*x^2] + 
         (3*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8])/4 - 
         4*Log[-1 + x]*Log[-1 + 2*x] + 3*Log[-1 + 2*x]*
          Log[4*x^3*(-1 + 2*x)] - 2*Log[-1 + 2*x]*Log[-4 + 8*x] + 
         3*PolyLog[2, 1 + 1/(2*(-1 + x))] - 9*PolyLog[2, (1 - 2*x)^(-1)] + 
         4*PolyLog[2, 1 - 2*x] + 6*PolyLog[2, (2 - 2*x)^(-1)] - 
         4*PolyLog[2, 2 - 2*x] - 6*PolyLog[2, 1/(2*x)] - 
         9*PolyLog[2, x/(-1 + x)] + 9*PolyLog[2, (-1 + 2*x)^(-1)] + 
         6*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 3*PolyLog[2, x/(-1 + 2*x)]) - 
       G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{-1}, z]*((-3*Pi^2)/4 - 
         (33*Log[2]^2)/2 + (9*Log[4]^2)/2 - (6*I)*Pi*Log[-1 + x] - 
         3*Log[-1 + x]^2 + (3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/2 - 
         (3*I)*Pi*Log[-1/2 + x] + (9*I)*Pi*Log[x] - 3*Log[1024]*Log[x] - 
         9*Log[x]^2 + 12*Log[2]*Log[(-1 + x)*x] + 3*Log[x^2]*Log[16*x^2] - 
         (3*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8])/4 + 
         4*Log[-1 + x]*Log[-1 + 2*x] - 3*Log[-1 + 2*x]*
          Log[4*x^3*(-1 + 2*x)] + 2*Log[-1 + 2*x]*Log[-4 + 8*x] - 
         3*PolyLog[2, 1 + 1/(2*(-1 + x))] + 9*PolyLog[2, (1 - 2*x)^(-1)] - 
         4*PolyLog[2, 1 - 2*x] - 6*PolyLog[2, (2 - 2*x)^(-1)] + 
         4*PolyLog[2, 2 - 2*x] + 6*PolyLog[2, 1/(2*x)] + 
         9*PolyLog[2, x/(-1 + x)] - 9*PolyLog[2, (-1 + 2*x)^(-1)] - 
         6*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 3*PolyLog[2, x/(-1 + 2*x)])))/
     (32*(1 + p2)^(3/2)) - ((p2 - 4*x)*((-11*Pi^2*G[{1 - 2*x}, z])/12 + 
       (11*Pi^2*G[{-1 + 2*x}, z])/12 + 3*G[{-1, -1, 1 - 2*x}, z] - 
       3*G[{-1, -1, -1 + 2*x}, z] - G[{-1, 0, 1 - 2*x}, z] + 
       G[{-1, 0, -1 + 2*x}, z] - 2*G[{-1, 1, 1 - 2*x}, z] + 
       G[{-1, 1, -1 + 2*x}, z] + G[{-1, 1 - 2*x, -1}, z] + 
       G[{-1, 1 - 2*x, 1}, z] + G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1, 1 - 2*x, -1 + 2*x}, z] + G[{-1, -1 + 2*x, -1}, z] + 
       G[{-1, -1 + 2*x, 1}, z] - G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1, 1 - 2*x}, z] + 2*G[{0, 1, -1 + 2*x}, z] - 
       2*G[{0, 1 - 2*x, -1}, z] - 2*G[{0, 1 - 2*x, 1}, z] + 
       2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x, -1}, z] + 
       2*G[{0, -1 + 2*x, 1}, z] - 2*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       G[{1, -1, 1 - 2*x}, z] + 2*G[{1, -1, -1 + 2*x}, z] - 
       G[{1, 0, 1 - 2*x}, z] + G[{1, 0, -1 + 2*x}, z] + 
       3*G[{1, 1, 1 - 2*x}, z] - 3*G[{1, 1, -1 + 2*x}, z] - 
       G[{1, 1 - 2*x, -1}, z] - G[{1, 1 - 2*x, 1}, z] + 
       G[{1, 1 - 2*x, 1 - 2*x}, z] - G[{1, -1 + 2*x, -1}, z] - 
       G[{1, -1 + 2*x, 1}, z] + G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       G[{1, -1 + 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1, -1}, z] + 
       G[{1 - 2*x, -1, 1}, z] + G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       G[{1 - 2*x, -1, -1 + 2*x}, z] + G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       G[{1 - 2*x, 0, -1 + 2*x}, z] + G[{1 - 2*x, 1, -1}, z] + 
       G[{1 - 2*x, 1, 1}, z] - 2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       G[{1 - 2*x, 1, -1 + 2*x}, z] + 3*G[{1 - 2*x, 1 - 2*x, -1}, z] + 
       3*G[{1 - 2*x, 1 - 2*x, 1}, z] - 5*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       G[{1 - 2*x, -1 + 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       G[{-1 + 2*x, -1, -1}, z] - G[{-1 + 2*x, -1, 1}, z] + 
       G[{-1 + 2*x, -1, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       G[{-1 + 2*x, 0, 1 - 2*x}, z] - G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       G[{-1 + 2*x, 1, -1}, z] - G[{-1 + 2*x, 1, 1}, z] + 
       G[{-1 + 2*x, 1, 1 - 2*x}, z] - G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1}, z] + G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 3*G[{-1 + 2*x, -1 + 2*x, -1}, 
         z] - 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       5*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + (5*G[{1 - 2*x}, z]*Log[2]^2)/
        2 - (5*G[{-1 + 2*x}, z]*Log[2]^2)/2 - 3*G[{-1, 1}, z]*Log[4] - 
       3*G[{1, 1}, z]*Log[4] - 3*G[{1 - 2*x, -1}, z]*Log[4] - 
       3*G[{-1 + 2*x, -1}, z]*Log[4] - 2*G[{1 - 2*x}, z]*Log[4]^2 + 
       2*G[{-1 + 2*x}, z]*Log[4]^2 + G[{-1, -1}, z]*Log[64] + 
       G[{1, -1}, z]*Log[64] + G[{1 - 2*x, 1}, z]*Log[64] + 
       G[{-1 + 2*x, 1}, z]*Log[64] - I*Pi*G[{1 - 2*x}, z]*Log[-1 + x] + 
       I*Pi*G[{-1 + 2*x}, z]*Log[-1 + x] + 12*G[{-1, -1}, z]*Log[-1 + x] - 
       6*G[{-1, 1}, z]*Log[-1 + x] + 4*G[{-1, 1 - 2*x}, z]*Log[-1 + x] + 
       2*G[{-1, -1 + 2*x}, z]*Log[-1 + x] - 12*G[{0, -1}, z]*Log[-1 + x] + 
       12*G[{0, 1}, z]*Log[-1 + x] - 4*G[{0, 1 - 2*x}, z]*Log[-1 + x] + 
       4*G[{0, -1 + 2*x}, z]*Log[-1 + x] + 6*G[{1, -1}, z]*Log[-1 + x] - 
       12*G[{1, 1}, z]*Log[-1 + x] - 2*G[{1, 1 - 2*x}, z]*Log[-1 + x] - 
       4*G[{1, -1 + 2*x}, z]*Log[-1 + x] + 4*G[{1 - 2*x, -1}, z]*
        Log[-1 + x] - 2*G[{1 - 2*x, 1}, z]*Log[-1 + x] + 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[-1 + x] + 2*G[{-1 + 2*x, -1}, z]*Log[-1 + x] - 
       4*G[{-1 + 2*x, 1}, z]*Log[-1 + x] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[-1 + x] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] + 
       G[{1 - 2*x}, z]*Log[4]*Log[-1 + x] - G[{-1 + 2*x}, z]*Log[4]*
        Log[-1 + x] + (5*G[{1 - 2*x}, z]*Log[-1 + x]^2)/2 - 
       (5*G[{-1 + 2*x}, z]*Log[-1 + x]^2)/2 + 3*G[{-1, -1}, z]*
        Log[(-1 + x)^2] - 3*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       3*G[{1, -1}, z]*Log[(-1 + x)^2] - 3*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       3*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 3*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] - 3*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 
       3*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 10*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] + 6*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 6*G[{0, -1}, z]*Log[4*(-1 + x)^2] - 
       6*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 2*G[{0, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 2*G[{0, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 10*G[{1, 1}, z]*
        Log[4*(-1 + x)^2] + G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] - 2*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[4*(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       (3*I)*Pi*G[{1 - 2*x}, z]*Log[x] - (3*I)*Pi*G[{-1 + 2*x}, z]*Log[x] + 
       G[{1 - 2*x}, z]*Log[8]*Log[x] - G[{-1 + 2*x}, z]*Log[8]*Log[x] + 
       (3*G[{1 - 2*x}, z]*Log[x]^2)/2 - (3*G[{-1 + 2*x}, z]*Log[x]^2)/2 - 
       2*G[{-1, -1}, z]*Log[4*x^2] + 2*G[{-1, 1}, z]*Log[4*x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] - G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{0, -1}, z]*Log[4*x^2] - 4*G[{0, 1}, z]*Log[4*x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[4*x^2] - 2*G[{0, -1 + 2*x}, z]*Log[4*x^2] - 
       2*G[{1, -1}, z]*Log[4*x^2] + 2*G[{1, 1}, z]*Log[4*x^2] + 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + 3*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - 3*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] + (2*I)*Pi*G[{1 - 2*x}, z]*Log[2/(-1 + 2*x)] - 
       (2*I)*Pi*G[{-1 + 2*x}, z]*Log[2/(-1 + 2*x)] - 
       6*G[{-1, -1}, z]*Log[-1 + 2*x] + 2*G[{-1, 1}, z]*Log[-1 + 2*x] - 
       2*G[{-1, 1 - 2*x}, z]*Log[-1 + 2*x] - 2*G[{-1, -1 + 2*x}, z]*
        Log[-1 + 2*x] + 4*G[{0, -1}, z]*Log[-1 + 2*x] - 
       4*G[{0, 1}, z]*Log[-1 + 2*x] + 4*G[{0, 1 - 2*x}, z]*Log[-1 + 2*x] - 
       4*G[{0, -1 + 2*x}, z]*Log[-1 + 2*x] - 2*G[{1, -1}, z]*Log[-1 + 2*x] + 
       6*G[{1, 1}, z]*Log[-1 + 2*x] + 2*G[{1, 1 - 2*x}, z]*Log[-1 + 2*x] + 
       2*G[{1, -1 + 2*x}, z]*Log[-1 + 2*x] - 2*G[{1 - 2*x, -1}, z]*
        Log[-1 + 2*x] - 2*G[{1 - 2*x, 1}, z]*Log[-1 + 2*x] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] + 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[-1 + 2*x] + 2*G[{-1 + 2*x, -1}, z]*Log[-1 + 2*x] + 
       2*G[{-1 + 2*x, 1}, z]*Log[-1 + 2*x] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[-1 + 2*x] + 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] + 
       G[{1 - 2*x}, z]*Log[-1 + x]*Log[-1 + 2*x] - G[{-1 + 2*x}, z]*
        Log[-1 + x]*Log[-1 + 2*x] + 6*G[{-1, -1}, z]*Log[8*x*(-1 + 2*x)] - 
       3*G[{-1, 1}, z]*Log[8*x*(-1 + 2*x)] + 2*G[{-1, 1 - 2*x}, z]*
        Log[8*x*(-1 + 2*x)] + G[{-1, -1 + 2*x}, z]*Log[8*x*(-1 + 2*x)] - 
       6*G[{0, -1}, z]*Log[8*x*(-1 + 2*x)] + 6*G[{0, 1}, z]*
        Log[8*x*(-1 + 2*x)] - 2*G[{0, 1 - 2*x}, z]*Log[8*x*(-1 + 2*x)] + 
       2*G[{0, -1 + 2*x}, z]*Log[8*x*(-1 + 2*x)] + 3*G[{1, -1}, z]*
        Log[8*x*(-1 + 2*x)] - 6*G[{1, 1}, z]*Log[8*x*(-1 + 2*x)] - 
       G[{1, 1 - 2*x}, z]*Log[8*x*(-1 + 2*x)] - 2*G[{1, -1 + 2*x}, z]*
        Log[8*x*(-1 + 2*x)] + 2*G[{1 - 2*x, -1}, z]*Log[8*x*(-1 + 2*x)] - 
       G[{1 - 2*x, 1}, z]*Log[8*x*(-1 + 2*x)] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[8*x*(-1 + 2*x)] - G[{1 - 2*x, -1 + 2*x}, z]*Log[8*x*(-1 + 2*x)] + 
       G[{-1 + 2*x, -1}, z]*Log[8*x*(-1 + 2*x)] - 2*G[{-1 + 2*x, 1}, z]*
        Log[8*x*(-1 + 2*x)] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[8*x*(-1 + 2*x)] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[8*x*(-1 + 2*x)] - 
       2*G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] + 
       2*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] + 
       G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[-32 + 64*x] - 
       G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[-32 + 64*x] - 
       G[{1 - 2*x}, z]*Log[x]*Log[1 - 3*x + 2*x^2] + G[{-1 + 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 2*G[{1 - 2*x}, z]*PolyLog[2, 
         1 + 1/(2*(-1 + x))] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 4*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] - 4*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 4*G[{1 - 2*x}, z]*PolyLog[2, 2 - 2*x] + 
       4*G[{-1 + 2*x}, z]*PolyLog[2, 2 - 2*x] + G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] - G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{1}, z]*((3*Pi^2)/4 - 
         (15*Log[2]^2)/2 + (9*Log[4]^2)/2 + (3*I)*Pi*Log[-1 + x] - 
         3*Log[4]*Log[-1 + x] - (15*Log[-1 + x]^2)/2 + 3*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] - (9*I)*Pi*Log[x] - 3*Log[8]*Log[x] - 
         (9*Log[x]^2)/2 + (3*Log[x^2]*Log[16*x^2])/2 - 
         (6*I)*Pi*Log[2/(-1 + 2*x)] - 11*Log[-1 + x]*Log[-1 + 2*x] + 
         2*Log[-1 + 2*x]*Log[-4 + 8*x] - 3*Log[-1 + 2*x]*Log[-32 + 64*x] + 
         3*Log[x]*Log[1 - 3*x + 2*x^2] + 6*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         9*PolyLog[2, (1 - 2*x)^(-1)] - 4*PolyLog[2, 1 - 2*x] + 
         12*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, 2 - 2*x] - 
         3*PolyLog[2, 1/(2*x)] - 9*PolyLog[2, x/(-1 + x)] + 
         9*PolyLog[2, (-1 + 2*x)^(-1)] + 3*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         6*PolyLog[2, x/(-1 + 2*x)]) + 2*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{-1}, z]*((-3*Pi^2)/4 + 
         (15*Log[2]^2)/2 - (9*Log[4]^2)/2 - (3*I)*Pi*Log[-1 + x] + 
         Log[64]*Log[-1 + x] + (15*Log[-1 + x]^2)/2 - 3*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + (9*I)*Pi*Log[x] + 3*Log[8]*Log[x] + 
         (9*Log[x]^2)/2 - (3*Log[x^2]*Log[16*x^2])/2 + 
         (6*I)*Pi*Log[2/(-1 + 2*x)] + 11*Log[-1 + x]*Log[-1 + 2*x] - 
         2*Log[-1 + 2*x]*Log[-4 + 8*x] + 3*Log[-1 + 2*x]*Log[-32 + 64*x] - 
         3*Log[x]*Log[1 - 3*x + 2*x^2] - 6*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         9*PolyLog[2, (1 - 2*x)^(-1)] + 4*PolyLog[2, 1 - 2*x] - 
         12*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 2 - 2*x] + 
         3*PolyLog[2, 1/(2*x)] + 9*PolyLog[2, x/(-1 + x)] - 
         9*PolyLog[2, (-1 + 2*x)^(-1)] - 3*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
         6*PolyLog[2, x/(-1 + 2*x)])))/(64*(1 + p2)^(3/2)) + 
    ((6 + 2*p2 + 7*p2*x + 6*x^2)*((-5*Pi^2*G[{1 - 2*x}, z])/3 + 
       (5*Pi^2*G[{-1 + 2*x}, z])/3 - 18*G[{-1, -1, 1 - 2*x}, z] + 
       6*G[{-1, -1, -1 + 2*x}, z] + 8*G[{-1, 0, 1 - 2*x}, z] - 
       8*G[{-1, 0, -1 + 2*x}, z] - 2*G[{-1, 1, 1 - 2*x}, z] + 
       6*G[{-1, 1, -1 + 2*x}, z] - 10*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       6*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 2*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       6*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 12*G[{0, -1, 1 - 2*x}, z] - 
       4*G[{0, -1, -1 + 2*x}, z] - 8*G[{0, 0, 1 - 2*x}, z] + 
       8*G[{0, 0, -1 + 2*x}, z] + 4*G[{0, 1, 1 - 2*x}, z] - 
       12*G[{0, 1, -1 + 2*x}, z] + 12*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       4*G[{0, 1 - 2*x, -1 + 2*x}, z] + 4*G[{0, -1 + 2*x, 1 - 2*x}, z] - 
       12*G[{0, -1 + 2*x, -1 + 2*x}, z] - 6*G[{1, -1, 1 - 2*x}, z] + 
       2*G[{1, -1, -1 + 2*x}, z] + 8*G[{1, 0, 1 - 2*x}, z] - 
       8*G[{1, 0, -1 + 2*x}, z] - 6*G[{1, 1, 1 - 2*x}, z] + 
       18*G[{1, 1, -1 + 2*x}, z] - 6*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{1, 1 - 2*x, -1 + 2*x}, z] - 6*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       10*G[{1, -1 + 2*x, -1 + 2*x}, z] - 10*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       6*G[{1 - 2*x, -1, -1 + 2*x}, z] + 8*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       8*G[{1 - 2*x, 0, -1 + 2*x}, z] - 2*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       6*G[{1 - 2*x, 1, -1 + 2*x}, z] - 18*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 6*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       6*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       8*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 8*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       6*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 10*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       6*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       6*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       18*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 6*G[{-1, -1}, z]*Log[2] - 
       6*G[{-1, 1}, z]*Log[2] - 6*G[{-1, 1 - 2*x}, z]*Log[2] - 
       6*G[{-1, -1 + 2*x}, z]*Log[2] - 6*G[{1 - 2*x, -1}, z]*Log[2] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 18*G[{-1 + 2*x, 1}, z]*Log[2] + 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 2*G[{1 - 2*x}, z]*Log[2]^2 + 
       2*G[{-1 + 2*x}, z]*Log[2]^2 + 2*G[{1 - 2*x}, z]*Log[4]^2 - 
       2*G[{-1 + 2*x}, z]*Log[4]^2 + 4*G[{-1, -1}, z]*Log[16] + 
       4*G[{-1, 1 - 2*x}, z]*Log[16] + G[{-1, -1 + 2*x}, z]*Log[16] - 
       2*G[{0, -1}, z]*Log[16] - 4*G[{0, 1 - 2*x}, z]*Log[16] - 
       4*G[{1, 1}, z]*Log[16] + 4*G[{1, 1 - 2*x}, z]*Log[16] + 
       G[{1, -1 + 2*x}, z]*Log[16] - 2*G[{1 - 2*x, -1}, z]*Log[16] - 
       2*G[{1 - 2*x, 1}, z]*Log[16] - G[{1 - 2*x, -1 + 2*x}, z]*Log[16] - 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] - G[{-1, -1}, z]*Log[64] - 
       G[{-1, 1}, z]*Log[64] + G[{-1, 1 - 2*x}, z]*Log[64] + 
       G[{-1, -1 + 2*x}, z]*Log[64] + 2*G[{1, -1}, z]*Log[64] + 
       2*G[{1, 1}, z]*Log[64] - G[{1 - 2*x, -1}, z]*Log[64] + 
       2*G[{1 - 2*x, 1}, z]*Log[64] - 3*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       2*G[{-1 + 2*x, -1}, z]*Log[64] - G[{-1 + 2*x, 1}, z]*Log[64] + 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] - G[{-1, 1 - 2*x}, z]*Log[256] - 
       3*G[{-1, -1 + 2*x}, z]*Log[256] + G[{0, 1}, z]*Log[256] + 
       2*G[{0, -1 + 2*x}, z]*Log[256] + G[{1, 1 - 2*x}, z]*Log[256] - 
       G[{1, -1 + 2*x}, z]*Log[256] + G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + G[{-1 + 2*x, -1}, z]*Log[256] + 
       G[{-1 + 2*x, 1}, z]*Log[256] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 2*G[{-1, 1 - 2*x}, z]*
        Log[4096] + 2*G[{-1, -1 + 2*x}, z]*Log[4096] + 
       2*G[{0, 1 - 2*x}, z]*Log[4096] - 2*G[{0, -1 + 2*x}, z]*Log[4096] - 
       2*G[{1, 1 - 2*x}, z]*Log[4096] + 2*G[{1, -1 + 2*x}, z]*Log[4096] + 
       (2*I)*Pi*G[{1 - 2*x}, z]*Log[1 + (1 - 4*x)^(-1)] - 
       (2*I)*Pi*G[{-1 + 2*x}, z]*Log[1 + (1 - 4*x)^(-1)] - 
       4*G[{-1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       4*G[{1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       6*G[{-1, -1}, z]*Log[(1 - 2*x)^2] + 2*G[{-1, 1}, z]*Log[(1 - 2*x)^2] - 
       4*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 4*G[{-1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] + 4*G[{0, -1}, z]*Log[(1 - 2*x)^2] - 
       4*G[{0, 1}, z]*Log[(1 - 2*x)^2] + 4*G[{0, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] - 4*G[{0, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
       2*G[{1, -1}, z]*Log[(1 - 2*x)^2] + 6*G[{1, 1}, z]*Log[(1 - 2*x)^2] - 
       4*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 4*G[{1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] - 2*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2] + 
       2*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2] - 4*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2] + 
       2*G[{-1 + 2*x, 1}, z]*Log[(1 - 2*x)^2] + 4*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] + (4*I)*Pi*G[{1 - 2*x}, z]*Log[-1 + x] - 
       (4*I)*Pi*G[{-1 + 2*x}, z]*Log[-1 + x] - 12*G[{1 - 2*x}, z]*
        Log[-1 + x]^2 + 12*G[{-1 + 2*x}, z]*Log[-1 + x]^2 + 
       5*G[{-1, -1}, z]*Log[(-1 + x)^2] - 7*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       5*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 6*G[{0, -1}, z]*Log[(-1 + x)^2] + 
       6*G[{0, 1}, z]*Log[(-1 + x)^2] + 2*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       7*G[{1, -1}, z]*Log[(-1 + x)^2] - 5*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 5*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 7*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 5*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 3*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 7*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 3*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       5*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2)/2 - 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2)/2 + 4*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 
       12*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 2*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 2*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + (2*I)*Pi*G[{1 - 2*x}, z]*
        Log[(-1 + x)/x] - (2*I)*Pi*G[{-1 + 2*x}, z]*Log[(-1 + x)/x] - 
       (12*I)*Pi*G[{1 - 2*x}, z]*Log[x] + (12*I)*Pi*G[{-1 + 2*x}, z]*Log[x] - 
       6*G[{1 - 2*x}, z]*Log[x]^2 + 6*G[{-1 + 2*x}, z]*Log[x]^2 - 
       3*G[{-1, -1}, z]*Log[x^2] + G[{-1, 1}, z]*Log[x^2] - 
       3*G[{-1, 1 - 2*x}, z]*Log[x^2] + G[{-1, -1 + 2*x}, z]*Log[x^2] + 
       2*G[{0, -1}, z]*Log[x^2] - 2*G[{0, 1}, z]*Log[x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[x^2] - 2*G[{0, -1 + 2*x}, z]*Log[x^2] - 
       G[{1, -1}, z]*Log[x^2] + 3*G[{1, 1}, z]*Log[x^2] - 
       G[{1, 1 - 2*x}, z]*Log[x^2] + 3*G[{1, -1 + 2*x}, z]*Log[x^2] - 
       3*G[{1 - 2*x, -1}, z]*Log[x^2] + G[{1 - 2*x, 1}, z]*Log[x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - G[{-1 + 2*x, -1}, z]*Log[x^2] + 3*G[{-1 + 2*x, 1}, z]*
        Log[x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2])/2 - 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2])/2 + 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2])/2 - 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2])/2 + 
       (G[{1 - 2*x}, z]*Log[x^2]*Log[256*x^2])/2 - 
       (G[{-1 + 2*x}, z]*Log[x^2]*Log[256*x^2])/2 - (8*I)*Pi*G[{1 - 2*x}, z]*
        Log[2/(-1 + 2*x)] + (8*I)*Pi*G[{-1 + 2*x}, z]*Log[2/(-1 + 2*x)] + 
       2*G[{1 - 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[-1 + 2*x] - 
       2*G[{-1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[-1 + 2*x] - 
       22*G[{1 - 2*x}, z]*Log[-1 + x]*Log[-1 + 2*x] + 
       22*G[{-1 + 2*x}, z]*Log[-1 + x]*Log[-1 + 2*x] - 
       4*G[{1 - 2*x}, z]*Log[-1 + 2*x]^2 + 4*G[{-1 + 2*x}, z]*
        Log[-1 + 2*x]^2 - 12*G[{1 - 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] - 
       (2*I)*Pi*G[{1 - 2*x}, z]*Log[(4*x)/(-1 + 4*x)] + 
       (2*I)*Pi*G[{-1 + 2*x}, z]*Log[(4*x)/(-1 + 4*x)] + 
       4*G[{-1, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] + 4*G[{1, -1 + 2*x}, z]*
        Log[1 + x/(2 - 3*x)] - 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 + x/(2 - 3*x)] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + x/(2 - 3*x)] - 4*G[{1 - 2*x}, z]*Log[4/x]*
        Log[1 - 3*x + 2*x^2] + 4*G[{-1 + 2*x}, z]*Log[4/x]*
        Log[1 - 3*x + 2*x^2] + 2*G[{1 - 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 2*G[{-1 + 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 4*G[{-1, -1 + 2*x}, z]*Log[1 + x/(-2 + 3*x)] - 
       4*G[{1, -1 + 2*x}, z]*Log[1 + x/(-2 + 3*x)] + 
       4*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + x/(-2 + 3*x)] + 
       4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + x/(-2 + 3*x)] - 
       2*G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[1 + (-3 + 4*x)^(-1)] + 
       2*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[1 + (-3 + 4*x)^(-1)] + 
       10*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       10*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       16*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       16*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       14*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       14*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       4*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 16*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       16*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 16*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 16*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 6*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 6*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{-1}, z]*
        ((2*Pi^2)/3 - 2*Log[2]^2 + 6*Log[4]^2 - 
         (2*I)*Pi*Log[1 + (1 - 4*x)^(-1)] + (4*I)*Pi*Log[-1 + x] - 
         8*Log[-1 + x]^2 + Log[(-1 + x)^2]^2/2 + 6*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] - (2*I)*Pi*Log[(-1 + x)/x] - (12*I)*Pi*Log[x] - 
         6*Log[x]^2 + (Log[(-1 + x)^2]*Log[x^2])/2 + 
         (Log[(-1 + x)^2]*Log[256*x^2])/2 + (Log[x^2]*Log[256*x^2])/2 - 
         (8*I)*Pi*Log[2/(-1 + 2*x)] - 2*Log[1 + (3 - 4*x)^(-1)]*
          Log[-1 + 2*x] - 18*Log[-1 + x]*Log[-1 + 2*x] - 4*Log[-1 + 2*x]^2 - 
         12*Log[2]*Log[x*(-1 + 2*x)] + (2*I)*Pi*Log[(4*x)/(-1 + 4*x)] - 
         4*Log[4/x]*Log[1 - 3*x + 2*x^2] - 2*Log[x]*Log[1 - 3*x + 2*x^2] + 
         2*Log[-1 + 2*x]*Log[1 + (-3 + 4*x)^(-1)] + 
         6*PolyLog[2, 1 + 1/(2*(-1 + x))] - 8*PolyLog[2, (1 - 2*x)^(-1)] + 
         18*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] - 
         8*PolyLog[2, x/(-1 + x)] + 8*PolyLog[2, (-1 + 2*x)^(-1)] + 
         2*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 6*PolyLog[2, x/(-1 + 2*x)]) - 
       10*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 10*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{1}, z]*((-2*Pi^2)/3 + 2*Log[2]^2 - 
         6*Log[4]^2 + (2*I)*Pi*Log[1 + (1 - 4*x)^(-1)] - 
         (4*I)*Pi*Log[-1 + x] + 8*Log[-1 + x]^2 - Log[(-1 + x)^2]^2/2 - 
         6*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + (2*I)*Pi*Log[(-1 + x)/x] + 
         (12*I)*Pi*Log[x] + 6*Log[x]^2 - (Log[(-1 + x)^2]*Log[x^2])/2 - 
         (Log[(-1 + x)^2]*Log[256*x^2])/2 - (Log[x^2]*Log[256*x^2])/2 + 
         (8*I)*Pi*Log[2/(-1 + 2*x)] + 2*Log[1 + (3 - 4*x)^(-1)]*
          Log[-1 + 2*x] + 18*Log[-1 + x]*Log[-1 + 2*x] + 4*Log[-1 + 2*x]^2 + 
         12*Log[2]*Log[x*(-1 + 2*x)] - (2*I)*Pi*Log[(4*x)/(-1 + 4*x)] + 
         4*Log[4/x]*Log[1 - 3*x + 2*x^2] + 2*Log[x]*Log[1 - 3*x + 2*x^2] - 
         2*Log[-1 + 2*x]*Log[1 + (-3 + 4*x)^(-1)] - 
         6*PolyLog[2, 1 + 1/(2*(-1 + x))] + 8*PolyLog[2, (1 - 2*x)^(-1)] - 
         18*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, x/(-1 + x)] - 8*PolyLog[2, (-1 + 2*x)^(-1)] - 
         2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 6*PolyLog[2, x/(-1 + 2*x)])))/
     (128*(1 + p2)^(3/2)*(-1 + x)) - (((-1 + x)^2*x + p2*(1 - 2*x + 2*x^2))*
      (-2*(2*G[{-1, -1, -1 + 2*x}, z] + 2*G[{-1, 1, 1 - 2*x}, z] - 
         2*G[{-1, 1, -1 + 2*x}, z] - 2*G[{-1, -1 + 2*x, -1}, z] - 
         2*G[{-1, -1 + 2*x, 1}, z] + 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
         2*G[{1, -1, 1 - 2*x}, z] - 2*G[{1, -1, -1 + 2*x}, z] - 
         2*G[{1, 1, 1 - 2*x}, z] + 2*G[{1, 1 - 2*x, -1}, z] + 
         2*G[{1, 1 - 2*x, 1}, z] - 2*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
         6*G[{-1, 1}, z]*Log[2] - 6*G[{-1, -1 + 2*x}, z]*Log[2] + 
         G[{1, -1}, z]*Log[64] + G[{1, 1 - 2*x}, z]*Log[64] - 
         G[{-1, 1}, z]*Log[(1 - 2*x)^2] - G[{-1, -1 + 2*x}, z]*
          Log[(1 - 2*x)^2] + G[{1, -1}, z]*Log[(1 - 2*x)^2] + 
         G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 2*G[{-1, 1}, z]*
          Log[(-1 + x)^2] - 2*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
         2*G[{1, -1}, z]*Log[(-1 + x)^2] + 2*G[{1, 1 - 2*x}, z]*
          Log[(-1 + x)^2] + 2*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 
         2*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*
          Log[4*(-1 + x)^2] - 2*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
         G[{-1, 1}, z]*Log[x^2] - G[{-1, -1 + 2*x}, z]*Log[x^2] + 
         G[{1, -1}, z]*Log[x^2] + G[{1, 1 - 2*x}, z]*Log[x^2] - 
         G[{-1, -1}, z]*Log[4*x^2] + G[{-1, 1}, z]*Log[4*x^2] + 
         2*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - G[{1, -1}, z]*Log[4*x^2] + 
         G[{1, 1}, z]*Log[4*x^2] - 2*G[{1, 1 - 2*x}, z]*Log[4*x^2] + 
         2*G[{-1, -1}, z]*Log[-1 + 2*x] + 2*G[{-1, 1}, z]*Log[-1 + 2*x] + 
         4*G[{-1, -1 + 2*x}, z]*Log[-1 + 2*x] - 2*G[{1, -1}, z]*
          Log[-1 + 2*x] - 2*G[{1, 1}, z]*Log[-1 + 2*x] - 
         4*G[{1, 1 - 2*x}, z]*Log[-1 + 2*x]) + 
       G[{1}, z]*(Pi^2 - 10*Log[2]^2 + 5*Log[4]^2 + (4*I)*Pi*Log[-1 + x] - 
         10*Log[-1 + x]^2 + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         (12*I)*Pi*Log[x] - 6*Log[x]^2 + Log[x^2]*Log[16*x^2] - 
         (8*I)*Pi*Log[2/(-1 + 2*x)] - 12*Log[-1 + x]*Log[-1 + 2*x] - 
         4*Log[-1 + 2*x]^2 - 12*Log[2]*Log[x*(-1 + 2*x)] + 
         4*Log[-1 + 2*x]*Log[-4 + 8*x] - 4*Log[4/x]*Log[1 - 3*x + 2*x^2] + 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*PolyLog[2, (1 - 2*x)^(-1)] - 
         8*PolyLog[2, 1 - 2*x] + 16*PolyLog[2, (2 - 2*x)^(-1)] + 
         8*PolyLog[2, 2 - 2*x] - 4*PolyLog[2, 1/(2*x)] - 
         12*PolyLog[2, x/(-1 + x)] + 12*PolyLog[2, (-1 + 2*x)^(-1)] + 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]) + 
       G[{-1}, z]*(-Pi^2 + 10*Log[2]^2 - 5*Log[4]^2 - (4*I)*Pi*Log[-1 + x] + 
         10*Log[-1 + x]^2 - 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         (12*I)*Pi*Log[x] + 6*Log[x]^2 - Log[x^2]*Log[16*x^2] + 
         (8*I)*Pi*Log[2/(-1 + 2*x)] + 12*Log[-1 + x]*Log[-1 + 2*x] + 
         4*Log[-1 + 2*x]^2 + 12*Log[2]*Log[x*(-1 + 2*x)] - 
         4*Log[-1 + 2*x]*Log[-4 + 8*x] + 4*Log[4/x]*Log[1 - 3*x + 2*x^2] - 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] + 12*PolyLog[2, (1 - 2*x)^(-1)] + 
         8*PolyLog[2, 1 - 2*x] - 16*PolyLog[2, (2 - 2*x)^(-1)] - 
         8*PolyLog[2, 2 - 2*x] + 4*PolyLog[2, 1/(2*x)] + 
         12*PolyLog[2, x/(-1 + x)] - 12*PolyLog[2, (-1 + 2*x)^(-1)] - 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 8*PolyLog[2, x/(-1 + 2*x)])))/
     (64*(1 + p2)^(3/2)*(-1 + x)*x) - 
    ((2 + p2 + 2*p2*x + 2*x^2)*(8*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       8*G[{0, -1 + 2*x, -1 + 2*x}, z] - 4*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       4*G[{1 - 2*x, -1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 0, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 6*G[{1 - 2*x, -1}, z]*
        Log[2] - 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[2] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       4*G[{1 - 2*x, -1}, z]*Log[16] - 4*G[{1 - 2*x, 1}, z]*Log[16] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] + 4*G[{-1 + 2*x, -1}, z]*Log[16] + 
       4*G[{-1 + 2*x, 1}, z]*Log[16] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] + 
       G[{1 - 2*x, -1}, z]*Log[64] + 2*G[{1 - 2*x, 1}, z]*Log[64] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64] - 2*G[{-1 + 2*x, -1}, z]*Log[64] - 2*G[{-1 + 2*x, 1}, z]*
        Log[64] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] + G[{0, -1 + 2*x}, z]*Log[256] + 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[256] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 8*G[{0, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] + 8*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] + 2*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2] - 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x, -1}, z]*
        Log[(1 - 2*x)^2] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
       4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
       6*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] + 6*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 8*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] - 8*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1 - 2*x, -1}, z]*Log[x^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 
       2*G[{-1 + 2*x, 1}, z]*Log[x^2] + 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] + 8*G[{0, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] - 
       8*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] - 
       8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] - 
       8*G[{0, -1 + 2*x}, z]*Log[1 + x/(-2 + 3*x)] + 
       8*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + x/(-2 + 3*x)] + 
       8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + x/(-2 + 3*x)] + 
       G[{1 - 2*x}, z]*(-Pi^2 + 6*Log[2]^2 + 4*Log[4]^2 + 
         (4*I)*Pi*Log[1 + (1 - 4*x)^(-1)] + (4*I)*Pi*Log[-1 + x] - 
         14*Log[-1 + x]^2 + Log[(-1 + x)^2]^2 + 4*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + (4*I)*Pi*Log[(-1 + x)/x] - (12*I)*Pi*Log[x] - 
         6*Log[x]^2 + Log[(-1 + x)^2]*Log[x^2] + Log[(-1 + x)^2]*
          Log[256*x^2] + Log[x^2]*Log[256*x^2] - (8*I)*Pi*Log[2/(-1 + 2*x)] + 
         4*Log[1 + (3 - 4*x)^(-1)]*Log[-1 + 2*x] - 24*Log[-1 + x]*
          Log[-1 + 2*x] - 4*Log[-1 + 2*x]^2 - 12*Log[2]*Log[x*(-1 + 2*x)] - 
         (4*I)*Pi*Log[(4*x)/(-1 + 4*x)] - 4*Log[4/x]*Log[1 - 3*x + 2*x^2] + 
         4*Log[x]*Log[1 - 3*x + 2*x^2] - 4*Log[-1 + 2*x]*
          Log[1 + (-3 + 4*x)^(-1)] + 12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         20*PolyLog[2, (1 - 2*x)^(-1)] + 12*PolyLog[2, (2 - 2*x)^(-1)] - 
         4*PolyLog[2, 1/(2*x)] - 20*PolyLog[2, x/(-1 + x)] + 
         20*PolyLog[2, (-1 + 2*x)^(-1)] + 8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         12*PolyLog[2, x/(-1 + 2*x)]) + G[{-1 + 2*x}, z]*
        (Pi^2 - 6*Log[2]^2 - 4*Log[4]^2 - (4*I)*Pi*Log[1 + (1 - 4*x)^(-1)] - 
         (4*I)*Pi*Log[-1 + x] + 14*Log[-1 + x]^2 - Log[(-1 + x)^2]^2 - 
         4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - (4*I)*Pi*Log[(-1 + x)/x] + 
         (12*I)*Pi*Log[x] + 6*Log[x]^2 - Log[(-1 + x)^2]*Log[x^2] - 
         Log[(-1 + x)^2]*Log[256*x^2] - Log[x^2]*Log[256*x^2] + 
         (8*I)*Pi*Log[2/(-1 + 2*x)] - 4*Log[1 + (3 - 4*x)^(-1)]*
          Log[-1 + 2*x] + 24*Log[-1 + x]*Log[-1 + 2*x] + 4*Log[-1 + 2*x]^2 + 
         12*Log[2]*Log[x*(-1 + 2*x)] + (4*I)*Pi*Log[(4*x)/(-1 + 4*x)] + 
         4*Log[4/x]*Log[1 - 3*x + 2*x^2] - 4*Log[x]*Log[1 - 3*x + 2*x^2] + 
         4*Log[-1 + 2*x]*Log[1 + (-3 + 4*x)^(-1)] - 
         12*PolyLog[2, 1 + 1/(2*(-1 + x))] + 20*PolyLog[2, (1 - 2*x)^(-1)] - 
         12*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, 1/(2*x)] + 
         20*PolyLog[2, x/(-1 + x)] - 20*PolyLog[2, (-1 + 2*x)^(-1)] - 
         8*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 12*PolyLog[2, x/(-1 + 2*x)])))/
     (64*(1 + p2)^(3/2)*(-1 + x)) + 
    ((2 + 3*p2*x + 2*x^2)*(42*G[{-1, -1, 1 - 2*x}, z] + 
       30*G[{-1, -1, -1 + 2*x}, z] - 12*G[{-1, 0, 1 - 2*x}, z] + 
       12*G[{-1, 0, -1 + 2*x}, z] - 6*G[{-1, 1, 1 - 2*x}, z] - 
       18*G[{-1, 1, -1 + 2*x}, z] - 18*G[{-1, 1 - 2*x, -1}, z] - 
       18*G[{-1, 1 - 2*x, 1}, z] + 54*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       18*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 6*G[{-1, -1 + 2*x, -1}, z] - 
       6*G[{-1, -1 + 2*x, 1}, z] - 6*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       18*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 36*G[{0, -1, 1 - 2*x}, z] - 
       12*G[{0, -1, -1 + 2*x}, z] + 24*G[{0, 0, 1 - 2*x}, z] - 
       24*G[{0, 0, -1 + 2*x}, z] + 12*G[{0, 1, 1 - 2*x}, z] + 
       36*G[{0, 1, -1 + 2*x}, z] + 12*G[{0, 1 - 2*x, -1}, z] + 
       12*G[{0, 1 - 2*x, 1}, z] - 12*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       12*G[{0, 1 - 2*x, -1 + 2*x}, z] - 12*G[{0, -1 + 2*x, -1}, z] - 
       12*G[{0, -1 + 2*x, 1}, z] - 12*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       12*G[{0, -1 + 2*x, -1 + 2*x}, z] + 18*G[{1, -1, 1 - 2*x}, z] + 
       6*G[{1, -1, -1 + 2*x}, z] - 12*G[{1, 0, 1 - 2*x}, z] + 
       12*G[{1, 0, -1 + 2*x}, z] - 30*G[{1, 1, 1 - 2*x}, z] - 
       42*G[{1, 1, -1 + 2*x}, z] + 6*G[{1, 1 - 2*x, -1}, z] + 
       6*G[{1, 1 - 2*x, 1}, z] - 18*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       6*G[{1, 1 - 2*x, -1 + 2*x}, z] + 18*G[{1, -1 + 2*x, -1}, z] + 
       18*G[{1, -1 + 2*x, 1}, z] + 18*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       54*G[{1, -1 + 2*x, -1 + 2*x}, z] - 6*G[{1 - 2*x, -1, -1}, z] - 
       6*G[{1 - 2*x, -1, 1}, z] + 18*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       6*G[{1 - 2*x, -1, -1 + 2*x}, z] - 12*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       12*G[{1 - 2*x, 0, -1 + 2*x}, z] - 6*G[{1 - 2*x, 1, -1}, z] - 
       6*G[{1 - 2*x, 1, 1}, z] + 6*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       6*G[{1 - 2*x, 1, -1 + 2*x}, z] - 18*G[{1 - 2*x, 1 - 2*x, -1}, z] - 
       18*G[{1 - 2*x, 1 - 2*x, 1}, z] - 6*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, -1}, z] + 6*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 6*G[{-1 + 2*x, -1, -1}, z] + 
       6*G[{-1 + 2*x, -1, 1}, z] - 6*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       6*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 12*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       12*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 6*G[{-1 + 2*x, 1, -1}, z] + 
       6*G[{-1 + 2*x, 1, 1}, z] - 6*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       18*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 6*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       6*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 6*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 6*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       18*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 18*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       6*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       6*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 96*G[{-1}, z]*Log[2]^2 + 
       96*G[{1}, z]*Log[2]^2 + 24*G[{-1, -1}, z]*Log[4] - 
       24*G[{-1, 1}, z]*Log[4] - 24*G[{0, -1}, z]*Log[4] + 
       24*G[{0, 1}, z]*Log[4] + 24*G[{1, -1}, z]*Log[4] - 
       24*G[{1, 1}, z]*Log[4] + 6*G[{-1}, z]*Log[4]^2 - 
       6*G[{1}, z]*Log[4]^2 - 24*G[{-1, -1}, z]*Log[16] + 
       12*G[{-1, 1}, z]*Log[16] + 12*G[{0, -1}, z]*Log[16] - 
       24*G[{0, 1}, z]*Log[16] - 24*G[{1, -1}, z]*Log[16] + 
       12*G[{1, 1}, z]*Log[16] + 6*G[{-1, -1}, z]*Log[256] + 
       6*G[{0, 1}, z]*Log[256] - 3*G[{0, 1 - 2*x}, z]*Log[256] + 
       3*G[{0, -1 + 2*x}, z]*Log[256] + 6*G[{1, -1}, z]*Log[256] + 
       3*G[{1 - 2*x, -1 + 2*x}, z]*Log[256] - 3*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[256] + 3*G[{1 - 2*x, -1}, z]*Log[4096] - 
       3*G[{1 - 2*x, -1 + 2*x}, z]*Log[4096] - 3*G[{-1 + 2*x, 1}, z]*
        Log[4096] + 3*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4096] - 
       3*G[{1 - 2*x, -1}, z]*Log[65536] + 3*G[{-1 + 2*x, 1}, z]*Log[65536] + 
       24*G[{-1, -1}, z]*Log[-1 + x] - 24*G[{-1, 1}, z]*Log[-1 + x] - 
       24*G[{0, -1}, z]*Log[-1 + x] + 24*G[{0, 1}, z]*Log[-1 + x] - 
       24*G[{0, 1 - 2*x}, z]*Log[-1 + x] + 24*G[{0, -1 + 2*x}, z]*
        Log[-1 + x] + 24*G[{1, -1}, z]*Log[-1 + x] - 
       24*G[{1, 1}, z]*Log[-1 + x] - 12*G[{1 - 2*x, -1}, z]*Log[-1 + x] - 
       12*G[{1 - 2*x, 1}, z]*Log[-1 + x] + 36*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[-1 + x] - 12*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 + x] + 
       12*G[{-1 + 2*x, -1}, z]*Log[-1 + x] + 12*G[{-1 + 2*x, 1}, z]*
        Log[-1 + x] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 + x] - 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] - 2*G[{-1}, z]*Log[16777216]*
        Log[-1 + x] + 2*G[{1}, z]*Log[16777216]*Log[-1 + x] + 
       36*G[{-1}, z]*Log[-1 + x]^2 - 36*G[{1}, z]*Log[-1 + x]^2 - 
       36*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 24*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 18*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 36*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] - 36*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 12*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 24*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       36*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 6*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 18*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       18*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 6*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 18*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       30*G[{-1}, z]*Log[-1 + x]*Log[16*(-1 + x)^2] + 
       30*G[{1}, z]*Log[-1 + x]*Log[16*(-1 + x)^2] - 6*G[{-1}, z]*Log[-1 + x]*
        Log[256*(-1 + x)^2] + 6*G[{1}, z]*Log[-1 + x]*Log[256*(-1 + x)^2] - 
       24*G[{-1, -1}, z]*Log[x] + 24*G[{-1, 1}, z]*Log[x] + 
       24*G[{0, -1}, z]*Log[x] - 24*G[{0, 1}, z]*Log[x] - 
       72*G[{0, 1 - 2*x}, z]*Log[x] + 72*G[{0, -1 + 2*x}, z]*Log[x] - 
       24*G[{1, -1}, z]*Log[x] + 24*G[{1, 1}, z]*Log[x] - 
       36*G[{1 - 2*x, -1}, z]*Log[x] + 12*G[{1 - 2*x, 1}, z]*Log[x] + 
       108*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] - 36*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x] - 12*G[{-1 + 2*x, -1}, z]*Log[x] + 36*G[{-1 + 2*x, 1}, z]*
        Log[x] + 36*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x] - 
       108*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] - 12*G[{-1}, z]*
        Log[16*(-1 + x)^2]*Log[x] + 12*G[{1}, z]*Log[16*(-1 + x)^2]*Log[x] - 
       12*G[{-1}, z]*Log[x]^2 + 12*G[{1}, z]*Log[x]^2 - 
       12*G[{-1}, z]*Log[-1 + x]*Log[x^2/256] + 12*G[{1}, z]*Log[-1 + x]*
        Log[x^2/256] - 12*G[{-1, 1}, z]*Log[4*x^2] + 18*G[{-1, 1 - 2*x}, z]*
        Log[4*x^2] + 6*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       12*G[{0, -1}, z]*Log[4*x^2] + 12*G[{0, 1}, z]*Log[4*x^2] - 
       12*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 12*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       12*G[{1, -1}, z]*Log[4*x^2] - 6*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 
       18*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 6*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       18*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 18*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       18*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 6*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] - 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 18*G[{-1}, z]*Log[x]*
        Log[16*x^2] - 18*G[{1}, z]*Log[x]*Log[16*x^2] - 
       6*G[{-1}, z]*Log[x]*Log[256*x^2] + 6*G[{1}, z]*Log[x]*Log[256*x^2] + 
       72*G[{-1, -1}, z]*Log[-1 + 2*x] - 24*G[{-1, 1}, z]*Log[-1 + 2*x] + 
       36*G[{-1, 1 - 2*x}, z]*Log[-1 + 2*x] + 12*G[{-1, -1 + 2*x}, z]*
        Log[-1 + 2*x] - 48*G[{0, -1}, z]*Log[-1 + 2*x] + 
       48*G[{0, 1}, z]*Log[-1 + 2*x] - 24*G[{0, 1 - 2*x}, z]*Log[-1 + 2*x] + 
       24*G[{0, -1 + 2*x}, z]*Log[-1 + 2*x] + 24*G[{1, -1}, z]*
        Log[-1 + 2*x] - 72*G[{1, 1}, z]*Log[-1 + 2*x] - 
       12*G[{1, 1 - 2*x}, z]*Log[-1 + 2*x] - 36*G[{1, -1 + 2*x}, z]*
        Log[-1 + 2*x] + 12*G[{1 - 2*x, -1}, z]*Log[-1 + 2*x] + 
       12*G[{1 - 2*x, 1}, z]*Log[-1 + 2*x] + 36*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[-1 + 2*x] - 12*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] - 
       12*G[{-1 + 2*x, -1}, z]*Log[-1 + 2*x] - 12*G[{-1 + 2*x, 1}, z]*
        Log[-1 + 2*x] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] - 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] + G[{-1}, z]*Log[16777216]*
        Log[-1 + 2*x] - G[{1}, z]*Log[16777216]*Log[-1 + 2*x] + 
       48*G[{-1}, z]*Log[-1 + x]*Log[-1 + 2*x] - 48*G[{1}, z]*Log[-1 + x]*
        Log[-1 + 2*x] + 12*G[{-1}, z]*Log[-1 + 2*x]^2 - 
       12*G[{1}, z]*Log[-1 + 2*x]^2 + 12*G[{-1}, z]*Log[-1 + 2*x]*
        Log[-4 + 8*x] - 12*G[{1}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] + 
       24*G[{0, 1 - 2*x}, z]*Log[x^2*(1 - 3*x + 2*x^2)] - 
       24*G[{0, -1 + 2*x}, z]*Log[x^2*(1 - 3*x + 2*x^2)] + 
       12*G[{1 - 2*x, -1}, z]*Log[x^2*(1 - 3*x + 2*x^2)] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2*(1 - 3*x + 2*x^2)] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2*(1 - 3*x + 2*x^2)] - 
       12*G[{-1 + 2*x, 1}, z]*Log[x^2*(1 - 3*x + 2*x^2)] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2*(1 - 3*x + 2*x^2)] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2*(1 - 3*x + 2*x^2)] - 
       48*G[{-1}, z]*PolyLog[2, 1 - 2*x] + 48*G[{1}, z]*PolyLog[2, 1 - 2*x] + 
       48*G[{-1}, z]*PolyLog[2, 2 - 2*x] - 48*G[{1}, z]*PolyLog[2, 2 - 2*x] + 
       G[{-1 + 2*x}, z]*(4*Pi^2 + 42*Log[2]^2 - (12*I)*Pi*Log[4] - 
         24*Log[4]^2 + (36*I)*Pi*Log[-1 + x] + Log[68719476736]*Log[-1 + x] - 
         3*Log[281474976710656]*Log[-1 + x] + 
         Log[324518553658426726783156020576256]*Log[-1 + x] - 
         24*Log[-1 + x]^2 - (60*I)*Pi*Log[x] - Log[16777216]*Log[x] - 
         4*Log[281474976710656]*Log[x] + 
         Log[1329227995784915872903807060280344576]*Log[x] - 36*Log[x]^2 + 
         (24*I)*Pi*Log[-1 + 2*x] - Log[16777216]*Log[-1 + 2*x] - 
         72*Log[-1 + x]*Log[-1 + 2*x] + 12*Log[x]*Log[-1 + 2*x] + 
         12*Log[-1 + 2*x]^2 - Log[4096]*Log[1 - 3*x + 2*x^2] + 
         12*Log[x]*Log[1 - 3*x + 2*x^2] - 60*PolyLog[2, (1 - 2*x)^(-1)] + 
         24*PolyLog[2, 1 - 2*x] + 36*PolyLog[2, (2 - 2*x)^(-1)] + 
         24*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 24*PolyLog[2, 2 - 2*x] - 
         60*PolyLog[2, x/(-1 + x)] + 60*PolyLog[2, (-1 + 2*x)^(-1)] + 
         36*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)]) + 
       G[{1 - 2*x}, z]*(-4*Pi^2 - 42*Log[2]^2 + 24*Log[4]^2 - 
         (12*I)*Pi*Log[1 + (1 - 4*x)^(-1)] - (12*I)*Pi*
          Log[1 + (1 - 2*x)^(-1)] - (24*I)*Pi*Log[-1 + x] - 
         6*Log[64]*Log[-1 + x] + 12*Log[-1 + x]*Log[16*(-1 + x)^2] - 
         (12*I)*Pi*Log[-1/2 + x] + (36*I)*Pi*Log[x] - 12*Log[1024]*Log[x] + 
         12*Log[-1 + x]*Log[x] - 36*Log[x]^2 - 12*Log[x]*Log[16*x] + 
         48*Log[2]*Log[(-1 + x)*x] + 36*Log[x]*Log[16*x^2] + 
         6*Log[-1 + x]*Log[256*x^2] + 6*Log[x]*Log[256*x^2] - 
         3*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8] + 
         (12*I)*Pi*Log[(2*x)/(-1 + 2*x)] + 24*Log[-1 + x]*Log[-1 + 2*x] + 
         24*Log[(-1 + x)*x]*Log[-1 + 2*x] - 12*Log[-1 + 2*x]^2 + 
         24*Log[2]*Log[x*(-1 + 2*x)] - 12*Log[-1 + 2*x]*
          Log[4*x^3*(-1 + 2*x)] + (12*I)*Pi*Log[(4*x)/(-1 + 4*x)] + 
         12*Log[-1 + 2*x]*Log[-4 + 8*x] + 6*Log[4/x^2]*Log[1 - 3*x + 2*x^2] - 
         24*PolyLog[2, 1 + 1/(2*(-1 + x))] + 60*PolyLog[2, (1 - 2*x)^(-1)] - 
         24*PolyLog[2, 1 - 2*x] - 36*PolyLog[2, (2 - 2*x)^(-1)] + 
         24*PolyLog[2, 2 - 2*x] + 60*PolyLog[2, x/(-1 + x)] - 
         60*PolyLog[2, (-1 + 2*x)^(-1)] - 
         36*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 24*PolyLog[2, x/(-1 + 2*x)])))/
     (384*(1 + p2)^(3/2)*(-1 + x)) - ((6 + 2*p2 + 7*p2*x + 6*x^2)*
      (G[{1}, z]*(Pi^2/6 + (2*I)*Pi*ArcCoth[1 - 4*x] + 
         (2*I)*Pi*ArcCoth[1 - 2*x] + 6*Log[2]^2 - Log[4]^2 + 
         Log[8]*Log[-1 + x] + Log[4]*Log[(-1 + x)^2] + Log[(-1 + x)^2]^2/4 + 
         Log[16]*Log[x] + Log[x]^2 + Log[4]*Log[x^2] - Log[16]*Log[x^2] + 
         (Log[(-1 + x)^2]*Log[x^2])/2 - (3*Log[x^2]^2)/4 - 
         2*Log[(-1 + x)*x]*Log[-1 + 2*x] + Log[-1 + 2*x]^2 - 
         Log[4]*Log[x*(-1 + 2*x)] - Log[2]*Log[1 - 3*x + 2*x^2] - 
         (Log[x^(-2)]*Log[1 - 3*x + 2*x^2])/2 - 
         2*PolyLog[2, (1 - 2*x)^(-1)] + PolyLog[2, (2 - 2*x)^(-1)] + 
         PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 2*PolyLog[2, 1/(2*x)] - 
         2*PolyLog[2, x/(-1 + x)] + 2*PolyLog[2, (-1 + 2*x)^(-1)] + 
         PolyLog[2, (-1 + x)/(-1 + 2*x)] - PolyLog[2, x/(-1 + 2*x)]) + 
       G[{-1}, z]*(-Pi^2/6 - (2*I)*Pi*ArcCoth[1 - 4*x] - 
         (2*I)*Pi*ArcCoth[1 - 2*x] - 6*Log[2]^2 + Log[4]^2 - 
         Log[8]*Log[-1 + x] - Log[4]*Log[(-1 + x)^2] - Log[(-1 + x)^2]^2/4 - 
         Log[16]*Log[x] - Log[x]^2 - Log[4]*Log[x^2] + Log[16]*Log[x^2] - 
         (Log[(-1 + x)^2]*Log[x^2])/2 + (3*Log[x^2]^2)/4 + 
         2*Log[(-1 + x)*x]*Log[-1 + 2*x] - Log[-1 + 2*x]^2 + 
         Log[4]*Log[x*(-1 + 2*x)] + Log[2]*Log[1 - 3*x + 2*x^2] + 
         (Log[x^(-2)]*Log[1 - 3*x + 2*x^2])/2 + 
         2*PolyLog[2, (1 - 2*x)^(-1)] - PolyLog[2, (2 - 2*x)^(-1)] - 
         PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 2*PolyLog[2, 1/(2*x)] + 
         2*PolyLog[2, x/(-1 + x)] - 2*PolyLog[2, (-1 + 2*x)^(-1)] - 
         PolyLog[2, (-1 + x)/(-1 + 2*x)] + PolyLog[2, x/(-1 + 2*x)]) + 
       (2*(2*G[{-1, -1, 1 - 2*x}, z] + 2*G[{-1, -1, -1 + 2*x}, z] - 
           4*G[{-1, 0, 1 - 2*x}, z] + 4*G[{-1, 0, -1 + 2*x}, z] + 
           2*G[{-1, 1, 1 - 2*x}, z] - 2*G[{-1, 1, -1 + 2*x}, z] + 
           2*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 2*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
           2*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 6*G[{-1, -1 + 2*x, -1 + 2*x}, 
             z] - 4*G[{0, -1, 1 - 2*x}, z] + 4*G[{0, -1, -1 + 2*x}, z] + 
           8*G[{0, 0, 1 - 2*x}, z] - 8*G[{0, 0, -1 + 2*x}, z] - 
           4*G[{0, 1, 1 - 2*x}, z] + 4*G[{0, 1, -1 + 2*x}, z] - 
           4*G[{0, 1 - 2*x, 1 - 2*x}, z] + 4*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
           4*G[{0, -1 + 2*x, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
           2*G[{1, -1, 1 - 2*x}, z] - 2*G[{1, -1, -1 + 2*x}, z] - 
           4*G[{1, 0, 1 - 2*x}, z] + 4*G[{1, 0, -1 + 2*x}, z] - 
           2*G[{1, 1, 1 - 2*x}, z] - 2*G[{1, 1, -1 + 2*x}, z] + 
           6*G[{1, 1 - 2*x, 1 - 2*x}, z] - 2*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
           2*G[{1, -1 + 2*x, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x, -1 + 2*x}, z] + 
           2*G[{1 - 2*x, -1, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
           4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 4*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
           6*G[{1 - 2*x, 1, 1 - 2*x}, z] - 2*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
           2*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
           2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
           2*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
           2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
           2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 6*G[{-1 + 2*x, -1, -1 + 2*x}, 
             z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
           4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
           2*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
           2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
           2*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
           2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
           2*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 2*G[{-1, -1}, z]*Log[4] - 
           6*G[{1, 1 - 2*x}, z]*Log[4] - 2*G[{1, -1 + 2*x}, z]*Log[4] - 
           2*G[{1 - 2*x, 1}, z]*Log[4] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 
           6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] + G[{-1, 1 - 2*x}, z]*
            Log[16] + G[{1, 1}, z]*Log[16] + G[{1 - 2*x, -1 + 2*x}, z]*
            Log[16] + G[{-1 + 2*x, -1}, z]*Log[16] - 2*G[{-1, 1 - 2*x}, z]*
            Log[64] + 2*G[{-1, -1 + 2*x}, z]*Log[64] + 2*G[{1, -1 + 2*x}, z]*
            Log[64] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
           2*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
            Log[64] + 2*G[{-1, 1 - 2*x}, z]*Log[256] - 2*G[{-1, -1 + 2*x}, z]*
            Log[256] - 2*G[{0, 1 - 2*x}, z]*Log[256] + 2*G[{0, -1 + 2*x}, z]*
            Log[256] + 2*G[{1, 1 - 2*x}, z]*Log[256] - 2*G[{1, -1 + 2*x}, z]*
            Log[256] - 3*G[{-1, -1}, z]*Log[(-1 + x)^2] + 
           G[{-1, 1}, z]*Log[(-1 + x)^2] + G[{-1, 1 - 2*x}, z]*
            Log[(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
           2*G[{0, -1}, z]*Log[(-1 + x)^2] - 2*G[{0, 1}, z]*Log[(-1 + x)^2] - 
           2*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*
            Log[(-1 + x)^2] - G[{1, -1}, z]*Log[(-1 + x)^2] + 
           3*G[{1, 1}, z]*Log[(-1 + x)^2] - G[{1, 1 - 2*x}, z]*
            Log[(-1 + x)^2] - G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
           G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x, 1}, z]*
            Log[(-1 + x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
           G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x, -1}, z]*
            Log[(-1 + x)^2] + G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
           G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
           3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 5*G[{-1, -1}, z]*
            Log[x^2] - G[{-1, 1}, z]*Log[x^2] + 3*G[{-1, 1 - 2*x}, z]*
            Log[x^2] + 3*G[{-1, -1 + 2*x}, z]*Log[x^2] - 2*G[{0, -1}, z]*
            Log[x^2] + 2*G[{0, 1}, z]*Log[x^2] - 6*G[{0, 1 - 2*x}, z]*
            Log[x^2] + 6*G[{0, -1 + 2*x}, z]*Log[x^2] + G[{1, -1}, z]*
            Log[x^2] + 5*G[{1, 1}, z]*Log[x^2] - 3*G[{1, 1 - 2*x}, z]*
            Log[x^2] - 3*G[{1, -1 + 2*x}, z]*Log[x^2] + G[{1 - 2*x, -1}, z]*
            Log[x^2] - 7*G[{1 - 2*x, 1}, z]*Log[x^2] + 
           9*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 3*G[{1 - 2*x, -1 + 2*x}, z]*
            Log[x^2] + 7*G[{-1 + 2*x, -1}, z]*Log[x^2] - G[{-1 + 2*x, 1}, z]*
            Log[x^2] + 3*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
           9*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 4*G[{-1, -1}, z]*
            Log[x^2*(1 - 3*x + 2*x^2)] - 4*G[{-1, -1 + 2*x}, z]*
            Log[x^2*(1 - 3*x + 2*x^2)] - 4*G[{1, 1}, z]*
            Log[x^2*(1 - 3*x + 2*x^2)] + 4*G[{1, 1 - 2*x}, z]*
            Log[x^2*(1 - 3*x + 2*x^2)] + 4*G[{1 - 2*x, 1}, z]*
            Log[x^2*(1 - 3*x + 2*x^2)] - 4*G[{1 - 2*x, 1 - 2*x}, z]*
            Log[x^2*(1 - 3*x + 2*x^2)] - 4*G[{-1 + 2*x, -1}, z]*
            Log[x^2*(1 - 3*x + 2*x^2)] + 4*G[{-1 + 2*x, -1 + 2*x}, z]*
            Log[x^2*(1 - 3*x + 2*x^2)]) + G[{-1 + 2*x}, z]*
          ((8*I)*Pi*ArcCoth[1 - 4*x] + (8*I)*Pi*ArcCoth[1 - 2*x] - 
           8*Log[2]^2 - 4*Log[4]^2 + 4*Log[8]*Log[-1 + x] - 
           4*Log[4]*Log[(-1 + x)^2] - Log[(-1 + x)^2]^2 + 4*Log[16]*Log[x] + 
           4*Log[x]^2 - 4*Log[4]*Log[x^2] - 4*Log[16]*Log[x^2] - 
           2*Log[(-1 + x)^2]*Log[x^2] - 5*Log[x^2]^2 - 8*Log[(-1 + x)*x]*
            Log[-1 + 2*x] + 4*Log[-1 + 2*x]^2 - 4*Log[4]*Log[x*(-1 + 2*x)] - 
           4*Log[2]*Log[1 - 3*x + 2*x^2] - 2*Log[x^(-2)]*
            Log[1 - 3*x + 2*x^2] - 8*PolyLog[2, (1 - 2*x)^(-1)] + 
           4*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
           8*PolyLog[2, 1/(2*x)] - 8*PolyLog[2, x/(-1 + x)] + 
           8*PolyLog[2, (-1 + 2*x)^(-1)] + 4*PolyLog[2, 
             (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]) + 
         G[{1 - 2*x}, z]*((-8*I)*Pi*ArcCoth[1 - 4*x] - 
           (8*I)*Pi*ArcCoth[1 - 2*x] + 8*Log[2]^2 + 4*Log[4]^2 - 
           4*Log[8]*Log[-1 + x] + 4*Log[4]*Log[(-1 + x)^2] + 
           Log[(-1 + x)^2]^2 - 4*Log[16]*Log[x] - 4*Log[x]^2 + 
           4*Log[4]*Log[x^2] + 4*Log[16]*Log[x^2] + 2*Log[(-1 + x)^2]*
            Log[x^2] + 5*Log[x^2]^2 + 8*Log[(-1 + x)*x]*Log[-1 + 2*x] - 
           4*Log[-1 + 2*x]^2 + 4*Log[4]*Log[x*(-1 + 2*x)] + 
           Log[16]*Log[1 - 3*x + 2*x^2] + 2*Log[x^(-2)]*
            Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, (1 - 2*x)^(-1)] - 
           4*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
           8*PolyLog[2, 1/(2*x)] + 8*PolyLog[2, x/(-1 + x)] - 
           8*PolyLog[2, (-1 + 2*x)^(-1)] - 4*PolyLog[2, 
             (-1 + x)/(-1 + 2*x)] + 4*PolyLog[2, x/(-1 + 2*x)]))/4))/
     (64*(1 + p2)^(3/2)*(-1 + x)) + 
    ((-2 - 2*(-1 + p2)*x + (-2 + p2)*x^2 + 2*x^3)*
      (24*G[{-1}, z]*G[{-1, -1 - 2*x}, 1] - 24*G[{1}, z]*
        G[{-1, -1 - 2*x}, 1] - 48*G[{-1}, z]*G[{-1, 1 + 2*x}, 1] + 
       48*G[{1}, z]*G[{-1, 1 + 2*x}, 1] - 24*G[{-1}, z]*G[{0, -1 - 2*x}, 1] + 
       24*G[{1}, z]*G[{0, -1 - 2*x}, 1] + 24*G[{-1}, z]*G[{0, 1 + 2*x}, 1] - 
       24*G[{1}, z]*G[{0, 1 + 2*x}, 1] + 48*G[{-1}, z]*G[{1 - 2*x, -1 - 2*x}, 
         1] - 48*G[{1}, z]*G[{1 - 2*x, -1 - 2*x}, 1] + 
       48*G[{-1}, z]*G[{1 + 2*x, 1}, 1] - 48*G[{1}, z]*G[{1 + 2*x, 1}, 1] + 
       24*G[{-1}, z]*G[{1 + 2*x, -1 - 2*x}, 1] - 24*G[{1}, z]*
        G[{1 + 2*x, -1 - 2*x}, 1] - 48*G[{-1}, z]*G[{1 + 2*x, 1 + 2*x}, 1] + 
       48*G[{1}, z]*G[{1 + 2*x, 1 + 2*x}, 1] + 72*G[{-1, -1, 1 - 2*x}, z] - 
       24*G[{-1, -1, -1 + 2*x}, z] - 24*G[{-1, 0, 1 - 2*x}, z] + 
       24*G[{-1, 0, -1 + 2*x}, z] + 48*G[{-1, 1, 1 - 2*x}, z] - 
       24*G[{-1, 1, -1 + 2*x}, z] + 48*G[{-1, 1, 1 + 2*x}, z] - 
       48*G[{-1, -1 - 2*x, 1 - 2*x}, z] + 24*G[{-1, 1 - 2*x, -1}, z] + 
       24*G[{-1, 1 - 2*x, 1}, z] - 48*G[{-1, 1 - 2*x, -1 - 2*x}, z] + 
       72*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 24*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       24*G[{-1, -1 + 2*x, -1}, z] - 24*G[{-1, -1 + 2*x, 1}, z] - 
       24*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 48*G[{0, -1, 1 - 2*x}, z] + 
       48*G[{0, 1, -1 + 2*x}, z] - 48*G[{0, 1 - 2*x, -1}, z] - 
       48*G[{0, 1 - 2*x, 1}, z] - 48*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       48*G[{0, -1 + 2*x, -1}, z] + 48*G[{0, -1 + 2*x, 1}, z] + 
       48*G[{0, -1 + 2*x, -1 + 2*x}, z] - 48*G[{1, -1, -1 - 2*x}, z] + 
       24*G[{1, -1, 1 - 2*x}, z] - 48*G[{1, -1, -1 + 2*x}, z] - 
       24*G[{1, 0, 1 - 2*x}, z] + 24*G[{1, 0, -1 + 2*x}, z] + 
       24*G[{1, 1, 1 - 2*x}, z] - 72*G[{1, 1, -1 + 2*x}, z] + 
       24*G[{1, 1 - 2*x, -1}, z] + 24*G[{1, 1 - 2*x, 1}, z] + 
       24*G[{1, 1 - 2*x, 1 - 2*x}, z] - 24*G[{1, -1 + 2*x, -1}, z] - 
       24*G[{1, -1 + 2*x, 1}, z] + 24*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       72*G[{1, -1 + 2*x, -1 + 2*x}, z] + 48*G[{1, -1 + 2*x, 1 + 2*x}, z] + 
       48*G[{1, 1 + 2*x, -1 + 2*x}, z] + 24*G[{1 - 2*x, -1, -1}, z] + 
       24*G[{1 - 2*x, -1, 1}, z] - 48*G[{1 - 2*x, -1, -1 - 2*x}, z] + 
       72*G[{1 - 2*x, -1, 1 - 2*x}, z] - 24*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       24*G[{1 - 2*x, 0, 1 - 2*x}, z] + 24*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       24*G[{1 - 2*x, 1, -1}, z] + 24*G[{1 - 2*x, 1, 1}, z] + 
       48*G[{1 - 2*x, 1, -1 - 2*x}, z] - 48*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 1, -1 + 2*x}, z] - 96*G[{1 - 2*x, 1, 1 + 2*x}, z] + 
       48*G[{1 - 2*x, -1 - 2*x, -1}, z] + 48*G[{1 - 2*x, -1 - 2*x, 1}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, z] + 
       48*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, 1 - 2*x, -1}, z] + 24*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       48*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, z] + 
       72*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       24*G[{1 - 2*x, -1 + 2*x, -1}, z] - 24*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       24*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 24*G[{-1 + 2*x, -1, -1}, z] - 
       24*G[{-1 + 2*x, -1, 1}, z] + 96*G[{-1 + 2*x, -1, -1 - 2*x}, z] + 
       24*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 48*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 24*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       24*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 24*G[{-1 + 2*x, 1, -1}, z] - 
       24*G[{-1 + 2*x, 1, 1}, z] + 24*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       72*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 48*G[{-1 + 2*x, 1, 1 + 2*x}, z] + 
       24*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 24*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
       24*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       24*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 24*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       24*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       72*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1 + 2*x, -1}, z] - 48*G[{-1 + 2*x, 1 + 2*x, 1}, z] - 
       48*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, z] - (48*I)*Pi*G[{-1}, z]*Log[2] + 
       (48*I)*Pi*G[{1}, z]*Log[2] + 72*G[{-1 - 2*x, -1}, z]*Log[2] + 
       36*G[{-1 - 2*x, 1}, z]*Log[2] - 36*G[{-1 - 2*x, -1 - 2*x}, z]*Log[2] + 
       72*G[{-1 - 2*x, 1 - 2*x}, z]*Log[2] - 72*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[2] - 12*G[{1 - 2*x, -1}, z]*Log[2] - 48*G[{1 - 2*x, 1}, z]*
        Log[2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] + 
       108*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 72*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[2] + 48*G[{-1 + 2*x, -1}, z]*Log[2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[2] - 72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - 
       108*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] + 72*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[2] - 36*G[{1 + 2*x, -1}, z]*Log[2] - 72*G[{1 + 2*x, 1}, z]*
        Log[2] + 72*G[{1 + 2*x, -1 - 2*x}, z]*Log[2] - 
       72*G[{1 + 2*x, -1 + 2*x}, z]*Log[2] + 36*G[{1 + 2*x, 1 + 2*x}, z]*
        Log[2] + 192*G[{-1}, z]*Log[2]^2 - 192*G[{1}, z]*Log[2]^2 - 
       24*G[{-1, -1}, z]*Log[4] - 48*G[{1, -1}, z]*Log[4] + 
       24*G[{1, 1}, z]*Log[4] - 48*G[{-1 - 2*x, -1}, z]*Log[4] + 
       24*G[{-1 - 2*x, 1}, z]*Log[4] + 48*G[{-1 - 2*x, -1 - 2*x}, z]*Log[4] + 
       24*G[{1 - 2*x, -1}, z]*Log[4] - 24*G[{1 - 2*x, 1}, z]*Log[4] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] - 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4] + 24*G[{-1 + 2*x, -1}, z]*Log[4] - 24*G[{-1 + 2*x, 1}, z]*
        Log[4] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - 24*G[{1 + 2*x, -1}, z]*Log[4] + 
       48*G[{1 + 2*x, 1}, z]*Log[4] - 48*G[{1 + 2*x, 1 + 2*x}, z]*Log[4] - 
       24*G[{-1}, z]*Log[2]*Log[4] + 24*G[{1}, z]*Log[2]*Log[4] + 
       48*G[{-1 - 2*x}, z]*Log[2]*Log[4] - 48*G[{1 + 2*x}, z]*Log[2]*Log[4] - 
       24*G[{-1}, z]*Log[4]^2 + 24*G[{1}, z]*Log[4]^2 - 
       48*G[{-1, 1}, z]*Log[8] - 24*G[{-1, -1 - 2*x}, z]*Log[8] - 
       24*G[{-1, -1 + 2*x}, z]*Log[8] - 48*G[{1, 1}, z]*Log[8] + 
       24*G[{1, 1 - 2*x}, z]*Log[8] - 48*G[{1, -1 + 2*x}, z]*Log[8] + 
       24*G[{1, 1 + 2*x}, z]*Log[8] + 72*G[{-1 - 2*x, -1}, z]*Log[8] - 
       24*G[{-1 - 2*x, 1}, z]*Log[8] + 24*G[{-1 - 2*x, 1 + 2*x}, z]*Log[8] - 
       24*G[{1 - 2*x, -1}, z]*Log[8] + 24*G[{1 - 2*x, 1}, z]*Log[8] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[8] - 24*G[{-1 + 2*x, -1}, z]*Log[8] + 
       24*G[{-1 + 2*x, 1}, z]*Log[8] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] + 
       24*G[{1 + 2*x, -1}, z]*Log[8] - 72*G[{1 + 2*x, 1}, z]*Log[8] - 
       24*G[{1 + 2*x, -1 - 2*x}, z]*Log[8] - 72*G[{-1, -1}, z]*Log[16] - 
       24*G[{-1, 1}, z]*Log[16] + 24*G[{-1, -1 - 2*x}, z]*Log[16] - 
       24*G[{-1, 1 + 2*x}, z]*Log[16] + 48*G[{0, -1}, z]*Log[16] - 
       48*G[{0, 1}, z]*Log[16] - 48*G[{0, -1 - 2*x}, z]*Log[16] + 
       24*G[{1, 1}, z]*Log[16] + 24*G[{1, -1 - 2*x}, z]*Log[16] - 
       24*G[{1, 1 + 2*x}, z]*Log[16] - 48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[16] + 
       12*G[{1 - 2*x, -1}, z]*Log[16] - 12*G[{1 - 2*x, 1}, z]*Log[16] + 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] - 24*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[16] + 12*G[{-1 + 2*x, -1}, z]*Log[16] - 12*G[{-1 + 2*x, 1}, z]*
        Log[16] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] - 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] + 48*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[16] - 24*G[{1 - 2*x, -1}, z]*Log[32] + 24*G[{1 - 2*x, 1}, z]*
        Log[32] - 24*G[{-1 + 2*x, -1}, z]*Log[32] + 24*G[{-1 + 2*x, 1}, z]*
        Log[32] - 24*G[{-1, -1}, z]*Log[64] + 96*G[{-1, 1}, z]*Log[64] - 
       24*G[{-1, -1 - 2*x}, z]*Log[64] + 24*G[{-1, 1 - 2*x}, z]*Log[64] - 
       24*G[{-1, -1 + 2*x}, z]*Log[64] + 24*G[{-1, 1 + 2*x}, z]*Log[64] + 
       48*G[{0, -1}, z]*Log[64] - 48*G[{0, 1}, z]*Log[64] + 
       72*G[{0, -1 - 2*x}, z]*Log[64] - 72*G[{0, 1 - 2*x}, z]*Log[64] + 
       72*G[{0, -1 + 2*x}, z]*Log[64] - 72*G[{0, 1 + 2*x}, z]*Log[64] - 
       72*G[{1, -1}, z]*Log[64] + 48*G[{1, 1}, z]*Log[64] - 
       24*G[{1, -1 - 2*x}, z]*Log[64] + 24*G[{1, 1 - 2*x}, z]*Log[64] + 
       24*G[{1, 1 + 2*x}, z]*Log[64] - 12*G[{-1 - 2*x, -1}, z]*Log[64] + 
       24*G[{-1 - 2*x, 1}, z]*Log[64] - 12*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[64] - 48*G[{1 - 2*x, 1}, z]*Log[64] - 48*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64] + 48*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 
       48*G[{-1 + 2*x, -1}, z]*Log[64] - 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[64] + 48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] - 
       24*G[{1 + 2*x, -1}, z]*Log[64] + 12*G[{1 + 2*x, 1}, z]*Log[64] + 
       12*G[{1 + 2*x, -1 + 2*x}, z]*Log[64] + 48*G[{-1, -1}, z]*Log[256] - 
       48*G[{-1, 1}, z]*Log[256] + 24*G[{-1, -1 - 2*x}, z]*Log[256] + 
       24*G[{-1, -1 + 2*x}, z]*Log[256] - 48*G[{0, -1}, z]*Log[256] + 
       48*G[{0, 1}, z]*Log[256] - 48*G[{0, -1 - 2*x}, z]*Log[256] + 
       48*G[{0, 1 - 2*x}, z]*Log[256] - 48*G[{0, -1 + 2*x}, z]*Log[256] + 
       72*G[{0, 1 + 2*x}, z]*Log[256] + 72*G[{1, -1}, z]*Log[256] - 
       24*G[{1, 1}, z]*Log[256] - 24*G[{1, 1 - 2*x}, z]*Log[256] - 
       24*G[{1, 1 + 2*x}, z]*Log[256] - 12*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[256] + 12*G[{1 - 2*x, -1}, z]*Log[256] + 12*G[{1 - 2*x, 1}, z]*
        Log[256] - 12*G[{-1 + 2*x, -1}, z]*Log[256] - 12*G[{-1 + 2*x, 1}, z]*
        Log[256] - 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[256] + 
       24*G[{-1}, z]*Log[2]*Log[256] - 24*G[{1}, z]*Log[2]*Log[256] - 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[256] + 12*G[{1 + 2*x}, z]*Log[2]*
        Log[256] - 24*G[{-1 - 2*x, -1}, z]*Log[512] - 12*G[{-1 - 2*x, 1}, z]*
        Log[512] - 12*G[{-1 - 2*x, -1 - 2*x}, z]*Log[512] - 
       24*G[{-1 - 2*x, 1 - 2*x}, z]*Log[512] + 24*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[512] + 12*G[{1 - 2*x, -1}, z]*Log[512] + 24*G[{1 - 2*x, 1}, z]*
        Log[512] + 24*G[{1 - 2*x, -1 - 2*x}, z]*Log[512] + 
       36*G[{1 - 2*x, 1 - 2*x}, z]*Log[512] - 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[512] - 24*G[{-1 + 2*x, -1}, z]*Log[512] - 12*G[{-1 + 2*x, 1}, z]*
        Log[512] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[512] - 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[512] - 24*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[512] + 12*G[{1 + 2*x, -1}, z]*Log[512] + 24*G[{1 + 2*x, 1}, z]*
        Log[512] - 24*G[{1 + 2*x, -1 - 2*x}, z]*Log[512] + 
       24*G[{1 + 2*x, -1 + 2*x}, z]*Log[512] + 12*G[{1 + 2*x, 1 + 2*x}, z]*
        Log[512] - 24*G[{-1}, z]*Log[2]*Log[512] + 24*G[{1}, z]*Log[2]*
        Log[512] - 12*G[{-1 - 2*x, -1}, z]*Log[4096] - 
       12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4096] - 12*G[{1 - 2*x, -1}, z]*
        Log[4096] + 12*G[{1 - 2*x, -1 - 2*x}, z]*Log[4096] + 
       12*G[{-1 + 2*x, 1}, z]*Log[4096] - 12*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[4096] + 12*G[{1 + 2*x, 1}, z]*Log[4096] + 
       12*G[{1 + 2*x, -1 - 2*x}, z]*Log[4096] - 24*G[{1 + 2*x, 1 + 2*x}, z]*
        Log[4096] + 12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[65536] - 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[65536] - 12*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[65536] + G[{-1}, z]*Log[8]*Log[65536] - G[{1}, z]*Log[8]*
        Log[65536] + 12*G[{-1 - 2*x, -1}, z]*Log[262144] + 
       12*G[{-1 - 2*x, 1 - 2*x}, z]*Log[262144] - 12*G[{1 + 2*x, 1}, z]*
        Log[262144] - 12*G[{1 + 2*x, -1 + 2*x}, z]*Log[262144] - 
       12*G[{0, -1 - 2*x}, z]*Log[16777216] + 12*G[{0, 1 + 2*x}, z]*
        Log[16777216] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16777216] + 
       12*G[{0, -1 - 2*x}, z]*Log[4294967296] - 12*G[{0, 1 + 2*x}, z]*
        Log[4294967296] + 12*G[{1 + 2*x, 1 + 2*x}, z]*Log[4294967296] + 
       (24*I)*Pi*G[{-1}, z]*Log[-1 + x] - (24*I)*Pi*G[{1}, z]*Log[-1 + x] - 
       72*G[{-1, -1}, z]*Log[-1 + x] + 24*G[{-1, 1}, z]*Log[-1 + x] + 
       72*G[{-1, 1 - 2*x}, z]*Log[-1 + x] - 24*G[{-1, -1 + 2*x}, z]*
        Log[-1 + x] + 48*G[{0, -1}, z]*Log[-1 + x] - 
       48*G[{0, 1}, z]*Log[-1 + x] - 48*G[{0, 1 - 2*x}, z]*Log[-1 + x] + 
       48*G[{0, -1 + 2*x}, z]*Log[-1 + x] - 24*G[{1, -1}, z]*Log[-1 + x] + 
       72*G[{1, 1}, z]*Log[-1 + x] + 24*G[{1, 1 - 2*x}, z]*Log[-1 + x] - 
       72*G[{1, -1 + 2*x}, z]*Log[-1 + x] - 72*G[{1 - 2*x, -1}, z]*
        Log[-1 + x] + 24*G[{1 - 2*x, 1}, z]*Log[-1 + x] + 
       72*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] - 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[-1 + x] - 24*G[{-1 + 2*x, -1}, z]*Log[-1 + x] + 
       72*G[{-1 + 2*x, 1}, z]*Log[-1 + x] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[-1 + x] - 72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] + 
       24*G[{-1}, z]*Log[4]*Log[-1 + x] - 24*G[{1}, z]*Log[4]*Log[-1 + x] + 
       144*G[{-1 - 2*x}, z]*Log[4]*Log[-1 + x] - 144*G[{1 + 2*x}, z]*Log[4]*
        Log[-1 + x] - 24*G[{-1}, z]*Log[16]*Log[-1 + x] + 
       24*G[{1}, z]*Log[16]*Log[-1 + x] + 48*G[{-1 - 2*x}, z]*Log[16]*
        Log[-1 + x] - 48*G[{1 + 2*x}, z]*Log[16]*Log[-1 + x] + 
       72*G[{-1}, z]*Log[256]*Log[-1 + x] - 72*G[{1}, z]*Log[256]*
        Log[-1 + x] + 12*G[{-1 - 2*x}, z]*Log[256]*Log[-1 + x] - 
       12*G[{1 + 2*x}, z]*Log[256]*Log[-1 + x] - 48*G[{-1}, z]*Log[4096]*
        Log[-1 + x] + 48*G[{1}, z]*Log[4096]*Log[-1 + x] - 
       36*G[{-1 - 2*x}, z]*Log[65536]*Log[-1 + x] + 36*G[{1 + 2*x}, z]*
        Log[65536]*Log[-1 + x] - 84*G[{-1}, z]*Log[-1 + x]^2 + 
       84*G[{1}, z]*Log[-1 + x]^2 + 12*G[{-1, -1}, z]*Log[16*(-1 + x)^2] - 
       12*G[{-1, 1}, z]*Log[16*(-1 + x)^2] - 12*G[{-1, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       24*G[{0, -1}, z]*Log[16*(-1 + x)^2] + 24*G[{0, 1}, z]*
        Log[16*(-1 + x)^2] + 24*G[{0, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       24*G[{0, -1 + 2*x}, z]*Log[16*(-1 + x)^2] + 12*G[{1, -1}, z]*
        Log[16*(-1 + x)^2] - 12*G[{1, 1}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] + 12*G[{1, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1 - 2*x, -1}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1 - 2*x, 1}, z]*Log[16*(-1 + x)^2] - 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1 + 2*x, -1}, z]*Log[16*(-1 + x)^2] - 
       12*G[{-1 + 2*x, 1}, z]*Log[16*(-1 + x)^2] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16*(-1 + x)^2] + 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] + 
       12*G[{-1}, z]*Log[-1 + x]*Log[256*(-1 + x)^2] - 
       12*G[{1}, z]*Log[-1 + x]*Log[256*(-1 + x)^2] - 
       (72*I)*Pi*G[{-1}, z]*Log[x] + (72*I)*Pi*G[{1}, z]*Log[x] - 
       72*G[{-1, -1}, z]*Log[x] - 120*G[{-1, 1}, z]*Log[x] + 
       144*G[{-1, -1 - 2*x}, z]*Log[x] - 24*G[{-1, 1 - 2*x}, z]*Log[x] + 
       120*G[{-1, -1 + 2*x}, z]*Log[x] - 48*G[{-1, 1 + 2*x}, z]*Log[x] + 
       144*G[{0, -1}, z]*Log[x] - 144*G[{0, 1}, z]*Log[x] - 
       96*G[{0, -1 - 2*x}, z]*Log[x] + 240*G[{0, 1 - 2*x}, z]*Log[x] - 
       240*G[{0, -1 + 2*x}, z]*Log[x] + 96*G[{0, 1 + 2*x}, z]*Log[x] + 
       120*G[{1, -1}, z]*Log[x] + 72*G[{1, 1}, z]*Log[x] + 
       48*G[{1, -1 - 2*x}, z]*Log[x] - 120*G[{1, 1 - 2*x}, z]*Log[x] + 
       24*G[{1, -1 + 2*x}, z]*Log[x] - 144*G[{1, 1 + 2*x}, z]*Log[x] - 
       72*G[{1 - 2*x, -1}, z]*Log[x] + 264*G[{1 - 2*x, 1}, z]*Log[x] - 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[x] - 216*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x] + 120*G[{1 - 2*x, -1 + 2*x}, z]*Log[x] - 
       48*G[{1 - 2*x, 1 + 2*x}, z]*Log[x] - 264*G[{-1 + 2*x, -1}, z]*Log[x] + 
       72*G[{-1 + 2*x, 1}, z]*Log[x] + 48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x] - 
       120*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x] + 216*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x] + 48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x] - 
       48*G[{-1}, z]*Log[4]*Log[x] - 48*G[{1}, z]*Log[4]*Log[x] + 
       48*G[{-1 - 2*x}, z]*Log[4]*Log[x] - 48*G[{1 + 2*x}, z]*Log[4]*Log[x] - 
       72*G[{-1}, z]*Log[8]*Log[x] + 72*G[{1}, z]*Log[8]*Log[x] - 
       72*G[{-1 - 2*x}, z]*Log[8]*Log[x] + 72*G[{1 + 2*x}, z]*Log[8]*Log[x] + 
       24*G[{-1}, z]*Log[16]*Log[x] + 24*G[{1}, z]*Log[16]*Log[x] + 
       48*G[{-1}, z]*Log[64]*Log[x] - 48*G[{1}, z]*Log[64]*Log[x] - 
       12*G[{-1 - 2*x}, z]*Log[256]*Log[x] + 12*G[{1 + 2*x}, z]*Log[256]*
        Log[x] + 12*G[{-1 - 2*x}, z]*Log[4096]*Log[x] - 
       12*G[{1 + 2*x}, z]*Log[4096]*Log[x] + 96*G[{-1}, z]*Log[-1 + x]*
        Log[x] - 96*G[{1}, z]*Log[-1 + x]*Log[x] - 60*G[{-1}, z]*Log[x]^2 + 
       60*G[{1}, z]*Log[x]^2 + 24*G[{-1, -1}, z]*Log[4*x^2] - 
       24*G[{-1, 1}, z]*Log[4*x^2] - 24*G[{-1, -1 - 2*x}, z]*Log[4*x^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[4*x^2] - 48*G[{0, -1}, z]*Log[4*x^2] + 
       48*G[{0, 1}, z]*Log[4*x^2] + 48*G[{0, -1 - 2*x}, z]*Log[4*x^2] - 
       48*G[{0, 1 + 2*x}, z]*Log[4*x^2] + 24*G[{1, -1}, z]*Log[4*x^2] - 
       24*G[{1, 1}, z]*Log[4*x^2] - 24*G[{1, -1 - 2*x}, z]*Log[4*x^2] + 
       24*G[{1, 1 + 2*x}, z]*Log[4*x^2] + 72*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       24*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] + 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] + 
       24*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 72*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] - 12*G[{-1, -1}, z]*
        Log[16*x^2] + 12*G[{-1, 1}, z]*Log[16*x^2] - 12*G[{-1, 1 - 2*x}, z]*
        Log[16*x^2] + 12*G[{-1, -1 + 2*x}, z]*Log[16*x^2] + 
       24*G[{0, -1}, z]*Log[16*x^2] - 24*G[{0, 1}, z]*Log[16*x^2] + 
       24*G[{0, 1 - 2*x}, z]*Log[16*x^2] - 24*G[{0, -1 + 2*x}, z]*
        Log[16*x^2] - 12*G[{1, -1}, z]*Log[16*x^2] + 
       12*G[{1, 1}, z]*Log[16*x^2] - 12*G[{1, 1 - 2*x}, z]*Log[16*x^2] + 
       12*G[{1, -1 + 2*x}, z]*Log[16*x^2] - 12*G[{1 - 2*x, -1}, z]*
        Log[16*x^2] + 12*G[{1 - 2*x, 1}, z]*Log[16*x^2] - 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*x^2] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16*x^2] - 12*G[{-1 + 2*x, -1}, z]*Log[16*x^2] + 
       12*G[{-1 + 2*x, 1}, z]*Log[16*x^2] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16*x^2] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*x^2] + 
       24*G[{-1}, z]*Log[x]*Log[16*x^2] - 24*G[{1}, z]*Log[x]*Log[16*x^2] - 
       12*G[{-1}, z]*Log[x]*Log[256*x^2] + 12*G[{1}, z]*Log[x]*Log[256*x^2] - 
       (24*I)*Pi*G[{-1}, z]*Log[x/(1 + x)] + (24*I)*Pi*G[{1}, z]*
        Log[x/(1 + x)] - 144*G[{-1, -1}, z]*Log[1 + x] + 
       48*G[{-1, 1}, z]*Log[1 + x] + 48*G[{-1, -1 - 2*x}, z]*Log[1 + x] - 
       48*G[{-1, 1 + 2*x}, z]*Log[1 + x] + 96*G[{0, -1}, z]*Log[1 + x] - 
       96*G[{0, 1}, z]*Log[1 + x] - 96*G[{0, -1 - 2*x}, z]*Log[1 + x] + 
       96*G[{0, 1 + 2*x}, z]*Log[1 + x] - 48*G[{1, -1}, z]*Log[1 + x] + 
       144*G[{1, 1}, z]*Log[1 + x] + 48*G[{1, -1 - 2*x}, z]*Log[1 + x] - 
       48*G[{1, 1 + 2*x}, z]*Log[1 + x] - 96*G[{-1 - 2*x, -1}, z]*
        Log[1 + x] + 192*G[{-1 - 2*x, 1}, z]*Log[1 + x] + 
       48*G[{1 - 2*x, -1}, z]*Log[1 + x] - 144*G[{1 - 2*x, 1}, z]*
        Log[1 + x] + 144*G[{1 - 2*x, -1 - 2*x}, z]*Log[1 + x] - 
       48*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] + 144*G[{-1 + 2*x, -1}, z]*
        Log[1 + x] - 48*G[{-1 + 2*x, 1}, z]*Log[1 + x] + 
       48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] - 
       144*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] - 192*G[{1 + 2*x, -1}, z]*
        Log[1 + x] + 96*G[{1 + 2*x, 1}, z]*Log[1 + x] + 
       48*G[{-1}, z]*Log[2]*Log[1 + x] - 48*G[{1}, z]*Log[2]*Log[1 + x] - 
       24*G[{-1 - 2*x}, z]*Log[4]*Log[1 + x] + 24*G[{1 + 2*x}, z]*Log[4]*
        Log[1 + x] + 24*G[{-1}, z]*Log[16]*Log[1 + x] - 
       24*G[{1}, z]*Log[16]*Log[1 + x] + 48*G[{-1}, z]*Log[256]*Log[1 + x] - 
       48*G[{1}, z]*Log[256]*Log[1 + x] - 48*G[{-1}, z]*Log[4096]*
        Log[1 + x] + 48*G[{1}, z]*Log[4096]*Log[1 + x] + 
       96*G[{-1}, z]*Log[x]*Log[1 + x] - 96*G[{1}, z]*Log[x]*Log[1 + x] - 
       96*G[{-1}, z]*Log[1 + x]^2 + 96*G[{1}, z]*Log[1 + x]^2 - 
       48*G[{-1 - 2*x}, z]*Log[1 + x]^2 + 48*G[{1 + 2*x}, z]*Log[1 + x]^2 - 
       48*G[{-1}, z]*Log[1 + x]*Log[2*(1 + x)] + 48*G[{1}, z]*Log[1 + x]*
        Log[2*(1 + x)] + 48*G[{-1 - 2*x}, z]*Log[1 + x]*Log[2*(1 + x)] - 
       48*G[{1 + 2*x}, z]*Log[1 + x]*Log[2*(1 + x)] + 
       72*G[{-1, -1}, z]*Log[4*(1 + x)^2] - 24*G[{-1, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{-1, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 48*G[{0, -1}, z]*
        Log[4*(1 + x)^2] + 48*G[{0, 1}, z]*Log[4*(1 + x)^2] + 
       48*G[{0, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 48*G[{0, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, -1}, z]*Log[4*(1 + x)^2] - 
       72*G[{1, 1}, z]*Log[4*(1 + x)^2] - 24*G[{1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       48*G[{-1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 96*G[{-1 - 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] + 
       72*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       72*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       96*G[{1 + 2*x, -1}, z]*Log[4*(1 + x)^2] - 48*G[{1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 48*G[{-1}, z]*Log[x]*Log[4*(1 + x)^2] + 
       48*G[{1}, z]*Log[x]*Log[4*(1 + x)^2] + 48*G[{-1}, z]*Log[1 + x]*
        Log[4*(1 + x)^2] - 48*G[{1}, z]*Log[1 + x]*Log[4*(1 + x)^2] + 
       48*G[{-1}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 48*G[{1}, z]*Log[1 + x]*
        Log[16*(1 + x)^2] + 24*G[{-1}, z]*Log[64]*Log[(2*x)/(-1 + 2*x)] - 
       24*G[{1}, z]*Log[64]*Log[(2*x)/(-1 + 2*x)] - 24*G[{-1}, z]*Log[256]*
        Log[(2*x)/(-1 + 2*x)] + 24*G[{1}, z]*Log[256]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{-1}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] + 48*G[{1}, z]*Log[x]*
        Log[(2*x)/(-1 + 2*x)] + (48*I)*Pi*G[{-1}, z]*Log[-1 + 2*x] - 
       (48*I)*Pi*G[{1}, z]*Log[-1 + 2*x] - 48*G[{-1 - 2*x}, z]*Log[2]*
        Log[-1 + 2*x] + 48*G[{1 + 2*x}, z]*Log[2]*Log[-1 + 2*x] - 
       24*G[{-1}, z]*Log[4]*Log[-1 + 2*x] + 24*G[{1}, z]*Log[4]*
        Log[-1 + 2*x] + 12*G[{-1 - 2*x}, z]*Log[16]*Log[-1 + 2*x] - 
       12*G[{1 + 2*x}, z]*Log[16]*Log[-1 + 2*x] - 24*G[{-1}, z]*Log[32]*
        Log[-1 + 2*x] + 24*G[{1}, z]*Log[32]*Log[-1 + 2*x] - 
       48*G[{-1 - 2*x}, z]*Log[32]*Log[-1 + 2*x] + 48*G[{1 + 2*x}, z]*Log[32]*
        Log[-1 + 2*x] + 24*G[{-1}, z]*Log[1024]*Log[-1 + 2*x] - 
       24*G[{1}, z]*Log[1024]*Log[-1 + 2*x] + 12*G[{-1 - 2*x}, z]*
        Log[1048576]*Log[-1 + 2*x] - 12*G[{1 + 2*x}, z]*Log[1048576]*
        Log[-1 + 2*x] - 24*G[{-1}, z]*Log[-1 + x]*Log[-1 + 2*x] + 
       24*G[{1}, z]*Log[-1 + x]*Log[-1 + 2*x] + 24*G[{-1}, z]*
        Log[-1 + 2*x]^2 - 24*G[{1}, z]*Log[-1 + 2*x]^2 + 
       48*G[{-1, -1}, z]*Log[x*(-1 + 2*x)] + 24*G[{-1, 1}, z]*
        Log[x*(-1 + 2*x)] - 48*G[{-1, -1 - 2*x}, z]*Log[x*(-1 + 2*x)] + 
       48*G[{-1, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 24*G[{-1, -1 + 2*x}, z]*
        Log[x*(-1 + 2*x)] - 48*G[{0, -1}, z]*Log[x*(-1 + 2*x)] + 
       48*G[{0, 1}, z]*Log[x*(-1 + 2*x)] - 48*G[{0, 1 - 2*x}, z]*
        Log[x*(-1 + 2*x)] + 48*G[{0, -1 + 2*x}, z]*Log[x*(-1 + 2*x)] - 
       24*G[{1, -1}, z]*Log[x*(-1 + 2*x)] - 48*G[{1, 1}, z]*
        Log[x*(-1 + 2*x)] + 24*G[{1, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 
       48*G[{1, -1 + 2*x}, z]*Log[x*(-1 + 2*x)] + 48*G[{1, 1 + 2*x}, z]*
        Log[x*(-1 + 2*x)] + 48*G[{1 - 2*x, -1}, z]*Log[x*(-1 + 2*x)] - 
       72*G[{1 - 2*x, 1}, z]*Log[x*(-1 + 2*x)] + 48*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[x*(-1 + 2*x)] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[x*(-1 + 2*x)] + 
       72*G[{-1 + 2*x, -1}, z]*Log[x*(-1 + 2*x)] - 48*G[{-1 + 2*x, 1}, z]*
        Log[x*(-1 + 2*x)] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x*(-1 + 2*x)] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x*(-1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[x]*Log[x/(1 + 2*x)] + 24*G[{1 + 2*x}, z]*
        Log[x]*Log[x/(1 + 2*x)] + 24*G[{-1}, z]*Log[8]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1}, z]*Log[8]*Log[(2*x)/(1 + 2*x)] - 24*G[{-1}, z]*Log[64]*
        Log[(2*x)/(1 + 2*x)] + 24*G[{1}, z]*Log[64]*Log[(2*x)/(1 + 2*x)] - 
       48*G[{-1}, z]*Log[x]*Log[(2*x)/(1 + 2*x)] + 48*G[{1}, z]*Log[x]*
        Log[(2*x)/(1 + 2*x)] - 48*G[{-1}, z]*Log[1 + x]*
        Log[(2*x)/(1 + 2*x)] + 48*G[{1}, z]*Log[1 + x]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{-1}, z]*Log[x]*Log[(8*x)/(1 + 2*x)] + 24*G[{1}, z]*Log[x]*
        Log[(8*x)/(1 + 2*x)] + 24*G[{-1 - 2*x}, z]*Log[x]*
        Log[(8*x)/(1 + 2*x)] - 24*G[{1 + 2*x}, z]*Log[x]*
        Log[(8*x)/(1 + 2*x)] - 48*G[{-1, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{-1, -1 + 2*x}, z]*Log[1 + 2*x] + 96*G[{0, 1 - 2*x}, z]*
        Log[1 + 2*x] - 96*G[{0, -1 + 2*x}, z]*Log[1 + 2*x] - 
       48*G[{1, 1 - 2*x}, z]*Log[1 + 2*x] + 48*G[{1, -1 + 2*x}, z]*
        Log[1 + 2*x] - 48*G[{1 - 2*x, -1}, z]*Log[1 + 2*x] - 
       48*G[{1 - 2*x, 1}, z]*Log[1 + 2*x] - 96*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + 2*x] - 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + 2*x] + 48*G[{-1 + 2*x, -1}, z]*
        Log[1 + 2*x] + 48*G[{-1 + 2*x, 1}, z]*Log[1 + 2*x] - 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + 2*x] + 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + 2*x] - 48*G[{-1}, z]*Log[32]*
        Log[1 + 2*x] + 48*G[{1}, z]*Log[32]*Log[1 + 2*x] - 
       24*G[{-1 - 2*x}, z]*Log[32]*Log[1 + 2*x] + 24*G[{1 + 2*x}, z]*Log[32]*
        Log[1 + 2*x] + 24*G[{-1}, z]*Log[1024]*Log[1 + 2*x] - 
       24*G[{1}, z]*Log[1024]*Log[1 + 2*x] - 120*G[{-1}, z]*Log[1 + x]*
        Log[1 + 2*x] + 120*G[{1}, z]*Log[1 + x]*Log[1 + 2*x] - 
       48*G[{-1}, z]*Log[-1 + 2*x]*Log[1 + 2*x] + 48*G[{1}, z]*Log[-1 + 2*x]*
        Log[1 + 2*x] - 24*G[{-1 - 2*x}, z]*Log[1 + 2*x]^2 + 
       24*G[{1 + 2*x}, z]*Log[1 + 2*x]^2 + 48*G[{-1, -1}, z]*
        Log[x*(1 + 2*x)] + 24*G[{-1, 1}, z]*Log[x*(1 + 2*x)] - 
       24*G[{-1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 48*G[{-1, -1 + 2*x}, z]*
        Log[x*(1 + 2*x)] + 48*G[{-1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{0, -1}, z]*Log[x*(1 + 2*x)] + 48*G[{0, 1}, z]*Log[x*(1 + 2*x)] + 
       48*G[{0, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 96*G[{0, 1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 96*G[{0, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{0, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 24*G[{1, -1}, z]*
        Log[x*(1 + 2*x)] - 48*G[{1, 1}, z]*Log[x*(1 + 2*x)] - 
       48*G[{1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 48*G[{1, 1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 24*G[{1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       24*G[{-1 - 2*x, -1}, z]*Log[x*(1 + 2*x)] - 48*G[{-1 - 2*x, 1}, z]*
        Log[x*(1 + 2*x)] - 48*G[{-1 - 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       24*G[{-1 - 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       96*G[{1 - 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 + 2*x, -1}, z]*Log[x*(1 + 2*x)] - 24*G[{1 + 2*x, 1}, z]*
        Log[x*(1 + 2*x)] - 24*G[{1 + 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 + 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       24*G[{-1}, z]*Log[2]*Log[x*(1 + 2*x)] + 24*G[{1}, z]*Log[2]*
        Log[x*(1 + 2*x)] + 48*G[{-1 - 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] - 
       48*G[{1 + 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] + 24*G[{-1}, z]*Log[4]*
        Log[x*(1 + 2*x)] - 24*G[{1}, z]*Log[4]*Log[x*(1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[16]*Log[x*(1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[16]*Log[x*(1 + 2*x)] + 
       48*G[{-1}, z]*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 
       48*G[{1}, z]*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 
       24*G[{-1}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
       24*G[{1}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
       48*G[{-1, -1}, z]*Log[8*x*(1 + 2*x)] + 24*G[{-1, 1}, z]*
        Log[8*x*(1 + 2*x)] + 24*G[{-1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{-1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 48*G[{0, -1}, z]*
        Log[8*x*(1 + 2*x)] - 48*G[{0, 1}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{0, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + 48*G[{0, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{1, -1}, z]*Log[8*x*(1 + 2*x)] + 
       48*G[{1, 1}, z]*Log[8*x*(1 + 2*x)] + 48*G[{1, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       24*G[{-1 - 2*x, -1}, z]*Log[8*x*(1 + 2*x)] + 48*G[{-1 - 2*x, 1}, z]*
        Log[8*x*(1 + 2*x)] + 48*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 48*G[{1 + 2*x, -1}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 + 2*x, 1}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 + 2*x, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{1 + 2*x, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       24*G[{-1}, z]*Log[1 + 2*x]*Log[32 + 64*x] + 24*G[{1}, z]*Log[1 + 2*x]*
        Log[32 + 64*x] + 24*G[{-1 - 2*x}, z]*Log[1 + 2*x]*Log[32 + 64*x] - 
       24*G[{1 + 2*x}, z]*Log[1 + 2*x]*Log[32 + 64*x] + 
       72*G[{-1}, z]*Log[x]*Log[1 - 3*x + 2*x^2] - 72*G[{1}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] + 24*G[{-1}, z]*PolyLog[2, 1 + x^(-1)] - 
       24*G[{1}, z]*PolyLog[2, 1 + x^(-1)] + 72*G[{-1}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] - 72*G[{1}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] - 24*G[{-1}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 24*G[{1}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 48*G[{-1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 48*G[{1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 48*G[{-1}, z]*PolyLog[2, 1/2 - x] + 
       48*G[{1}, z]*PolyLog[2, 1/2 - x] + 48*G[{-1}, z]*PolyLog[2, 1 - x] - 
       48*G[{1}, z]*PolyLog[2, 1 - x] - 24*G[{-1}, z]*PolyLog[2, -1/(2*x)] + 
       24*G[{1}, z]*PolyLog[2, -1/(2*x)] - 24*G[{-1}, z]*
        PolyLog[2, 1/(2*x)] + 24*G[{1}, z]*PolyLog[2, 1/(2*x)] - 
       72*G[{-1}, z]*PolyLog[2, x/(-1 + x)] + 72*G[{1}, z]*
        PolyLog[2, x/(-1 + x)] - 48*G[{-1}, z]*PolyLog[2, x/(1 + x)] + 
       48*G[{1}, z]*PolyLog[2, x/(1 + x)] + 24*G[{-1}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 24*G[{1}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 24*G[{-1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*G[{1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 72*G[{-1}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] + 72*G[{1}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] - 48*G[{-1}, z]*PolyLog[2, x/(1 + 2*x)] + 
       48*G[{1}, z]*PolyLog[2, x/(1 + 2*x)] + 24*G[{-1}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] - 24*G[{1}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] + 96*G[{-1}, z]*
        PolyLog[2, (2 + 2*x)^(-1)] - 96*G[{1}, z]*
        PolyLog[2, (2 + 2*x)^(-1)] + G[{1 - 2*x}, z]*
        (8*Pi^2 - 24*G[{-1, -1 - 2*x}, 1] + 48*G[{-1, 1 + 2*x}, 1] + 
         24*G[{0, -1 - 2*x}, 1] - 24*G[{0, 1 + 2*x}, 1] - 
         48*G[{1 - 2*x, -1 - 2*x}, 1] - 48*G[{1 + 2*x, 1}, 1] - 
         24*G[{1 + 2*x, -1 - 2*x}, 1] + 48*G[{1 + 2*x, 1 + 2*x}, 1] + 
         (144*I)*Pi*Log[2] - 96*Log[2]^2 - 48*Log[2]*Log[4] - 72*Log[4]^2 - 
         48*Log[2]*Log[16] - 12*Log[2]*Log[256] + 24*Log[2]*Log[512] - 
         Log[8]*Log[65536] - (72*I)*Pi*Log[-1 + x] - 24*Log[4]*Log[-1 + x] - 
         12*Log[65536]*Log[-1 + x] + 12*Log[-1 + x]^2 - 
         12*Log[-1 + x]*Log[256*(-1 + x)^2] + (216*I)*Pi*Log[x] + 
         72*Log[2]*Log[x] + 48*Log[4]*Log[x] + 72*Log[8]*Log[x] - 
         96*Log[16]*Log[x] - 12*Log[256]*Log[x] - 96*Log[-1 + x]*Log[x] - 
         204*Log[x]^2 - 24*Log[x]*Log[16*x^2] - 12*Log[x]*Log[256*x^2] + 
         (72*I)*Pi*Log[x/(1 + x)] - 96*Log[16]*Log[1 + x] + 
         96*Log[x]*Log[1 + x] - 144*Log[1 + x]^2 - 
         48*Log[x]*Log[4*(1 + x)^2] + 48*Log[1 + x]*Log[4*(1 + x)^2] - 
         48*Log[1 + x]*Log[16*(1 + x)^2] - 48*Log[8]*Log[(2*x)/(-1 + 2*x)] + 
         48*Log[16]*Log[(2*x)/(-1 + 2*x)] + 48*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
         (144*I)*Pi*Log[-1 + 2*x] + 12*Log[16]*Log[-1 + 2*x] + 
         24*Log[32]*Log[-1 + 2*x] + 264*Log[-1 + x]*Log[-1 + 2*x] + 
         24*Log[-1 + 2*x]^2 + 72*Log[x]*Log[x/(1 + 2*x)] - 
         72*Log[2]*Log[(2*x)/(1 + 2*x)] + 48*Log[8]*Log[(2*x)/(1 + 2*x)] + 
         48*Log[x]*Log[(2*x)/(1 + 2*x)] + 48*Log[1 + x]*
          Log[(2*x)/(1 + 2*x)] + 72*Log[32]*Log[1 + 2*x] - 
         96*Log[x]*Log[1 + 2*x] + 360*Log[1 + x]*Log[1 + 2*x] + 
         48*Log[-1 + 2*x]*Log[1 + 2*x] + 72*Log[1 + 2*x]^2 + 
         24*Log[2]*Log[x*(1 + 2*x)] - 12*Log[16]*Log[x*(1 + 2*x)] - 
         48*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] + 24*Log[(2*x)/(1 + 2*x)]*
          Log[x*(1 + 2*x)] - 48*Log[1 + 2*x]*Log[4 + 8*x] - 
         120*Log[x]*Log[1 - 3*x + 2*x^2] - 72*PolyLog[2, 1 + x^(-1)] - 
         216*PolyLog[2, (-1 - 2*x)^(-1)] + 96*PolyLog[2, -1 - 2*x] + 
         168*PolyLog[2, (1 - 2*x)^(-1)] - 192*PolyLog[2, (2 - 2*x)^(-1)] - 
         144*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 48*PolyLog[2, 1/2 - x] - 
         48*PolyLog[2, 1 - x] + 72*PolyLog[2, -1/(2*x)] + 
         72*PolyLog[2, 1/(2*x)] - 96*PolyLog[2, -2*x] + 
         216*PolyLog[2, x/(-1 + x)] + 144*PolyLog[2, x/(1 + x)] - 
         168*PolyLog[2, (-1 + 2*x)^(-1)] - 
         72*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 96*PolyLog[2, x/(-1 + 2*x)] + 
         216*PolyLog[2, (1 + 2*x)^(-1)] + 144*PolyLog[2, x/(1 + 2*x)] - 
         72*PolyLog[2, (1 + x)/(1 + 2*x)] - 288*PolyLog[2, (2 + 2*x)^(-1)] - 
         144*PolyLog[2, (1 + 2*x)/(2 + 2*x)]) + 48*G[{-1 - 2*x}, z]*
        PolyLog[2, (1 + 2*x)/(2 + 2*x)] - 48*G[{1 + 2*x}, z]*
        PolyLog[2, (1 + 2*x)/(2 + 2*x)] + G[{-1 + 2*x}, z]*
        (-8*Pi^2 + 24*G[{-1, -1 - 2*x}, 1] - 48*G[{-1, 1 + 2*x}, 1] - 
         24*G[{0, -1 - 2*x}, 1] + 24*G[{0, 1 + 2*x}, 1] + 
         48*G[{1 - 2*x, -1 - 2*x}, 1] + 48*G[{1 + 2*x, 1}, 1] + 
         24*G[{1 + 2*x, -1 - 2*x}, 1] - 48*G[{1 + 2*x, 1 + 2*x}, 1] - 
         (144*I)*Pi*Log[2] + 96*Log[2]^2 + 48*Log[2]*Log[4] + 72*Log[4]^2 + 
         48*Log[2]*Log[16] + 12*Log[2]*Log[256] - 24*Log[2]*Log[512] + 
         Log[8]*Log[65536] + (72*I)*Pi*Log[-1 + x] + 24*Log[4]*Log[-1 + x] + 
         12*Log[65536]*Log[-1 + x] - 12*Log[-1 + x]^2 + 
         12*Log[-1 + x]*Log[256*(-1 + x)^2] - (216*I)*Pi*Log[x] - 
         72*Log[2]*Log[x] - 48*Log[4]*Log[x] - 72*Log[8]*Log[x] + 
         96*Log[16]*Log[x] + 12*Log[256]*Log[x] + 96*Log[-1 + x]*Log[x] + 
         204*Log[x]^2 + 24*Log[x]*Log[16*x^2] + 12*Log[x]*Log[256*x^2] - 
         (72*I)*Pi*Log[x/(1 + x)] + 96*Log[16]*Log[1 + x] - 
         96*Log[x]*Log[1 + x] + 144*Log[1 + x]^2 + 
         48*Log[x]*Log[4*(1 + x)^2] - 48*Log[1 + x]*Log[4*(1 + x)^2] + 
         48*Log[1 + x]*Log[16*(1 + x)^2] + 48*Log[8]*Log[(2*x)/(-1 + 2*x)] - 
         48*Log[16]*Log[(2*x)/(-1 + 2*x)] - 48*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
         (144*I)*Pi*Log[-1 + 2*x] - 12*Log[16]*Log[-1 + 2*x] - 
         24*Log[32]*Log[-1 + 2*x] - 264*Log[-1 + x]*Log[-1 + 2*x] - 
         24*Log[-1 + 2*x]^2 - 72*Log[x]*Log[x/(1 + 2*x)] + 
         72*Log[2]*Log[(2*x)/(1 + 2*x)] - 48*Log[8]*Log[(2*x)/(1 + 2*x)] - 
         48*Log[x]*Log[(2*x)/(1 + 2*x)] - 48*Log[1 + x]*
          Log[(2*x)/(1 + 2*x)] - 72*Log[32]*Log[1 + 2*x] + 
         96*Log[x]*Log[1 + 2*x] - 360*Log[1 + x]*Log[1 + 2*x] - 
         48*Log[-1 + 2*x]*Log[1 + 2*x] - 72*Log[1 + 2*x]^2 - 
         24*Log[2]*Log[x*(1 + 2*x)] + 12*Log[16]*Log[x*(1 + 2*x)] + 
         48*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 24*Log[(2*x)/(1 + 2*x)]*
          Log[x*(1 + 2*x)] + 48*Log[1 + 2*x]*Log[4 + 8*x] + 
         120*Log[x]*Log[1 - 3*x + 2*x^2] + 72*PolyLog[2, 1 + x^(-1)] + 
         216*PolyLog[2, (-1 - 2*x)^(-1)] - 96*PolyLog[2, -1 - 2*x] - 
         168*PolyLog[2, (1 - 2*x)^(-1)] + 192*PolyLog[2, (2 - 2*x)^(-1)] + 
         144*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 48*PolyLog[2, 1/2 - x] + 
         48*PolyLog[2, 1 - x] - 72*PolyLog[2, -1/(2*x)] - 
         72*PolyLog[2, 1/(2*x)] + 96*PolyLog[2, -2*x] - 
         216*PolyLog[2, x/(-1 + x)] - 144*PolyLog[2, x/(1 + x)] + 
         168*PolyLog[2, (-1 + 2*x)^(-1)] + 
         72*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 96*PolyLog[2, x/(-1 + 2*x)] - 
         216*PolyLog[2, (1 + 2*x)^(-1)] - 144*PolyLog[2, x/(1 + 2*x)] + 
         72*PolyLog[2, (1 + x)/(1 + 2*x)] + 288*PolyLog[2, (2 + 2*x)^(-1)] + 
         144*PolyLog[2, (1 + 2*x)/(2 + 2*x)]) + 48*G[{-1}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] - 48*G[{1}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] - 48*G[{-1 - 2*x}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] + 48*G[{1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))]))/(1536*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((p2*(2 - 2*x + x^2) - 2*(-1 + x - x^2 + x^3))*
      (G[{-1, -1, -1 - 2*x}, z] - G[{-1, 1, -1 - 2*x}, z] + 
       G[{-1, 1, 1 + 2*x}, z] - G[{-1, -1 - 2*x, -1}, z] - 
       G[{-1, -1 - 2*x, 1}, z] + G[{-1, -1 - 2*x, -1 - 2*x}, z] - 
       G[{1, -1, -1 - 2*x}, z] + G[{1, -1, 1 + 2*x}, z] - 
       G[{1, 1, 1 + 2*x}, z] + G[{1, 1 + 2*x, -1}, z] + 
       G[{1, 1 + 2*x, 1}, z] - G[{1, 1 + 2*x, 1 + 2*x}, z] - 
       (G[{-1, -1}, z]*Log[4*x^2])/2 + (G[{-1, 1}, z]*Log[4*x^2])/2 + 
       G[{-1, -1 - 2*x}, z]*Log[4*x^2] - (G[{1, -1}, z]*Log[4*x^2])/2 + 
       (G[{1, 1}, z]*Log[4*x^2])/2 - G[{1, 1 + 2*x}, z]*Log[4*x^2] - 
       2*G[{-1, 1}, z]*Log[1 + x] - 2*G[{-1, -1 - 2*x}, z]*Log[1 + x] + 
       2*G[{1, -1}, z]*Log[1 + x] + 2*G[{1, 1 + 2*x}, z]*Log[1 + x] + 
       G[{-1, 1}, z]*Log[4*(1 + x)^2] + G[{-1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - G[{1, -1}, z]*Log[4*(1 + x)^2] - 
       G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + G[{-1, -1}, z]*Log[1 + 2*x] + 
       G[{-1, 1}, z]*Log[1 + 2*x] + 2*G[{-1, -1 - 2*x}, z]*Log[1 + 2*x] - 
       G[{1, -1}, z]*Log[1 + 2*x] - G[{1, 1}, z]*Log[1 + 2*x] - 
       2*G[{1, 1 + 2*x}, z]*Log[1 + 2*x] - G[{-1, 1}, z]*Log[8*x*(1 + 2*x)] - 
       G[{-1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + G[{1, -1}, z]*
        Log[8*x*(1 + 2*x)] + G[{1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       G[{1}, z]*(Pi^2/12 + (5*Log[2]^2)/2 - (5*Log[4]^2)/4 - 
         (Log[x^2]*Log[16*x^2])/4 + I*Pi*Log[x/(1 + x)] + 
         2*Log[1 + x]*Log[2*(1 + x)] - Log[(1 + x)^2]*Log[16*(1 + x)^2] + 
         Log[x]*Log[(8*x)/(1 + 2*x)] - 2*Log[x]*Log[1 + 2*x] + 
         5*Log[1 + x]*Log[1 + 2*x] - Log[1 + 2*x]*Log[4 + 8*x] + 
         Log[1 + 2*x]*Log[32 + 64*x] - PolyLog[2, 1 + x^(-1)] - 
         3*PolyLog[2, (-1 - 2*x)^(-1)] + 2*PolyLog[2, -1 - 2*x] + 
         PolyLog[2, -1/(2*x)] - 2*PolyLog[2, -2*x] + 
         2*PolyLog[2, x/(1 + x)] + 3*PolyLog[2, (1 + 2*x)^(-1)] + 
         2*PolyLog[2, x/(1 + 2*x)] - PolyLog[2, (1 + x)/(1 + 2*x)] - 
         4*PolyLog[2, (2 + 2*x)^(-1)] - 2*PolyLog[2, 1 - 1/(2*(1 + x))]) + 
       G[{-1}, z]*(-Pi^2/12 - (5*Log[2]^2)/2 + (5*Log[4]^2)/4 + 
         (Log[x^2]*Log[16*x^2])/4 - I*Pi*Log[x/(1 + x)] - 
         2*Log[1 + x]*Log[2*(1 + x)] + Log[(1 + x)^2]*Log[16*(1 + x)^2] - 
         Log[x]*Log[(8*x)/(1 + 2*x)] + 2*Log[x]*Log[1 + 2*x] - 
         5*Log[1 + x]*Log[1 + 2*x] + Log[1 + 2*x]*Log[4 + 8*x] - 
         Log[1 + 2*x]*Log[32 + 64*x] + PolyLog[2, 1 + x^(-1)] + 
         3*PolyLog[2, (-1 - 2*x)^(-1)] - 2*PolyLog[2, -1 - 2*x] - 
         PolyLog[2, -1/(2*x)] + 2*PolyLog[2, -2*x] - 
         2*PolyLog[2, x/(1 + x)] - 3*PolyLog[2, (1 + 2*x)^(-1)] - 
         2*PolyLog[2, x/(1 + 2*x)] + PolyLog[2, (1 + x)/(1 + 2*x)] + 
         4*PolyLog[2, (2 + 2*x)^(-1)] + 2*PolyLog[2, 1 - 1/(2*(1 + x))])))/
     (32*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((-2 + p2 + 2*x)*(22*Pi^2*G[{1 - 2*x}, z] - 22*Pi^2*G[{-1 + 2*x}, z] + 
       24*G[{1 - 2*x}, z]*G[{-1, -1 - 2*x}, 1] - 24*G[{-1 + 2*x}, z]*
        G[{-1, -1 - 2*x}, 1] - 48*G[{1 - 2*x}, z]*G[{-1, 1 + 2*x}, 1] + 
       48*G[{-1 + 2*x}, z]*G[{-1, 1 + 2*x}, 1] - 24*G[{1 - 2*x}, z]*
        G[{0, -1 - 2*x}, 1] + 24*G[{-1 + 2*x}, z]*G[{0, -1 - 2*x}, 1] + 
       24*G[{1 - 2*x}, z]*G[{0, 1 + 2*x}, 1] - 24*G[{-1 + 2*x}, z]*
        G[{0, 1 + 2*x}, 1] + 48*G[{1 - 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] - 
       48*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] + 
       48*G[{1 - 2*x}, z]*G[{1 + 2*x, 1}, 1] - 48*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1}, 1] + 24*G[{1 - 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] - 
       24*G[{-1 + 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] - 
       48*G[{1 - 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] + 48*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1 + 2*x}, 1] + 48*G[{-1, -1, -1 - 2*x}, z] + 
       192*G[{-1, -1, 1 - 2*x}, z] - 144*G[{-1, -1, -1 + 2*x}, z] - 
       192*G[{-1, 0, 1 - 2*x}, z] + 192*G[{-1, 0, -1 + 2*x}, z] - 
       48*G[{-1, 1, -1 - 2*x}, z] + 192*G[{-1, 1, 1 - 2*x}, z] - 
       240*G[{-1, 1, -1 + 2*x}, z] + 48*G[{-1, -1 - 2*x, -1}, z] + 
       48*G[{-1, -1 - 2*x, 1}, z] - 48*G[{-1, -1 - 2*x, -1 - 2*x}, z] - 
       48*G[{-1, -1 - 2*x, 1 - 2*x}, z] + 240*G[{-1, 1 - 2*x, -1}, z] + 
       240*G[{-1, 1 - 2*x, 1}, z] - 48*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 
       48*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 96*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       96*G[{-1, -x, -1}, z] - 96*G[{-1, -x, 1}, z] + 
       96*G[{-1, -x, -1 - 2*x}, z] + 96*G[{-1, -x, 1 - 2*x}, z] - 
       96*G[{-1, -1 + 2*x, -1}, z] - 96*G[{-1, -1 + 2*x, 1}, z] + 
       96*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 192*G[{-1, -1 + 2*x, -1 + 2*x}, 
         z] - 192*G[{0, -1, 1 - 2*x}, z] + 192*G[{0, -1, -1 + 2*x}, z] + 
       192*G[{0, 0, 1 - 2*x}, z] - 192*G[{0, 0, -1 + 2*x}, z] - 
       192*G[{0, 1, 1 - 2*x}, z] + 192*G[{0, 1, -1 + 2*x}, z] - 
       96*G[{0, 1 - 2*x, -1}, z] - 96*G[{0, 1 - 2*x, 1}, z] - 
       96*G[{0, 1 - 2*x, 1 - 2*x}, z] + 96*G[{0, 1 - 2*x, -1 + 2*x}, z] + 
       96*G[{0, -1 + 2*x, -1}, z] + 96*G[{0, -1 + 2*x, 1}, z] - 
       96*G[{0, -1 + 2*x, 1 - 2*x}, z] + 96*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       240*G[{1, -1, 1 - 2*x}, z] - 192*G[{1, -1, -1 + 2*x}, z] + 
       48*G[{1, -1, 1 + 2*x}, z] - 192*G[{1, 0, 1 - 2*x}, z] + 
       192*G[{1, 0, -1 + 2*x}, z] + 144*G[{1, 1, 1 - 2*x}, z] - 
       192*G[{1, 1, -1 + 2*x}, z] - 48*G[{1, 1, 1 + 2*x}, z] + 
       96*G[{1, 1 - 2*x, -1}, z] + 96*G[{1, 1 - 2*x, 1}, z] + 
       192*G[{1, 1 - 2*x, 1 - 2*x}, z] - 96*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       96*G[{1, x, -1}, z] + 96*G[{1, x, 1}, z] - 96*G[{1, x, -1 + 2*x}, z] - 
       96*G[{1, x, 1 + 2*x}, z] - 240*G[{1, -1 + 2*x, -1}, z] - 
       240*G[{1, -1 + 2*x, 1}, z] + 96*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       48*G[{1, -1 + 2*x, -1 + 2*x}, z] + 48*G[{1, -1 + 2*x, 1 + 2*x}, z] - 
       48*G[{1, 1 + 2*x, -1}, z] - 48*G[{1, 1 + 2*x, 1}, z] + 
       48*G[{1, 1 + 2*x, -1 + 2*x}, z] + 48*G[{1, 1 + 2*x, 1 + 2*x}, z] + 
       48*G[{1 - 2*x, -1, -1}, z] + 48*G[{1 - 2*x, -1, 1}, z] + 
       48*G[{1 - 2*x, -1, -1 - 2*x}, z] + 192*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       144*G[{1 - 2*x, -1, -1 + 2*x}, z] - 96*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       96*G[{1 - 2*x, 0, -1 + 2*x}, z] + 48*G[{1 - 2*x, 1, -1}, z] + 
       48*G[{1 - 2*x, 1, 1}, z] + 48*G[{1 - 2*x, 1, -1 - 2*x}, z] + 
       192*G[{1 - 2*x, 1, 1 - 2*x}, z] - 144*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, -1}, z] - 48*G[{1 - 2*x, -1 - 2*x, 1}, z] + 
       48*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] + 
       96*G[{1 - 2*x, 1 - 2*x, -1}, z] + 96*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       48*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, z] - 
       96*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       48*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 96*G[{1 - 2*x, -x, -1}, z] + 
       96*G[{1 - 2*x, -x, 1}, z] - 96*G[{1 - 2*x, -x, -1 - 2*x}, z] - 
       96*G[{1 - 2*x, -x, 1 - 2*x}, z] - 48*G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       48*G[{1 - 2*x, -1 + 2*x, 1}, z] + 48*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
         z] - 48*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1, -1}, z] - 48*G[{-1 + 2*x, -1, 1}, z] + 
       144*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 192*G[{-1 + 2*x, -1, -1 + 2*x}, 
         z] - 48*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 
       96*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 96*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1, -1}, z] - 48*G[{-1 + 2*x, 1, 1}, z] + 
       144*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 192*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1, 1 + 2*x}, z] + 48*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
       48*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 48*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 48*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       96*G[{-1 + 2*x, x, -1}, z] - 96*G[{-1 + 2*x, x, 1}, z] + 
       96*G[{-1 + 2*x, x, -1 + 2*x}, z] + 96*G[{-1 + 2*x, x, 1 + 2*x}, z] - 
       96*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 96*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       48*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       96*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, -1}, z] + 48*G[{-1 + 2*x, 1 + 2*x, 1}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, z] - (48*I)*Pi*G[{1 - 2*x}, z]*
        Log[2] + (48*I)*Pi*G[{-1 + 2*x}, z]*Log[2] + 120*G[{-1, -1}, z]*
        Log[2] + 120*G[{-1, 1}, z]*Log[2] - 48*G[{-1, -1 - 2*x}, z]*Log[2] + 
       24*G[{-1, 1 - 2*x}, z]*Log[2] + 72*G[{-1, -1 + 2*x}, z]*Log[2] - 
       120*G[{1, -1}, z]*Log[2] - 120*G[{1, 1}, z]*Log[2] - 
       72*G[{1, 1 - 2*x}, z]*Log[2] - 24*G[{1, -1 + 2*x}, z]*Log[2] + 
       48*G[{1, 1 + 2*x}, z]*Log[2] - 72*G[{1 - 2*x, -1}, z]*Log[2] + 
       72*G[{1 - 2*x, 1}, z]*Log[2] - 48*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] - 
       72*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 72*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[2] + 72*G[{-1 + 2*x, -1}, z]*Log[2] + 216*G[{-1 + 2*x, 1}, z]*
        Log[2] + 72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] + 
       216*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] + 48*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[2] + 36*G[{1 - 2*x}, z]*Log[2]^2 - 36*G[{-1 + 2*x}, z]*Log[2]^2 - 
       48*G[{-1, -1 - 2*x}, z]*Log[4] + 48*G[{-1, 1 - 2*x}, z]*Log[4] + 
       48*G[{-1, -1 + 2*x}, z]*Log[4] - 96*G[{0, -1}, z]*Log[4] + 
       48*G[{1, -1}, z]*Log[4] + 48*G[{1, 1}, z]*Log[4] - 
       48*G[{1, 1 - 2*x}, z]*Log[4] - 48*G[{1, -1 + 2*x}, z]*Log[4] + 
       48*G[{1, 1 + 2*x}, z]*Log[4] + 48*G[{1 - 2*x, -1}, z]*Log[4] - 
       48*G[{1 - 2*x, 1}, z]*Log[4] - 48*G[{1 - 2*x, -1 - 2*x}, z]*Log[4] + 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4] + 96*G[{-1 + 2*x, -1}, z]*Log[4] - 96*G[{-1 + 2*x, 1}, z]*
        Log[4] - 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] + 48*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[4] - 48*G[{1 - 2*x}, z]*Log[2]*Log[4] + 48*G[{-1 + 2*x}, z]*
        Log[2]*Log[4] + 96*G[{1 - 2*x}, z]*Log[4]^2 - 
       96*G[{-1 + 2*x}, z]*Log[4]^2 - 48*G[{-1, -1}, z]*Log[8] + 
       48*G[{1, 1}, z]*Log[8] - 48*G[{1 - 2*x, -1}, z]*Log[8] + 
       48*G[{-1 + 2*x, 1}, z]*Log[8] - 48*G[{-1, -1}, z]*Log[16] - 
       120*G[{-1, 1}, z]*Log[16] + 72*G[{-1, -1 - 2*x}, z]*Log[16] - 
       24*G[{-1, 1 - 2*x}, z]*Log[16] + 60*G[{-1, -1 + 2*x}, z]*Log[16] + 
       48*G[{0, -1}, z]*Log[16] - 72*G[{1, 1}, z]*Log[16] + 
       24*G[{1, -1 - 2*x}, z]*Log[16] - 120*G[{1, 1 - 2*x}, z]*Log[16] - 
       36*G[{1, -1 + 2*x}, z]*Log[16] - 48*G[{1, 1 + 2*x}, z]*Log[16] - 
       24*G[{1 - 2*x, -1}, z]*Log[16] - 48*G[{1 - 2*x, 1}, z]*Log[16] + 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] - 108*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16] + 24*G[{-1 + 2*x, -1}, z]*Log[16] + 48*G[{-1 + 2*x, 1}, z]*
        Log[16] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] + 
       96*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16] - 48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] - 
       12*G[{1 - 2*x}, z]*Log[2]*Log[16] + 12*G[{-1 + 2*x}, z]*Log[2]*
        Log[16] + 48*G[{-1, 1}, z]*Log[32] - 48*G[{1, -1}, z]*Log[32] - 
       48*G[{1 - 2*x, -1}, z]*Log[32] + 48*G[{-1 + 2*x, 1}, z]*Log[32] + 
       24*G[{-1, -1}, z]*Log[64] + 24*G[{-1, 1}, z]*Log[64] - 
       72*G[{-1, 1 - 2*x}, z]*Log[64] + 24*G[{-1, -1 + 2*x}, z]*Log[64] - 
       48*G[{0, -1}, z]*Log[64] + 48*G[{0, 1}, z]*Log[64] - 
       24*G[{1, -1}, z]*Log[64] - 24*G[{1, 1}, z]*Log[64] - 
       24*G[{1, 1 - 2*x}, z]*Log[64] + 72*G[{1, -1 + 2*x}, z]*Log[64] - 
       24*G[{1 - 2*x, 1}, z]*Log[64] - 96*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       72*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] - 24*G[{-1 + 2*x, 1}, z]*
        Log[64] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 
       72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] + 48*G[{-1, -1}, z]*Log[128] - 
       48*G[{-1, 1}, z]*Log[128] + 48*G[{1, -1}, z]*Log[128] - 
       48*G[{1, 1}, z]*Log[128] + 48*G[{1 - 2*x, -1}, z]*Log[128] + 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[128] - 48*G[{-1 + 2*x, 1}, z]*
        Log[128] - 48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[128] + 
       30*G[{-1, -1}, z]*Log[256] - 6*G[{-1, 1}, z]*Log[256] + 
       24*G[{-1, 1 - 2*x}, z]*Log[256] + 48*G[{-1, -1 + 2*x}, z]*Log[256] - 
       12*G[{-1, 1 + 2*x}, z]*Log[256] - 48*G[{0, -1}, z]*Log[256] + 
       48*G[{0, 1}, z]*Log[256] + 54*G[{1, -1}, z]*Log[256] + 
       18*G[{1, 1}, z]*Log[256] - 24*G[{1, 1 - 2*x}, z]*Log[256] - 
       12*G[{1, 1 + 2*x}, z]*Log[256] - 6*G[{1 - 2*x, -1}, z]*Log[256] - 
       18*G[{1 - 2*x, 1}, z]*Log[256] + 24*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[256] + 72*G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[256] + 18*G[{-1 + 2*x, -1}, z]*
        Log[256] + 6*G[{-1 + 2*x, 1}, z]*Log[256] - 
       72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[256] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[256] + 
       12*G[{1 - 2*x}, z]*Log[2]*Log[256] - 12*G[{-1 + 2*x}, z]*Log[2]*
        Log[256] + 48*G[{1 - 2*x, 1}, z]*Log[512] - 48*G[{-1 + 2*x, -1}, z]*
        Log[512] + 48*G[{-1, 1}, z]*Log[1024] - 48*G[{1, -1}, z]*Log[1024] - 
       60*G[{-1, -1}, z]*Log[4096] + 12*G[{-1, 1}, z]*Log[4096] - 
       6*G[{-1, -1 - 2*x}, z]*Log[4096] + 30*G[{-1, 1 - 2*x}, z]*Log[4096] - 
       78*G[{-1, -1 + 2*x}, z]*Log[4096] + 6*G[{-1, 1 + 2*x}, z]*Log[4096] + 
       72*G[{0, -1}, z]*Log[4096] - 72*G[{0, 1}, z]*Log[4096] - 
       12*G[{1, -1}, z]*Log[4096] + 60*G[{1, 1}, z]*Log[4096] - 
       6*G[{1, -1 - 2*x}, z]*Log[4096] + 78*G[{1, 1 - 2*x}, z]*Log[4096] - 
       30*G[{1, -1 + 2*x}, z]*Log[4096] + 6*G[{1, 1 + 2*x}, z]*Log[4096] + 
       6*G[{1 - 2*x, -1 - 2*x}, z]*Log[4096] - 18*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4096] + 18*G[{1 - 2*x, -1 + 2*x}, z]*Log[4096] - 
       6*G[{1 - 2*x, 1 + 2*x}, z]*Log[4096] + 6*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[4096] - 18*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4096] + 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4096] - 6*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[4096] + 12*G[{-1, -1}, z]*Log[65536] - 12*G[{-1, 1}, z]*
        Log[65536] - 24*G[{0, -1}, z]*Log[65536] + 24*G[{0, 1}, z]*
        Log[65536] + 12*G[{1, -1}, z]*Log[65536] - 12*G[{1, 1}, z]*
        Log[65536] + 15*G[{1 - 2*x}, z]*Log[2]*Log[65536] - 
       15*G[{-1 + 2*x}, z]*Log[2]*Log[65536] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[262144] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[262144] - 
       (24*I)*Pi*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       (24*I)*Pi*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       48*G[{-1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       48*G[{1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       60*G[{-1, -1}, z]*Log[(1 - 2*x)^2] - 36*G[{-1, 1}, z]*
        Log[(1 - 2*x)^2] + 36*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       60*G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 36*G[{1, -1}, z]*
        Log[(1 - 2*x)^2] - 60*G[{1, 1}, z]*Log[(1 - 2*x)^2] + 
       60*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 36*G[{1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] - 12*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2] + 
       36*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2] - 36*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] + 12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
       36*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 
       (144*I)*Pi*G[{1 - 2*x}, z]*Log[-1 + x] - (144*I)*Pi*G[{-1 + 2*x}, z]*
        Log[-1 + x] - 192*G[{-1, -1}, z]*Log[-1 + x] + 
       192*G[{-1, 1}, z]*Log[-1 + x] + 144*G[{-1, 1 - 2*x}, z]*Log[-1 + x] - 
       48*G[{-1, -1 + 2*x}, z]*Log[-1 + x] - 192*G[{1, -1}, z]*Log[-1 + x] + 
       192*G[{1, 1}, z]*Log[-1 + x] + 48*G[{1, 1 - 2*x}, z]*Log[-1 + x] - 
       144*G[{1, -1 + 2*x}, z]*Log[-1 + x] - 96*G[{1 - 2*x, -1}, z]*
        Log[-1 + x] - 96*G[{1 - 2*x, 1}, z]*Log[-1 + x] - 
       240*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] + 
       144*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 + x] + 96*G[{-1 + 2*x, -1}, z]*
        Log[-1 + x] + 96*G[{-1 + 2*x, 1}, z]*Log[-1 + x] - 
       144*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 + x] + 
       240*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] - 72*G[{1 - 2*x}, z]*Log[2]*
        Log[-1 + x] + 72*G[{-1 + 2*x}, z]*Log[2]*Log[-1 + x] - 
       48*G[{1 - 2*x}, z]*Log[4]*Log[-1 + x] + 48*G[{-1 + 2*x}, z]*Log[4]*
        Log[-1 + x] - 96*G[{1 - 2*x}, z]*Log[8]*Log[-1 + x] + 
       96*G[{-1 + 2*x}, z]*Log[8]*Log[-1 + x] + 72*G[{1 - 2*x}, z]*Log[16]*
        Log[-1 + x] - 72*G[{-1 + 2*x}, z]*Log[16]*Log[-1 + x] + 
       48*G[{1 - 2*x}, z]*Log[512]*Log[-1 + x] - 48*G[{-1 + 2*x}, z]*Log[512]*
        Log[-1 + x] - 192*G[{1 - 2*x}, z]*Log[-1 + x]^2 + 
       192*G[{-1 + 2*x}, z]*Log[-1 + x]^2 - 48*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] - 48*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 
       24*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 24*G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 48*G[{0, -1}, z]*Log[4*(-1 + x)^2] - 
       48*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 48*G[{0, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 48*G[{0, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       48*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 48*G[{1, 1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       24*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 72*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       96*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       24*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 72*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       120*G[{1 - 2*x}, z]*Log[-1 + x]*Log[16*(-1 + x)^2] - 
       120*G[{-1 + 2*x}, z]*Log[-1 + x]*Log[16*(-1 + x)^2] + 
       (24*I)*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] - (24*I)*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] - (288*I)*Pi*G[{1 - 2*x}, z]*Log[x] + 
       (288*I)*Pi*G[{-1 + 2*x}, z]*Log[x] - 480*G[{-1, -1}, z]*Log[x] + 
       96*G[{-1, 1}, z]*Log[x] + 144*G[{-1, -1 - 2*x}, z]*Log[x] + 
       144*G[{-1, 1 - 2*x}, z]*Log[x] - 48*G[{-1, -1 + 2*x}, z]*Log[x] - 
       48*G[{-1, 1 + 2*x}, z]*Log[x] - 96*G[{0, -1}, z]*Log[x] + 
       96*G[{0, 1}, z]*Log[x] - 96*G[{1, -1}, z]*Log[x] + 
       480*G[{1, 1}, z]*Log[x] + 48*G[{1, -1 - 2*x}, z]*Log[x] + 
       48*G[{1, 1 - 2*x}, z]*Log[x] - 144*G[{1, -1 + 2*x}, z]*Log[x] - 
       144*G[{1, 1 + 2*x}, z]*Log[x] - 96*G[{1 - 2*x, -1}, z]*Log[x] - 
       384*G[{1 - 2*x, 1}, z]*Log[x] + 48*G[{1 - 2*x, -1 - 2*x}, z]*Log[x] - 
       144*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] + 144*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x] + 48*G[{1 - 2*x, 1 + 2*x}, z]*Log[x] + 
       384*G[{-1 + 2*x, -1}, z]*Log[x] + 96*G[{-1 + 2*x, 1}, z]*Log[x] - 
       48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x] - 144*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x] + 144*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x] - 96*G[{1 - 2*x}, z]*Log[4]*
        Log[x] + 96*G[{-1 + 2*x}, z]*Log[4]*Log[x] - 48*G[{1 - 2*x}, z]*
        Log[8]*Log[x] + 48*G[{-1 + 2*x}, z]*Log[8]*Log[x] - 
       72*G[{1 - 2*x}, z]*Log[16]*Log[x] + 72*G[{-1 + 2*x}, z]*Log[16]*
        Log[x] - 12*G[{1 - 2*x}, z]*Log[64]*Log[x] + 12*G[{-1 + 2*x}, z]*
        Log[64]*Log[x] + 24*G[{1 - 2*x}, z]*Log[256]*Log[x] - 
       24*G[{-1 + 2*x}, z]*Log[256]*Log[x] + 48*G[{1 - 2*x}, z]*Log[1024]*
        Log[x] - 48*G[{-1 + 2*x}, z]*Log[1024]*Log[x] + 
       24*G[{1 - 2*x}, z]*Log[-1 + x]*Log[x] - 24*G[{-1 + 2*x}, z]*
        Log[-1 + x]*Log[x] - 96*G[{1 - 2*x}, z]*Log[x]^2 + 
       96*G[{-1 + 2*x}, z]*Log[x]^2 - 48*G[{1 - 2*x}, z]*Log[16]*
        Log[(-1 + x)*x] + 48*G[{-1 + 2*x}, z]*Log[16]*Log[(-1 + x)*x] + 
       72*G[{-1, -1}, z]*Log[4*x^2] - 24*G[{-1, 1}, z]*Log[4*x^2] - 
       72*G[{-1, -1 - 2*x}, z]*Log[4*x^2] - 24*G[{-1, 1 - 2*x}, z]*
        Log[4*x^2] - 24*G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[4*x^2] - 48*G[{0, -1}, z]*Log[4*x^2] + 
       48*G[{0, 1}, z]*Log[4*x^2] - 48*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 
       48*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 24*G[{1, -1}, z]*Log[4*x^2] - 
       72*G[{1, 1}, z]*Log[4*x^2] - 24*G[{1, -1 - 2*x}, z]*Log[4*x^2] + 
       24*G[{1, 1 - 2*x}, z]*Log[4*x^2] + 24*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       72*G[{1, 1 + 2*x}, z]*Log[4*x^2] + 48*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 
       72*G[{1 - 2*x, -1 - 2*x}, z]*Log[4*x^2] + 96*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 48*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] - 48*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] + 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] - 
       96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] + 96*G[{1 - 2*x}, z]*Log[x]*
        Log[16*x^2] - 96*G[{-1 + 2*x}, z]*Log[x]*Log[16*x^2] - 
       12*G[{1 - 2*x}, z]*Log[-1 + x]*Log[256*x^2] + 12*G[{-1 + 2*x}, z]*
        Log[-1 + x]*Log[256*x^2] + 12*G[{1 - 2*x}, z]*Log[-1 + x]*
        Log[x^8/(1 - 2*x)^8] - 12*G[{-1 + 2*x}, z]*Log[-1 + x]*
        Log[x^8/(1 - 2*x)^8] - (72*I)*Pi*G[{1 - 2*x}, z]*Log[x/(1 + x)] + 
       (72*I)*Pi*G[{-1 + 2*x}, z]*Log[x/(1 + x)] + 48*G[{-1, -1}, z]*
        Log[1 + x] + 48*G[{-1, 1}, z]*Log[1 + x] + 144*G[{-1, -1 - 2*x}, z]*
        Log[1 + x] - 48*G[{-1, 1 + 2*x}, z]*Log[1 + x] - 
       192*G[{0, -1}, z]*Log[1 + x] + 192*G[{0, 1}, z]*Log[1 + x] - 
       48*G[{1, -1}, z]*Log[1 + x] - 48*G[{1, 1}, z]*Log[1 + x] + 
       48*G[{1, -1 - 2*x}, z]*Log[1 + x] - 144*G[{1, 1 + 2*x}, z]*
        Log[1 + x] + 144*G[{1 - 2*x, -1}, z]*Log[1 + x] - 
       240*G[{1 - 2*x, 1}, z]*Log[1 + x] - 144*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + x] + 48*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] + 
       240*G[{-1 + 2*x, -1}, z]*Log[1 + x] - 144*G[{-1 + 2*x, 1}, z]*
        Log[1 + x] - 48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] + 
       144*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] + 48*G[{1 - 2*x}, z]*Log[2]*
        Log[1 + x] - 48*G[{-1 + 2*x}, z]*Log[2]*Log[1 + x] - 
       12*G[{1 - 2*x}, z]*Log[16]*Log[1 + x] + 12*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 + x] + 24*G[{1 - 2*x}, z]*Log[256]*Log[1 + x] - 
       24*G[{-1 + 2*x}, z]*Log[256]*Log[1 + x] + 48*G[{1 - 2*x}, z]*
        Log[1 + x]^2 - 48*G[{-1 + 2*x}, z]*Log[1 + x]^2 - 
       96*G[{1 - 2*x}, z]*Log[1 + x]*Log[2*(1 + x)] + 
       96*G[{-1 + 2*x}, z]*Log[1 + x]*Log[2*(1 + x)] - 
       24*G[{-1, -1}, z]*Log[4*(1 + x)^2] - 24*G[{-1, 1}, z]*
        Log[4*(1 + x)^2] - 72*G[{-1, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 96*G[{0, -1}, z]*
        Log[4*(1 + x)^2] - 96*G[{0, 1}, z]*Log[4*(1 + x)^2] + 
       24*G[{1, -1}, z]*Log[4*(1 + x)^2] + 24*G[{1, 1}, z]*Log[4*(1 + x)^2] - 
       24*G[{1, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 72*G[{1, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] - 72*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] + 
       120*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       120*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] + 72*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       96*G[{1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 
       96*G[{-1 + 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 
       (96*I)*Pi*G[{1 - 2*x}, z]*Log[2/(-1 + 2*x)] + 
       (96*I)*Pi*G[{-1 + 2*x}, z]*Log[2/(-1 + 2*x)] + 
       (24*I)*Pi*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)] - 
       (24*I)*Pi*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[256]*Log[(2*x)/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[256]*Log[(2*x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[4096]*Log[(2*x)/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[4096]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
       (48*I)*Pi*G[{1 - 2*x}, z]*Log[-1 + 2*x] - (48*I)*Pi*G[{-1 + 2*x}, z]*
        Log[-1 + 2*x] - 312*G[{-1, -1}, z]*Log[-1 + 2*x] + 
       72*G[{-1, 1}, z]*Log[-1 + 2*x] - 120*G[{-1, 1 - 2*x}, z]*
        Log[-1 + 2*x] + 96*G[{-1, -x}, z]*Log[-1 + 2*x] - 
       120*G[{-1, -1 + 2*x}, z]*Log[-1 + 2*x] - 72*G[{1, -1}, z]*
        Log[-1 + 2*x] + 312*G[{1, 1}, z]*Log[-1 + 2*x] + 
       120*G[{1, 1 - 2*x}, z]*Log[-1 + 2*x] - 96*G[{1, x}, z]*Log[-1 + 2*x] + 
       120*G[{1, -1 + 2*x}, z]*Log[-1 + 2*x] + 24*G[{1 - 2*x, -1}, z]*
        Log[-1 + 2*x] - 168*G[{1 - 2*x, 1}, z]*Log[-1 + 2*x] - 
       168*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] - 96*G[{1 - 2*x, -x}, z]*
        Log[-1 + 2*x] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] + 
       168*G[{-1 + 2*x, -1}, z]*Log[-1 + 2*x] - 24*G[{-1 + 2*x, 1}, z]*
        Log[-1 + 2*x] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] + 
       96*G[{-1 + 2*x, x}, z]*Log[-1 + 2*x] + 168*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[-1 + 2*x] - 48*G[{1 - 2*x}, z]*Log[2]*Log[-1 + 2*x] + 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[-1 + 2*x] + 48*G[{1 - 2*x}, z]*Log[4]*
        Log[-1 + 2*x] - 48*G[{-1 + 2*x}, z]*Log[4]*Log[-1 + 2*x] - 
       48*G[{1 - 2*x}, z]*Log[16]*Log[-1 + 2*x] + 48*G[{-1 + 2*x}, z]*Log[16]*
        Log[-1 + 2*x] + 48*G[{1 - 2*x}, z]*Log[32]*Log[-1 + 2*x] - 
       48*G[{-1 + 2*x}, z]*Log[32]*Log[-1 + 2*x] + 24*G[{1 - 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)]*Log[-1 + 2*x] - 24*G[{-1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)]*Log[-1 + 2*x] - 264*G[{1 - 2*x}, z]*
        Log[-1 + x]*Log[-1 + 2*x] + 264*G[{-1 + 2*x}, z]*Log[-1 + x]*
        Log[-1 + 2*x] + 48*G[{1 - 2*x}, z]*Log[(-1 + x)*x]*Log[-1 + 2*x] - 
       48*G[{-1 + 2*x}, z]*Log[(-1 + x)*x]*Log[-1 + 2*x] - 
       120*G[{1 - 2*x}, z]*Log[-1 + 2*x]^2 + 120*G[{-1 + 2*x}, z]*
        Log[-1 + 2*x]^2 + 96*G[{-1, -1}, z]*Log[x*(-1 + 2*x)] - 
       48*G[{-1, -1 - 2*x}, z]*Log[x*(-1 + 2*x)] + 48*G[{-1, -1 + 2*x}, z]*
        Log[x*(-1 + 2*x)] - 96*G[{1, 1}, z]*Log[x*(-1 + 2*x)] - 
       48*G[{1, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] + 48*G[{1, 1 + 2*x}, z]*
        Log[x*(-1 + 2*x)] + 96*G[{1 - 2*x, -1}, z]*Log[x*(-1 + 2*x)] - 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[x*(-1 + 2*x)] + 
       96*G[{1 - 2*x, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[x*(-1 + 2*x)] - 
       96*G[{-1 + 2*x, 1}, z]*Log[x*(-1 + 2*x)] + 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 
       96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x*(-1 + 2*x)] + 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x*(-1 + 2*x)] - 
       96*G[{1 - 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 96*G[{-1 + 2*x}, z]*
        Log[2]*Log[x*(-1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[-1 + 2*x]*
        Log[x^3*(-1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*
        Log[x^3*(-1 + 2*x)] - 24*G[{1 - 2*x}, z]*Log[x]*Log[x/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x]*Log[x/(1 + 2*x)] + 12*G[{1 - 2*x}, z]*
        Log[64]*Log[(2*x)/(1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[64]*
        Log[(2*x)/(1 + 2*x)] - 12*G[{1 - 2*x}, z]*Log[4096]*
        Log[(2*x)/(1 + 2*x)] + 12*G[{-1 + 2*x}, z]*Log[4096]*
        Log[(2*x)/(1 + 2*x)] - 48*G[{1 - 2*x}, z]*Log[x]*
        Log[(2*x)/(1 + 2*x)] + 48*G[{-1 + 2*x}, z]*Log[x]*
        Log[(2*x)/(1 + 2*x)] - 48*G[{1 - 2*x}, z]*Log[1 + x]*
        Log[(2*x)/(1 + 2*x)] + 48*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[(2*x)/(1 + 2*x)] - 48*G[{1 - 2*x}, z]*Log[x]*
        Log[(8*x)/(1 + 2*x)] + 48*G[{-1 + 2*x}, z]*Log[x]*
        Log[(8*x)/(1 + 2*x)] + 48*G[{-1, -1}, z]*Log[1 + 2*x] - 
       144*G[{-1, 1}, z]*Log[1 + 2*x] - 96*G[{-1, -1 - 2*x}, z]*
        Log[1 + 2*x] - 48*G[{-1, 1 - 2*x}, z]*Log[1 + 2*x] + 
       96*G[{-1, -x}, z]*Log[1 + 2*x] + 48*G[{-1, -1 + 2*x}, z]*
        Log[1 + 2*x] - 96*G[{0, -1}, z]*Log[1 + 2*x] + 
       96*G[{0, 1}, z]*Log[1 + 2*x] + 144*G[{1, -1}, z]*Log[1 + 2*x] - 
       48*G[{1, 1}, z]*Log[1 + 2*x] - 48*G[{1, 1 - 2*x}, z]*Log[1 + 2*x] - 
       96*G[{1, x}, z]*Log[1 + 2*x] + 48*G[{1, -1 + 2*x}, z]*Log[1 + 2*x] + 
       96*G[{1, 1 + 2*x}, z]*Log[1 + 2*x] + 48*G[{1 - 2*x, -1}, z]*
        Log[1 + 2*x] + 48*G[{1 - 2*x, 1}, z]*Log[1 + 2*x] + 
       96*G[{1 - 2*x, -1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + 2*x] - 96*G[{1 - 2*x, -x}, z]*
        Log[1 + 2*x] - 48*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + 2*x] - 
       48*G[{-1 + 2*x, -1}, z]*Log[1 + 2*x] - 48*G[{-1 + 2*x, 1}, z]*
        Log[1 + 2*x] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       96*G[{-1 + 2*x, x}, z]*Log[1 + 2*x] - 48*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + 2*x] - 96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + 2*x] - 
       12*G[{1 - 2*x}, z]*Log[1024]*Log[1 + 2*x] + 12*G[{-1 + 2*x}, z]*
        Log[1024]*Log[1 + 2*x] + 96*G[{1 - 2*x}, z]*Log[x]*Log[1 + 2*x] - 
       96*G[{-1 + 2*x}, z]*Log[x]*Log[1 + 2*x] - 360*G[{1 - 2*x}, z]*
        Log[1 + x]*Log[1 + 2*x] + 360*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[1 + 2*x] - 48*G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[1 + 2*x] + 
       48*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[1 + 2*x] - 
       24*G[{1 - 2*x}, z]*Log[1 + 2*x]^2 + 24*G[{-1 + 2*x}, z]*
        Log[1 + 2*x]^2 + 24*G[{-1, -1}, z]*Log[x*(1 + 2*x)] + 
       24*G[{-1, 1}, z]*Log[x*(1 + 2*x)] - 24*G[{-1, -1 - 2*x}, z]*
        Log[x*(1 + 2*x)] - 48*G[{-1, -1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       24*G[{-1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 96*G[{0, -1}, z]*
        Log[x*(1 + 2*x)] - 96*G[{0, 1}, z]*Log[x*(1 + 2*x)] - 
       24*G[{1, -1}, z]*Log[x*(1 + 2*x)] - 24*G[{1, 1}, z]*Log[x*(1 + 2*x)] - 
       24*G[{1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 48*G[{1, 1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 24*G[{1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       24*G[{1 - 2*x, -1}, z]*Log[x*(1 + 2*x)] + 72*G[{1 - 2*x, 1}, z]*
        Log[x*(1 + 2*x)] + 24*G[{1 - 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       96*G[{1 - 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 72*G[{-1 + 2*x, -1}, z]*
        Log[x*(1 + 2*x)] + 24*G[{-1 + 2*x, 1}, z]*Log[x*(1 + 2*x)] + 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*
        Log[2]*Log[x*(1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[x*(1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[x*(1 + 2*x)] - 24*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[x*(1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[x*(1 + 2*x)] - 24*G[{-1, -1}, z]*Log[8*x*(1 + 2*x)] + 
       72*G[{-1, 1}, z]*Log[8*x*(1 + 2*x)] + 72*G[{-1, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{-1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       72*G[{1, -1}, z]*Log[8*x*(1 + 2*x)] + 24*G[{1, 1}, z]*
        Log[8*x*(1 + 2*x)] + 24*G[{1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       72*G[{1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 24*G[{1 - 2*x, -1}, z]*
        Log[8*x*(1 + 2*x)] - 72*G[{1 - 2*x, 1}, z]*Log[8*x*(1 + 2*x)] - 
       72*G[{1 - 2*x, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       72*G[{-1 + 2*x, -1}, z]*Log[8*x*(1 + 2*x)] - 24*G[{-1 + 2*x, 1}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] + 72*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] - 
       48*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] + 
       48*G[{1 - 2*x}, z]*Log[1 + 2*x]*Log[4 + 8*x] - 
       48*G[{-1 + 2*x}, z]*Log[1 + 2*x]*Log[4 + 8*x] - 
       48*G[{1 - 2*x}, z]*Log[1 + 2*x]*Log[32 + 64*x] + 
       48*G[{-1 + 2*x}, z]*Log[1 + 2*x]*Log[32 + 64*x] - 
       48*G[{-1, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] - 48*G[{1, -1 + 2*x}, z]*
        Log[1 + x/(2 - 3*x)] - 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 + x/(2 - 3*x)] - 48*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + x/(2 - 3*x)] + 24*G[{1 - 2*x}, z]*Log[2]*
        Log[1 - 3*x + 2*x^2] - 24*G[{-1 + 2*x}, z]*Log[2]*
        Log[1 - 3*x + 2*x^2] - 48*G[{1 - 2*x}, z]*Log[4/x]*
        Log[1 - 3*x + 2*x^2] + 48*G[{-1 + 2*x}, z]*Log[4/x]*
        Log[1 - 3*x + 2*x^2] + 48*G[{1 - 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 48*G[{-1 + 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] + 144*G[{-1, -1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 48*G[{-1, 1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 48*G[{-1, 1 - 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 48*G[{-1, -1 + 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 48*G[{1, -1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 144*G[{1, 1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 48*G[{1, 1 - 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 48*G[{1, -1 + 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 48*G[{1 - 2*x, -1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 144*G[{1 - 2*x, 1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 48*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 144*G[{-1 + 2*x, -1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 48*G[{-1 + 2*x, 1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 48*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 48*G[{-1, -1 + 2*x}, z]*
        Log[1 + x/(-2 + 3*x)] + 48*G[{1, -1 + 2*x}, z]*
        Log[1 + x/(-2 + 3*x)] + 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 + x/(-2 + 3*x)] + 48*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + x/(-2 + 3*x)] - 24*G[{1 - 2*x}, z]*Log[-1 + 2*x]*
        Log[1 + (-3 + 4*x)^(-1)] + 24*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*
        Log[1 + (-3 + 4*x)^(-1)] + 120*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 120*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + x^(-1)] - 72*G[{-1 + 2*x}, z]*PolyLog[2, 1 + x^(-1)] + 
       216*G[{1 - 2*x}, z]*PolyLog[2, (-1 - 2*x)^(-1)] - 
       216*G[{-1 + 2*x}, z]*PolyLog[2, (-1 - 2*x)^(-1)] - 
       96*G[{1 - 2*x}, z]*PolyLog[2, -1 - 2*x] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 - 2*x] - 240*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 240*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 96*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] + 144*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 144*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 24*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 24*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 96*G[{1 - 2*x}, z]*
        PolyLog[2, 2 - 2*x] + 96*G[{-1 + 2*x}, z]*PolyLog[2, 2 - 2*x] - 
       48*G[{1 - 2*x}, z]*PolyLog[2, 1/2 - x] + 48*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/2 - x] + 48*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, 1 - x] - 72*G[{1 - 2*x}, z]*
        PolyLog[2, -1/(2*x)] + 72*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 
       192*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + 192*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 96*G[{1 - 2*x}, z]*PolyLog[2, -2*x] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, -2*x] - 288*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 288*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + x)] - 144*G[{1 - 2*x}, z]*PolyLog[2, x/(1 + x)] + 
       144*G[{-1 + 2*x}, z]*PolyLog[2, x/(1 + x)] + 240*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 240*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 144*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 144*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 96*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 216*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] + 216*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] - 144*G[{1 - 2*x}, z]*
        PolyLog[2, x/(1 + 2*x)] + 144*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 + 2*x)] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] - 72*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] + 288*G[{1 - 2*x}, z]*
        PolyLog[2, (2 + 2*x)^(-1)] - 288*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 + 2*x)^(-1)] + 48*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + 2*x)/(2 + 2*x)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + 2*x)/(2 + 2*x)] + G[{-1}, z]*
        (-2*Pi^2 + 24*G[{-1, -1 - 2*x}, 1] - 48*G[{-1, 1 + 2*x}, 1] - 
         24*G[{0, -1 - 2*x}, 1] + 24*G[{0, 1 + 2*x}, 1] + 
         48*G[{1 - 2*x, -1 - 2*x}, 1] + 48*G[{1 + 2*x, 1}, 1] + 
         24*G[{1 + 2*x, -1 - 2*x}, 1] - 48*G[{1 + 2*x, 1 + 2*x}, 1] - 
         (48*I)*Pi*Log[2] + 516*Log[2]^2 - 48*Log[2]*Log[4] - 168*Log[4]^2 - 
         12*Log[2]*Log[16] + 12*Log[2]*Log[256] + 15*Log[2]*Log[65536] - 
         12*Log[2]*Log[262144] - (24*I)*Pi*Log[1 + (1 - 2*x)^(-1)] + 
         (48*I)*Pi*Log[-1 + x] - 72*Log[2]*Log[-1 + x] - 
         48*Log[4]*Log[-1 + x] - 96*Log[8]*Log[-1 + x] + 
         72*Log[16]*Log[-1 + x] + 48*Log[512]*Log[-1 + x] + 
         48*Log[-1 + x]^2 - 120*Log[-1 + x]*Log[16*(-1 + x)^2] + 
         (24*I)*Pi*Log[(-1 + x)/x] - 96*Log[4]*Log[x] - 48*Log[8]*Log[x] - 
         72*Log[16]*Log[x] - 12*Log[64]*Log[x] + 24*Log[256]*Log[x] + 
         48*Log[1024]*Log[x] + 24*Log[-1 + x]*Log[x] + 48*Log[x]^2 - 
         48*Log[16]*Log[(-1 + x)*x] - 12*Log[-1 + x]*Log[256*x^2] + 
         12*Log[-1 + x]*Log[x^8/(1 - 2*x)^8] + (24*I)*Pi*Log[x/(1 + x)] + 
         48*Log[2]*Log[1 + x] - 12*Log[16]*Log[1 + x] + 
         24*Log[256]*Log[1 + x] + 48*Log[1 + x]^2 + 96*Log[1 + x]*
          Log[2*(1 + x)] - 96*Log[1 + x]*Log[16*(1 + x)^2] + 
         (96*I)*Pi*Log[2/(-1 + 2*x)] + (24*I)*Pi*Log[(2*x)/(-1 + 2*x)] - 
         24*Log[256]*Log[(2*x)/(-1 + 2*x)] + 12*Log[4096]*
          Log[(2*x)/(-1 + 2*x)] - 48*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
         (48*I)*Pi*Log[-1 + 2*x] - 48*Log[2]*Log[-1 + 2*x] + 
         48*Log[4]*Log[-1 + 2*x] - 48*Log[16]*Log[-1 + 2*x] + 
         48*Log[32]*Log[-1 + 2*x] + 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[-1 + 2*x] + 24*Log[-1 + x]*Log[-1 + 2*x] + 
         48*Log[(-1 + x)*x]*Log[-1 + 2*x] - 24*Log[-1 + 2*x]^2 + 
         192*Log[2]*Log[x*(-1 + 2*x)] + 48*Log[-1 + 2*x]*
          Log[x^3*(-1 + 2*x)] - 24*Log[x]*Log[x/(1 + 2*x)] + 
         12*Log[64]*Log[(2*x)/(1 + 2*x)] - 12*Log[4096]*
          Log[(2*x)/(1 + 2*x)] - 48*Log[x]*Log[(2*x)/(1 + 2*x)] - 
         48*Log[1 + x]*Log[(2*x)/(1 + 2*x)] + 48*Log[x]*
          Log[(8*x)/(1 + 2*x)] - 12*Log[1024]*Log[1 + 2*x] - 
         96*Log[x]*Log[1 + 2*x] + 120*Log[1 + x]*Log[1 + 2*x] - 
         48*Log[-1 + 2*x]*Log[1 + 2*x] - 24*Log[1 + 2*x]^2 + 
         24*Log[2]*Log[x*(1 + 2*x)] + 48*Log[(2*x)/(-1 + 2*x)]*
          Log[x*(1 + 2*x)] - 24*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
         48*Log[-1 + 2*x]*Log[-4 + 8*x] - 48*Log[1 + 2*x]*Log[4 + 8*x] + 
         48*Log[1 + 2*x]*Log[32 + 64*x] + 24*Log[2]*Log[1 - 3*x + 2*x^2] + 
         48*Log[4/x]*Log[1 - 3*x + 2*x^2] + 48*Log[x]*Log[1 - 3*x + 2*x^2] - 
         24*Log[-1 + 2*x]*Log[1 + (-3 + 4*x)^(-1)] - 
         72*PolyLog[2, 1 + 1/(2*(-1 + x))] - 24*PolyLog[2, 1 + x^(-1)] - 
         72*PolyLog[2, (-1 - 2*x)^(-1)] + 96*PolyLog[2, -1 - 2*x] + 
         48*PolyLog[2, (1 - 2*x)^(-1)] + 288*PolyLog[2, 1 - 2*x] - 
         240*PolyLog[2, (2 - 2*x)^(-1)] + 
         24*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 288*PolyLog[2, 2 - 2*x] - 
         48*PolyLog[2, 1/2 - x] + 48*PolyLog[2, 1 - x] + 
         24*PolyLog[2, -1/(2*x)] - 96*PolyLog[2, 1/(2*x)] - 
         96*PolyLog[2, -2*x] + 48*PolyLog[2, x/(1 + x)] - 
         48*PolyLog[2, (-1 + 2*x)^(-1)] + 
         48*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 96*PolyLog[2, x/(-1 + 2*x)] + 
         72*PolyLog[2, (1 + 2*x)^(-1)] + 48*PolyLog[2, x/(1 + 2*x)] - 
         24*PolyLog[2, (1 + x)/(1 + 2*x)] - 96*PolyLog[2, (2 + 2*x)^(-1)] + 
         48*PolyLog[2, (1 + 2*x)/(2 + 2*x)] - 
         96*PolyLog[2, 1 - 1/(2*(1 + x))]) + 96*G[{1 - 2*x}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] - 96*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] + G[{1}, z]*
        (2*Pi^2 - 24*G[{-1, -1 - 2*x}, 1] + 48*G[{-1, 1 + 2*x}, 1] + 
         24*G[{0, -1 - 2*x}, 1] - 24*G[{0, 1 + 2*x}, 1] - 
         48*G[{1 - 2*x, -1 - 2*x}, 1] - 48*G[{1 + 2*x, 1}, 1] - 
         24*G[{1 + 2*x, -1 - 2*x}, 1] + 48*G[{1 + 2*x, 1 + 2*x}, 1] + 
         (48*I)*Pi*Log[2] - 516*Log[2]^2 + 48*Log[2]*Log[4] + 168*Log[4]^2 + 
         12*Log[2]*Log[16] - 12*Log[2]*Log[256] - 15*Log[2]*Log[65536] + 
         12*Log[2]*Log[262144] + (24*I)*Pi*Log[1 + (1 - 2*x)^(-1)] - 
         (48*I)*Pi*Log[-1 + x] + 72*Log[2]*Log[-1 + x] + 
         48*Log[4]*Log[-1 + x] + 96*Log[8]*Log[-1 + x] - 
         72*Log[16]*Log[-1 + x] - 48*Log[512]*Log[-1 + x] - 
         48*Log[-1 + x]^2 + 120*Log[-1 + x]*Log[16*(-1 + x)^2] - 
         (24*I)*Pi*Log[(-1 + x)/x] + 96*Log[4]*Log[x] + 48*Log[8]*Log[x] + 
         72*Log[16]*Log[x] + 12*Log[64]*Log[x] - 24*Log[256]*Log[x] - 
         48*Log[1024]*Log[x] - 24*Log[-1 + x]*Log[x] - 48*Log[x]^2 + 
         48*Log[16]*Log[(-1 + x)*x] + 12*Log[-1 + x]*Log[256*x^2] - 
         12*Log[-1 + x]*Log[x^8/(1 - 2*x)^8] - (24*I)*Pi*Log[x/(1 + x)] - 
         48*Log[2]*Log[1 + x] + 12*Log[16]*Log[1 + x] - 
         24*Log[256]*Log[1 + x] - 48*Log[1 + x]^2 - 96*Log[1 + x]*
          Log[2*(1 + x)] + 96*Log[1 + x]*Log[16*(1 + x)^2] - 
         (96*I)*Pi*Log[2/(-1 + 2*x)] - (24*I)*Pi*Log[(2*x)/(-1 + 2*x)] + 
         24*Log[256]*Log[(2*x)/(-1 + 2*x)] - 12*Log[4096]*
          Log[(2*x)/(-1 + 2*x)] + 48*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
         (48*I)*Pi*Log[-1 + 2*x] + 48*Log[2]*Log[-1 + 2*x] - 
         48*Log[4]*Log[-1 + 2*x] + 48*Log[16]*Log[-1 + 2*x] - 
         48*Log[32]*Log[-1 + 2*x] - 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[-1 + 2*x] - 24*Log[-1 + x]*Log[-1 + 2*x] - 
         48*Log[(-1 + x)*x]*Log[-1 + 2*x] + 24*Log[-1 + 2*x]^2 - 
         192*Log[2]*Log[x*(-1 + 2*x)] - 48*Log[-1 + 2*x]*
          Log[x^3*(-1 + 2*x)] + 24*Log[x]*Log[x/(1 + 2*x)] - 
         12*Log[64]*Log[(2*x)/(1 + 2*x)] + 12*Log[4096]*
          Log[(2*x)/(1 + 2*x)] + 48*Log[x]*Log[(2*x)/(1 + 2*x)] + 
         48*Log[1 + x]*Log[(2*x)/(1 + 2*x)] - 48*Log[x]*
          Log[(8*x)/(1 + 2*x)] + 12*Log[1024]*Log[1 + 2*x] + 
         96*Log[x]*Log[1 + 2*x] - 120*Log[1 + x]*Log[1 + 2*x] + 
         48*Log[-1 + 2*x]*Log[1 + 2*x] + 24*Log[1 + 2*x]^2 - 
         24*Log[2]*Log[x*(1 + 2*x)] - 48*Log[(2*x)/(-1 + 2*x)]*
          Log[x*(1 + 2*x)] + 24*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
         48*Log[-1 + 2*x]*Log[-4 + 8*x] + 48*Log[1 + 2*x]*Log[4 + 8*x] - 
         48*Log[1 + 2*x]*Log[32 + 64*x] - 24*Log[2]*Log[1 - 3*x + 2*x^2] - 
         48*Log[4/x]*Log[1 - 3*x + 2*x^2] - 48*Log[x]*Log[1 - 3*x + 2*x^2] + 
         24*Log[-1 + 2*x]*Log[1 + (-3 + 4*x)^(-1)] + 
         72*PolyLog[2, 1 + 1/(2*(-1 + x))] + 24*PolyLog[2, 1 + x^(-1)] + 
         72*PolyLog[2, (-1 - 2*x)^(-1)] - 96*PolyLog[2, -1 - 2*x] - 
         48*PolyLog[2, (1 - 2*x)^(-1)] - 288*PolyLog[2, 1 - 2*x] + 
         240*PolyLog[2, (2 - 2*x)^(-1)] - 
         24*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 288*PolyLog[2, 2 - 2*x] + 
         48*PolyLog[2, 1/2 - x] - 48*PolyLog[2, 1 - x] - 
         24*PolyLog[2, -1/(2*x)] + 96*PolyLog[2, 1/(2*x)] + 
         96*PolyLog[2, -2*x] - 48*PolyLog[2, x/(1 + x)] + 
         48*PolyLog[2, (-1 + 2*x)^(-1)] - 
         48*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 96*PolyLog[2, x/(-1 + 2*x)] - 
         72*PolyLog[2, (1 + 2*x)^(-1)] - 48*PolyLog[2, x/(1 + 2*x)] + 
         24*PolyLog[2, (1 + x)/(1 + 2*x)] + 96*PolyLog[2, (2 + 2*x)^(-1)] - 
         48*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
         96*PolyLog[2, 1 - 1/(2*(1 + x))])))/(1536*(1 + p2)^(3/2)))/4, 
 (-1593*p2^3 + 1024*(-1 + x)^2*x^2*(-26 + 23*x) + 
    p2^2*(-2271 - 8462*x + 10396*x^2) - 
    8*p2*x*(1745 - 546*x - 4101*x^2 + 2902*x^3))/
   (9216*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) - 
  (p2*(p2^2*(-8 + 7*x) - 2*p2*x*(29 - 44*x + 12*x^2) + 
     16*x^2*(-7 + 16*x - 10*x^2 + x^3))*G[{-1}, z])/
   (512*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) - 
  (p2*(p2^2*(-8 + 7*x) - 2*p2*x*(29 - 44*x + 12*x^2) + 
     16*x^2*(-7 + 16*x - 10*x^2 + x^3))*G[{1}, z])/
   (512*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((4*(-1 + Sqrt[1 + p2])*x^2 + p2^2*(Sqrt[1 + p2] + 3*x) + 
     p2*x*(5 - Sqrt[1 + p2] + 2*Sqrt[1 + p2]*x))*G[{-1 - 2*x}, z])/
   (128*p2*(1 + p2)^(3/2)*x) + 
  ((4608*(1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 + 
     p2^4*(-72*Sqrt[1 + p2] + (145 + 54*Sqrt[1 + p2])*x - 1153*x^2) - 
     32*p2*(-1 + x)^2*x^3*(358 + 276*Sqrt[1 + p2] - 9*(21 + 29*Sqrt[1 + p2])*
        x + 4*(118 + 51*Sqrt[1 + p2])*x^2) + 16*p2^2*(-1 + x)*x^2*
      (5*(59 + 57*Sqrt[1 + p2]) + (35 - 267*Sqrt[1 + p2])*x + 
       3*(239 + 46*Sqrt[1 + p2])*x^2 - 451*x^3) + 
     2*p2^3*x*(-169 - 441*Sqrt[1 + p2] + (-563 + 393*Sqrt[1 + p2])*x - 
       6*(395 + 8*Sqrt[1 + p2])*x^2 + 2416*x^3))*G[{1 - 2*x}, z])/
   (9216*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((4608*(-1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 + 
     p2^4*(-72*Sqrt[1 + p2] + (-145 + 54*Sqrt[1 + p2])*x + 1153*x^2) - 
     32*p2*(-1 + x)^2*x^3*(-358 + 276*Sqrt[1 + p2] - 
       9*(-21 + 29*Sqrt[1 + p2])*x + 4*(-118 + 51*Sqrt[1 + p2])*x^2) + 
     2*p2^3*x*(169 - 441*Sqrt[1 + p2] + (563 + 393*Sqrt[1 + p2])*x - 
       6*(-395 + 8*Sqrt[1 + p2])*x^2 - 2416*x^3) + 16*p2^2*(-1 + x)*x^2*
      (5*(-59 + 57*Sqrt[1 + p2]) - (35 + 267*Sqrt[1 + p2])*x + 
       3*(-239 + 46*Sqrt[1 + p2])*x^2 + 451*x^3))*G[{-1 + 2*x}, z])/
   (9216*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((p2^2*(Sqrt[1 + p2] - 3*x) + 4*(1 + Sqrt[1 + p2])*x^2 + 
     p2*x*(-5 - Sqrt[1 + p2] + 2*Sqrt[1 + p2]*x))*G[{1 + 2*x}, z])/
   (128*p2*(1 + p2)^(3/2)*x) + 
  ((213*p2^4 - 2304*(-1 + x)^3*x^3 + p2^3*(234 + 1130*x - 1096*x^2) + 
     16*p2*(-1 + x)^2*x^2*(279 - 277*x + 212*x^2) + 
     4*p2^2*x*(447 - 326*x - 273*x^2 + 152*x^3))*Log[2])/
   (768*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(256*(1 + p2)^(3/2)*(-1 + x)) + 
  ((-6 - 12*p2 + 3*p2^2 + 16*x + 29*p2*x - 2*p2^2*x - 6*x^2 - 10*p2*x^2 + 
     2*p2^2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - 
     G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(512*(1 + p2)^(5/2)*(-1 + x)) + 
  ((2*p2^2 - p2^3 + 2*p2*x - 8*p2^2*x + p2^3*x - 12*x^2 - 26*p2*x^2 + 
     7*p2^2*x^2 + 20*x^3 + 37*p2*x^3 - 2*p2^2*x^3 - 12*x^4 - 18*p2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] + 
     G[{1}, z]*Log[16]))/(512*(1 + p2)^(5/2)*(-1 + x)*x^2) + 
  (x*(-4 + p2 + 4*x - 2*p2*x)*Log[256])/(512*p2*(1 + p2)*(-1 + x)) + 
  ((p2^2*(6 + 33*x - 80*x^2 - 8*x^3) - 8*(-1 + x)^2*x^2*
      (-12 - 43*x + 45*x^2 + 92*x^3) + 2*p2*x*(24 + 71*x - 244*x^2 - 15*x^3 + 
       164*x^4))*Log[(1 - 2*x)^2])/(768*(1 + p2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)^2) + 
  ((159*p2^4*x - 768*(-1 + x)^3*x^4 + p2^3*(-24 + 60*x + 1214*x^2 - 
       820*x^3) + 16*p2*(-1 + x)^2*x^2*(-24 + 105*x - 82*x^2 + 368*x^3) - 
     8*p2^2*x*(24 - 105*x - 149*x^2 + 120*x^3 + 110*x^4))*Log[-1 + x])/
   (768*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((192*(-1 + x)^3*x^4 + p2^3*(6 + 36*x - 89*x^2 - 14*x^3) - 
     4*p2*(-1 + x)^2*x^2*(-24 - 71*x + 120*x^2 + 208*x^3) + 
     4*p2^2*x*(12 + 37*x - 137*x^2 - 9*x^3 + 97*x^4))*Log[(-1 + x)^2])/
   (384*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((192*p2^4 - 96*p2^4*x - 8*p2*(-1 + x)^2*x^2*(-384 - 1584*x + 1344*x^2 - 
       1152*x^3) - p2^3*(-192 - 2352*x + 2736*x^2 - 672*x^3) + 
     2*p2^2*x*(768 + 3936*x - 9024*x^2 + 5856*x^3 - 1536*x^4))*
    (-5*Pi^2 - 12*Log[4]^2 - 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (147456*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  (x*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     6*G[{1}, z]*Log[4*(-1 + x)^2] + 3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (1536*(1 + p2)*(-1 + x)) - 
  ((7*p2 + 5*p2^2 + 28*x + 29*p2*x - 16*x^2 - 24*p2*x^2 + 20*x^3 - 32*x^4)*
    (Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     6*G[{1}, z]*Log[4*(-1 + x)^2] + 3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (3072*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)) + 
  ((7*p2^2 + 2*p2^3 + 48*p2*x + 9*p2^2*x + 88*x^2 - 48*p2*x^2 - 12*p2^2*x^2 - 
     224*x^3 - 8*p2*x^3 + 248*x^4 + 8*p2*x^4 - 176*x^5 + 64*x^6)*
    (Pi^2 + 48*Log[2]^2 + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (3072*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) + 
  ((27*p2^4 - 768*(-1 + x)^3*x^3 + p2^3*(15 + 142*x - 122*x^2) + 
     8*p2*(-1 + x)^2*x^2*(79 - 63*x + 28*x^2) + 
     2*p2^2*x*(77 - 40*x - 69*x^2 + 32*x^3))*Log[x])/
   (384*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((-4*p2 - 4*x + 13*p2*x + 5*p2^2*x + 4*x^2 - 13*p2*x^2 + 4*x^3 + 
     22*p2*x^3 - 4*x^4 - 8*p2*x^4)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] + 
     2*G[{1 - 2*x}, z]*Log[16] - G[{-1 + 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(2048*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((2*p2^2 + 8*p2*x - 5*p2^2*x - 24*p2*x^2 + 4*p2^2*x^2 + 8*x^3 + 24*p2*x^3 + 
     p2^2*x^3 - 16*x^4 + 4*p2*x^4 + 8*x^5 - 12*p2*x^5)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] + 
     2*G[{1 - 2*x}, z]*Log[16] - G[{-1 + 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2*x*
    (p2 + 4*x - 4*x^2)) + ((-4*p2 - 4*x + 13*p2*x + 5*p2^2*x + 4*x^2 - 
     13*p2*x^2 + 4*x^3 + 22*p2*x^3 - 4*x^4 - 8*p2*x^4)*
    (6*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 6*G[{1, -1 + 2*x}, z] + 
     6*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 6*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16] - 2*G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[256] + G[{1 - 2*x}, z]*Log[4096] - 
     G[{-1 + 2*x}, z]*Log[4096] + 2*G[{-1}, z]*Log[(1 - 2*x)^2] - 
     2*G[{1}, z]*Log[(1 - 2*x)^2] + 2*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] - 3*G[{-1}, z]*Log[(-1 + x)^2] + 
     3*G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(2048*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((-6*p2^4 + 3*p2^5 - 12*p2^2*x - 78*p2^3*x + 42*p2^4*x - 6*p2^5*x - 
     96*p2*x^2 - 229*p2^2*x^2 + 439*p2^3*x^2 - 58*p2^4*x^2 + 18*p2^5*x^2 - 
     192*x^3 + 544*p2*x^3 + 2214*p2^2*x^3 - 479*p2^3*x^3 + 227*p2^4*x^3 + 
     2336*x^4 + 1424*p2*x^4 - 4945*p2^2*x^4 + 640*p2^3*x^4 - 154*p2^4*x^4 - 
     9168*x^5 - 10632*p2*x^5 + 5176*p2^2*x^5 - 614*p2^3*x^5 - 12*p2^4*x^5 + 
     17552*x^6 + 22704*p2*x^6 - 2148*p2^2*x^6 + 20*p2^3*x^6 - 18128*x^7 - 
     23976*p2*x^7 - 1000*p2^2*x^7 + 96*p2^3*x^7 + 9744*x^8 + 12656*p2*x^8 + 
     1136*p2^2*x^8 - 2144*x^9 - 2624*p2*x^9 - 192*p2^2*x^9)*
    (4*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
     4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] - 
     6*G[{1}, z]*Log[2] - 6*G[{-1 + 2*x}, z]*Log[2] + G[{-1}, z]*Log[64] + 
     G[{1 - 2*x}, z]*Log[64] + G[{-1}, z]*Log[(1 - 2*x)^2] - 
     G[{1}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
     G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 2*G[{-1}, z]*Log[(-1 + x)^2] - 
     2*G[{1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 4*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     4*G[{1}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(3072*(1 + p2)^(5/2)*(-1 + x)^2*x^2*
    (p2 + 4*x - 4*x^2)^2) + 
  ((2*p2^2 + 8*p2*x - 5*p2^2*x - 24*p2*x^2 + 4*p2^2*x^2 + 8*x^3 + 24*p2*x^3 + 
     p2^2*x^3 - 16*x^4 + 4*p2*x^4 + 8*x^5 - 12*p2*x^5)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - G[{-1}, z]*Log[x^2] + 
     G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2*x*
    (p2 + 4*x - 4*x^2)) - ((-2*p2 - 8*x + 3*p2*x + 18*x^2 - 8*x^3)*
    (Pi^2 + 12*Log[x^2]^2 + 48*Log[2]*Log[2*x^2]))/
   (1536*(1 + p2)*(p2 + 4*x - 4*x^2)) + 
  ((-4 - 5*p2 - 4*x + 4*p2*x + 4*x^2)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)) - 
  ((4*p2^2 + 20*p2*x + 30*x^2 - 3*p2*x^2 - 18*x^3)*
    (4*G[{-1, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[4*(-1 + x)^2] + G[{1}, z]*Log[4*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[4*x^2] - G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (256*(1 + p2)^(3/2)*(p2 + 4*x - 4*x^2)) + 
  ((-16*p2^2 - 5*p2^3 + 5*p2^4 - 96*p2*x + 10*p2^2*x + 45*p2^3*x - 160*x^2 + 
     216*p2*x^2 + 84*p2^2*x^2 - 30*p2^3*x^2 + 544*x^3 - 152*p2*x^3 - 
     74*p2^2*x^3 - 736*x^4 + 152*p2*x^4 - 4*p2^2*x^4 + 544*x^5 - 232*p2*x^5 - 
     256*x^6 + 112*p2*x^6 + 64*x^7)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[4*(-1 + x)^2] + 2*G[{1}, z]*Log[4*(-1 + x)^2] + 
     2*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 2*G[{-1 + 2*x}, z]*
      Log[4*(-1 + x)^2] + G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (2048*(1 + p2)^(3/2)*(-1 + x)^2*(p2 + 4*x - 4*x^2)^2) + 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] + G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] - G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] + G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-4*p2^3 - 35*p2^2*x + 3*p2^3*x - 100*p2*x^2 + 44*p2^2*x^2 - 80*x^3 + 
     188*p2*x^3 - 7*p2^2*x^3 + 160*x^4 - 124*p2*x^4 - 6*p2^2*x^4 - 112*x^5 + 
     44*p2*x^5 + 64*x^6 - 8*p2*x^6 - 32*x^7)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*x^2] - 2*G[{1}, z]*Log[4*x^2] + 
     2*G[{1 - 2*x}, z]*Log[4*x^2] - 2*G[{-1 + 2*x}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[16*x^2] + G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)^2) - 
  ((-4*p2^3 - 35*p2^2*x + 3*p2^3*x - 100*p2*x^2 + 44*p2^2*x^2 - 80*x^3 + 
     188*p2*x^3 - 7*p2^2*x^3 + 160*x^4 - 124*p2*x^4 - 6*p2^2*x^4 - 112*x^5 + 
     44*p2*x^5 + 64*x^6 - 8*p2*x^6 - 32*x^7)*(2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[4*x^2] + 2*G[{1}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] - 
     G[{1 - 2*x}, z]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)^2) - 
  ((-16*p2^2 - 5*p2^3 + 5*p2^4 - 96*p2*x + 10*p2^2*x + 45*p2^3*x - 160*x^2 + 
     216*p2*x^2 + 84*p2^2*x^2 - 30*p2^3*x^2 + 544*x^3 - 152*p2*x^3 - 
     74*p2^2*x^3 - 736*x^4 + 152*p2*x^4 - 4*p2^2*x^4 + 544*x^5 - 232*p2*x^5 - 
     256*x^6 + 112*p2*x^6 + 64*x^7)*(2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*(-1 + x)^2] - 2*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{-1}, z]*Log[16*x^2] + G[{1}, z]*Log[16*x^2] - 
     G[{1 - 2*x}, z]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (2048*(1 + p2)^(3/2)*(-1 + x)^2*(p2 + 4*x - 4*x^2)^2) + 
  ((40*p2^4 - 8*p2*(-1 + x)^2*x^2*(-72 - 160*x - 64*x^2) - 
     p2^3*(-40 - 440*x + 400*x^2) + 4*p2^2*x*(72 + 304*x - 600*x^2 + 
       224*x^3))*(-5*Pi^2 - 12*Log[4]^2 - 12*Log[x^2]*Log[16*x^2]))/
   (24576*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) - 
  ((1 + 4*x)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/(1536*(1 + p2)) + 
  ((-3*p2 - 14*x + 28*x^2 + p2*x^2 - 30*x^3 + 16*x^4)*
    (Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/
   (1536*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)) + 
  ((-4*p2 - 4*p2^2 - 16*x - 21*p2*x + 4*p2^2*x - 4*x^2 + 36*p2*x^2 + 40*x^3 - 
     10*p2*x^3 - 4*x^4 - 16*x^5)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
     6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(1536*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) - 
  ((-2*p2 - 8*x + 3*p2*x + 18*x^2 - 8*x^3)*(Pi^2 + 48*Log[2]^2 + 
     12*Log[x^2]*Log[16*x^2]))/(1536*(1 + p2)*(p2 + 4*x - 4*x^2)) + 
  ((-1 + x)*(3*p2^2 + 22*p2*x + 44*x^2 - 16*p2*x^2 - 72*x^3 + 32*x^4)*
    (Pi^2 + 48*Log[2]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (1536*(1 + p2)*(p2 + 4*x - 4*x^2)^2) - (x*(-4 + p2 + 4*x)*Log[1 + x])/
   (128*p2*(1 + p2)*(-1 + x)) + (x*(-4 + p2 + 4*x)*Log[(1 + x)^2])/
   (256*p2*(1 + p2)*(-1 + x)) + ((-1 - p2 - x + p2*x + 3*x^2)*
    (5*Pi^2 + 12*Log[4]^2 + 12*Log[(1 + x)^2]*Log[16*(1 + x)^2]))/
   (768*(1 + p2)*(-1 + x)*x) + 
  ((128*(-1 + x)^3*x^4 + p2^4*(-2 + 6*x) + 16*p2*(-1 + x)^2*x^2*
      (-2 - 19*x + 15*x^2 + 12*x^3) - p2^3*(2 + 33*x - 79*x^2 + 24*x^3) - 
     4*p2^2*x*(4 + 37*x - 99*x^2 + 42*x^3 + 16*x^4))*Log[-1 + 2*x])/
   (128*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) - 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     2*G[{-1, 1 - 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     2*G[{1, -1 + 2*x}, z] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[-1 + 2*x] + 
     2*G[{1}, z]*Log[-1 + 2*x]))/(256*(1 + p2)^(3/2)*(-1 + x)) - 
  ((24*p2 + 48*p2^2 + 24*p2^3 + 96*x + 224*p2*x + 25*p2^2*x - 2*p2^3*x + 
     5*p2^4*x + 16*x^2 - 748*p2*x^2 - 257*p2^2*x^2 - 37*p2^3*x^2 - 848*x^3 + 
     472*p2*x^3 + 358*p2^2*x^3 + 30*p2^3*x^3 + 1552*x^4 + 964*p2*x^4 - 
     236*p2^2*x^4 - 1104*x^5 - 1864*p2*x^5 + 72*p2^2*x^5 + 288*x^6 + 
     1184*p2*x^6 - 256*p2*x^7)*(G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 
     2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - 
     G[{1, -1 + 2*x}, z] - G[{1 - 2*x, -1}, z] - G[{1 - 2*x, 1}, z] + 
     3*G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z] + 
     G[{-1 + 2*x, -1}, z] + G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
     3*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2] + 2*G[{1 - 2*x}, z]*Log[-1 + 2*x] - 
     2*G[{-1 + 2*x}, z]*Log[-1 + 2*x]))/(1024*(1 + p2)^(5/2)*(-1 + x)^2*x*
    (p2 + 4*x - 4*x^2)) - ((2*p2^2 - p2^3 - 10*p2^2*x + p2^3*x - 14*x^2 - 
     24*p2*x^2 + 11*p2^2*x^2 + 24*x^3 + 41*p2*x^3 - 2*p2^2*x^3 - 6*x^4 - 
     10*p2*x^4 + 2*p2^2*x^4)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x}, z] - 
     2*G[{0, -1 + 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{1, 1 - 2*x}, z] + G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + 
     G[{1 - 2*x, 1}, z] - 3*G[{1 - 2*x, 1 - 2*x}, z] + 
     G[{1 - 2*x, -1 + 2*x}, z] - G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] - 
     G[{-1 + 2*x, 1 - 2*x}, z] + 3*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16] - 2*G[{-1}, z]*Log[(-1 + x)^2] + 
     2*G[{1}, z]*Log[(-1 + x)^2] + 3*G[{-1}, z]*Log[4*(-1 + x)^2] - 
     3*G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] - 
     G[{1 - 2*x}, z]*Log[4*x^2] + G[{-1 + 2*x}, z]*Log[4*x^2] - 
     2*G[{-1}, z]*Log[-1 + 2*x] + 2*G[{1}, z]*Log[-1 + 2*x] - 
     2*G[{1 - 2*x}, z]*Log[-1 + 2*x] + 2*G[{-1 + 2*x}, z]*Log[-1 + 2*x]))/
   (512*(1 + p2)^(5/2)*(-1 + x)*x^2) + 
  ((-2*p2^2 + p2^3 + 12*p2^2*x - 2*p2^3*x + 14*x^2 + 24*p2*x^2 - 
     21*p2^2*x^2 + p2^3*x^2 - 38*x^3 - 64*p2*x^3 + 14*p2^2*x^3 + 30*x^4 + 
     50*p2*x^4 - 5*p2^2*x^4 - 6*x^5 - 12*p2*x^5)*
    (4*G[{-1 - 2*x, 1 - 2*x}, z] - 4*G[{1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1 - 2*x}, z]*Log[256] + 2*G[{1 + 2*x}, z]*Log[256] + 
     G[{-1 - 2*x}, z]*Log[4096] - G[{1 + 2*x}, z]*Log[4096] + 
     8*G[{-1 - 2*x}, z]*Log[-1 + x] - 8*G[{1 + 2*x}, z]*Log[-1 + x] - 
     4*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 4*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 - 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x}, z]*Log[x^2] + 
     2*G[{-1 + 2*x}, z]*Log[x^2] + 2*G[{1 + 2*x}, z]*Log[x^2] + 
     4*G[{-1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 4*G[{1 + 2*x}, z]*
      Log[x*(-1 + 2*x)]))/(1024*(1 + p2)^(5/2)*(-1 + x)^2*x^2) - 
  ((-2*p2^2 + p2^3 - p2*x + 11*p2^2*x - 2*p2^3*x + 13*x^2 + 26*p2*x^2 - 
     18*p2^2*x^2 + p2^3*x^2 - 39*x^3 - 68*p2*x^3 + 11*p2^2*x^3 + 39*x^4 + 
     61*p2*x^4 - 3*p2^2*x^4 - 13*x^5 - 19*p2*x^5)*(2*G[{-1, -1 + 2*x}, z] - 
     2*G[{1, 1 - 2*x}, z] + 2*G[{-1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 + 2*x, -1 + 2*x}, z] + 2*G[{-1}, z]*Log[8] - 2*G[{1}, z]*Log[8] + 
     2*G[{-1 - 2*x}, z]*Log[8] - 2*G[{1 + 2*x}, z]*Log[8] - 
     2*G[{-1}, z]*Log[16] + 2*G[{1}, z]*Log[16] - 2*G[{-1 - 2*x}, z]*
      Log[16] + 2*G[{1 + 2*x}, z]*Log[16] + 4*G[{-1}, z]*Log[-1 + x] - 
     4*G[{1}, z]*Log[-1 + x] + 4*G[{-1 - 2*x}, z]*Log[-1 + x] - 
     4*G[{1 + 2*x}, z]*Log[-1 + x] - 2*G[{-1}, z]*Log[(-1 + x)^2] + 
     2*G[{1}, z]*Log[(-1 + x)^2] - 2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[x^2] + 
     2*G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] + 
     G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[x*(-1 + 2*x)] - 
     2*G[{1}, z]*Log[x*(-1 + 2*x)] + 2*G[{-1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 
     2*G[{1 + 2*x}, z]*Log[x*(-1 + 2*x)]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*
    x^2) - ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] - 4*G[{1, -1 + 2*x}, z] - 
     2*G[{-1 - 2*x, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     4*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[4] + 2*G[{1}, z]*Log[4] - 2*G[{-1 - 2*x}, z]*Log[8] + 
     2*G[{1 - 2*x}, z]*Log[8] - 2*G[{-1 + 2*x}, z]*Log[8] + 
     2*G[{1 + 2*x}, z]*Log[8] + 2*G[{-1 - 2*x}, z]*Log[16] - 
     2*G[{1 + 2*x}, z]*Log[16] + 8*G[{-1}, z]*Log[-1 + x] - 
     8*G[{1}, z]*Log[-1 + x] - 4*G[{-1 - 2*x}, z]*Log[-1 + x] + 
     4*G[{1 - 2*x}, z]*Log[-1 + x] - 4*G[{-1 + 2*x}, z]*Log[-1 + x] + 
     4*G[{1 + 2*x}, z]*Log[-1 + x] - 6*G[{-1}, z]*Log[(-1 + x)^2] + 
     6*G[{1}, z]*Log[(-1 + x)^2] + 2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[x^2] + 
     2*G[{1}, z]*Log[x^2] + G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] - 
     G[{1 + 2*x}, z]*Log[x^2] + 4*G[{-1}, z]*Log[x*(-1 + 2*x)] - 
     4*G[{1}, z]*Log[x*(-1 + 2*x)] - 2*G[{-1 - 2*x}, z]*Log[x*(-1 + 2*x)] + 
     2*G[{1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 2*G[{-1 + 2*x}, z]*
      Log[x*(-1 + 2*x)] + 2*G[{1 + 2*x}, z]*Log[x*(-1 + 2*x)]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-2*p2^2 + p2^3 - 2*p2*x + 6*p2^2*x + 10*x^2 + 25*p2*x^2 + 2*p2^2*x^2 - 
     22*x^3 - 28*p2*x^3)*(G[{-1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
     G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] - G[{1 - 2*x, 1 - 2*x}, z] - 
     G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x}, 
      z] + 6*G[{-1}, z]*Log[-1 + x] - 6*G[{1}, z]*Log[-1 + x] + 
     2*G[{1 - 2*x}, z]*Log[-1 + x] - 2*G[{-1 + 2*x}, z]*Log[-1 + x] - 
     3*G[{-1}, z]*Log[4*(-1 + x)^2] + 3*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
     2*G[{-1}, z]*Log[4*x^2] + 2*G[{1}, z]*Log[4*x^2] - 
     G[{1 - 2*x}, z]*Log[4*x^2] + G[{-1 + 2*x}, z]*Log[4*x^2] - 
     2*G[{-1}, z]*Log[-1 + 2*x] + 2*G[{1}, z]*Log[-1 + 2*x] - 
     2*G[{1 - 2*x}, z]*Log[-1 + 2*x] + 2*G[{-1 + 2*x}, z]*Log[-1 + 2*x] + 
     3*G[{-1}, z]*Log[8*x*(-1 + 2*x)] - 3*G[{1}, z]*Log[8*x*(-1 + 2*x)] + 
     G[{1 - 2*x}, z]*Log[8*x*(-1 + 2*x)] - G[{-1 + 2*x}, z]*
      Log[8*x*(-1 + 2*x)]))/(512*(1 + p2)^(5/2)*x^2) - 
  ((9*p2^3 + p2^2*(5 + 61*x - 48*x^2) + 16*(-1 + x)^2*x^2*
      (7 - 14*x + 16*x^2) - 4*p2*x*(-13 + 6*x - x^2 + 8*x^3))*
    Log[8*(-1 + x)*x^2*(-1 + 2*x)])/(256*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)^2) + 
  ((-8*p2^2 - 27*p2^3 - 40*p2*x - 180*p2^2*x + 28*p2^3*x - 64*x^2 - 
     384*p2*x^2 + 288*p2^2*x^2 + 4*p2^3*x^2 - 224*x^3 + 872*p2*x^3 - 
     48*p2^2*x^3 + 960*x^4 - 320*p2*x^4 - 32*p2^2*x^4 - 992*x^5 - 
     192*p2*x^5 + 320*x^6 + 64*p2*x^6)*(G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z] + 
     G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] + 
     2*G[{-1}, z]*Log[4*x^2] - 2*G[{1}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
     G[{1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + G[{1 - 2*x}, z]*
      Log[8*(-1 + x)*x^2*(-1 + 2*x)] - G[{-1 + 2*x}, z]*
      Log[8*(-1 + x)*x^2*(-1 + 2*x)]))/(1024*(1 + p2)^(3/2)*(-1 + x)*
    (p2 + 4*x - 4*x^2)^2) + 
  ((-48 + 18*p2 - 4*p2^2 + 128*x - 94*p2*x - 192*x^2 + 76*p2*x^2 + 112*x^3 - 
     8*p2*x^3)*(G[{-1, -1 + 2*x}, z] - G[{1, 1 - 2*x}, z] - 
     G[{1 - 2*x, -1}, z] - G[{1 - 2*x, 1}, z] + G[{1 - 2*x, 1 - 2*x}, z] + 
     G[{-1 + 2*x, -1}, z] + G[{-1 + 2*x, 1}, z] - G[{-1 + 2*x, -1 + 2*x}, 
      z] - 2*G[{-1}, z]*Log[4*(-1 + x)^2] + 2*G[{1}, z]*Log[4*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
     3*G[{-1}, z]*Log[4*x^2] + 3*G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2] - 
     2*G[{-1}, z]*Log[-1 + 2*x] + 2*G[{1}, z]*Log[-1 + 2*x] + 
     2*G[{1 - 2*x}, z]*Log[-1 + 2*x] - 2*G[{-1 + 2*x}, z]*Log[-1 + 2*x] + 
     3*G[{-1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
     3*G[{1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
     G[{1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
     G[{-1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)]))/
   (2048*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((p2^2 + 4*x^2 + p2*x*(-1 + 2*x))*Log[1 + 2*x])/(64*p2*(1 + p2)*x) + 
  ((16 + 32*p2 + 16*p2^2 + 48*x - 67*p2*x - 19*p2^2*x - 200*x^2 - 
     130*p2*x^2 + 6*p2^2*x^2 + 136*x^3 + 232*p2*x^3 - 64*p2*x^4)*
    (G[{-1, 1 - 2*x}, z] - G[{-1, 1 + 2*x}, z] + G[{1, -1 - 2*x}, z] - 
     G[{1, -1 + 2*x}, z] + G[{-x, -1}, z] + G[{-x, 1}, z] - 
     G[{-x, -1 - 2*x}, z] - G[{-x, 1 - 2*x}, z] - G[{x, -1}, z] - 
     G[{x, 1}, z] + G[{x, -1 + 2*x}, z] + G[{x, 1 + 2*x}, z] + 
     G[{-1}, z]*Log[-1 + 2*x] - G[{1}, z]*Log[-1 + 2*x] - 
     G[{-x}, z]*Log[-1 + 2*x] + G[{x}, z]*Log[-1 + 2*x] - 
     G[{-1}, z]*Log[1 + 2*x] + G[{1}, z]*Log[1 + 2*x] - 
     G[{-x}, z]*Log[1 + 2*x] + G[{x}, z]*Log[1 + 2*x]))/
   (1024*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((-32 - 64*p2 - 32*p2^2 - 128*x + 62*p2*x - 2*p2^2*x + 368*x^2 + 
     268*p2*x^2 + 28*p2^2*x^2 - 208*x^3 - 400*p2*x^3 + 128*p2*x^4)*
    (2*G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - G[{-1, 1 + 2*x}, z] - 
     2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + G[{1, -1 - 2*x}, z] + 
     G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] - G[{1 - 2*x, -1}, z] - 
     G[{1 - 2*x, 1}, z] + 3*G[{1 - 2*x, 1 - 2*x}, z] - 
     G[{1 - 2*x, -1 + 2*x}, z] + G[{-x, -1}, z] + G[{-x, 1}, z] - 
     G[{-x, -1 - 2*x}, z] - G[{-x, 1 - 2*x}, z] - G[{x, -1}, z] - 
     G[{x, 1}, z] + G[{x, -1 + 2*x}, z] + G[{x, 1 + 2*x}, z] + 
     G[{-1 + 2*x, -1}, z] + G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
     3*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2] + G[{-1}, z]*Log[-1 + 2*x] - 
     G[{1}, z]*Log[-1 + 2*x] + 2*G[{1 - 2*x}, z]*Log[-1 + 2*x] - 
     G[{-x}, z]*Log[-1 + 2*x] + G[{x}, z]*Log[-1 + 2*x] - 
     2*G[{-1 + 2*x}, z]*Log[-1 + 2*x] - G[{-1}, z]*Log[1 + 2*x] + 
     G[{1}, z]*Log[1 + 2*x] - G[{-x}, z]*Log[1 + 2*x] + 
     G[{x}, z]*Log[1 + 2*x]))/(2048*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((4 + 8*p2 + 4*p2^2 + 8*x + 8*p2*x + p2*x^2)*(G[{-1, -1 - 2*x}, z] - 
     G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] - G[{-1, 1 + 2*x}, z] - 
     G[{1, -1 - 2*x}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
     G[{1, 1 + 2*x}, z] - G[{-x, -1}, z] - G[{-x, 1}, z] + 
     G[{-x, -1 - 2*x}, z] + G[{-x, 1 - 2*x}, z] - G[{x, -1}, z] - 
     G[{x, 1}, z] + G[{x, -1 + 2*x}, z] + G[{x, 1 + 2*x}, z] + 
     G[{-x}, z]*Log[-1 + 2*x] + G[{x}, z]*Log[-1 + 2*x] + 
     G[{-x}, z]*Log[1 + 2*x] + G[{x}, z]*Log[1 + 2*x]))/(256*(1 + p2)^2*x) - 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, -1 - 2*x}, z] - 
     2*G[{-1, 1 + 2*x}, z] - 4*G[{0, -1 - 2*x}, z] + 4*G[{0, 1 + 2*x}, z] + 
     2*G[{1, -1 - 2*x}, z] - 2*G[{1, 1 + 2*x}, z] - 2*G[{-1 - 2*x, -1}, z] - 
     2*G[{-1 - 2*x, 1}, z] + 6*G[{-1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 - 2*x, 1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 4*G[{1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     4*G[{-1 + 2*x, 1 + 2*x}, z] + 2*G[{1 + 2*x, -1}, z] + 
     2*G[{1 + 2*x, 1}, z] + 2*G[{1 + 2*x, -1 - 2*x}, z] - 
     6*G[{1 + 2*x, 1 + 2*x}, z] + 2*G[{-1 - 2*x}, z]*Log[16] - 
     G[{1 + 2*x}, z]*Log[256] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 3*G[{-1}, z]*Log[x^2] + 
     3*G[{1}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[1 + x] - 
     2*G[{1}, z]*Log[1 + x] + 2*G[{1 - 2*x}, z]*Log[1 + x] - 
     2*G[{-1 + 2*x}, z]*Log[1 + x] + G[{-1}, z]*Log[(1 + x)^2] - 
     G[{1}, z]*Log[(1 + x)^2] + 2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(1 + x)^2] + G[{-1 + 2*x}, z]*Log[(1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 4*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 
     4*G[{1 - 2*x}, z]*Log[1 + 2*x] + 4*G[{-1 + 2*x}, z]*Log[1 + 2*x] - 
     4*G[{1 + 2*x}, z]*Log[1 + 2*x]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((4 + 6*p2 + 2*p2^2 + 10*x + 19*p2*x - 18*x^2 - 48*p2*x^2 - 6*p2^2*x^2 - 
     2*x^3 + 25*p2*x^3 + 6*p2^2*x^3 + 6*x^4)*(G[{-1, -1 - 2*x}, z] - 
     G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 2*G[{0, 1 + 2*x}, z] + 
     G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] - 
     G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[4*(1 + x)^2] - G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]))/
   (512*(1 + p2)^(5/2)*(-1 + x)^2*x) + 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 12*x^2 - 25*p2*x^2 + 
     2*p2^2*x^2 + 12*x^3 + 18*p2*x^3)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{-1, -1 - 2*x}, z] - G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 
     2*G[{0, 1 + 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{1, -1 - 2*x}, z] + G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[4] + G[{1}, z]*Log[16] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] - 
     2*G[{-1}, z]*Log[1 + x] + 2*G[{1}, z]*Log[1 + x] - 
     G[{-1}, z]*Log[(1 + x)^2] + G[{1}, z]*Log[(1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(1 + x)^2] - 3*G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] - 
     2*G[{-1}, z]*Log[1 + 2*x] + 2*G[{1}, z]*Log[1 + 2*x] + 
     2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]))/
   (512*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 20*x^2 - 34*p2*x^2 + p2^2*x^2 + 
     20*x^3 + 26*p2*x^3)*(4*G[{1 - 2*x, -1 - 2*x}, z] - 
     4*G[{-1 + 2*x, 1 + 2*x}, z] - 4*G[{1 - 2*x}, z]*Log[16] + 
     4*G[{-1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[4096] - 
     G[{-1 + 2*x}, z]*Log[4096] - 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     2*G[{1 - 2*x}, z]*Log[x^2] + 2*G[{-1 + 2*x}, z]*Log[x^2] + 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[1 + x] + 
     6*G[{1 - 2*x}, z]*Log[1 + x] - 6*G[{-1 + 2*x}, z]*Log[1 + x] - 
     2*G[{1 + 2*x}, z]*Log[1 + x] - G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[(1 + x)^2] + 3*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 
     G[{1 + 2*x}, z]*Log[(1 + x)^2] + 4*G[{1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
     4*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)]))/(1024*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((p2 + p2^2 - 5*x - 14*p2*x + 23*x^2 + 44*p2*x^2 - 3*p2^2*x^2 - 31*x^3 - 
     49*p2*x^3 + 3*p2^2*x^3 + 13*x^4 + 19*p2*x^4)*(4*G[{-1, -1 - 2*x}, z] - 
     4*G[{1, 1 + 2*x}, z] - 4*G[{1 - 2*x, -1 - 2*x}, z] + 
     4*G[{-1 + 2*x, 1 + 2*x}, z] + 4*G[{1 - 2*x}, z]*Log[16] - 
     4*G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[4096] - 
     G[{1}, z]*Log[4096] - G[{1 - 2*x}, z]*Log[4096] + 
     G[{-1 + 2*x}, z]*Log[4096] - G[{-1}, z]*Log[65536] + 
     G[{1}, z]*Log[65536] - 4*G[{-1}, z]*Log[x^2] + 4*G[{1}, z]*Log[x^2] + 
     2*G[{-1 - 2*x}, z]*Log[x^2] + 2*G[{1 - 2*x}, z]*Log[x^2] - 
     2*G[{-1 + 2*x}, z]*Log[x^2] - 2*G[{1 + 2*x}, z]*Log[x^2] + 
     12*G[{-1}, z]*Log[1 + x] - 12*G[{1}, z]*Log[1 + x] - 
     2*G[{-1 - 2*x}, z]*Log[1 + x] - 6*G[{1 - 2*x}, z]*Log[1 + x] + 
     6*G[{-1 + 2*x}, z]*Log[1 + x] + 2*G[{1 + 2*x}, z]*Log[1 + x] - 
     6*G[{-1}, z]*Log[(1 + x)^2] + 6*G[{1}, z]*Log[(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[(1 + x)^2] + 3*G[{1 - 2*x}, z]*Log[(1 + x)^2] - 
     3*G[{-1 + 2*x}, z]*Log[(1 + x)^2] - G[{1 + 2*x}, z]*Log[(1 + x)^2] + 
     4*G[{-1}, z]*Log[x*(1 + 2*x)] - 4*G[{1}, z]*Log[x*(1 + 2*x)] - 
     4*G[{1 - 2*x}, z]*Log[x*(1 + 2*x)] + 4*G[{-1 + 2*x}, z]*
      Log[x*(1 + 2*x)]))/(1024*(1 + p2)^(5/2)*(-1 + x)^2*x) - 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(8*G[{-1, 1 + 2*x}, z] + 
     8*G[{0, -1 - 2*x}, z] - 8*G[{0, 1 + 2*x}, z] - 8*G[{1, -1 - 2*x}, z] - 
     8*G[{-1 - 2*x, -1 - 2*x}, z] + 4*G[{-1 - 2*x, 1 + 2*x}, z] + 
     4*G[{1 - 2*x, -1 - 2*x}, z] - 4*G[{-1 + 2*x, 1 + 2*x}, z] - 
     4*G[{1 + 2*x, -1 - 2*x}, z] + 8*G[{1 + 2*x, 1 + 2*x}, z] - 
     4*G[{1 - 2*x}, z]*Log[16] + 4*G[{-1 + 2*x}, z]*Log[16] - 
     G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] - G[{-1 - 2*x}, z]*Log[4096] + 
     G[{1 - 2*x}, z]*Log[4096] - G[{-1 + 2*x}, z]*Log[4096] + 
     G[{1 + 2*x}, z]*Log[4096] - 4*G[{-1}, z]*Log[x^2] + 
     4*G[{1}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     2*G[{1 - 2*x}, z]*Log[x^2] + 2*G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{1 + 2*x}, z]*Log[x^2] + 16*G[{-1}, z]*Log[1 + x] - 
     16*G[{1}, z]*Log[1 + x] - 10*G[{-1 - 2*x}, z]*Log[1 + x] + 
     6*G[{1 - 2*x}, z]*Log[1 + x] - 6*G[{-1 + 2*x}, z]*Log[1 + x] + 
     10*G[{1 + 2*x}, z]*Log[1 + x] - 12*G[{-1}, z]*Log[(1 + x)^2] + 
     12*G[{1}, z]*Log[(1 + x)^2] + G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[(1 + x)^2] + 3*G[{-1 + 2*x}, z]*Log[(1 + x)^2] - 
     G[{1 + 2*x}, z]*Log[(1 + x)^2] + 8*G[{-1}, z]*Log[x*(1 + 2*x)] - 
     8*G[{1}, z]*Log[x*(1 + 2*x)] - 4*G[{-1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
     4*G[{1 - 2*x}, z]*Log[x*(1 + 2*x)] - 4*G[{-1 + 2*x}, z]*
      Log[x*(1 + 2*x)] + 4*G[{1 + 2*x}, z]*Log[x*(1 + 2*x)]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((2 + 2*p2 + 3*x - p2*x + x^2 - 4*p2*x^2 - 15*x^3 + 4*p2*x^3 + 9*x^4)*
    (G[{-1, -1 - 2*x}, z] - 2*G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 
     2*G[{0, 1 + 2*x}, z] + 2*G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] + 
     2*G[{-1 - 2*x, -1 - 2*x}, z] - G[{-1 - 2*x, 1 + 2*x}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 2*G[{1 + 2*x, 1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[1 + x] + 2*G[{1}, z]*Log[1 + x] + 
     2*G[{-1 - 2*x}, z]*Log[1 + x] - 2*G[{1 + 2*x}, z]*Log[1 + x] + 
     2*G[{-1}, z]*Log[4*(1 + x)^2] - 2*G[{1}, z]*Log[4*(1 + x)^2] - 
     G[{-1}, z]*Log[8*x*(1 + 2*x)] + G[{1}, z]*Log[8*x*(1 + 2*x)] + 
     G[{-1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - G[{1 + 2*x}, z]*
      Log[8*x*(1 + 2*x)]))/(256*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((-2*p2^3 - 19*p2^2*x - 68*p2*x^2 + 11*p2^2*x^2 + p2^3*x^2 - 80*x^3 + 
     128*p2*x^3 + 18*p2^2*x^3 + 2*p2^3*x^3 + 256*x^4 - 68*p2*x^4 + 
     8*p2^2*x^4 - 336*x^5 + 56*p2*x^5 - 16*p2^2*x^5 + 224*x^6 - 80*p2*x^6 - 
     64*x^7 + 32*p2*x^7)*(4*G[{1 - 2*x, 1 - 2*x}, z] - 
     4*G[{-1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x}, z]*Log[16] - 
     4*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 4*G[{-1 + 2*x}, z]*
      Log[1 - x/(2 - 3*x)] + 4*G[{-1 + 2*x}, z]*Log[1 + x/(2 - 3*x)]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)^2) + 
  ((2*p2^2 + 9*p2^3 + 5*p2^4 + 40*p2*x + 80*p2^2*x + 25*p2^3*x + 96*x^2 + 
     8*p2*x^2 - 138*p2^2*x^2 - 20*p2^3*x^2 - 480*x^3 - 296*p2*x^3 + 
     136*p2^2*x^3 - 4*p2^3*x^3 + 1056*x^4 + 664*p2*x^4 - 112*p2^2*x^4 - 
     1248*x^5 - 736*p2*x^5 + 32*p2^2*x^5 + 768*x^6 + 384*p2*x^6 - 192*x^7 - 
     64*p2*x^7)*(2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[x^2] + 3*G[{-1 + 2*x}, z]*Log[x^2] + 
     2*G[{1 - 2*x}, z]*Log[x^2*(1 - 3*x + 2*x^2)] - 
     2*G[{-1 + 2*x}, z]*Log[x^2*(1 - 3*x + 2*x^2)]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)^2*(p2 + 4*x - 4*x^2)^2) + 
  ((4*p2 + 4*p2^2 + 16*x + 33*p2*x + p2^2*x + 56*x^2 - 7*p2*x^2 - 112*x^3 - 
     14*p2*x^3 + 104*x^4 - 64*x^5)*(-2*Pi^2 + 3*G[{-1, -1}, z] + 
     3*G[{-1, 1}, z] - 3*G[{-1, 1 - 2*x}, z] - 3*G[{-1, -1 + 2*x}, z] + 
     3*G[{1, -1}, z] + 3*G[{1, 1}, z] - 3*G[{1, 1 - 2*x}, z] - 
     3*G[{1, -1 + 2*x}, z] + 3*G[{1 - 2*x, -1}, z] + 3*G[{1 - 2*x, 1}, z] - 
     9*G[{1 - 2*x, 1 - 2*x}, z] + 3*G[{1 - 2*x, -1 + 2*x}, z] + 
     3*G[{-1 + 2*x, -1}, z] + 3*G[{-1 + 2*x, 1}, z] + 
     3*G[{-1 + 2*x, 1 - 2*x}, z] - 9*G[{-1 + 2*x, -1 + 2*x}, z] + 
     3*G[{-1}, z]*Log[4*(-1 + x)^2] + 3*G[{1}, z]*Log[4*(-1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 3*G[{-1 + 2*x}, z]*
      Log[4*(-1 + x)^2] + 3*G[{-1}, z]*Log[4*x^2] + 3*G[{1}, z]*Log[4*x^2] - 
     3*G[{1 - 2*x}, z]*Log[4*x^2] - 3*G[{-1 + 2*x}, z]*Log[4*x^2] - 
     6*G[{-1}, z]*Log[-1 + 2*x] - 6*G[{1}, z]*Log[-1 + 2*x] - 
     6*G[{1 - 2*x}, z]*Log[-1 + 2*x] - 6*G[{-1 + 2*x}, z]*Log[-1 + 2*x] - 
     12*Log[-1 + x]*Log[-1 + 2*x] - 6*Log[-1 + 2*x]*Log[-4 + 8*x] + 
     12*PolyLog[2, 1 - 2*x] - 12*PolyLog[2, 2 - 2*x]))/
   (1536*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((-8*p2 - 8*p2^2 - 8*p2*x + 8*p2^2*x + 24*p2*x^2)*
    (-4*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, -1 - 2*x}, z] - 
       G[{-1, 1 + 2*x}, z] + G[{1, -1}, z] + G[{1, 1}, z] - 
       G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] + G[{-1 - 2*x, -1}, z] + 
       G[{-1 - 2*x, 1}, z] - 3*G[{-1 - 2*x, -1 - 2*x}, z] + 
       G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
       G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] + 
       G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] - 
       G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
       G[{-1}, z]*Log[4*(1 + x)^2] + G[{1}, z]*Log[4*(1 + x)^2] - 
       G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       2*G[{-1}, z]*Log[1 + 2*x] - 2*G[{1}, z]*Log[1 + 2*x] - 
       2*G[{-1 - 2*x}, z]*Log[1 + 2*x] - 2*G[{1 + 2*x}, z]*Log[1 + 2*x]) + 
     (8*(Pi^2 + 6*Log[x]*Log[1 + 2*x] + 3*Log[1 + 2*x]*Log[4 + 8*x] - 
        6*PolyLog[2, -1 - 2*x] + 6*PolyLog[2, -2*x]))/3))/
   (4096*p2*(1 + p2)*(-1 + x)*x) + 
  ((7*p2 + 5*p2^2 + 28*x + 27*p2*x - 24*x^2 - 24*p2*x^2 + 28*x^3 - 32*x^4)*
    (13*Pi^2 - 6*G[{-1, 1 - 2*x}, z] + 12*G[{-1, -1 + 2*x}, z] + 
     12*G[{1, 1 - 2*x}, z] - 6*G[{1, -1 + 2*x}, z] + 
     12*G[{1 - 2*x, 1 - 2*x}, z] - 6*G[{1 - 2*x, -1 + 2*x}, z] - 
     6*G[{-1 + 2*x, 1 - 2*x}, z] + 12*G[{-1 + 2*x, -1 + 2*x}, z] + 
     66*Log[2]^2 + (24*I)*Pi*Log[-1 + x] + 12*Log[-1 + x]^2 + 
     (12*I)*Pi*Log[-1/2 + x] - (36*I)*Pi*Log[x] + 12*Log[1024]*Log[x] + 
     36*Log[x]^2 - 48*Log[2]*Log[(-1 + x)*x] - 12*G[{-1}, z]*Log[4*x^2] - 
     12*G[{1}, z]*Log[4*x^2] + 3*Log[-1 + x]*
      Log[(68719476736*x^8)/(1 - 2*x)^8] + 6*G[{-1}, z]*
      Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 6*G[{1}, z]*
      Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 6*G[{1 - 2*x}, z]*
      Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*
      Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 12*Log[-1 + 2*x]*
      Log[4*x^3*(-1 + 2*x)] + 12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
     36*PolyLog[2, (1 - 2*x)^(-1)] + 24*PolyLog[2, (2 - 2*x)^(-1)] - 
     24*PolyLog[2, 1/(2*x)] - 36*PolyLog[2, x/(-1 + x)] + 
     36*PolyLog[2, (-1 + 2*x)^(-1)] + 24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
     12*PolyLog[2, x/(-1 + 2*x)]))/(3072*(1 + p2)*(-1 + x)*
    (p2 + 4*x - 4*x^2)) + ((15*p2^2 + 4*p2^3 + 108*p2*x + 21*p2^2*x + 
     208*x^2 - 96*p2*x^2 - 26*p2^2*x^2 - 512*x^3 - 36*p2*x^3 + 528*x^4 + 
     24*p2*x^4 - 352*x^5 + 128*x^6)*
    (Pi^2 + (4*I)*Pi*(ArcCoth[1 - 4*x] + ArcCoth[1 - 2*x]) - 
     2*G[{-1, -1 + 2*x}, z] - 2*G[{1, 1 - 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1 + 2*x}, z] + 4*Log[2]^2 + 
     Log[64]*Log[-1 + x] + G[{-1}, z]*Log[16*(-1 + x)^2] + 
     G[{1}, z]*Log[16*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[16*(-1 + x)^2] + 2*Log[x]*Log[16*x] + 
     G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[4*x^2] + 
     2*G[{1}, z]*Log[4*x^2] - 2*G[{1 - 2*x}, z]*Log[4*x^2] - 
     2*G[{-1 + 2*x}, z]*Log[4*x^2] + 2*Log[-1 + 2*x]*
      (-2*Log[(-1 + x)*x] + Log[-1 + 2*x]) - 4*Log[2]*Log[x*(-1 + 2*x)] - 
     2*G[{-1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
     2*G[{1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
     2*G[{1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
     2*G[{-1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
     Log[4/x^2]*Log[1 - 3*x + 2*x^2] + 2*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
     4*PolyLog[2, (1 - 2*x)^(-1)] + 2*PolyLog[2, (2 - 2*x)^(-1)] + 
     4*PolyLog[2, 1/(2*x)] - 4*PolyLog[2, x/(-1 + x)] + 
     4*PolyLog[2, (-1 + 2*x)^(-1)] + 2*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
     2*PolyLog[2, x/(-1 + 2*x)]))/(1024*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)^2) + 
  ((-4 + 6*x - 4*x^2)*(-2*G[{-1, -1 + 2*x}, z] - 2*G[{1, 1 - 2*x}, z] + 
     2*G[{-1 - 2*x, 1 - 2*x}, z] + 2*G[{1 + 2*x, -1 + 2*x}, z] + 
     (8*I)*Pi*Log[2] - G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] + 
     G[{-1 - 2*x}, z]*Log[64] + G[{1 + 2*x}, z]*Log[64] + 
     G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] - G[{-1 - 2*x}, z]*Log[256] - 
     G[{1 + 2*x}, z]*Log[256] - (Log[2]*Log[65536])/4 - 
     (4*I)*Pi*Log[-1 + x] - 4*G[{-1}, z]*Log[-1 + x] - 
     4*G[{1}, z]*Log[-1 + x] + 4*G[{-1 - 2*x}, z]*Log[-1 + x] + 
     4*G[{1 + 2*x}, z]*Log[-1 + x] - Log[65536]*Log[-1 + x] - 
     2*Log[-1 + x]^2 + 2*G[{-1}, z]*Log[(-1 + x)^2] + 
     2*G[{1}, z]*Log[(-1 + x)^2] - 2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] + (12*I)*Pi*Log[x] + Log[256]*Log[x] + 
     2*Log[x]^2 + 2*G[{-1}, z]*Log[x^2] + 2*G[{1}, z]*Log[x^2] - 
     G[{-1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2] - G[{1 + 2*x}, z]*Log[x^2] + 
     (8*I)*Pi*Log[(-1 + 2*x)^(-1)] + Log[16]*Log[-1 + 2*x] + 
     12*Log[-1 + x]*Log[-1 + 2*x] - 2*G[{-1}, z]*Log[x*(-1 + 2*x)] - 
     2*G[{1}, z]*Log[x*(-1 + 2*x)] + 2*G[{-1 - 2*x}, z]*Log[x*(-1 + 2*x)] + 
     2*G[{1 + 2*x}, z]*Log[x*(-1 + 2*x)] + 4*Log[-1 + 2*x]*Log[1 + 2*x] - 
     Log[16]*Log[x*(1 + 2*x)] - 8*Log[x]*Log[1 - 3*x + 2*x^2] + 
     8*PolyLog[2, (1 - 2*x)^(-1)] - 8*PolyLog[2, (2 - 2*x)^(-1)] - 
     8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 4*PolyLog[2, 1/2 - x] - 
     4*PolyLog[2, 1 - x] + 4*PolyLog[2, 1/(2*x)] + 
     12*PolyLog[2, x/(-1 + x)] - 8*PolyLog[2, (-1 + 2*x)^(-1)] - 
     4*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 4*PolyLog[2, x/(-1 + 2*x)]))/
   (512*(1 + p2)*(-1 + x)) + 
  ((15*p2^2 + 4*p2^3 + 108*p2*x + 21*p2^2*x + 208*x^2 - 96*p2*x^2 - 
     26*p2^2*x^2 - 512*x^3 - 36*p2*x^3 + 528*x^4 + 24*p2*x^4 - 352*x^5 + 
     128*x^6)*(Pi^2 - 6*G[{-1, 1 - 2*x}, z] - 6*G[{1, -1 + 2*x}, z] + 
     6*G[{1 - 2*x, 1 - 2*x}, z] + 6*G[{-1 + 2*x, -1 + 2*x}, z] + 
     6*G[{-1}, z]*Log[16] + 6*G[{1}, z]*Log[16] - 3*G[{-1}, z]*Log[64] - 
     3*G[{1}, z]*Log[64] + 3*G[{1 - 2*x}, z]*Log[64] + 
     3*G[{-1 + 2*x}, z]*Log[64] - 3*G[{1 - 2*x}, z]*Log[256] - 
     3*G[{-1 + 2*x}, z]*Log[256] + (6*I)*Pi*Log[1 - (1 - 4*x)^(-1)] - 
     (6*I)*Pi*Log[1 + (1 - 4*x)^(-1)] - 3*G[{-1}, z]*Log[(1 - 2*x)^2] - 
     3*G[{1}, z]*Log[(1 - 2*x)^2] + 3*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
     3*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 6*Log[-1 + x]^2 + 
     3*G[{-1}, z]*Log[(-1 + x)^2] + 3*G[{1}, z]*Log[(-1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     (6*I)*Pi*Log[(-1 + x)/x] + 6*Log[1 - (3 - 4*x)^(-1)]*Log[-1 + 2*x] - 
     6*Log[1 + (3 - 4*x)^(-1)]*Log[-1 + 2*x] + 6*Log[-1 + x]*Log[-1 + 2*x] - 
     6*Log[x]*Log[1 - 3*x + 2*x^2] - 6*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
     12*PolyLog[2, (1 - 2*x)^(-1)] + 6*PolyLog[2, (2 - 2*x)^(-1)] + 
     12*PolyLog[2, x/(-1 + x)] - 12*PolyLog[2, (-1 + 2*x)^(-1)] - 
     6*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 6*PolyLog[2, x/(-1 + 2*x)]))/
   (3072*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) - 
  ((-2*p2 - 2*p2^2 - 8*x - 13*p2*x + 2*p2^2*x - 14*x^2 + 17*p2*x^2 + 44*x^3 - 
     5*p2*x^3 - 38*x^4 + 16*x^5)*(7*Pi^2 + 12*G[{-1, 1 - 2*x}, z] - 
     6*G[{-1, -1 + 2*x}, z] - 6*G[{1, 1 - 2*x}, z] + 12*G[{1, -1 + 2*x}, z] + 
     12*G[{1 - 2*x, 1 - 2*x}, z] - 6*G[{1 - 2*x, -1 + 2*x}, z] - 
     6*G[{-1 + 2*x, 1 - 2*x}, z] + 12*G[{-1 + 2*x, -1 + 2*x}, z] + 
     18*G[{-1}, z]*Log[2] + 18*G[{1}, z]*Log[2] + 18*G[{1 - 2*x}, z]*Log[2] + 
     18*G[{-1 + 2*x}, z]*Log[2] + 30*Log[2]^2 - (12*I)*Pi*Log[-1 + x] + 
     30*Log[-1 + x]^2 + 6*G[{-1}, z]*Log[(-1 + x)^2] + 
     6*G[{1}, z]*Log[(-1 + x)^2] + 6*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 12*G[{-1}, z]*Log[4*(-1 + x)^2] - 
     12*G[{1}, z]*Log[4*(-1 + x)^2] + (36*I)*Pi*Log[x] + 18*Log[x]^2 + 
     3*G[{-1}, z]*Log[x^2] + 3*G[{1}, z]*Log[x^2] + 
     3*G[{1 - 2*x}, z]*Log[x^2] + 3*G[{-1 + 2*x}, z]*Log[x^2] + 
     (24*I)*Pi*Log[2/(-1 + 2*x)] + 60*Log[-1 + x]*Log[-1 + 2*x] + 
     12*Log[-1 + 2*x]^2 + 36*Log[2]*Log[x*(-1 + 2*x)] + 
     3*G[{-1}, z]*Log[(-1 + 2*x)^2] + 3*G[{1}, z]*Log[(-1 + 2*x)^2] + 
     3*G[{1 - 2*x}, z]*Log[(-1 + 2*x)^2] + 3*G[{-1 + 2*x}, z]*
      Log[(-1 + 2*x)^2] + 12*Log[4/x]*Log[1 - 3*x + 2*x^2] - 
     24*PolyLog[2, 1 + 1/(2*(-1 + x))] + 36*PolyLog[2, (1 - 2*x)^(-1)] - 
     48*PolyLog[2, (2 - 2*x)^(-1)] + 12*PolyLog[2, 1/(2*x)] + 
     36*PolyLog[2, x/(-1 + x)] - 36*PolyLog[2, (-1 + 2*x)^(-1)] - 
     12*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 24*PolyLog[2, x/(-1 + 2*x)]))/
   (1536*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((4 - 6*x + 4*x^2)*((-5*Pi^2)/6 + 2*G[{-1, -1 - 2*x}, 1] + 
     2*G[{-1, -1 - 2*x}, z] - 4*G[{-1, 1 + 2*x}, 1] - 2*G[{0, -1 - 2*x}, 1] + 
     2*G[{0, 1 + 2*x}, 1] + 2*G[{1, 1 + 2*x}, z] + 
     4*G[{1 - 2*x, -1 - 2*x}, 1] - 2*G[{1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 + 2*x, 1 + 2*x}, z] + 4*G[{1 + 2*x, 1}, 1] + 
     2*G[{1 + 2*x, -1 - 2*x}, 1] - 4*G[{1 + 2*x, 1 + 2*x}, 1] + 3*Log[2]^2 + 
     2*Log[4]^2 - Log[2]*Log[16] + G[{-1}, z]*Log[64] + G[{1}, z]*Log[64] - 
     G[{1 - 2*x}, z]*Log[64] - G[{-1 + 2*x}, z]*Log[64] + 
     G[{1 + 2*x}, 1]*Log[64] - G[{-1}, z]*Log[256] - G[{1}, z]*Log[256] - 
     2*G[{1 - 2*x}, 1]*Log[256] + G[{1 - 2*x}, z]*Log[256] + 
     G[{-1 + 2*x}, z]*Log[256] + Log[2]*Log[256] + 
     G[{1 - 2*x}, 1]*Log[4096] - G[{1 + 2*x}, 1]*Log[4096] + 
     Log[2]*Log[65536] - Log[2]*Log[262144] - Log[64]*Log[x] - 
     2*G[{-1}, z]*Log[x^2] - 2*G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x}, 1]*Log[x^2] + 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{1 + 2*x}, 1]*Log[x^2] + G[{1 + 2*x}, z]*Log[x^2] + 
     Log[256]*Log[x^2] + 2*Log[x^2]^2 - (2*I)*Pi*Log[x/(1 + x)] + 
     4*G[{-1}, z]*Log[1 + x] + 4*G[{1}, z]*Log[1 + x] - 
     G[{-1 - 2*x}, z]*Log[1 + x] + 6*G[{1 - 2*x}, 1]*Log[1 + x] - 
     3*G[{1 - 2*x}, z]*Log[1 + x] - 3*G[{-1 + 2*x}, z]*Log[1 + x] - 
     2*G[{1 + 2*x}, 1]*Log[1 + x] - G[{1 + 2*x}, z]*Log[1 + x] - 
     4*Log[2]*Log[1 + x] - Log[16]*Log[1 + x] - 4*Log[1 + x]^2 - 
     2*G[{-1}, z]*Log[(1 + x)^2] - 2*G[{1}, z]*Log[(1 + x)^2] + 
     (G[{-1 - 2*x}, z]*Log[(1 + x)^2])/2 - 3*G[{1 - 2*x}, 1]*Log[(1 + x)^2] + 
     (3*G[{1 - 2*x}, z]*Log[(1 + x)^2])/2 + 
     (3*G[{-1 + 2*x}, z]*Log[(1 + x)^2])/2 - G[{1 + 2*x}, 1]*Log[(1 + x)^2] + 
     (G[{1 + 2*x}, z]*Log[(1 + x)^2])/2 + 4*Log[2]*Log[(1 + x)^2] + 
     Log[256]*Log[(1 + x)^2] + 2*Log[(1 + x)^2]^2 - 
     2*Log[x]*Log[x/(1 + 2*x)] - Log[1024]*Log[1 + 2*x] - 
     10*Log[1 + x]*Log[1 + 2*x] - 2*Log[1 + 2*x]^2 + 
     2*G[{-1}, z]*Log[x*(1 + 2*x)] + 2*G[{1}, z]*Log[x*(1 + 2*x)] + 
     4*G[{1 - 2*x}, 1]*Log[x*(1 + 2*x)] - 2*G[{1 - 2*x}, z]*
      Log[x*(1 + 2*x)] - 2*G[{-1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
     2*G[{1 + 2*x}, 1]*Log[x*(1 + 2*x)] - 2*Log[2]*Log[x*(1 + 2*x)] + 
     2*PolyLog[2, 1 + x^(-1)] + 6*PolyLog[2, (-1 - 2*x)^(-1)] - 
     2*PolyLog[2, -1/(2*x)] - 4*PolyLog[2, x/(1 + x)] - 
     6*PolyLog[2, (1 + 2*x)^(-1)] - 4*PolyLog[2, x/(1 + 2*x)] + 
     2*PolyLog[2, (1 + x)/(1 + 2*x)] + 8*PolyLog[2, (2 + 2*x)^(-1)] + 
     4*PolyLog[2, (1 + 2*x)/(2 + 2*x)]))/(512*(1 + p2)*(-1 + x)) + 
  ((32 + 32*p2 + 32*x - 32*p2*x - 96*x^2)*((11*Pi^2)/3 - 
     2*G[{-1, -1 - 2*x}, z] + 4*G[{-1, 1 + 2*x}, z] + 4*G[{1, -1 - 2*x}, z] - 
     2*G[{1, 1 + 2*x}, z] + 4*G[{-1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 - 2*x, 1 + 2*x}, z] - 2*G[{1 + 2*x, -1 - 2*x}, z] + 
     4*G[{1 + 2*x, 1 + 2*x}, z] + 10*Log[2]^2 + (4*I)*Pi*Log[x/(1 + x)] + 
     4*G[{-1}, z]*Log[1 + x] + 4*G[{1}, z]*Log[1 + x] + 
     4*G[{-1 - 2*x}, z]*Log[1 + x] + 4*G[{1 + 2*x}, z]*Log[1 + x] + 
     8*Log[1 + x]*Log[2*(1 + x)] - 4*G[{-1}, z]*Log[4*(1 + x)^2] - 
     4*G[{1}, z]*Log[4*(1 + x)^2] + 4*Log[x]*Log[(8*x)/(1 + 2*x)] + 
     2*G[{-1}, z]*Log[8*x*(1 + 2*x)] + 2*G[{1}, z]*Log[8*x*(1 + 2*x)] + 
     2*G[{-1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + 2*G[{1 + 2*x}, z]*
      Log[8*x*(1 + 2*x)] + 4*Log[1 + 2*x]*(5*Log[1 + x] + Log[32 + 64*x]) - 
     4*PolyLog[2, 1 + x^(-1)] - 12*PolyLog[2, (-1 - 2*x)^(-1)] + 
     4*PolyLog[2, -1/(2*x)] + 8*PolyLog[2, x/(1 + x)] + 
     12*PolyLog[2, (1 + 2*x)^(-1)] + 8*PolyLog[2, x/(1 + 2*x)] - 
     4*PolyLog[2, (1 + x)/(1 + 2*x)] - 16*PolyLog[2, (2 + 2*x)^(-1)] - 
     8*PolyLog[2, 1 - 1/(2*(1 + x))]))/(8192*(1 + p2)*(-1 + x)*x) + 
  (((p2^2 + p2*(8 + 8*x - 4*x^2) + 8*(1 + x^2))*
      (-2*G[{1 - 2*x, -1, 1 - 2*x}, z] + 2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       2*G[{1 - 2*x, 1, 1 - 2*x}, z] + 2*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1}, z] - 4*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       4*G[{1 - 2*x, -1 + 2*x, -1}, z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 2*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       4*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16] + G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       G[{-1, 1 - 2*x}, z]*Log[x^2] - G[{-1, -1 + 2*x}, z]*Log[x^2] - 
       G[{1, 1 - 2*x}, z]*Log[x^2] + G[{1, -1 + 2*x}, z]*Log[x^2] + 
       G[{1 - 2*x, -1}, z]*Log[x^2] - G[{1 - 2*x, 1}, z]*Log[x^2] + 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - G[{-1 + 2*x, -1}, z]*Log[x^2] + G[{-1 + 2*x, 1}, z]*
        Log[x^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^2*(-1 + x)) + 
    ((1 - 5*x + 5*x^2 + p2*(-1 + 2*x))*(4*G[{-1, -1, 1 - 2*x}, z] - 
       4*G[{-1, -1, -1 + 2*x}, z] - 4*G[{-1, 0, 1 - 2*x}, z] + 
       4*G[{-1, 0, -1 + 2*x}, z] + 4*G[{-1, 1, 1 - 2*x}, z] - 
       4*G[{-1, 1, -1 + 2*x}, z] + 2*G[{-1, 1 - 2*x, -1}, z] + 
       2*G[{-1, 1 - 2*x, 1}, z] + 2*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 2*G[{-1, -1 + 2*x, -1}, z] - 
       2*G[{-1, -1 + 2*x, 1}, z] + 2*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       2*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 4*G[{0, -1, 1 - 2*x}, z] + 
       4*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
       4*G[{0, 0, -1 + 2*x}, z] - 4*G[{0, 1, 1 - 2*x}, z] + 
       4*G[{0, 1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x, -1}, z] - 
       2*G[{0, 1 - 2*x, 1}, z] - 2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] + 2*G[{0, -1 + 2*x, -1}, z] + 
       2*G[{0, -1 + 2*x, 1}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       2*G[{0, -1 + 2*x, -1 + 2*x}, z] + 4*G[{1, -1, 1 - 2*x}, z] - 
       4*G[{1, -1, -1 + 2*x}, z] - 4*G[{1, 0, 1 - 2*x}, z] + 
       4*G[{1, 0, -1 + 2*x}, z] + 4*G[{1, 1, 1 - 2*x}, z] - 
       4*G[{1, 1, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x, -1}, z] + 
       2*G[{1, 1 - 2*x, 1}, z] + 2*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1, 1 - 2*x, -1 + 2*x}, z] - 2*G[{1, -1 + 2*x, -1}, z] - 
       2*G[{1, -1 + 2*x, 1}, z] + 2*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       2*G[{1, -1 + 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1, -1}, z] + 
       G[{1 - 2*x, -1, 1}, z] + 2*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, 0, -1 + 2*x}, z] + G[{1 - 2*x, 1, -1}, z] + 
       G[{1 - 2*x, 1, 1}, z] + 2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] + G[{1 - 2*x, 1 - 2*x, -1}, z] + 
       G[{1 - 2*x, 1 - 2*x, 1}, z] + G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       G[{1 - 2*x, -1 + 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - G[{-1 + 2*x, -1, -1}, z] - 
       G[{-1 + 2*x, -1, 1}, z] + 2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       2*G[{-1 + 2*x, 0, -1 + 2*x}, z] - G[{-1 + 2*x, 1, -1}, z] - 
       G[{-1 + 2*x, 1, 1}, z] + 2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, 1, -1 + 2*x}, z] + G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - G[{-1 + 2*x, -1 + 2*x, -1}, z] - 
       G[{-1 + 2*x, -1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       (3*G[{-1, -1}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1, 1}, z]*Log[4*(-1 + x)^2])/2 + G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{0, -1}, z]*Log[4*(-1 + x)^2] - G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - (G[{1, -1}, z]*Log[4*(-1 + x)^2])/2 + 
       (3*G[{1, 1}, z]*Log[4*(-1 + x)^2])/2 + G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 - 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 - 
       G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 - 
       (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 - 
       (G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 + 
       (G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 + 
       (3*G[{-1, -1}, z]*Log[4*x^2])/2 - (G[{-1, 1}, z]*Log[4*x^2])/2 + 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] - G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{0, -1}, z]*Log[4*x^2] + G[{0, 1}, z]*Log[4*x^2] - 
       G[{0, 1 - 2*x}, z]*Log[4*x^2] + G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       (G[{1, -1}, z]*Log[4*x^2])/2 - (3*G[{1, 1}, z]*Log[4*x^2])/2 + 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] - G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2])/
        2 - (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 - 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[4*x^2])/2 - (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 + 
       (G[{-1}, z]*Log[x^2]*Log[16*x^2])/4 - (G[{1}, z]*Log[x^2]*Log[16*x^2])/
        4 + (G[{1 - 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12 - 
       (G[{-1 + 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12))/
     (32*(1 + p2)^(3/2)*(-1 + x)) + 
    ((-4*(-1 + x)*x^2 + p2*(-2 + 6*x - 4*x^2 + x^3))*
      (3*(4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, -1, -1 + 2*x}, z] - 
         8*G[{-1, 0, 1 - 2*x}, z] + 8*G[{-1, 0, -1 + 2*x}, z] + 
         4*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] - 
         4*G[{-1, 1 - 2*x, -1}, z] - 4*G[{-1, 1 - 2*x, 1}, z] + 
         4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1, -1 + 2*x, -1}, z] + 4*G[{-1, -1 + 2*x, 1}, z] + 
         4*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1, 1 - 2*x}, z] + 8*G[{0, -1, -1 + 2*x}, z] + 
         16*G[{0, 0, 1 - 2*x}, z] - 16*G[{0, 0, -1 + 2*x}, z] - 
         8*G[{0, 1, 1 - 2*x}, z] + 8*G[{0, 1, -1 + 2*x}, z] + 
         8*G[{0, 1 - 2*x, -1}, z] + 8*G[{0, 1 - 2*x, 1}, z] - 
         8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 8*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1 + 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] - 
         8*G[{0, -1 + 2*x, 1 - 2*x}, z] + 8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1, 1 - 2*x}, z] - 4*G[{1, -1, -1 + 2*x}, z] - 
         8*G[{1, 0, 1 - 2*x}, z] + 8*G[{1, 0, -1 + 2*x}, z] + 
         4*G[{1, 1, 1 - 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] - 
         4*G[{1, 1 - 2*x, -1}, z] - 4*G[{1, 1 - 2*x, 1}, z] + 
         4*G[{1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] + 
         4*G[{1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, -1, 1}, z] + 
         4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
         8*G[{1 - 2*x, 0, 1 - 2*x}, z] + 8*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, 1, -1}, z] - 4*G[{1 - 2*x, 1, 1}, z] + 
         4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, 1 - 2*x, -1}, z] - 4*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 4*G[{1 - 2*x, -1 + 2*x, -1}, 
           z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
         4*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, -1}, z] + 
         4*G[{-1 + 2*x, -1, 1}, z] + 4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 8*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
         8*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, -1}, z] + 
         4*G[{-1 + 2*x, 1, 1}, z] + 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
         4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
           z] - 4*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 16*G[{-1}, z]*Log[2]^2 + 
         16*G[{1}, z]*Log[2]^2 + 6*G[{-1, 1 - 2*x}, z]*Log[16] - 
         4*G[{-1, -1 + 2*x}, z]*Log[16] - 12*G[{0, 1 - 2*x}, z]*Log[16] + 
         4*G[{0, -1 + 2*x}, z]*Log[16] + 6*G[{1, 1 - 2*x}, z]*Log[16] - 
         4*G[{1, -1 + 2*x}, z]*Log[16] + 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 
         4*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[16] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] - 
         G[{-1, -1 + 2*x}, z]*Log[256] + 4*G[{0, -1 + 2*x}, z]*Log[256] - 
         G[{1, -1 + 2*x}, z]*Log[256] - G[{1 - 2*x, -1 + 2*x}, z]*Log[256] - 
         G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 8*G[{-1, -1}, z]*Log[-1 + x] + 
         8*G[{-1, 1}, z]*Log[-1 + x] + 8*G[{-1, 1 - 2*x}, z]*Log[-1 + x] - 
         8*G[{-1, -1 + 2*x}, z]*Log[-1 + x] + 16*G[{0, -1}, z]*Log[-1 + x] - 
         16*G[{0, 1}, z]*Log[-1 + x] - 16*G[{0, 1 - 2*x}, z]*Log[-1 + x] + 
         16*G[{0, -1 + 2*x}, z]*Log[-1 + x] - 8*G[{1, -1}, z]*Log[-1 + x] + 
         8*G[{1, 1}, z]*Log[-1 + x] + 8*G[{1, 1 - 2*x}, z]*Log[-1 + x] - 
         8*G[{1, -1 + 2*x}, z]*Log[-1 + x] - 8*G[{1 - 2*x, -1}, z]*
          Log[-1 + x] + 8*G[{1 - 2*x, 1}, z]*Log[-1 + x] + 
         8*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] - 8*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[-1 + x] - 8*G[{-1 + 2*x, -1}, z]*Log[-1 + x] + 
         8*G[{-1 + 2*x, 1}, z]*Log[-1 + x] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[-1 + x] - 8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] - 
         8*G[{-1}, z]*Log[-1 + x]^2 + 8*G[{1}, z]*Log[-1 + x]^2 + 
         8*G[{-1, -1}, z]*Log[x] - 8*G[{-1, 1}, z]*Log[x] + 
         16*G[{-1, 1 - 2*x}, z]*Log[x] - 16*G[{-1, -1 + 2*x}, z]*Log[x] - 
         16*G[{0, -1}, z]*Log[x] + 16*G[{0, 1}, z]*Log[x] - 
         32*G[{0, 1 - 2*x}, z]*Log[x] + 32*G[{0, -1 + 2*x}, z]*Log[x] + 
         8*G[{1, -1}, z]*Log[x] - 8*G[{1, 1}, z]*Log[x] + 
         16*G[{1, 1 - 2*x}, z]*Log[x] - 16*G[{1, -1 + 2*x}, z]*Log[x] + 
         8*G[{1 - 2*x, -1}, z]*Log[x] - 8*G[{1 - 2*x, 1}, z]*Log[x] + 
         16*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] - 16*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[x] + 8*G[{-1 + 2*x, -1}, z]*Log[x] - 8*G[{-1 + 2*x, 1}, z]*
          Log[x] + 16*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x] - 
         16*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] - 8*G[{-1}, z]*Log[-1 + x]*
          Log[x] + 8*G[{1}, z]*Log[-1 + x]*Log[x] + 16*G[{-1}, z]*Log[x]^2 - 
         16*G[{1}, z]*Log[x]^2 + 16*G[{-1}, z]*Log[2]*Log[2*x^2] - 
         16*G[{1}, z]*Log[2]*Log[2*x^2] - 4*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
         4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, -1}, z]*
          Log[4*x^2] + 4*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 
         8*G[{-1}, z]*Log[x]*Log[16*x^2] - 8*G[{1}, z]*Log[x]*Log[16*x^2] - 
         4*G[{-1}, z]*Log[-1 + x]*Log[256*x^2] + 4*G[{1}, z]*Log[-1 + x]*
          Log[256*x^2] - 4*G[{-1}, z]*Log[x]*Log[256*x^2] + 
         4*G[{1}, z]*Log[x]*Log[256*x^2]) + 2*G[{1 - 2*x}, z]*
        (Pi^2 + 72*Log[2]^2 - 3*Log[4]^2 + 12*Log[-1 + x]^2 + 24*Log[x]^2 + 
         24*Log[2]*Log[2*x^2] + 3*Log[-1 + x]*(6*Log[x] + Log[65536*x^2]) + 
         6*Log[x]*Log[4096*x^4]) - 2*G[{-1 + 2*x}, z]*(Pi^2 + 72*Log[2]^2 - 
         3*Log[4]^2 + 12*Log[-1 + x]^2 + 24*Log[x]^2 + 24*Log[2]*Log[2*x^2] + 
         3*Log[-1 + x]*(6*Log[x] + Log[65536*x^2]) + 
         6*Log[x]*Log[4096*x^4])))/(1536*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
    ((2*p2^2 + p2*(5 + x - 2*x^2) - 8*(-1 + x - x^2 + x^3))*
      (6*(G[{-1, -1, 1 - 2*x}, z] - G[{-1, -1, -1 + 2*x}, z] - 
         2*G[{-1, 0, 1 - 2*x}, z] + 2*G[{-1, 0, -1 + 2*x}, z] + 
         G[{-1, 1, 1 - 2*x}, z] - G[{-1, 1, -1 + 2*x}, z] - 
         G[{-1, 1 - 2*x, -1}, z] - G[{-1, 1 - 2*x, 1}, z] + 
         G[{-1, 1 - 2*x, 1 - 2*x}, z] - G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
         G[{-1, -1 + 2*x, -1}, z] + G[{-1, -1 + 2*x, 1}, z] + 
         G[{-1, -1 + 2*x, 1 - 2*x}, z] - G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
         2*G[{0, -1, 1 - 2*x}, z] + 2*G[{0, -1, -1 + 2*x}, z] + 
         4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
         2*G[{0, 1, 1 - 2*x}, z] + 2*G[{0, 1, -1 + 2*x}, z] + 
         2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] - 
         2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
         2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] - 
         2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
         G[{1, -1, 1 - 2*x}, z] - G[{1, -1, -1 + 2*x}, z] - 
         2*G[{1, 0, 1 - 2*x}, z] + 2*G[{1, 0, -1 + 2*x}, z] + 
         G[{1, 1, 1 - 2*x}, z] - G[{1, 1, -1 + 2*x}, z] - 
         G[{1, 1 - 2*x, -1}, z] - G[{1, 1 - 2*x, 1}, z] + 
         G[{1, 1 - 2*x, 1 - 2*x}, z] - G[{1, 1 - 2*x, -1 + 2*x}, z] + 
         G[{1, -1 + 2*x, -1}, z] + G[{1, -1 + 2*x, 1}, z] + 
         G[{1, -1 + 2*x, 1 - 2*x}, z] - G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] + 
         G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] - 
         2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 2*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] + 
         G[{1 - 2*x, 1, 1 - 2*x}, z] - G[{1 - 2*x, 1, -1 + 2*x}, z] - 
         G[{1 - 2*x, 1 - 2*x, -1}, z] - G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
          z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{1 - 2*x, -1 + 2*x, 1}, z] + 
         G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x, 
           -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + G[{-1 + 2*x, -1, 1}, 
          z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - G[{-1 + 2*x, -1, -1 + 2*x}, 
          z] - 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 2*G[{-1 + 2*x, 0, -1 + 2*x}, 
           z] + G[{-1 + 2*x, 1, -1}, z] + G[{-1 + 2*x, 1, 1}, z] + 
         G[{-1 + 2*x, 1, 1 - 2*x}, z] - G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
         G[{-1 + 2*x, 1 - 2*x, -1}, z] - G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
         G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, 
           -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
         G[{-1 + 2*x, -1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
          z] - G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 2*G[{-1, -1}, z]*
          Log[-1 + x] - 2*G[{-1, 1}, z]*Log[-1 + x] + 2*G[{-1, 1 - 2*x}, z]*
          Log[-1 + x] - 2*G[{-1, -1 + 2*x}, z]*Log[-1 + x] - 
         4*G[{0, -1}, z]*Log[-1 + x] + 4*G[{0, 1}, z]*Log[-1 + x] - 
         4*G[{0, 1 - 2*x}, z]*Log[-1 + x] + 4*G[{0, -1 + 2*x}, z]*
          Log[-1 + x] + 2*G[{1, -1}, z]*Log[-1 + x] - 2*G[{1, 1}, z]*
          Log[-1 + x] + 2*G[{1, 1 - 2*x}, z]*Log[-1 + x] - 
         2*G[{1, -1 + 2*x}, z]*Log[-1 + x] + 2*G[{1 - 2*x, -1}, z]*
          Log[-1 + x] - 2*G[{1 - 2*x, 1}, z]*Log[-1 + x] + 
         2*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[-1 + x] + 2*G[{-1 + 2*x, -1}, z]*Log[-1 + x] - 
         2*G[{-1 + 2*x, 1}, z]*Log[-1 + x] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[-1 + x] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] + 
         2*G[{-1}, z]*Log[-1 + x]^2 - 2*G[{1}, z]*Log[-1 + x]^2 - 
         2*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{-1, 1}, z]*
          Log[4*(-1 + x)^2] + G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
         G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 4*G[{0, -1}, z]*
          Log[4*(-1 + x)^2] - 4*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
         2*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*
          Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
         2*G[{1, 1}, z]*Log[4*(-1 + x)^2] + G[{1, 1 - 2*x}, z]*
          Log[4*(-1 + x)^2] - G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
         3*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x, 1}, z]*
          Log[4*(-1 + x)^2] + G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
         G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x, -1}, z]*
          Log[4*(-1 + x)^2] + 3*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
         G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
         G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
         4*G[{-1}, z]*Log[-1 + x]*Log[16*(-1 + x)^2] + 
         4*G[{1}, z]*Log[-1 + x]*Log[16*(-1 + x)^2] + G[{-1, -1}, z]*
          Log[16*x^2] - G[{-1, 1}, z]*Log[16*x^2] + G[{-1, 1 - 2*x}, z]*
          Log[16*x^2] - G[{-1, -1 + 2*x}, z]*Log[16*x^2] - 
         2*G[{0, -1}, z]*Log[16*x^2] + 2*G[{0, 1}, z]*Log[16*x^2] - 
         2*G[{0, 1 - 2*x}, z]*Log[16*x^2] + 2*G[{0, -1 + 2*x}, z]*
          Log[16*x^2] + G[{1, -1}, z]*Log[16*x^2] - G[{1, 1}, z]*
          Log[16*x^2] + G[{1, 1 - 2*x}, z]*Log[16*x^2] - 
         G[{1, -1 + 2*x}, z]*Log[16*x^2] + G[{1 - 2*x, -1}, z]*Log[16*x^2] - 
         G[{1 - 2*x, 1}, z]*Log[16*x^2] + G[{1 - 2*x, 1 - 2*x}, z]*
          Log[16*x^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[16*x^2] + 
         G[{-1 + 2*x, -1}, z]*Log[16*x^2] - G[{-1 + 2*x, 1}, z]*Log[16*x^2] + 
         G[{-1 + 2*x, 1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x, -1 + 2*x}, z]*
          Log[16*x^2] + 2*G[{-1}, z]*Log[-1 + x]*Log[16*x^2] - 
         2*G[{1}, z]*Log[-1 + x]*Log[16*x^2] + G[{-1}, z]*Log[x]*
          Log[256*x^2] - G[{1}, z]*Log[x]*Log[256*x^2]) + 
       G[{1 - 2*x}, z]*(Pi^2 + 96*Log[2]^2 - 3*Log[4]^2 + 36*Log[-1 + x]^2 + 
         6*Log[x]*Log[256*x^2] + 6*Log[-1 + x]*Log[1048576*(-1 + x)^2*x^4]) - 
       G[{-1 + 2*x}, z]*(Pi^2 + 96*Log[2]^2 - 3*Log[4]^2 + 36*Log[-1 + x]^2 + 
         6*Log[x]*Log[256*x^2] + 6*Log[-1 + x]*Log[1048576*(-1 + x)^2*x^4])))/
     (3072*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((-1 + x)*(3*p2 + 4*x)*((G[{1 - 2*x}, z] - G[{-1 + 2*x}, z])*
        (Pi^2 + 84*Log[2]^2 + 24*Log[x]*Log[32*x^2] + 12*Log[-1 + x]*
          Log[16*(-1 + x)*x^2]) + 6*(G[{-1, -1, 1 - 2*x}, z] - 
         G[{-1, -1, -1 + 2*x}, z] - 2*G[{-1, 0, 1 - 2*x}, z] + 
         2*G[{-1, 0, -1 + 2*x}, z] + G[{-1, 1, 1 - 2*x}, z] - 
         G[{-1, 1, -1 + 2*x}, z] - G[{-1, 1 - 2*x, -1}, z] - 
         G[{-1, 1 - 2*x, 1}, z] + G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1, 1 - 2*x, -1 + 2*x}, z] + G[{-1, -1 + 2*x, -1}, z] + 
         G[{-1, -1 + 2*x, 1}, z] + G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
         G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, 1 - 2*x}, z] + 
         2*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
         4*G[{0, 0, -1 + 2*x}, z] - 2*G[{0, 1, 1 - 2*x}, z] + 
         2*G[{0, 1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x, -1}, z] + 
         2*G[{0, 1 - 2*x, 1}, z] - 2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
         2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, -1}, z] - 
         2*G[{0, -1 + 2*x, 1}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
         2*G[{0, -1 + 2*x, -1 + 2*x}, z] + G[{1, -1, 1 - 2*x}, z] - 
         G[{1, -1, -1 + 2*x}, z] - 2*G[{1, 0, 1 - 2*x}, z] + 
         2*G[{1, 0, -1 + 2*x}, z] + G[{1, 1, 1 - 2*x}, z] - 
         G[{1, 1, -1 + 2*x}, z] - G[{1, 1 - 2*x, -1}, z] - 
         G[{1, 1 - 2*x, 1}, z] + G[{1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{1, 1 - 2*x, -1 + 2*x}, z] + G[{1, -1 + 2*x, -1}, z] + 
         G[{1, -1 + 2*x, 1}, z] + G[{1, -1 + 2*x, 1 - 2*x}, z] - 
         G[{1, -1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1, -1}, z] - 
         G[{1 - 2*x, -1, 1}, z] + G[{1 - 2*x, -1, 1 - 2*x}, z] - 
         G[{1 - 2*x, -1, -1 + 2*x}, z] - 2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
         2*G[{1 - 2*x, 0, -1 + 2*x}, z] - G[{1 - 2*x, 1, -1}, z] - 
         G[{1 - 2*x, 1, 1}, z] + G[{1 - 2*x, 1, 1 - 2*x}, z] - 
         G[{1 - 2*x, 1, -1 + 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1}, z] - 
         G[{1 - 2*x, 1 - 2*x, 1}, z] + G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
         G[{1 - 2*x, -1 + 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
         G[{-1 + 2*x, -1, 1}, z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
         G[{-1 + 2*x, -1, -1 + 2*x}, z] - 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
         2*G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
         G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
         G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
         G[{-1 + 2*x, 1 - 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, 
          z] + G[{-1 + 2*x, -1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, 
           1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
         2*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[-1 + x] - 2*G[{-1 + 2*x, -1}, z]*Log[-1 + x] - 
         2*G[{1 - 2*x, -1}, z]*Log[2*(-1 + x)] + 2*G[{-1 + 2*x, 1}, z]*
          Log[2*(-1 + x)] + 2*(G[{-1, 1}, z] + 2*G[{0, -1}, z] - 
           2*G[{0, 1}, z] - G[{1, -1}, z] + G[{1, 1}, z])*Log[(-1 + x)/x] + 
         2*G[{-1, -1}, z]*Log[x/(-1 + x)] + 3*G[{-1 + 2*x, -1}, z]*
          Log[4*x^2] - G[{-1 + 2*x, -1}, z]*Log[16*x^2] + 
         2*Log[-1 + x]*(G[{-1 + 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x}, 
            z] + (-G[{-1}, z] + G[{1}, z])*Log[16*(-1 + x)*x^2]) + 
         G[{1 - 2*x, 1}, z]*(2*Log[-1 + x] - Log[4*x^4]) + 
         (G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z])*Log[64*x^4] + 
         (G[{-1 + 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x}, z])*
          Log[64*x^4] + (G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 
           2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + 
           G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z])*(2*Log[-1 + x] + 
           Log[64*x^4])) + 6*(G[{-1}, z] - G[{1}, z])*Log[x]*Log[256*x^6]))/
     (1536*(1 + p2)^(3/2)*x) + ((8 + p2^2 + 8*x^2 + 4*p2*(2 + x))*
      (4*ArcCoth[1 + 2*x - 4*x^2]*(G[{-1, -1}, z] - G[{-1, 1}, z] - 
         G[{1, -1}, z] + G[{1, 1}, z]) + 2*G[{-1, -1, -1 - 2*x}, z] - 
       2*G[{-1, -1, 1 - 2*x}, z] - 2*G[{-1, 1, -1 - 2*x}, z] + 
       2*G[{-1, 1, 1 - 2*x}, z] + 2*G[{-1, 1 - 2*x, -1}, z] + 
       2*G[{-1, 1 - 2*x, 1}, z] - 2*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 
       2*G[{-1, -x, -1}, z] - 2*G[{-1, -x, 1}, z] + 
       2*G[{-1, -x, -1 - 2*x}, z] + 2*G[{-1, -x, 1 - 2*x}, z] - 
       2*G[{-1, -1 + 2*x, -1}, z] - 2*G[{-1, -1 + 2*x, 1}, z] + 
       2*G[{-1, -1 + 2*x, 1 + 2*x}, z] + 2*G[{1, -1, -1 + 2*x}, z] - 
       2*G[{1, -1, 1 + 2*x}, z] - 2*G[{1, 1, -1 + 2*x}, z] + 
       2*G[{1, 1, 1 + 2*x}, z] - 2*G[{1, 1 - 2*x, -1}, z] - 
       2*G[{1, 1 - 2*x, 1}, z] + 2*G[{1, 1 - 2*x, -1 - 2*x}, z] - 
       2*G[{1, x, -1}, z] - 2*G[{1, x, 1}, z] + 2*G[{1, x, -1 + 2*x}, z] + 
       2*G[{1, x, 1 + 2*x}, z] + 2*G[{1, -1 + 2*x, -1}, z] + 
       2*G[{1, -1 + 2*x, 1}, z] - 2*G[{1, -1 + 2*x, 1 + 2*x}, z] + 
       3*G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       2*G[{1 - 2*x, 1, -1 - 2*x}, z] - G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       G[{1 - 2*x, 1, -1 + 2*x}, z] - 2*G[{1 - 2*x, 1, 1 + 2*x}, z] + 
       2*G[{1 - 2*x, -x, -1}, z] + 2*G[{1 - 2*x, -x, 1}, z] - 
       2*G[{1 - 2*x, -x, -1 - 2*x}, z] - 2*G[{1 - 2*x, -x, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, -1, -1 - 2*x}, z] - G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       G[{-1 + 2*x, -1, -1 + 2*x}, z] + 2*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 
       G[{-1 + 2*x, 1, 1 - 2*x}, z] + 3*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, x, -1}, z] + 2*G[{-1 + 2*x, x, 1}, z] - 
       2*G[{-1 + 2*x, x, -1 + 2*x}, z] - 2*G[{-1 + 2*x, x, 1 + 2*x}, z] + 
       (G[{1 - 2*x, 1}, z] + G[{-1 + 2*x, -1}, z])*Log[4*(-1 + x)*x] - 
       (G[{-1, 1 - 2*x}, z] + G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + 
         G[{-1 + 2*x, 1}, z])*Log[4*(-1 + x)*x] + 2*G[{1 - 2*x, -1}, z]*
        Log[-1 + 2*x] - 2*(G[{1 - 2*x, 1}, z] + G[{-1 + 2*x, -1}, z] - 
         G[{-1 + 2*x, 1}, z])*Log[-1 + 2*x] - 
       2*(G[{-1, 1 - 2*x}, z] + G[{1, -1 + 2*x}, z])*Log[1 + 2*x] + 
       G[{-1, -1 + 2*x}, z]*(Log[4*(-1 + x)*x] + 2*Log[1 + 2*x]) + 
       G[{1, 1 - 2*x}, z]*(Log[4*(-1 + x)*x] + 2*Log[1 + 2*x]) + 
       2*(G[{-1, -x}, z] + G[{1, x}, z] - G[{1 - 2*x, -x}, z] - 
         G[{-1 + 2*x, x}, z])*Log[-1 + 4*x^2]))/(256*(1 + p2)^2*(-1 + x)) - 
    ((2 + 3*p2*x + 2*x^2)*(42*G[{-1, -1, 1 - 2*x}, z] + 
       30*G[{-1, -1, -1 + 2*x}, z] - 12*G[{-1, 0, 1 - 2*x}, z] + 
       12*G[{-1, 0, -1 + 2*x}, z] - 6*G[{-1, 1, 1 - 2*x}, z] - 
       18*G[{-1, 1, -1 + 2*x}, z] - 18*G[{-1, 1 - 2*x, -1}, z] - 
       18*G[{-1, 1 - 2*x, 1}, z] + 54*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       18*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 6*G[{-1, -1 + 2*x, -1}, z] - 
       6*G[{-1, -1 + 2*x, 1}, z] - 6*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       18*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 36*G[{0, -1, 1 - 2*x}, z] - 
       12*G[{0, -1, -1 + 2*x}, z] + 24*G[{0, 0, 1 - 2*x}, z] - 
       24*G[{0, 0, -1 + 2*x}, z] + 12*G[{0, 1, 1 - 2*x}, z] + 
       36*G[{0, 1, -1 + 2*x}, z] + 12*G[{0, 1 - 2*x, -1}, z] + 
       12*G[{0, 1 - 2*x, 1}, z] - 36*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       12*G[{0, 1 - 2*x, -1 + 2*x}, z] - 12*G[{0, -1 + 2*x, -1}, z] - 
       12*G[{0, -1 + 2*x, 1}, z] - 12*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       36*G[{0, -1 + 2*x, -1 + 2*x}, z] + 18*G[{1, -1, 1 - 2*x}, z] + 
       6*G[{1, -1, -1 + 2*x}, z] - 12*G[{1, 0, 1 - 2*x}, z] + 
       12*G[{1, 0, -1 + 2*x}, z] - 30*G[{1, 1, 1 - 2*x}, z] - 
       42*G[{1, 1, -1 + 2*x}, z] + 6*G[{1, 1 - 2*x, -1}, z] + 
       6*G[{1, 1 - 2*x, 1}, z] - 18*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       6*G[{1, 1 - 2*x, -1 + 2*x}, z] + 18*G[{1, -1 + 2*x, -1}, z] + 
       18*G[{1, -1 + 2*x, 1}, z] + 18*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       54*G[{1, -1 + 2*x, -1 + 2*x}, z] - 6*G[{1 - 2*x, -1, -1}, z] - 
       6*G[{1 - 2*x, -1, 1}, z] + 18*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, -1, -1 + 2*x}, z] - 24*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, 0, -1 + 2*x}, z] - 6*G[{1 - 2*x, 1, -1}, z] - 
       6*G[{1 - 2*x, 1, 1}, z] + 18*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, 1, -1 + 2*x}, z] - 18*G[{1 - 2*x, 1 - 2*x, -1}, z] - 
       18*G[{1 - 2*x, 1 - 2*x, 1}, z] + 54*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 18*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, -1}, z] + 6*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       18*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 6*G[{-1 + 2*x, -1, -1}, z] + 
       6*G[{-1 + 2*x, -1, 1}, z] + 6*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       18*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 24*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       24*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 6*G[{-1 + 2*x, 1, -1}, z] + 
       6*G[{-1 + 2*x, 1, 1}, z] + 6*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       18*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 6*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       6*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 18*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 6*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       18*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 18*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       18*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       54*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 96*G[{-1}, z]*Log[2]^2 + 
       96*G[{1}, z]*Log[2]^2 + 24*G[{-1, -1}, z]*Log[4] - 
       24*G[{-1, 1}, z]*Log[4] - 24*G[{0, -1}, z]*Log[4] + 
       24*G[{0, 1}, z]*Log[4] + 24*G[{1, -1}, z]*Log[4] - 
       24*G[{1, 1}, z]*Log[4] + 6*G[{-1}, z]*Log[4]^2 - 
       6*G[{1}, z]*Log[4]^2 - 24*G[{-1, -1}, z]*Log[16] + 
       12*G[{-1, 1}, z]*Log[16] + 12*G[{0, -1}, z]*Log[16] - 
       24*G[{0, 1}, z]*Log[16] - 24*G[{1, -1}, z]*Log[16] + 
       12*G[{1, 1}, z]*Log[16] + 6*G[{-1, -1}, z]*Log[256] + 
       6*G[{0, 1}, z]*Log[256] + 6*G[{1, -1}, z]*Log[256] + 
       24*G[{-1, -1}, z]*Log[-1 + x] - 24*G[{-1, 1}, z]*Log[-1 + x] - 
       24*G[{0, -1}, z]*Log[-1 + x] + 24*G[{0, 1}, z]*Log[-1 + x] + 
       24*G[{1, -1}, z]*Log[-1 + x] - 24*G[{1, 1}, z]*Log[-1 + x] - 
       2*G[{-1}, z]*Log[16777216]*Log[-1 + x] + 2*G[{1}, z]*Log[16777216]*
        Log[-1 + x] + 36*G[{-1}, z]*Log[-1 + x]^2 - 
       36*G[{1}, z]*Log[-1 + x]^2 - 36*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 
       24*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 18*G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 6*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       36*G[{0, -1}, z]*Log[4*(-1 + x)^2] - 36*G[{0, 1}, z]*
        Log[4*(-1 + x)^2] - 12*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       12*G[{0, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 24*G[{1, -1}, z]*
        Log[4*(-1 + x)^2] + 36*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 
       6*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 18*G[{1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 18*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       6*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] + 18*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 18*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       30*G[{-1}, z]*Log[-1 + x]*Log[16*(-1 + x)^2] + 
       30*G[{1}, z]*Log[-1 + x]*Log[16*(-1 + x)^2] - 6*G[{-1}, z]*Log[-1 + x]*
        Log[256*(-1 + x)^2] + 6*G[{1}, z]*Log[-1 + x]*Log[256*(-1 + x)^2] - 
       24*G[{-1, -1}, z]*Log[x] + 24*G[{-1, 1}, z]*Log[x] + 
       24*G[{0, -1}, z]*Log[x] - 24*G[{0, 1}, z]*Log[x] - 
       24*G[{1, -1}, z]*Log[x] + 24*G[{1, 1}, z]*Log[x] - 
       12*G[{-1}, z]*Log[16*(-1 + x)^2]*Log[x] + 12*G[{1}, z]*
        Log[16*(-1 + x)^2]*Log[x] - 12*G[{-1}, z]*Log[x]^2 + 
       12*G[{1}, z]*Log[x]^2 - 12*G[{-1}, z]*Log[-1 + x]*Log[x^2/256] + 
       12*G[{1}, z]*Log[-1 + x]*Log[x^2/256] - 12*G[{-1, 1}, z]*Log[4*x^2] + 
       18*G[{-1, 1 - 2*x}, z]*Log[4*x^2] + 6*G[{-1, -1 + 2*x}, z]*
        Log[4*x^2] - 12*G[{0, -1}, z]*Log[4*x^2] + 12*G[{0, 1}, z]*
        Log[4*x^2] - 12*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 
       12*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 12*G[{1, -1}, z]*Log[4*x^2] - 
       6*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 18*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       6*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 18*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + 18*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       6*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       18*G[{-1}, z]*Log[x]*Log[16*x^2] - 18*G[{1}, z]*Log[x]*Log[16*x^2] - 
       6*G[{-1}, z]*Log[x]*Log[256*x^2] + 6*G[{1}, z]*Log[x]*Log[256*x^2] + 
       72*G[{-1, -1}, z]*Log[-1 + 2*x] - 24*G[{-1, 1}, z]*Log[-1 + 2*x] + 
       36*G[{-1, 1 - 2*x}, z]*Log[-1 + 2*x] + 12*G[{-1, -1 + 2*x}, z]*
        Log[-1 + 2*x] - 48*G[{0, -1}, z]*Log[-1 + 2*x] + 
       48*G[{0, 1}, z]*Log[-1 + 2*x] - 24*G[{0, 1 - 2*x}, z]*Log[-1 + 2*x] + 
       24*G[{0, -1 + 2*x}, z]*Log[-1 + 2*x] + 24*G[{1, -1}, z]*
        Log[-1 + 2*x] - 72*G[{1, 1}, z]*Log[-1 + 2*x] - 
       12*G[{1, 1 - 2*x}, z]*Log[-1 + 2*x] - 36*G[{1, -1 + 2*x}, z]*
        Log[-1 + 2*x] + 12*G[{1 - 2*x, -1}, z]*Log[-1 + 2*x] + 
       12*G[{1 - 2*x, 1}, z]*Log[-1 + 2*x] + 36*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[-1 + 2*x] - 12*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] - 
       12*G[{-1 + 2*x, -1}, z]*Log[-1 + 2*x] - 12*G[{-1 + 2*x, 1}, z]*
        Log[-1 + 2*x] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] - 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] + G[{-1}, z]*Log[16777216]*
        Log[-1 + 2*x] - G[{1}, z]*Log[16777216]*Log[-1 + 2*x] + 
       48*G[{-1}, z]*Log[-1 + x]*Log[-1 + 2*x] - 48*G[{1}, z]*Log[-1 + x]*
        Log[-1 + 2*x] + 12*G[{-1}, z]*Log[-1 + 2*x]^2 - 
       12*G[{1}, z]*Log[-1 + 2*x]^2 + 12*G[{-1}, z]*Log[-1 + 2*x]*
        Log[-4 + 8*x] - 12*G[{1}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] - 
       48*G[{-1}, z]*PolyLog[2, 1 - 2*x] + 48*G[{1}, z]*PolyLog[2, 1 - 2*x] + 
       48*G[{-1}, z]*PolyLog[2, 2 - 2*x] - 48*G[{1}, z]*PolyLog[2, 2 - 2*x] + 
       3*G[{1 - 2*x}, z]*(3*Pi^2 + 4*Log[4]^2 + 4*Log[-1 + x]*
          Log[16*(-1 + x)^2] + 4*Log[x]*Log[16*x^2] + 8*Log[-1 + x]*
          Log[-1 + 2*x] + 4*Log[-1 + 2*x]*Log[-4 + 8*x] - 
         8*PolyLog[2, 1 - 2*x] + 8*PolyLog[2, 2 - 2*x]) - 
       3*G[{-1 + 2*x}, z]*(3*Pi^2 + 4*Log[4]^2 + 4*Log[-1 + x]*
          Log[16*(-1 + x)^2] + 4*Log[x]*Log[16*x^2] + 8*Log[-1 + x]*
          Log[-1 + 2*x] + 4*Log[-1 + 2*x]*Log[-4 + 8*x] - 
         8*PolyLog[2, 1 - 2*x] + 8*PolyLog[2, 2 - 2*x])))/
     (768*(1 + p2)^(3/2)*(-1 + x)) - 
    ((2*p2^2*x + 8*x*(1 + x - 7*x^2 + 5*x^3) + 
       p2*(2 + 3*x - 29*x^2 + 28*x^3))*(-G[{-1, -1, 1 - 2*x}, z] + 
       G[{-1, -1, -1 + 2*x}, z] + 2*G[{-1, 0, 1 - 2*x}, z] - 
       2*G[{-1, 0, -1 + 2*x}, z] - G[{-1, 1, 1 - 2*x}, z] + 
       G[{-1, 1, -1 + 2*x}, z] + G[{-1, 1 - 2*x, -1}, z] + 
       G[{-1, 1 - 2*x, 1}, z] - 3*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1, 1 - 2*x, -1 + 2*x}, z] - G[{-1, -1 + 2*x, -1}, z] - 
       G[{-1, -1 + 2*x, 1}, z] - G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       3*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 2*G[{0, -1, 1 - 2*x}, z] - 
       2*G[{0, -1, -1 + 2*x}, z] - 4*G[{0, 0, 1 - 2*x}, z] + 
       4*G[{0, 0, -1 + 2*x}, z] + 2*G[{0, 1, 1 - 2*x}, z] - 
       2*G[{0, 1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x, -1}, z] - 
       2*G[{0, 1 - 2*x, 1}, z] + 6*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] + 2*G[{0, -1 + 2*x, -1}, z] + 
       2*G[{0, -1 + 2*x, 1}, z] + 2*G[{0, -1 + 2*x, 1 - 2*x}, z] - 
       6*G[{0, -1 + 2*x, -1 + 2*x}, z] - G[{1, -1, 1 - 2*x}, z] + 
       G[{1, -1, -1 + 2*x}, z] + 2*G[{1, 0, 1 - 2*x}, z] - 
       2*G[{1, 0, -1 + 2*x}, z] - G[{1, 1, 1 - 2*x}, z] + 
       G[{1, 1, -1 + 2*x}, z] + G[{1, 1 - 2*x, -1}, z] + 
       G[{1, 1 - 2*x, 1}, z] - 3*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       G[{1, 1 - 2*x, -1 + 2*x}, z] - G[{1, -1 + 2*x, -1}, z] - 
       G[{1, -1 + 2*x, 1}, z] - G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       3*G[{1, -1 + 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1, -1}, z] + 
       G[{1 - 2*x, -1, 1}, z] - 3*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       G[{1 - 2*x, -1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 0, -1 + 2*x}, z] + G[{1 - 2*x, 1, -1}, z] + 
       G[{1 - 2*x, 1, 1}, z] - 3*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       G[{1 - 2*x, 1, -1 + 2*x}, z] + 3*G[{1 - 2*x, 1 - 2*x, -1}, z] + 
       3*G[{1 - 2*x, 1 - 2*x, 1}, z] - 9*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       3*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       G[{1 - 2*x, -1 + 2*x, 1}, z] - G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       3*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - G[{-1 + 2*x, -1, -1}, z] - 
       G[{-1 + 2*x, -1, 1}, z] - G[{-1 + 2*x, -1, 1 - 2*x}, z] + 
       3*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] - G[{-1 + 2*x, 1, -1}, z] - 
       G[{-1 + 2*x, 1, 1}, z] - G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       3*G[{-1 + 2*x, 1, -1 + 2*x}, z] + G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] - 3*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       3*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       3*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       9*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] - G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 2*G[{0, -1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 2*G[{0, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 2*G[{0, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1, -1}, z]*Log[4*(-1 + x)^2] - G[{1, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 3*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 3*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       G[{-1, -1}, z]*Log[4*x^2] + G[{-1, 1}, z]*Log[4*x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] + G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       2*G[{0, -1}, z]*Log[4*x^2] - 2*G[{0, 1}, z]*Log[4*x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[4*x^2] - 2*G[{0, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1, -1}, z]*Log[4*x^2] + G[{1, 1}, z]*Log[4*x^2] - 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + 3*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - 3*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{-1}, z]*Log[x^2]*Log[16*x^2] + G[{1}, z]*Log[x^2]*Log[16*x^2] - 
       2*G[{-1, 1 - 2*x}, z]*Log[-1 + 2*x] + 2*G[{-1, -1 + 2*x}, z]*
        Log[-1 + 2*x] + 4*G[{0, 1 - 2*x}, z]*Log[-1 + 2*x] - 
       4*G[{0, -1 + 2*x}, z]*Log[-1 + 2*x] - 2*G[{1, 1 - 2*x}, z]*
        Log[-1 + 2*x] + 2*G[{1, -1 + 2*x}, z]*Log[-1 + 2*x] - 
       2*G[{1 - 2*x, -1}, z]*Log[-1 + 2*x] - 2*G[{1 - 2*x, 1}, z]*
        Log[-1 + 2*x] - 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] + 2*G[{-1 + 2*x, -1}, z]*
        Log[-1 + 2*x] + 2*G[{-1 + 2*x, 1}, z]*Log[-1 + 2*x] - 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] + G[{-1 + 2*x}, z]*
        ((3*Pi^2)/2 + 2*Log[4]^2 + Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         Log[x^2]*Log[16*x^2] + 4*Log[-1 + x]*Log[-1 + 2*x] + 
         2*Log[-1 + 2*x]*Log[-4 + 8*x] - 4*PolyLog[2, 1 - 2*x] + 
         4*PolyLog[2, 2 - 2*x]) - (G[{1 - 2*x}, z]*(3*Pi^2 + 4*Log[4]^2 + 
          2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 2*Log[x^2]*Log[16*x^2] + 
          8*Log[-1 + x]*Log[-1 + 2*x] + 4*Log[-1 + 2*x]*Log[-4 + 8*x] - 
          8*PolyLog[2, 1 - 2*x] + 8*PolyLog[2, 2 - 2*x]))/2))/
     (512*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
    ((3*p2*(-1 + x)^2 + 4*x*(1 + 3*x - 3*x^2))*(-(Pi^2*G[{-1}, z]) + 
       Pi^2*G[{1}, z] - 4*G[{-1, -1, -1 + 2*x}, z] - 
       4*G[{-1, 1, 1 - 2*x}, z] + 4*G[{-1, 1, -1 + 2*x}, z] + 
       4*G[{-1, -1 + 2*x, -1}, z] + 4*G[{-1, -1 + 2*x, 1}, z] - 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 4*G[{1, -1, 1 - 2*x}, z] + 
       4*G[{1, -1, -1 + 2*x}, z] + 4*G[{1, 1, 1 - 2*x}, z] - 
       4*G[{1, 1 - 2*x, -1}, z] - 4*G[{1, 1 - 2*x, 1}, z] + 
       4*G[{1, 1 - 2*x, 1 - 2*x}, z] + 10*G[{-1}, z]*Log[2]^2 - 
       10*G[{1}, z]*Log[2]^2 + 4*G[{-1, -1}, z]*Log[4] - 
       4*G[{-1, 1}, z]*Log[4] + 4*G[{1, -1}, z]*Log[4] - 
       4*G[{1, 1}, z]*Log[4] - 5*G[{-1}, z]*Log[4]^2 + 5*G[{1}, z]*Log[4]^2 - 
       (4*I)*Pi*G[{-1}, z]*Log[-1 + x] + (4*I)*Pi*G[{1}, z]*Log[-1 + x] + 
       8*G[{-1, 1}, z]*Log[-1 + x] + 8*G[{-1, -1 + 2*x}, z]*Log[-1 + x] - 
       8*G[{1, -1}, z]*Log[-1 + x] - 8*G[{1, 1 - 2*x}, z]*Log[-1 + x] + 
       4*G[{-1}, z]*Log[4]*Log[-1 + x] - 4*G[{1}, z]*Log[4]*Log[-1 + x] + 
       10*G[{-1}, z]*Log[-1 + x]^2 - 10*G[{1}, z]*Log[-1 + x]^2 + 
       4*G[{-1, -1}, z]*Log[(-1 + x)^2] - 4*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       4*G[{1, -1}, z]*Log[(-1 + x)^2] - 4*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       4*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 4*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 4*G[{-1}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] + 4*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       (12*I)*Pi*G[{-1}, z]*Log[x] - (12*I)*Pi*G[{1}, z]*Log[x] + 
       4*G[{-1}, z]*Log[8]*Log[x] - 4*G[{1}, z]*Log[8]*Log[x] + 
       6*G[{-1}, z]*Log[x]^2 - 6*G[{1}, z]*Log[x]^2 + 
       2*G[{-1, -1}, z]*Log[4*x^2] - 2*G[{-1, 1}, z]*Log[4*x^2] - 
       4*G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 2*G[{1, -1}, z]*Log[4*x^2] - 
       2*G[{1, 1}, z]*Log[4*x^2] + 4*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1}, z]*Log[x^2]*Log[16*x^2] + G[{1}, z]*Log[x^2]*Log[16*x^2] + 
       (8*I)*Pi*G[{-1}, z]*Log[2/(-1 + 2*x)] - (8*I)*Pi*G[{1}, z]*
        Log[2/(-1 + 2*x)] - 4*G[{-1, -1}, z]*Log[-1 + 2*x] - 
       4*G[{-1, 1}, z]*Log[-1 + 2*x] - 8*G[{-1, -1 + 2*x}, z]*Log[-1 + 2*x] + 
       4*G[{1, -1}, z]*Log[-1 + 2*x] + 4*G[{1, 1}, z]*Log[-1 + 2*x] + 
       8*G[{1, 1 - 2*x}, z]*Log[-1 + 2*x] + 12*G[{-1}, z]*Log[-1 + x]*
        Log[-1 + 2*x] - 12*G[{1}, z]*Log[-1 + x]*Log[-1 + 2*x] + 
       4*G[{-1, 1}, z]*Log[8*x*(-1 + 2*x)] + 4*G[{-1, -1 + 2*x}, z]*
        Log[8*x*(-1 + 2*x)] - 4*G[{1, -1}, z]*Log[8*x*(-1 + 2*x)] - 
       4*G[{1, 1 - 2*x}, z]*Log[8*x*(-1 + 2*x)] - 4*G[{-1}, z]*Log[-1 + 2*x]*
        Log[-4 + 8*x] + 4*G[{1}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] + 
       4*G[{-1}, z]*Log[-1 + 2*x]*Log[-32 + 64*x] - 4*G[{1}, z]*Log[-1 + 2*x]*
        Log[-32 + 64*x] - 4*G[{-1}, z]*Log[x]*Log[1 - 3*x + 2*x^2] + 
       4*G[{1}, z]*Log[x]*Log[1 - 3*x + 2*x^2] - 8*G[{-1}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 8*G[{1}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 12*G[{-1}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] - 12*G[{1}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 8*G[{-1}, z]*PolyLog[2, 1 - 2*x] - 
       8*G[{1}, z]*PolyLog[2, 1 - 2*x] - 16*G[{-1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 16*G[{1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 8*G[{-1}, z]*PolyLog[2, 2 - 2*x] + 
       8*G[{1}, z]*PolyLog[2, 2 - 2*x] + 4*G[{-1}, z]*PolyLog[2, 1/(2*x)] - 
       4*G[{1}, z]*PolyLog[2, 1/(2*x)] + 12*G[{-1}, z]*
        PolyLog[2, x/(-1 + x)] - 12*G[{1}, z]*PolyLog[2, x/(-1 + x)] - 
       12*G[{-1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       12*G[{1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       4*G[{-1}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       4*G[{1}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       8*G[{-1}, z]*PolyLog[2, x/(-1 + 2*x)] - 8*G[{1}, z]*
        PolyLog[2, x/(-1 + 2*x)]))/(512*(1 + p2)^(3/2)*(-1 + x)*x) + 
    ((1 + (-4 + 5*p2)*x + 9*x^2)*((-13*Pi^2*G[{1 - 2*x}, z])/12 + 
       (13*Pi^2*G[{-1 + 2*x}, z])/12 - 2*G[{-1, -1, 1 - 2*x}, z] + 
       4*G[{-1, -1, -1 + 2*x}, z] + 3*G[{-1, 0, 1 - 2*x}, z] - 
       3*G[{-1, 0, -1 + 2*x}, z] - 2*G[{-1, 1, 1 - 2*x}, z] + 
       G[{-1, 1, -1 + 2*x}, z] - 2*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1, 1 - 2*x, -1 + 2*x}, z] - 2*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 2*G[{0, -1, 1 - 2*x}, z] - 
       4*G[{0, -1, -1 + 2*x}, z] - 4*G[{0, 0, 1 - 2*x}, z] + 
       4*G[{0, 0, -1 + 2*x}, z] + 4*G[{0, 1, 1 - 2*x}, z] - 
       2*G[{0, 1, -1 + 2*x}, z] + 4*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] + 2*G[{0, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{0, -1 + 2*x, -1 + 2*x}, z] - G[{1, -1, 1 - 2*x}, z] + 
       2*G[{1, -1, -1 + 2*x}, z] + 3*G[{1, 0, 1 - 2*x}, z] - 
       3*G[{1, 0, -1 + 2*x}, z] - 4*G[{1, 1, 1 - 2*x}, z] + 
       2*G[{1, 1, -1 + 2*x}, z] - 4*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{1, 1 - 2*x, -1 + 2*x}, z] - G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       2*G[{1, -1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 3*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, 0, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] + 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 4*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - (11*G[{1 - 2*x}, z]*Log[2]^2)/
        2 + (11*G[{-1 + 2*x}, z]*Log[2]^2)/2 - (2*I)*Pi*G[{1 - 2*x}, z]*
        Log[-1 + x] + (2*I)*Pi*G[{-1 + 2*x}, z]*Log[-1 + x] - 
       G[{1 - 2*x}, z]*Log[-1 + x]^2 + G[{-1 + 2*x}, z]*Log[-1 + x]^2 - 
       I*Pi*G[{1 - 2*x}, z]*Log[-1/2 + x] + I*Pi*G[{-1 + 2*x}, z]*
        Log[-1/2 + x] + (3*I)*Pi*G[{1 - 2*x}, z]*Log[x] - 
       (3*I)*Pi*G[{-1 + 2*x}, z]*Log[x] - G[{1 - 2*x}, z]*Log[1024]*Log[x] + 
       G[{-1 + 2*x}, z]*Log[1024]*Log[x] - 3*G[{1 - 2*x}, z]*Log[x]^2 + 
       3*G[{-1 + 2*x}, z]*Log[x]^2 - 4*G[{-1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)*x] + G[{1 - 2*x}, z]*Log[16]*Log[(-1 + x)*x] - 
       4*G[{-1, -1}, z]*Log[4*x^2] + 2*G[{-1, 1}, z]*Log[4*x^2] + 
       4*G[{0, -1}, z]*Log[4*x^2] - 4*G[{0, 1}, z]*Log[4*x^2] - 
       2*G[{1, -1}, z]*Log[4*x^2] + 4*G[{1, 1}, z]*Log[4*x^2] - 
       2*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 4*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 2*G[{-1 + 2*x, 1}, z]*Log[4*x^2] - 
       (G[{1 - 2*x}, z]*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8])/4 + 
       (G[{-1 + 2*x}, z]*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8])/4 + 
       2*G[{-1, -1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       G[{-1, 1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       G[{-1, 1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       2*G[{-1, -1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{0, -1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       2*G[{0, 1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       2*G[{0, 1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{0, -1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       G[{1, -1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{1, 1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{1, 1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       G[{1, -1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       G[{1 - 2*x, -1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{1 - 2*x, 1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       2*G[{-1 + 2*x, -1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       G[{-1 + 2*x, 1}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 
       G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] + 
       G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] - 
       G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 2*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       (G[{1}, z]*(Pi^2 + 22*Log[2]^2 - 8*Log[4]^2 + (8*I)*Pi*Log[-1 + x] + 
          4*Log[-1 + x]^2 + (4*I)*Pi*Log[-1/2 + x] - (12*I)*Pi*Log[x] + 
          4*Log[1024]*Log[x] + 12*Log[x]^2 - 16*Log[2]*Log[(-1 + x)*x] - 
          8*Log[x^2]*Log[16*x^2] + Log[-1 + x]*Log[(68719476736*x^8)/
             (1 - 2*x)^8] + 4*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] + 
          4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*PolyLog[2, (1 - 2*x)^(-1)] + 
          8*PolyLog[2, (2 - 2*x)^(-1)] - 8*PolyLog[2, 1/(2*x)] - 
          12*PolyLog[2, x/(-1 + x)] + 12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
        4 + G[{-1}, z]*(Pi^2/4 + (11*Log[2]^2)/2 - 2*Log[4]^2 + 
         (2*I)*Pi*Log[-1 + x] + Log[-1 + x]^2 + I*Pi*Log[-1/2 + x] - 
         (3*I)*Pi*Log[x] + Log[1024]*Log[x] + 3*Log[x]^2 - 
         4*Log[2]*Log[(-1 + x)*x] - 2*Log[x^2]*Log[16*x^2] + 
         (Log[-1 + x]*(4*Log[512] + Log[x^8/(-1 + 2*x)^8]))/4 + 
         Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] + PolyLog[2, 
          1 + 1/(2*(-1 + x))] - 3*PolyLog[2, (1 - 2*x)^(-1)] + 
         2*PolyLog[2, (2 - 2*x)^(-1)] - 2*PolyLog[2, 1/(2*x)] - 
         3*PolyLog[2, x/(-1 + x)] + 3*PolyLog[2, (-1 + 2*x)^(-1)] + 
         2*PolyLog[2, (-1 + x)/(-1 + 2*x)] - PolyLog[2, x/(-1 + 2*x)]) + 
       G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)]))/(64*(1 + p2)^(3/2)*(-1 + x)) + 
    ((2*p2^2*x + p2*(-2 + 11*x + 19*x^2 - 24*x^3) - 
       24*x*(-1 + x - x^2 + x^3))*(-10*Pi^2*G[{1 - 2*x}, z] + 
       10*Pi^2*G[{-1 + 2*x}, z] - 120*G[{-1, -1, 1 - 2*x}, z] + 
       24*G[{-1, -1, -1 + 2*x}, z] + 72*G[{-1, 0, 1 - 2*x}, z] - 
       72*G[{-1, 0, -1 + 2*x}, z] - 24*G[{-1, 1, 1 - 2*x}, z] + 
       48*G[{-1, 1, -1 + 2*x}, z] - 72*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       48*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 24*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       72*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 96*G[{0, -1, 1 - 2*x}, z] - 
       48*G[{0, -1, -1 + 2*x}, z] - 96*G[{0, 0, 1 - 2*x}, z] + 
       96*G[{0, 0, -1 + 2*x}, z] + 48*G[{0, 1, 1 - 2*x}, z] - 
       96*G[{0, 1, -1 + 2*x}, z] + 96*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       48*G[{0, 1 - 2*x, -1 + 2*x}, z] + 48*G[{0, -1 + 2*x, 1 - 2*x}, z] - 
       96*G[{0, -1 + 2*x, -1 + 2*x}, z] - 48*G[{1, -1, 1 - 2*x}, z] + 
       24*G[{1, -1, -1 + 2*x}, z] + 72*G[{1, 0, 1 - 2*x}, z] - 
       72*G[{1, 0, -1 + 2*x}, z] - 24*G[{1, 1, 1 - 2*x}, z] + 
       120*G[{1, 1, -1 + 2*x}, z] - 72*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{1, 1 - 2*x, -1 + 2*x}, z] - 48*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       72*G[{1, -1 + 2*x, -1 + 2*x}, z] - 72*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       48*G[{1 - 2*x, -1, -1 + 2*x}, z] + 72*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       72*G[{1 - 2*x, 0, -1 + 2*x}, z] - 48*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       48*G[{1 - 2*x, 1, -1 + 2*x}, z] - 96*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 48*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       24*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       48*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 48*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       72*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 72*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 72*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       96*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 36*G[{-1, -1}, z]*Log[2] - 
       36*G[{-1, 1}, z]*Log[2] - 36*G[{-1, 1 - 2*x}, z]*Log[2] - 
       36*G[{-1, -1 + 2*x}, z]*Log[2] - 36*G[{1 - 2*x, -1}, z]*Log[2] - 
       36*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 108*G[{-1 + 2*x, 1}, z]*Log[2] + 
       108*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 36*G[{1 - 2*x}, z]*Log[2]^2 + 
       36*G[{-1 + 2*x}, z]*Log[2]^2 + 12*G[{-1, -1}, z]*Log[4] + 
       36*G[{1, 1 - 2*x}, z]*Log[4] + 12*G[{1, -1 + 2*x}, z]*Log[4] + 
       12*G[{1 - 2*x, 1}, z]*Log[4] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] + 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] + 24*G[{-1, -1}, z]*Log[16] + 
       18*G[{-1, 1 - 2*x}, z]*Log[16] + 6*G[{-1, -1 + 2*x}, z]*Log[16] - 
       12*G[{0, -1}, z]*Log[16] - 24*G[{0, 1 - 2*x}, z]*Log[16] - 
       30*G[{1, 1}, z]*Log[16] + 24*G[{1, 1 - 2*x}, z]*Log[16] + 
       6*G[{1, -1 + 2*x}, z]*Log[16] - 12*G[{1 - 2*x, -1}, z]*Log[16] - 
       12*G[{1 - 2*x, 1}, z]*Log[16] - 12*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] - 
       6*G[{-1 + 2*x, -1}, z]*Log[16] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16] - 6*G[{-1, -1}, z]*Log[64] - 6*G[{-1, 1}, z]*Log[64] + 
       18*G[{-1, 1 - 2*x}, z]*Log[64] - 6*G[{-1, -1 + 2*x}, z]*Log[64] + 
       12*G[{1, -1}, z]*Log[64] + 12*G[{1, 1}, z]*Log[64] - 
       12*G[{1, -1 + 2*x}, z]*Log[64] - 6*G[{1 - 2*x, -1}, z]*Log[64] + 
       12*G[{1 - 2*x, 1}, z]*Log[64] - 30*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] - 12*G[{-1 + 2*x, -1}, z]*
        Log[64] - 6*G[{-1 + 2*x, 1}, z]*Log[64] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 6*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64] - 18*G[{-1, 1 - 2*x}, z]*Log[256] - 6*G[{-1, -1 + 2*x}, z]*
        Log[256] + 6*G[{0, 1}, z]*Log[256] + 12*G[{0, 1 - 2*x}, z]*Log[256] - 
       6*G[{1, 1 - 2*x}, z]*Log[256] + 6*G[{1, -1 + 2*x}, z]*Log[256] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[256] + 6*G[{-1 + 2*x, -1}, z]*Log[256] + 6*G[{-1 + 2*x, 1}, z]*
        Log[256] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 12*G[{-1, 1 - 2*x}, z]*
        Log[4096] + 12*G[{-1, -1 + 2*x}, z]*Log[4096] + 
       12*G[{0, 1 - 2*x}, z]*Log[4096] - 12*G[{0, -1 + 2*x}, z]*Log[4096] - 
       12*G[{1, 1 - 2*x}, z]*Log[4096] + 12*G[{1, -1 + 2*x}, z]*Log[4096] + 
       (24*I)*Pi*G[{1 - 2*x}, z]*Log[1 + (1 - 4*x)^(-1)] - 
       (24*I)*Pi*G[{-1 + 2*x}, z]*Log[1 + (1 - 4*x)^(-1)] + 
       (12*I)*Pi*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       (12*I)*Pi*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       24*G[{-1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       24*G[{1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       36*G[{-1, -1}, z]*Log[(1 - 2*x)^2] + 12*G[{-1, 1}, z]*
        Log[(1 - 2*x)^2] - 24*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
       24*G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 24*G[{0, -1}, z]*
        Log[(1 - 2*x)^2] - 24*G[{0, 1}, z]*Log[(1 - 2*x)^2] + 
       24*G[{0, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 24*G[{0, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] - 12*G[{1, -1}, z]*Log[(1 - 2*x)^2] + 
       36*G[{1, 1}, z]*Log[(1 - 2*x)^2] - 24*G[{1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] + 24*G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
       12*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2] + 12*G[{1 - 2*x, 1}, z]*
        Log[(1 - 2*x)^2] - 24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       12*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 
       (24*I)*Pi*G[{1 - 2*x}, z]*Log[-1 + x] - (24*I)*Pi*G[{-1 + 2*x}, z]*
        Log[-1 + x] + 96*G[{-1, -1}, z]*Log[-1 + x] - 
       96*G[{-1, 1}, z]*Log[-1 + x] - 72*G[{-1, 1 - 2*x}, z]*Log[-1 + x] - 
       24*G[{-1, -1 + 2*x}, z]*Log[-1 + x] - 96*G[{0, -1}, z]*Log[-1 + x] + 
       96*G[{0, 1}, z]*Log[-1 + x] + 48*G[{0, 1 - 2*x}, z]*Log[-1 + x] - 
       48*G[{0, -1 + 2*x}, z]*Log[-1 + x] + 96*G[{1, -1}, z]*Log[-1 + x] - 
       96*G[{1, 1}, z]*Log[-1 + x] + 24*G[{1, 1 - 2*x}, z]*Log[-1 + x] + 
       72*G[{1, -1 + 2*x}, z]*Log[-1 + x] - 72*G[{1 - 2*x, -1}, z]*
        Log[-1 + x] + 24*G[{1 - 2*x, 1}, z]*Log[-1 + x] - 
       96*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] + 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[-1 + x] - 24*G[{-1 + 2*x, -1}, z]*Log[-1 + x] + 
       72*G[{-1 + 2*x, 1}, z]*Log[-1 + x] - 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[-1 + x] + 96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] - 
       24*G[{1 - 2*x}, z]*Log[4]*Log[-1 + x] + 24*G[{-1 + 2*x}, z]*Log[4]*
        Log[-1 + x] + 12*G[{1 - 2*x}, z]*Log[8]*Log[-1 + x] - 
       12*G[{-1 + 2*x}, z]*Log[8]*Log[-1 + x] - 72*G[{1 - 2*x}, z]*
        Log[-1 + x]^2 + 72*G[{-1 + 2*x}, z]*Log[-1 + x]^2 + 
       24*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 24*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] - 24*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       24*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 72*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] - 24*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       24*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 72*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{1 - 2*x}, z]*Log[-1 + x]*
        Log[16*(-1 + x)^2] - 24*G[{-1 + 2*x}, z]*Log[-1 + x]*
        Log[16*(-1 + x)^2] + (12*I)*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] - 
       (12*I)*Pi*G[{-1 + 2*x}, z]*Log[(-1 + x)/x] - (72*I)*Pi*G[{1 - 2*x}, z]*
        Log[x] + (72*I)*Pi*G[{-1 + 2*x}, z]*Log[x] + 24*G[{-1, -1}, z]*
        Log[x] + 24*G[{-1, 1}, z]*Log[x] - 72*G[{-1, 1 - 2*x}, z]*Log[x] - 
       24*G[{-1, -1 + 2*x}, z]*Log[x] + 48*G[{0, -1}, z]*Log[x] - 
       48*G[{0, 1}, z]*Log[x] + 96*G[{0, 1 - 2*x}, z]*Log[x] - 
       96*G[{0, -1 + 2*x}, z]*Log[x] - 24*G[{1, -1}, z]*Log[x] - 
       24*G[{1, 1}, z]*Log[x] + 24*G[{1, 1 - 2*x}, z]*Log[x] + 
       72*G[{1, -1 + 2*x}, z]*Log[x] - 48*G[{1 - 2*x, -1}, z]*Log[x] + 
       96*G[{1 - 2*x, 1}, z]*Log[x] - 144*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[x] - 96*G[{-1 + 2*x, -1}, z]*Log[x] + 
       48*G[{-1 + 2*x, 1}, z]*Log[x] - 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x] + 
       144*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] - 24*G[{1 - 2*x}, z]*Log[4]*
        Log[x] + 24*G[{-1 + 2*x}, z]*Log[4]*Log[x] - 12*G[{1 - 2*x}, z]*
        Log[16]*Log[x] + 12*G[{-1 + 2*x}, z]*Log[16]*Log[x] - 
       12*G[{1 - 2*x}, z]*Log[-1 + x]*Log[x] + 12*G[{-1 + 2*x}, z]*
        Log[-1 + x]*Log[x] - 84*G[{1 - 2*x}, z]*Log[x]^2 + 
       84*G[{-1 + 2*x}, z]*Log[x]^2 + 6*G[{1 - 2*x}, z]*Log[-1 + x]*
        Log[256*x^2] - 6*G[{-1 + 2*x}, z]*Log[-1 + x]*Log[256*x^2] + 
       6*G[{1 - 2*x}, z]*Log[x]*Log[256*x^2] - 6*G[{-1 + 2*x}, z]*Log[x]*
        Log[256*x^2] - (48*I)*Pi*G[{1 - 2*x}, z]*Log[2/(-1 + 2*x)] + 
       (48*I)*Pi*G[{-1 + 2*x}, z]*Log[2/(-1 + 2*x)] - 
       (12*I)*Pi*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)] + 
       (12*I)*Pi*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[-1 + 2*x] - 
       12*G[{-1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[-1 + 2*x] - 
       132*G[{1 - 2*x}, z]*Log[-1 + x]*Log[-1 + 2*x] + 
       132*G[{-1 + 2*x}, z]*Log[-1 + x]*Log[-1 + 2*x] - 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)*x]*Log[-1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)*x]*Log[-1 + 2*x] - 
       12*G[{1 - 2*x}, z]*Log[-1 + 2*x]^2 + 12*G[{-1 + 2*x}, z]*
        Log[-1 + 2*x]^2 - 72*G[{1 - 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 
       72*G[{-1 + 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[4]*Log[x*(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*
        Log[4]*Log[x*(-1 + 2*x)] - (24*I)*Pi*G[{1 - 2*x}, z]*
        Log[(4*x)/(-1 + 4*x)] + (24*I)*Pi*G[{-1 + 2*x}, z]*
        Log[(4*x)/(-1 + 4*x)] + 24*G[{-1, -1 + 2*x}, z]*
        Log[1 + x/(2 - 3*x)] + 24*G[{1, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] + 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[1 - 3*x + 2*x^2] - 
       3*G[{1 - 2*x}, z]*Log[16]*Log[1 - 3*x + 2*x^2] - 
       24*G[{1 - 2*x}, z]*Log[4/x]*Log[1 - 3*x + 2*x^2] + 
       24*G[{-1 + 2*x}, z]*Log[4/x]*Log[1 - 3*x + 2*x^2] + 
       24*G[{1 - 2*x}, z]*Log[x]*Log[1 - 3*x + 2*x^2] - 
       24*G[{-1 + 2*x}, z]*Log[x]*Log[1 - 3*x + 2*x^2] - 
       24*G[{-1, -1}, z]*Log[x^2*(1 - 3*x + 2*x^2)] + 24*G[{-1, -1 + 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 24*G[{1, 1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 24*G[{1, 1 - 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 24*G[{1 - 2*x, 1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 24*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 24*G[{-1 + 2*x, -1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 24*G[{-1, -1 + 2*x}, z]*
        Log[1 + x/(-2 + 3*x)] - 24*G[{1, -1 + 2*x}, z]*
        Log[1 + x/(-2 + 3*x)] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 + x/(-2 + 3*x)] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + x/(-2 + 3*x)] - 12*G[{1 - 2*x}, z]*Log[-1 + 2*x]*
        Log[1 + (-3 + 4*x)^(-1)] + 12*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*
        Log[1 + (-3 + 4*x)^(-1)] + 60*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 60*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 120*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 120*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 96*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 96*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 12*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 12*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 120*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 120*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 120*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 120*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 48*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + 6*G[{-1}, z]*
        (Pi^2 - (8*I)*Pi*Log[2] + 10*Log[2]^2 + 4*Log[4]^2 + 
         (4*I)*Pi*Log[-1 + x] + Log[64]*Log[-1 + x] + 
         2*Log[256]*Log[-1 + x] + Log[281474976710656]*Log[-1 + x] + 
         20*Log[-1 + x]^2 - (12*I)*Pi*Log[x] - Log[16]*Log[x] + 
         Log[256]*Log[x] - Log[4096]*Log[x] + 8*Log[-1 + x]*Log[x] - 
         8*Log[x]^2 + (8*I)*Pi*Log[-1 + 2*x] + Log[4]*Log[-1 + 2*x] - 
         2*Log[16]*Log[-1 + 2*x] - Log[4096]*Log[-1 + 2*x] - 
         24*Log[-1 + x]*Log[-1 + 2*x] - 4*Log[x]*Log[-1 + 2*x] - 
         Log[4]*Log[1 - 3*x + 2*x^2] - Log[256]*Log[1 - 3*x + 2*x^2] + 
         4*Log[x]*Log[1 - 3*x + 2*x^2] - 12*PolyLog[2, (1 - 2*x)^(-1)] + 
         20*PolyLog[2, (2 - 2*x)^(-1)] + 8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
         12*PolyLog[2, x/(-1 + x)] + 12*PolyLog[2, (-1 + 2*x)^(-1)] + 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]) - 
       6*G[{1}, z]*(Pi^2 - (8*I)*Pi*Log[2] + 10*Log[2]^2 + 4*Log[4]^2 + 
         (4*I)*Pi*Log[-1 + x] + Log[64]*Log[-1 + x] + 
         2*Log[256]*Log[-1 + x] + Log[281474976710656]*Log[-1 + x] + 
         20*Log[-1 + x]^2 - (12*I)*Pi*Log[x] - Log[16]*Log[x] + 
         Log[256]*Log[x] - Log[4096]*Log[x] + 8*Log[-1 + x]*Log[x] - 
         8*Log[x]^2 + (8*I)*Pi*Log[-1 + 2*x] + Log[4]*Log[-1 + 2*x] - 
         2*Log[16]*Log[-1 + 2*x] - Log[4096]*Log[-1 + 2*x] - 
         24*Log[-1 + x]*Log[-1 + 2*x] - 4*Log[x]*Log[-1 + 2*x] - 
         Log[4]*Log[1 - 3*x + 2*x^2] - Log[256]*Log[1 - 3*x + 2*x^2] + 
         4*Log[x]*Log[1 - 3*x + 2*x^2] - 12*PolyLog[2, (1 - 2*x)^(-1)] + 
         20*PolyLog[2, (2 - 2*x)^(-1)] + 8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
         12*PolyLog[2, x/(-1 + x)] + 12*PolyLog[2, (-1 + 2*x)^(-1)] + 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]) - 
       72*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 72*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)]))/(6144*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
    ((2*p2^2*x + p2*(-2 + 5*x + 23*x^2 - 24*x^3) + 
       4*x*(3 - 7*x + 13*x^2 - 9*x^3))*((-7*Pi^2*G[{1 - 2*x}, z])/12 + 
       (7*Pi^2*G[{-1 + 2*x}, z])/12 - 4*G[{-1, -1, 1 - 2*x}, z] + 
       2*G[{-1, -1, -1 + 2*x}, z] + 3*G[{-1, 0, 1 - 2*x}, z] - 
       3*G[{-1, 0, -1 + 2*x}, z] - G[{-1, 1, 1 - 2*x}, z] + 
       2*G[{-1, 1, -1 + 2*x}, z] - 4*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{-1, 1 - 2*x, -1 + 2*x}, z] - G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 4*G[{0, -1, 1 - 2*x}, z] - 
       2*G[{0, -1, -1 + 2*x}, z] - 4*G[{0, 0, 1 - 2*x}, z] + 
       4*G[{0, 0, -1 + 2*x}, z] + 2*G[{0, 1, 1 - 2*x}, z] - 
       4*G[{0, 1, -1 + 2*x}, z] + 4*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] + 2*G[{0, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{0, -1 + 2*x, -1 + 2*x}, z] - 2*G[{1, -1, 1 - 2*x}, z] + 
       G[{1, -1, -1 + 2*x}, z] + 3*G[{1, 0, 1 - 2*x}, z] - 
       3*G[{1, 0, -1 + 2*x}, z] - 2*G[{1, 1, 1 - 2*x}, z] + 
       4*G[{1, 1, -1 + 2*x}, z] - 2*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       G[{1, 1 - 2*x, -1 + 2*x}, z] - 2*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 4*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 3*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, 0, -1 + 2*x}, z] - G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] + 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] + G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - (3*G[{-1, -1}, z]*Log[2])/2 - 
       (3*G[{-1, 1 - 2*x}, z]*Log[2])/2 - 6*G[{0, 1}, z]*Log[2] - 
       6*G[{0, -1 + 2*x}, z]*Log[2] + (3*G[{1, -1}, z]*Log[2])/2 + 
       (3*G[{1, 1 - 2*x}, z]*Log[2])/2 - (3*G[{1 - 2*x, -1}, z]*Log[2])/2 - 
       (3*G[{1 - 2*x, 1 - 2*x}, z]*Log[2])/2 + 
       (3*G[{-1 + 2*x, -1}, z]*Log[2])/2 + (3*G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[2])/2 - (5*G[{1 - 2*x}, z]*Log[2]^2)/2 + 
       (5*G[{-1 + 2*x}, z]*Log[2]^2)/2 + G[{-1, 1}, z]*Log[8] + 
       G[{-1, -1 + 2*x}, z]*Log[8] + G[{1 - 2*x, 1}, z]*Log[8] + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[8] - (3*G[{-1, -1}, z]*Log[64])/4 - 
       (3*G[{-1, 1 - 2*x}, z]*Log[64])/4 + G[{0, -1}, z]*Log[64] + 
       G[{0, 1 - 2*x}, z]*Log[64] - (3*G[{1, -1}, z]*Log[64])/4 + 
       G[{1, 1}, z]*Log[64] - (3*G[{1, 1 - 2*x}, z]*Log[64])/4 + 
       G[{1, -1 + 2*x}, z]*Log[64] - (3*G[{1 - 2*x, -1}, z]*Log[64])/4 - 
       (3*G[{1 - 2*x, 1 - 2*x}, z]*Log[64])/4 - 
       (3*G[{-1 + 2*x, -1}, z]*Log[64])/4 + G[{-1 + 2*x, 1}, z]*Log[64] - 
       (3*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64])/4 + G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64] - G[{-1, -1}, z]*Log[(1 - 2*x)^2] + 
       (G[{-1, 1}, z]*Log[(1 - 2*x)^2])/2 - G[{-1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] + (G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{0, -1}, z]*Log[(1 - 2*x)^2] - G[{0, 1}, z]*Log[(1 - 2*x)^2] + 
       G[{0, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - G[{0, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] - (G[{1, -1}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{1, 1}, z]*Log[(1 - 2*x)^2] - (G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/
        2 + G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - G[{1 - 2*x, -1}, z]*
        Log[(1 - 2*x)^2] + (G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 - 
       (G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2])/2 + G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2] - (G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + I*Pi*G[{1 - 2*x}, z]*
        Log[-1 + x] - I*Pi*G[{-1 + 2*x}, z]*Log[-1 + x] - 
       (5*G[{1 - 2*x}, z]*Log[-1 + x]^2)/2 + 
       (5*G[{-1 + 2*x}, z]*Log[-1 + x]^2)/2 - 2*G[{-1, -1}, z]*
        Log[(-1 + x)^2] + G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{0, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{0, 1}, z]*Log[(-1 + x)^2] + 2*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{1, -1}, z]*Log[(-1 + x)^2] + 2*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       4*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 2*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] - 4*G[{0, -1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 4*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] - 2*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - (3*I)*Pi*G[{1 - 2*x}, z]*Log[x] + 
       (3*I)*Pi*G[{-1 + 2*x}, z]*Log[x] - (3*G[{1 - 2*x}, z]*Log[x]^2)/2 + 
       (3*G[{-1 + 2*x}, z]*Log[x]^2)/2 - G[{-1, -1}, z]*Log[x^2] + 
       (G[{-1, 1}, z]*Log[x^2])/2 - G[{-1, 1 - 2*x}, z]*Log[x^2] + 
       (G[{-1, -1 + 2*x}, z]*Log[x^2])/2 + G[{0, -1}, z]*Log[x^2] - 
       G[{0, 1}, z]*Log[x^2] + G[{0, 1 - 2*x}, z]*Log[x^2] - 
       G[{0, -1 + 2*x}, z]*Log[x^2] - (G[{1, -1}, z]*Log[x^2])/2 + 
       G[{1, 1}, z]*Log[x^2] - (G[{1, 1 - 2*x}, z]*Log[x^2])/2 + 
       G[{1, -1 + 2*x}, z]*Log[x^2] - G[{1 - 2*x, -1}, z]*Log[x^2] + 
       (G[{1 - 2*x, 1}, z]*Log[x^2])/2 - G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2])/2 - 
       (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 + G[{-1 + 2*x, 1}, z]*Log[x^2] - 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/2 + G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] - (2*I)*Pi*G[{1 - 2*x}, z]*Log[2/(-1 + 2*x)] + 
       (2*I)*Pi*G[{-1 + 2*x}, z]*Log[2/(-1 + 2*x)] - 5*G[{1 - 2*x}, z]*
        Log[-1 + x]*Log[-1 + 2*x] + 5*G[{-1 + 2*x}, z]*Log[-1 + x]*
        Log[-1 + 2*x] - G[{1 - 2*x}, z]*Log[-1 + 2*x]^2 + 
       G[{-1 + 2*x}, z]*Log[-1 + 2*x]^2 - G[{1 - 2*x}, z]*Log[8]*
        Log[x*(-1 + 2*x)] + G[{-1 + 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 
       G[{1 - 2*x}, z]*Log[4/x]*Log[1 - 3*x + 2*x^2] + 
       G[{-1 + 2*x}, z]*Log[4/x]*Log[1 - 3*x + 2*x^2] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       4*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{-1}, z]*
        (Pi^2/4 - (5*Log[2]^2)/2 + 2*Log[4]^2 + I*Pi*Log[-1 + x] - 
         (5*Log[-1 + x]^2)/2 + 2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         (3*I)*Pi*Log[x] - (3*Log[x]^2)/2 - (2*I)*Pi*Log[2/(-1 + 2*x)] - 
         5*Log[-1 + x]*Log[-1 + 2*x] - Log[-1 + 2*x]^2 - 
         Log[8]*Log[x*(-1 + 2*x)] - Log[4/x]*Log[1 - 3*x + 2*x^2] + 
         2*PolyLog[2, 1 + 1/(2*(-1 + x))] - 3*PolyLog[2, (1 - 2*x)^(-1)] + 
         4*PolyLog[2, (2 - 2*x)^(-1)] - PolyLog[2, 1/(2*x)] - 
         3*PolyLog[2, x/(-1 + x)] + 3*PolyLog[2, (-1 + 2*x)^(-1)] + 
         PolyLog[2, (-1 + x)/(-1 + 2*x)] - 2*PolyLog[2, x/(-1 + 2*x)]) - 
       2*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{1}, z]*(-Pi^2/4 + (5*Log[2]^2)/2 - 
         2*Log[4]^2 - I*Pi*Log[-1 + x] + (5*Log[-1 + x]^2)/2 - 
         2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + (3*I)*Pi*Log[x] + 
         (3*Log[x]^2)/2 + (2*I)*Pi*Log[2/(-1 + 2*x)] + 
         5*Log[-1 + x]*Log[-1 + 2*x] + Log[-1 + 2*x]^2 + 
         Log[8]*Log[x*(-1 + 2*x)] + Log[4/x]*Log[1 - 3*x + 2*x^2] - 
         2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 3*PolyLog[2, (1 - 2*x)^(-1)] - 
         4*PolyLog[2, (2 - 2*x)^(-1)] + PolyLog[2, 1/(2*x)] + 
         3*PolyLog[2, x/(-1 + x)] - 3*PolyLog[2, (-1 + 2*x)^(-1)] - 
         PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*PolyLog[2, x/(-1 + 2*x)])))/
     (256*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
    ((-1 + p2 + x)*((-5*Pi^2*G[{1 - 2*x}, z])/12 + (5*Pi^2*G[{-1 + 2*x}, z])/
        12 + 3*G[{-1, -1, 1 - 2*x}, z] - 3*G[{-1, -1, -1 + 2*x}, z] - 
       G[{-1, 0, 1 - 2*x}, z] + G[{-1, 0, -1 + 2*x}, z] - 
       G[{-1, 1, 1 - 2*x}, z] + 2*G[{-1, 1, -1 + 2*x}, z] - 
       G[{-1, 1 - 2*x, -1}, z] - G[{-1, 1 - 2*x, 1}, z] + 
       G[{-1, 1 - 2*x, 1 - 2*x}, z] - G[{-1, -1 + 2*x, -1}, z] - 
       G[{-1, -1 + 2*x, 1}, z] + G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       G[{-1, -1 + 2*x, -1 + 2*x}, z] + 2*G[{0, -1, -1 + 2*x}, z] - 
       2*G[{0, 1, 1 - 2*x}, z] - 2*G[{0, 1 - 2*x, -1}, z] - 
       2*G[{0, 1 - 2*x, 1}, z] + 2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{0, -1 + 2*x, -1}, z] + 2*G[{0, -1 + 2*x, 1}, z] - 
       2*G[{0, -1 + 2*x, -1 + 2*x}, z] - 2*G[{1, -1, 1 - 2*x}, z] + 
       G[{1, -1, -1 + 2*x}, z] - G[{1, 0, 1 - 2*x}, z] + 
       G[{1, 0, -1 + 2*x}, z] + 3*G[{1, 1, 1 - 2*x}, z] - 
       3*G[{1, 1, -1 + 2*x}, z] + G[{1, 1 - 2*x, -1}, z] + 
       G[{1, 1 - 2*x, 1}, z] + G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       G[{1, 1 - 2*x, -1 + 2*x}, z] + G[{1, -1 + 2*x, -1}, z] + 
       G[{1, -1 + 2*x, 1}, z] - G[{1, -1 + 2*x, -1 + 2*x}, z] + 
       G[{1 - 2*x, -1, -1}, z] + G[{1 - 2*x, -1, 1}, z] - 
       2*G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       G[{1 - 2*x, 0, 1 - 2*x}, z] - G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       G[{1 - 2*x, 1, -1}, z] + G[{1 - 2*x, 1, 1}, z] + 
       G[{1 - 2*x, 1, 1 - 2*x}, z] - G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       3*G[{1 - 2*x, 1 - 2*x, -1}, z] + 3*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       5*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
        z] - G[{1 - 2*x, -1 + 2*x, -1}, z] - G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - G[{-1 + 2*x, -1, -1}, z] - 
       G[{-1 + 2*x, -1, 1}, z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       G[{-1 + 2*x, -1, -1 + 2*x}, z] + G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 0, -1 + 2*x}, z] - G[{-1 + 2*x, 1, -1}, z] - 
       G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       2*G[{-1 + 2*x, 1, -1 + 2*x}, z] + G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       5*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + (11*G[{1 - 2*x}, z]*Log[2]^2)/
        2 - (11*G[{-1 + 2*x}, z]*Log[2]^2)/2 - 2*G[{1 - 2*x}, z]*Log[4]^2 + 
       2*G[{-1 + 2*x}, z]*Log[4]^2 + (2*I)*Pi*G[{1 - 2*x}, z]*Log[-1 + x] - 
       (2*I)*Pi*G[{-1 + 2*x}, z]*Log[-1 + x] + G[{1 - 2*x}, z]*
        Log[-1 + x]^2 - G[{-1 + 2*x}, z]*Log[-1 + x]^2 + 
       2*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 2*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 4*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 2*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1, 1}, z]*Log[4*(-1 + x)^2] - G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       3*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x, -1}, z]*
        Log[4*(-1 + x)^2] - 3*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       I*Pi*G[{1 - 2*x}, z]*Log[-1/2 + x] - I*Pi*G[{-1 + 2*x}, z]*
        Log[-1/2 + x] - (3*I)*Pi*G[{1 - 2*x}, z]*Log[x] + 
       (3*I)*Pi*G[{-1 + 2*x}, z]*Log[x] + G[{1 - 2*x}, z]*Log[1024]*Log[x] - 
       G[{-1 + 2*x}, z]*Log[1024]*Log[x] + 3*G[{1 - 2*x}, z]*Log[x]^2 - 
       3*G[{-1 + 2*x}, z]*Log[x]^2 - 4*G[{1 - 2*x}, z]*Log[2]*
        Log[(-1 + x)*x] + G[{-1 + 2*x}, z]*Log[16]*Log[(-1 + x)*x] + 
       7*G[{-1, -1}, z]*Log[4*x^2] - 3*G[{-1, 1}, z]*Log[4*x^2] + 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] + G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       6*G[{0, -1}, z]*Log[4*x^2] + 6*G[{0, 1}, z]*Log[4*x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[4*x^2] - 2*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       3*G[{1, -1}, z]*Log[4*x^2] - 7*G[{1, 1}, z]*Log[4*x^2] - 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] - G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] - G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] + (G[{1 - 2*x}, z]*Log[-1 + x]*
         Log[(68719476736*x^8)/(1 - 2*x)^8])/4 - 
       (G[{-1 + 2*x}, z]*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8])/4 + 
       6*G[{-1, -1}, z]*Log[-1 + 2*x] - 2*G[{-1, 1}, z]*Log[-1 + 2*x] + 
       2*G[{-1, 1 - 2*x}, z]*Log[-1 + 2*x] + 2*G[{-1, -1 + 2*x}, z]*
        Log[-1 + 2*x] - 4*G[{0, -1}, z]*Log[-1 + 2*x] + 
       4*G[{0, 1}, z]*Log[-1 + 2*x] + 4*G[{0, 1 - 2*x}, z]*Log[-1 + 2*x] - 
       4*G[{0, -1 + 2*x}, z]*Log[-1 + 2*x] + 2*G[{1, -1}, z]*Log[-1 + 2*x] - 
       6*G[{1, 1}, z]*Log[-1 + 2*x] - 2*G[{1, 1 - 2*x}, z]*Log[-1 + 2*x] - 
       2*G[{1, -1 + 2*x}, z]*Log[-1 + 2*x] - 2*G[{1 - 2*x, -1}, z]*
        Log[-1 + 2*x] - 2*G[{1 - 2*x, 1}, z]*Log[-1 + 2*x] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] + 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[-1 + 2*x] + 2*G[{-1 + 2*x, -1}, z]*Log[-1 + 2*x] + 
       2*G[{-1 + 2*x, 1}, z]*Log[-1 + 2*x] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[-1 + 2*x] + 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] - 
       4*G[{1 - 2*x}, z]*Log[-1 + x]*Log[-1 + 2*x] + 4*G[{-1 + 2*x}, z]*
        Log[-1 + x]*Log[-1 + 2*x] - 6*G[{-1, -1}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 3*G[{-1, 1}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] - G[{-1, 1 - 2*x}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 2*G[{-1, -1 + 2*x}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 6*G[{0, -1}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 6*G[{0, 1}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 2*G[{0, 1 - 2*x}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 2*G[{0, -1 + 2*x}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 3*G[{1, -1}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 6*G[{1, 1}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 2*G[{1, 1 - 2*x}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + G[{1, -1 + 2*x}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] - G[{1 - 2*x, -1}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 2*G[{1 - 2*x, 1}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] - G[{1 - 2*x, -1 + 2*x}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 2*G[{-1 + 2*x, -1}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + G[{-1 + 2*x, 1}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[8*(-1 + x)*x^2*(-1 + 2*x)] + G[{1 - 2*x}, z]*Log[-1 + 2*x]*
        Log[4*x^3*(-1 + 2*x)] - G[{-1 + 2*x}, z]*Log[-1 + 2*x]*
        Log[4*x^3*(-1 + 2*x)] - 2*G[{1 - 2*x}, z]*Log[-1 + 2*x]*
        Log[-4 + 8*x] + 2*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] + 
       G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       4*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] - 4*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 2*x] + 2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       4*G[{1 - 2*x}, z]*PolyLog[2, 2 - 2*x] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, 2 - 2*x] - 2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       G[{1}, z]*((3*Pi^2)/4 + (33*Log[2]^2)/2 - (9*Log[4]^2)/2 + 
         (6*I)*Pi*Log[-1 + x] + 3*Log[-1 + x]^2 - 
         (3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/2 + (3*I)*Pi*Log[-1/2 + x] - 
         (9*I)*Pi*Log[x] + 3*Log[1024]*Log[x] + 9*Log[x]^2 - 
         12*Log[2]*Log[(-1 + x)*x] - 3*Log[x^2]*Log[16*x^2] + 
         (3*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8])/4 - 
         4*Log[-1 + x]*Log[-1 + 2*x] + 3*Log[-1 + 2*x]*
          Log[4*x^3*(-1 + 2*x)] - 2*Log[-1 + 2*x]*Log[-4 + 8*x] + 
         3*PolyLog[2, 1 + 1/(2*(-1 + x))] - 9*PolyLog[2, (1 - 2*x)^(-1)] + 
         4*PolyLog[2, 1 - 2*x] + 6*PolyLog[2, (2 - 2*x)^(-1)] - 
         4*PolyLog[2, 2 - 2*x] - 6*PolyLog[2, 1/(2*x)] - 
         9*PolyLog[2, x/(-1 + x)] + 9*PolyLog[2, (-1 + 2*x)^(-1)] + 
         6*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 3*PolyLog[2, x/(-1 + 2*x)]) - 
       G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{-1}, z]*((-3*Pi^2)/4 - 
         (33*Log[2]^2)/2 + (9*Log[4]^2)/2 - (6*I)*Pi*Log[-1 + x] - 
         3*Log[-1 + x]^2 + (3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/2 - 
         (3*I)*Pi*Log[-1/2 + x] + (9*I)*Pi*Log[x] - 3*Log[1024]*Log[x] - 
         9*Log[x]^2 + 12*Log[2]*Log[(-1 + x)*x] + 3*Log[x^2]*Log[16*x^2] - 
         (3*Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8])/4 + 
         4*Log[-1 + x]*Log[-1 + 2*x] - 3*Log[-1 + 2*x]*
          Log[4*x^3*(-1 + 2*x)] + 2*Log[-1 + 2*x]*Log[-4 + 8*x] - 
         3*PolyLog[2, 1 + 1/(2*(-1 + x))] + 9*PolyLog[2, (1 - 2*x)^(-1)] - 
         4*PolyLog[2, 1 - 2*x] - 6*PolyLog[2, (2 - 2*x)^(-1)] + 
         4*PolyLog[2, 2 - 2*x] + 6*PolyLog[2, 1/(2*x)] + 
         9*PolyLog[2, x/(-1 + x)] - 9*PolyLog[2, (-1 + 2*x)^(-1)] - 
         6*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 3*PolyLog[2, x/(-1 + 2*x)])))/
     (64*(1 + p2)^(3/2)) + ((p2 - 4*x)*((-11*Pi^2*G[{1 - 2*x}, z])/12 + 
       (11*Pi^2*G[{-1 + 2*x}, z])/12 + 3*G[{-1, -1, 1 - 2*x}, z] - 
       3*G[{-1, -1, -1 + 2*x}, z] - G[{-1, 0, 1 - 2*x}, z] + 
       G[{-1, 0, -1 + 2*x}, z] - 2*G[{-1, 1, 1 - 2*x}, z] + 
       G[{-1, 1, -1 + 2*x}, z] + G[{-1, 1 - 2*x, -1}, z] + 
       G[{-1, 1 - 2*x, 1}, z] + G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1, 1 - 2*x, -1 + 2*x}, z] + G[{-1, -1 + 2*x, -1}, z] + 
       G[{-1, -1 + 2*x, 1}, z] - G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1, 1 - 2*x}, z] + 2*G[{0, 1, -1 + 2*x}, z] - 
       2*G[{0, 1 - 2*x, -1}, z] - 2*G[{0, 1 - 2*x, 1}, z] + 
       2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x, -1}, z] + 
       2*G[{0, -1 + 2*x, 1}, z] - 2*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       G[{1, -1, 1 - 2*x}, z] + 2*G[{1, -1, -1 + 2*x}, z] - 
       G[{1, 0, 1 - 2*x}, z] + G[{1, 0, -1 + 2*x}, z] + 
       3*G[{1, 1, 1 - 2*x}, z] - 3*G[{1, 1, -1 + 2*x}, z] - 
       G[{1, 1 - 2*x, -1}, z] - G[{1, 1 - 2*x, 1}, z] + 
       G[{1, 1 - 2*x, 1 - 2*x}, z] - G[{1, -1 + 2*x, -1}, z] - 
       G[{1, -1 + 2*x, 1}, z] + G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       G[{1, -1 + 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1, -1}, z] + 
       G[{1 - 2*x, -1, 1}, z] + G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       G[{1 - 2*x, -1, -1 + 2*x}, z] + G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       G[{1 - 2*x, 0, -1 + 2*x}, z] + G[{1 - 2*x, 1, -1}, z] + 
       G[{1 - 2*x, 1, 1}, z] - 2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       G[{1 - 2*x, 1, -1 + 2*x}, z] + 3*G[{1 - 2*x, 1 - 2*x, -1}, z] + 
       3*G[{1 - 2*x, 1 - 2*x, 1}, z] - 5*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       G[{1 - 2*x, -1 + 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       G[{-1 + 2*x, -1, -1}, z] - G[{-1 + 2*x, -1, 1}, z] + 
       G[{-1 + 2*x, -1, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       G[{-1 + 2*x, 0, 1 - 2*x}, z] - G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       G[{-1 + 2*x, 1, -1}, z] - G[{-1 + 2*x, 1, 1}, z] + 
       G[{-1 + 2*x, 1, 1 - 2*x}, z] - G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1}, z] + G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 3*G[{-1 + 2*x, -1 + 2*x, -1}, 
         z] - 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       5*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + (5*G[{1 - 2*x}, z]*Log[2]^2)/
        2 - (5*G[{-1 + 2*x}, z]*Log[2]^2)/2 - 3*G[{-1, 1}, z]*Log[4] - 
       3*G[{1, 1}, z]*Log[4] - 3*G[{1 - 2*x, -1}, z]*Log[4] - 
       3*G[{-1 + 2*x, -1}, z]*Log[4] - 2*G[{1 - 2*x}, z]*Log[4]^2 + 
       2*G[{-1 + 2*x}, z]*Log[4]^2 + G[{-1, -1}, z]*Log[64] + 
       G[{1, -1}, z]*Log[64] + G[{1 - 2*x, 1}, z]*Log[64] + 
       G[{-1 + 2*x, 1}, z]*Log[64] - I*Pi*G[{1 - 2*x}, z]*Log[-1 + x] + 
       I*Pi*G[{-1 + 2*x}, z]*Log[-1 + x] + 12*G[{-1, -1}, z]*Log[-1 + x] - 
       6*G[{-1, 1}, z]*Log[-1 + x] + 4*G[{-1, 1 - 2*x}, z]*Log[-1 + x] + 
       2*G[{-1, -1 + 2*x}, z]*Log[-1 + x] - 12*G[{0, -1}, z]*Log[-1 + x] + 
       12*G[{0, 1}, z]*Log[-1 + x] - 4*G[{0, 1 - 2*x}, z]*Log[-1 + x] + 
       4*G[{0, -1 + 2*x}, z]*Log[-1 + x] + 6*G[{1, -1}, z]*Log[-1 + x] - 
       12*G[{1, 1}, z]*Log[-1 + x] - 2*G[{1, 1 - 2*x}, z]*Log[-1 + x] - 
       4*G[{1, -1 + 2*x}, z]*Log[-1 + x] + 4*G[{1 - 2*x, -1}, z]*
        Log[-1 + x] - 2*G[{1 - 2*x, 1}, z]*Log[-1 + x] + 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[-1 + x] + 2*G[{-1 + 2*x, -1}, z]*Log[-1 + x] - 
       4*G[{-1 + 2*x, 1}, z]*Log[-1 + x] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[-1 + x] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] + 
       G[{1 - 2*x}, z]*Log[4]*Log[-1 + x] - G[{-1 + 2*x}, z]*Log[4]*
        Log[-1 + x] + (5*G[{1 - 2*x}, z]*Log[-1 + x]^2)/2 - 
       (5*G[{-1 + 2*x}, z]*Log[-1 + x]^2)/2 + 3*G[{-1, -1}, z]*
        Log[(-1 + x)^2] - 3*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       3*G[{1, -1}, z]*Log[(-1 + x)^2] - 3*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       3*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 3*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] - 3*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 
       3*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 10*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] + 6*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 6*G[{0, -1}, z]*Log[4*(-1 + x)^2] - 
       6*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 2*G[{0, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 2*G[{0, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 10*G[{1, 1}, z]*
        Log[4*(-1 + x)^2] + G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] - 2*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[4*(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       (3*I)*Pi*G[{1 - 2*x}, z]*Log[x] - (3*I)*Pi*G[{-1 + 2*x}, z]*Log[x] + 
       G[{1 - 2*x}, z]*Log[8]*Log[x] - G[{-1 + 2*x}, z]*Log[8]*Log[x] + 
       (3*G[{1 - 2*x}, z]*Log[x]^2)/2 - (3*G[{-1 + 2*x}, z]*Log[x]^2)/2 - 
       2*G[{-1, -1}, z]*Log[4*x^2] + 2*G[{-1, 1}, z]*Log[4*x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] - G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{0, -1}, z]*Log[4*x^2] - 4*G[{0, 1}, z]*Log[4*x^2] + 
       2*G[{0, 1 - 2*x}, z]*Log[4*x^2] - 2*G[{0, -1 + 2*x}, z]*Log[4*x^2] - 
       2*G[{1, -1}, z]*Log[4*x^2] + 2*G[{1, 1}, z]*Log[4*x^2] + 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + 3*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - 3*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] + (2*I)*Pi*G[{1 - 2*x}, z]*Log[2/(-1 + 2*x)] - 
       (2*I)*Pi*G[{-1 + 2*x}, z]*Log[2/(-1 + 2*x)] - 
       6*G[{-1, -1}, z]*Log[-1 + 2*x] + 2*G[{-1, 1}, z]*Log[-1 + 2*x] - 
       2*G[{-1, 1 - 2*x}, z]*Log[-1 + 2*x] - 2*G[{-1, -1 + 2*x}, z]*
        Log[-1 + 2*x] + 4*G[{0, -1}, z]*Log[-1 + 2*x] - 
       4*G[{0, 1}, z]*Log[-1 + 2*x] + 4*G[{0, 1 - 2*x}, z]*Log[-1 + 2*x] - 
       4*G[{0, -1 + 2*x}, z]*Log[-1 + 2*x] - 2*G[{1, -1}, z]*Log[-1 + 2*x] + 
       6*G[{1, 1}, z]*Log[-1 + 2*x] + 2*G[{1, 1 - 2*x}, z]*Log[-1 + 2*x] + 
       2*G[{1, -1 + 2*x}, z]*Log[-1 + 2*x] - 2*G[{1 - 2*x, -1}, z]*
        Log[-1 + 2*x] - 2*G[{1 - 2*x, 1}, z]*Log[-1 + 2*x] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] + 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[-1 + 2*x] + 2*G[{-1 + 2*x, -1}, z]*Log[-1 + 2*x] + 
       2*G[{-1 + 2*x, 1}, z]*Log[-1 + 2*x] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[-1 + 2*x] + 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] + 
       G[{1 - 2*x}, z]*Log[-1 + x]*Log[-1 + 2*x] - G[{-1 + 2*x}, z]*
        Log[-1 + x]*Log[-1 + 2*x] + 6*G[{-1, -1}, z]*Log[8*x*(-1 + 2*x)] - 
       3*G[{-1, 1}, z]*Log[8*x*(-1 + 2*x)] + 2*G[{-1, 1 - 2*x}, z]*
        Log[8*x*(-1 + 2*x)] + G[{-1, -1 + 2*x}, z]*Log[8*x*(-1 + 2*x)] - 
       6*G[{0, -1}, z]*Log[8*x*(-1 + 2*x)] + 6*G[{0, 1}, z]*
        Log[8*x*(-1 + 2*x)] - 2*G[{0, 1 - 2*x}, z]*Log[8*x*(-1 + 2*x)] + 
       2*G[{0, -1 + 2*x}, z]*Log[8*x*(-1 + 2*x)] + 3*G[{1, -1}, z]*
        Log[8*x*(-1 + 2*x)] - 6*G[{1, 1}, z]*Log[8*x*(-1 + 2*x)] - 
       G[{1, 1 - 2*x}, z]*Log[8*x*(-1 + 2*x)] - 2*G[{1, -1 + 2*x}, z]*
        Log[8*x*(-1 + 2*x)] + 2*G[{1 - 2*x, -1}, z]*Log[8*x*(-1 + 2*x)] - 
       G[{1 - 2*x, 1}, z]*Log[8*x*(-1 + 2*x)] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[8*x*(-1 + 2*x)] - G[{1 - 2*x, -1 + 2*x}, z]*Log[8*x*(-1 + 2*x)] + 
       G[{-1 + 2*x, -1}, z]*Log[8*x*(-1 + 2*x)] - 2*G[{-1 + 2*x, 1}, z]*
        Log[8*x*(-1 + 2*x)] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[8*x*(-1 + 2*x)] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[8*x*(-1 + 2*x)] - 
       2*G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] + 
       2*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] + 
       G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[-32 + 64*x] - 
       G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[-32 + 64*x] - 
       G[{1 - 2*x}, z]*Log[x]*Log[1 - 3*x + 2*x^2] + G[{-1 + 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 2*G[{1 - 2*x}, z]*PolyLog[2, 
         1 + 1/(2*(-1 + x))] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 4*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] - 4*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 4*G[{1 - 2*x}, z]*PolyLog[2, 2 - 2*x] + 
       4*G[{-1 + 2*x}, z]*PolyLog[2, 2 - 2*x] + G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] - G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{1}, z]*((3*Pi^2)/4 - 
         (15*Log[2]^2)/2 + (9*Log[4]^2)/2 + (3*I)*Pi*Log[-1 + x] - 
         3*Log[4]*Log[-1 + x] - (15*Log[-1 + x]^2)/2 + 3*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] - (9*I)*Pi*Log[x] - 3*Log[8]*Log[x] - 
         (9*Log[x]^2)/2 + (3*Log[x^2]*Log[16*x^2])/2 - 
         (6*I)*Pi*Log[2/(-1 + 2*x)] - 11*Log[-1 + x]*Log[-1 + 2*x] + 
         2*Log[-1 + 2*x]*Log[-4 + 8*x] - 3*Log[-1 + 2*x]*Log[-32 + 64*x] + 
         3*Log[x]*Log[1 - 3*x + 2*x^2] + 6*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         9*PolyLog[2, (1 - 2*x)^(-1)] - 4*PolyLog[2, 1 - 2*x] + 
         12*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, 2 - 2*x] - 
         3*PolyLog[2, 1/(2*x)] - 9*PolyLog[2, x/(-1 + x)] + 
         9*PolyLog[2, (-1 + 2*x)^(-1)] + 3*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         6*PolyLog[2, x/(-1 + 2*x)]) + 2*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{-1}, z]*((-3*Pi^2)/4 + 
         (15*Log[2]^2)/2 - (9*Log[4]^2)/2 - (3*I)*Pi*Log[-1 + x] + 
         Log[64]*Log[-1 + x] + (15*Log[-1 + x]^2)/2 - 3*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + (9*I)*Pi*Log[x] + 3*Log[8]*Log[x] + 
         (9*Log[x]^2)/2 - (3*Log[x^2]*Log[16*x^2])/2 + 
         (6*I)*Pi*Log[2/(-1 + 2*x)] + 11*Log[-1 + x]*Log[-1 + 2*x] - 
         2*Log[-1 + 2*x]*Log[-4 + 8*x] + 3*Log[-1 + 2*x]*Log[-32 + 64*x] - 
         3*Log[x]*Log[1 - 3*x + 2*x^2] - 6*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         9*PolyLog[2, (1 - 2*x)^(-1)] + 4*PolyLog[2, 1 - 2*x] - 
         12*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 2 - 2*x] + 
         3*PolyLog[2, 1/(2*x)] + 9*PolyLog[2, x/(-1 + x)] - 
         9*PolyLog[2, (-1 + 2*x)^(-1)] - 3*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
         6*PolyLog[2, x/(-1 + 2*x)])))/(128*(1 + p2)^(3/2)) - 
    ((2*p2^2 + p2*(5 + 13*x - 14*x^2) - 16*(-1 + x - x^2 + x^3))*
      (-8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 8*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       4*G[{1 - 2*x, 0, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 1, -1 + 2*x}, z] + 20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       4*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{0, 1 - 2*x}, z]*
        Log[256] - G[{0, -1 + 2*x}, z]*Log[256] - G[{1 - 2*x, -1 + 2*x}, z]*
        Log[256] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 
       G[{1 - 2*x, -1}, z]*Log[4096] + G[{1 - 2*x, -1 + 2*x}, z]*Log[4096] + 
       G[{-1 + 2*x, 1}, z]*Log[4096] - G[{-1 + 2*x, 1 - 2*x}, z]*Log[4096] + 
       G[{1 - 2*x, -1}, z]*Log[65536] - G[{-1 + 2*x, 1}, z]*Log[65536] + 
       4*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] - 4*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 6*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 12*G[{0, 1 - 2*x}, z]*
        Log[x^2] - 12*G[{0, -1 + 2*x}, z]*Log[x^2] + 6*G[{1 - 2*x, -1}, z]*
        Log[x^2] - 2*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] + 2*G[{-1 + 2*x, -1}, z]*Log[x^2] - 6*G[{-1 + 2*x, 1}, z]*
        Log[x^2] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 8*G[{0, 1 - 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 8*G[{0, -1 + 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 4*G[{1 - 2*x, -1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 16*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 4*G[{-1 + 2*x, 1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 16*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + G[{1 - 2*x}, z]*((13*Pi^2)/3 + 
         (8*I)*Pi*ArcCoth[1 - 4*x] + (8*I)*Pi*ArcCoth[1 - 2*x] + 
         14*Log[2]^2 - 4*Log[4]^2 + (8*I)*Pi*Log[-1 + x] + 
         2*Log[64]*Log[-1 + x] + 4*Log[-1 + x]^2 - Log[(-1 + x)^2]^2 + 
         (4*I)*Pi*Log[-1/2 + x] - (12*I)*Pi*Log[x] + 4*Log[1024]*Log[x] + 
         12*Log[x]^2 + 4*Log[x]*Log[16*x] - 16*Log[2]*Log[(-1 + x)*x] - 
         Log[(-1 + x)^2]*Log[x^2] - 4*Log[x^2]*Log[16*x^2] - 
         Log[(-1 + x)^2]*Log[256*x^2] - Log[x^2]*Log[256*x^2] + 
         Log[-1 + x]*Log[(68719476736*x^8)/(1 - 2*x)^8] - 
         8*Log[(-1 + x)*x]*Log[-1 + 2*x] + 4*Log[-1 + 2*x]^2 - 
         8*Log[2]*Log[x*(-1 + 2*x)] + 4*Log[-1 + 2*x]*Log[4*x^3*(-1 + 2*x)] - 
         2*Log[4/x^2]*Log[1 - 3*x + 2*x^2] + 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 20*PolyLog[2, (1 - 2*x)^(-1)] + 
         12*PolyLog[2, (2 - 2*x)^(-1)] - 20*PolyLog[2, x/(-1 + x)] + 
         20*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]) + 
       G[{-1 + 2*x}, z]*((-13*Pi^2)/3 - (8*I)*Pi*ArcCoth[1 - 4*x] - 
         (8*I)*Pi*ArcCoth[1 - 2*x] + (4*I)*Pi*Log[2] - 14*Log[2]^2 + 
         4*Log[4]^2 - (8*I)*Pi*Log[-1 + x] - Log[4096]*Log[-1 + x] - 
         Log[68719476736]*Log[-1 + x] - 4*Log[-1 + x]^2 + 
         Log[256]*Log[(-1 + x)^2] + Log[(-1 + x)^2]^2 + (12*I)*Pi*Log[x] - 
         Log[65536]*Log[x] - Log[1099511627776]*Log[x] - 16*Log[x]^2 + 
         Log[65536]*Log[(-1 + x)*x] + Log[256]*Log[x^2] + 
         Log[65536]*Log[x^2] + 2*Log[(-1 + x)^2]*Log[x^2] + 5*Log[x^2]^2 - 
         Log[-1 + x]*Log[x^8/(-1 + 2*x)^8] - (4*I)*Pi*Log[-1 + 2*x] - 
         Log[256]*Log[-1 + 2*x] + 8*Log[(-1 + x)*x]*Log[-1 + 2*x] - 
         4*Log[-1 + 2*x]^2 + Log[256]*Log[x*(-1 + 2*x)] - 
         4*Log[-1 + 2*x]*Log[x^3*(-1 + 2*x)] + Log[16]*Log[1 - 3*x + 2*x^2] + 
         2*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] + 20*PolyLog[2, (1 - 2*x)^(-1)] - 
         12*PolyLog[2, (2 - 2*x)^(-1)] - 8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
         20*PolyLog[2, x/(-1 + x)] - 20*PolyLog[2, (-1 + 2*x)^(-1)] - 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 8*PolyLog[2, x/(-1 + 2*x)])))/
     (1024*(1 + p2)^(3/2)*(-1 + x)^2) + ((4*(-1 + x)*x^2 + p2*(2 - x + x^2))*
      (-2*(2*G[{-1, -1, -1 + 2*x}, z] + 2*G[{-1, 1, 1 - 2*x}, z] - 
         2*G[{-1, 1, -1 + 2*x}, z] - 2*G[{-1, -1 + 2*x, -1}, z] - 
         2*G[{-1, -1 + 2*x, 1}, z] + 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
         2*G[{1, -1, 1 - 2*x}, z] - 2*G[{1, -1, -1 + 2*x}, z] - 
         2*G[{1, 1, 1 - 2*x}, z] + 2*G[{1, 1 - 2*x, -1}, z] + 
         2*G[{1, 1 - 2*x, 1}, z] - 2*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
         6*G[{-1, 1}, z]*Log[2] - 6*G[{-1, -1 + 2*x}, z]*Log[2] + 
         G[{1, -1}, z]*Log[64] + G[{1, 1 - 2*x}, z]*Log[64] - 
         G[{-1, 1}, z]*Log[(1 - 2*x)^2] - G[{-1, -1 + 2*x}, z]*
          Log[(1 - 2*x)^2] + G[{1, -1}, z]*Log[(1 - 2*x)^2] + 
         G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 2*G[{-1, 1}, z]*
          Log[(-1 + x)^2] - 2*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
         2*G[{1, -1}, z]*Log[(-1 + x)^2] + 2*G[{1, 1 - 2*x}, z]*
          Log[(-1 + x)^2] + 2*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 
         2*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*
          Log[4*(-1 + x)^2] - 2*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
         G[{-1, 1}, z]*Log[x^2] - G[{-1, -1 + 2*x}, z]*Log[x^2] + 
         G[{1, -1}, z]*Log[x^2] + G[{1, 1 - 2*x}, z]*Log[x^2] - 
         G[{-1, -1}, z]*Log[4*x^2] + G[{-1, 1}, z]*Log[4*x^2] + 
         2*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - G[{1, -1}, z]*Log[4*x^2] + 
         G[{1, 1}, z]*Log[4*x^2] - 2*G[{1, 1 - 2*x}, z]*Log[4*x^2] + 
         2*G[{-1, -1}, z]*Log[-1 + 2*x] + 2*G[{-1, 1}, z]*Log[-1 + 2*x] + 
         4*G[{-1, -1 + 2*x}, z]*Log[-1 + 2*x] - 2*G[{1, -1}, z]*
          Log[-1 + 2*x] - 2*G[{1, 1}, z]*Log[-1 + 2*x] - 
         4*G[{1, 1 - 2*x}, z]*Log[-1 + 2*x]) + 
       G[{1}, z]*(Pi^2 - 10*Log[2]^2 + 5*Log[4]^2 + (4*I)*Pi*Log[-1 + x] - 
         10*Log[-1 + x]^2 + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         (12*I)*Pi*Log[x] - 6*Log[x]^2 + Log[x^2]*Log[16*x^2] - 
         (8*I)*Pi*Log[2/(-1 + 2*x)] - 12*Log[-1 + x]*Log[-1 + 2*x] - 
         4*Log[-1 + 2*x]^2 - 12*Log[2]*Log[x*(-1 + 2*x)] + 
         4*Log[-1 + 2*x]*Log[-4 + 8*x] - 4*Log[4/x]*Log[1 - 3*x + 2*x^2] + 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*PolyLog[2, (1 - 2*x)^(-1)] - 
         8*PolyLog[2, 1 - 2*x] + 16*PolyLog[2, (2 - 2*x)^(-1)] + 
         8*PolyLog[2, 2 - 2*x] - 4*PolyLog[2, 1/(2*x)] - 
         12*PolyLog[2, x/(-1 + x)] + 12*PolyLog[2, (-1 + 2*x)^(-1)] + 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]) + 
       G[{-1}, z]*(-Pi^2 + 10*Log[2]^2 - 5*Log[4]^2 - (4*I)*Pi*Log[-1 + x] + 
         10*Log[-1 + x]^2 - 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         (12*I)*Pi*Log[x] + 6*Log[x]^2 - Log[x^2]*Log[16*x^2] + 
         (8*I)*Pi*Log[2/(-1 + 2*x)] + 12*Log[-1 + x]*Log[-1 + 2*x] + 
         4*Log[-1 + 2*x]^2 + 12*Log[2]*Log[x*(-1 + 2*x)] - 
         4*Log[-1 + 2*x]*Log[-4 + 8*x] + 4*Log[4/x]*Log[1 - 3*x + 2*x^2] - 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] + 12*PolyLog[2, (1 - 2*x)^(-1)] + 
         8*PolyLog[2, 1 - 2*x] - 16*PolyLog[2, (2 - 2*x)^(-1)] - 
         8*PolyLog[2, 2 - 2*x] + 4*PolyLog[2, 1/(2*x)] + 
         12*PolyLog[2, x/(-1 + x)] - 12*PolyLog[2, (-1 + 2*x)^(-1)] - 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 8*PolyLog[2, x/(-1 + 2*x)])))/
     (256*(1 + p2)^(3/2)*(-1 + x)*x) + ((p2*(-1 + 2*x + 5*x^2) + 4*(x + x^3))*
      (8*G[{0, 1 - 2*x, 1 - 2*x}, z] - 8*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1, 1 - 2*x}, z] + 4*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 0, 1 - 2*x}, z] - 4*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 6*G[{1 - 2*x, -1}, z]*
        Log[2] - 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[2] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       4*G[{1 - 2*x, -1}, z]*Log[16] - 4*G[{1 - 2*x, 1}, z]*Log[16] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] + 4*G[{-1 + 2*x, -1}, z]*Log[16] + 
       4*G[{-1 + 2*x, 1}, z]*Log[16] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] + 
       G[{1 - 2*x, -1}, z]*Log[64] + 2*G[{1 - 2*x, 1}, z]*Log[64] - 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64] - 2*G[{-1 + 2*x, -1}, z]*Log[64] - 2*G[{-1 + 2*x, 1}, z]*
        Log[64] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] + G[{0, -1 + 2*x}, z]*Log[256] + 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[256] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 8*G[{0, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] + 8*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] + 2*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2] - 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x, -1}, z]*
        Log[(1 - 2*x)^2] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
       4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
       6*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] + 6*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 8*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] - 8*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1 - 2*x, -1}, z]*Log[x^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 
       2*G[{-1 + 2*x, 1}, z]*Log[x^2] + 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] + 8*G[{0, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] - 
       8*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] - 
       8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] - 
       8*G[{0, -1 + 2*x}, z]*Log[1 + x/(-2 + 3*x)] + 
       8*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + x/(-2 + 3*x)] + 
       8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + x/(-2 + 3*x)] + 
       G[{1 - 2*x}, z]*(-Pi^2 + 6*Log[2]^2 + 4*Log[4]^2 + 
         (4*I)*Pi*Log[1 + (1 - 4*x)^(-1)] + (4*I)*Pi*Log[-1 + x] - 
         14*Log[-1 + x]^2 + Log[(-1 + x)^2]^2 + 4*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + (4*I)*Pi*Log[(-1 + x)/x] - (12*I)*Pi*Log[x] - 
         6*Log[x]^2 + Log[(-1 + x)^2]*Log[x^2] + Log[(-1 + x)^2]*
          Log[256*x^2] + Log[x^2]*Log[256*x^2] - (8*I)*Pi*Log[2/(-1 + 2*x)] + 
         4*Log[1 + (3 - 4*x)^(-1)]*Log[-1 + 2*x] - 24*Log[-1 + x]*
          Log[-1 + 2*x] - 4*Log[-1 + 2*x]^2 - 12*Log[2]*Log[x*(-1 + 2*x)] - 
         (4*I)*Pi*Log[(4*x)/(-1 + 4*x)] - 4*Log[4/x]*Log[1 - 3*x + 2*x^2] + 
         4*Log[x]*Log[1 - 3*x + 2*x^2] - 4*Log[-1 + 2*x]*
          Log[1 + (-3 + 4*x)^(-1)] + 12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         20*PolyLog[2, (1 - 2*x)^(-1)] + 12*PolyLog[2, (2 - 2*x)^(-1)] - 
         4*PolyLog[2, 1/(2*x)] - 20*PolyLog[2, x/(-1 + x)] + 
         20*PolyLog[2, (-1 + 2*x)^(-1)] + 8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         12*PolyLog[2, x/(-1 + 2*x)]) + G[{-1 + 2*x}, z]*
        (Pi^2 - 6*Log[2]^2 - 4*Log[4]^2 - (4*I)*Pi*Log[1 + (1 - 4*x)^(-1)] - 
         (4*I)*Pi*Log[-1 + x] + 14*Log[-1 + x]^2 - Log[(-1 + x)^2]^2 - 
         4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - (4*I)*Pi*Log[(-1 + x)/x] + 
         (12*I)*Pi*Log[x] + 6*Log[x]^2 - Log[(-1 + x)^2]*Log[x^2] - 
         Log[(-1 + x)^2]*Log[256*x^2] - Log[x^2]*Log[256*x^2] + 
         (8*I)*Pi*Log[2/(-1 + 2*x)] - 4*Log[1 + (3 - 4*x)^(-1)]*
          Log[-1 + 2*x] + 24*Log[-1 + x]*Log[-1 + 2*x] + 4*Log[-1 + 2*x]^2 + 
         12*Log[2]*Log[x*(-1 + 2*x)] + (4*I)*Pi*Log[(4*x)/(-1 + 4*x)] + 
         4*Log[4/x]*Log[1 - 3*x + 2*x^2] - 4*Log[x]*Log[1 - 3*x + 2*x^2] + 
         4*Log[-1 + 2*x]*Log[1 + (-3 + 4*x)^(-1)] - 
         12*PolyLog[2, 1 + 1/(2*(-1 + x))] + 20*PolyLog[2, (1 - 2*x)^(-1)] - 
         12*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, 1/(2*x)] + 
         20*PolyLog[2, x/(-1 + x)] - 20*PolyLog[2, (-1 + 2*x)^(-1)] - 
         8*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 12*PolyLog[2, x/(-1 + 2*x)])))/
     (512*(1 + p2)^(3/2)*(-1 + x)*x) - 
    ((-2 - 2*(-1 + p2)*x + (-2 + p2)*x^2 + 2*x^3)*
      (24*G[{-1}, z]*G[{-1, -1 - 2*x}, 1] - 24*G[{1}, z]*
        G[{-1, -1 - 2*x}, 1] - 48*G[{-1}, z]*G[{-1, 1 + 2*x}, 1] + 
       48*G[{1}, z]*G[{-1, 1 + 2*x}, 1] - 24*G[{-1}, z]*G[{0, -1 - 2*x}, 1] + 
       24*G[{1}, z]*G[{0, -1 - 2*x}, 1] + 24*G[{-1}, z]*G[{0, 1 + 2*x}, 1] - 
       24*G[{1}, z]*G[{0, 1 + 2*x}, 1] + 48*G[{-1}, z]*G[{1 - 2*x, -1 - 2*x}, 
         1] - 48*G[{1}, z]*G[{1 - 2*x, -1 - 2*x}, 1] + 
       48*G[{-1}, z]*G[{1 + 2*x, 1}, 1] - 48*G[{1}, z]*G[{1 + 2*x, 1}, 1] + 
       24*G[{-1}, z]*G[{1 + 2*x, -1 - 2*x}, 1] - 24*G[{1}, z]*
        G[{1 + 2*x, -1 - 2*x}, 1] - 48*G[{-1}, z]*G[{1 + 2*x, 1 + 2*x}, 1] + 
       48*G[{1}, z]*G[{1 + 2*x, 1 + 2*x}, 1] + 72*G[{-1, -1, 1 - 2*x}, z] - 
       24*G[{-1, -1, -1 + 2*x}, z] - 24*G[{-1, 0, 1 - 2*x}, z] + 
       24*G[{-1, 0, -1 + 2*x}, z] + 48*G[{-1, 1, 1 - 2*x}, z] - 
       24*G[{-1, 1, -1 + 2*x}, z] + 48*G[{-1, 1, 1 + 2*x}, z] - 
       48*G[{-1, -1 - 2*x, 1 - 2*x}, z] + 24*G[{-1, 1 - 2*x, -1}, z] + 
       24*G[{-1, 1 - 2*x, 1}, z] - 48*G[{-1, 1 - 2*x, -1 - 2*x}, z] + 
       72*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 24*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       24*G[{-1, -1 + 2*x, -1}, z] - 24*G[{-1, -1 + 2*x, 1}, z] - 
       24*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 48*G[{0, -1, 1 - 2*x}, z] + 
       48*G[{0, 1, -1 + 2*x}, z] - 48*G[{0, 1 - 2*x, -1}, z] - 
       48*G[{0, 1 - 2*x, 1}, z] - 48*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       48*G[{0, -1 + 2*x, -1}, z] + 48*G[{0, -1 + 2*x, 1}, z] + 
       48*G[{0, -1 + 2*x, -1 + 2*x}, z] - 48*G[{1, -1, -1 - 2*x}, z] + 
       24*G[{1, -1, 1 - 2*x}, z] - 48*G[{1, -1, -1 + 2*x}, z] - 
       24*G[{1, 0, 1 - 2*x}, z] + 24*G[{1, 0, -1 + 2*x}, z] + 
       24*G[{1, 1, 1 - 2*x}, z] - 72*G[{1, 1, -1 + 2*x}, z] + 
       24*G[{1, 1 - 2*x, -1}, z] + 24*G[{1, 1 - 2*x, 1}, z] + 
       24*G[{1, 1 - 2*x, 1 - 2*x}, z] - 24*G[{1, -1 + 2*x, -1}, z] - 
       24*G[{1, -1 + 2*x, 1}, z] + 24*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       72*G[{1, -1 + 2*x, -1 + 2*x}, z] + 48*G[{1, -1 + 2*x, 1 + 2*x}, z] + 
       48*G[{1, 1 + 2*x, -1 + 2*x}, z] + 24*G[{1 - 2*x, -1, -1}, z] + 
       24*G[{1 - 2*x, -1, 1}, z] - 48*G[{1 - 2*x, -1, -1 - 2*x}, z] + 
       72*G[{1 - 2*x, -1, 1 - 2*x}, z] - 24*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       24*G[{1 - 2*x, 0, 1 - 2*x}, z] + 24*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       24*G[{1 - 2*x, 1, -1}, z] + 24*G[{1 - 2*x, 1, 1}, z] + 
       48*G[{1 - 2*x, 1, -1 - 2*x}, z] - 48*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 1, -1 + 2*x}, z] - 96*G[{1 - 2*x, 1, 1 + 2*x}, z] + 
       48*G[{1 - 2*x, -1 - 2*x, -1}, z] + 48*G[{1 - 2*x, -1 - 2*x, 1}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, z] + 
       48*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, 1 - 2*x, -1}, z] + 24*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       48*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, z] + 
       72*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       24*G[{1 - 2*x, -1 + 2*x, -1}, z] - 24*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       24*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 24*G[{-1 + 2*x, -1, -1}, z] - 
       24*G[{-1 + 2*x, -1, 1}, z] + 96*G[{-1 + 2*x, -1, -1 - 2*x}, z] + 
       24*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 48*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 24*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       24*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 24*G[{-1 + 2*x, 1, -1}, z] - 
       24*G[{-1 + 2*x, 1, 1}, z] + 24*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       72*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 48*G[{-1 + 2*x, 1, 1 + 2*x}, z] + 
       24*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 24*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
       24*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       24*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 24*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       24*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       72*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1 + 2*x, -1}, z] - 48*G[{-1 + 2*x, 1 + 2*x, 1}, z] - 
       48*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, z] - (48*I)*Pi*G[{-1}, z]*Log[2] + 
       (48*I)*Pi*G[{1}, z]*Log[2] + 72*G[{-1 - 2*x, -1}, z]*Log[2] + 
       36*G[{-1 - 2*x, 1}, z]*Log[2] - 36*G[{-1 - 2*x, -1 - 2*x}, z]*Log[2] + 
       72*G[{-1 - 2*x, 1 - 2*x}, z]*Log[2] - 72*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[2] - 12*G[{1 - 2*x, -1}, z]*Log[2] - 48*G[{1 - 2*x, 1}, z]*
        Log[2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] + 
       108*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 72*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[2] + 48*G[{-1 + 2*x, -1}, z]*Log[2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[2] - 72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - 
       108*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] + 72*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[2] - 36*G[{1 + 2*x, -1}, z]*Log[2] - 72*G[{1 + 2*x, 1}, z]*
        Log[2] + 72*G[{1 + 2*x, -1 - 2*x}, z]*Log[2] - 
       72*G[{1 + 2*x, -1 + 2*x}, z]*Log[2] + 36*G[{1 + 2*x, 1 + 2*x}, z]*
        Log[2] + 192*G[{-1}, z]*Log[2]^2 - 192*G[{1}, z]*Log[2]^2 - 
       24*G[{-1, -1}, z]*Log[4] - 48*G[{1, -1}, z]*Log[4] + 
       24*G[{1, 1}, z]*Log[4] - 48*G[{-1 - 2*x, -1}, z]*Log[4] + 
       24*G[{-1 - 2*x, 1}, z]*Log[4] + 48*G[{-1 - 2*x, -1 - 2*x}, z]*Log[4] + 
       24*G[{1 - 2*x, -1}, z]*Log[4] - 24*G[{1 - 2*x, 1}, z]*Log[4] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] - 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4] + 24*G[{-1 + 2*x, -1}, z]*Log[4] - 24*G[{-1 + 2*x, 1}, z]*
        Log[4] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - 24*G[{1 + 2*x, -1}, z]*Log[4] + 
       48*G[{1 + 2*x, 1}, z]*Log[4] - 48*G[{1 + 2*x, 1 + 2*x}, z]*Log[4] - 
       24*G[{-1}, z]*Log[2]*Log[4] + 24*G[{1}, z]*Log[2]*Log[4] + 
       48*G[{-1 - 2*x}, z]*Log[2]*Log[4] - 48*G[{1 + 2*x}, z]*Log[2]*Log[4] - 
       24*G[{-1}, z]*Log[4]^2 + 24*G[{1}, z]*Log[4]^2 - 
       48*G[{-1, 1}, z]*Log[8] - 24*G[{-1, -1 - 2*x}, z]*Log[8] - 
       24*G[{-1, -1 + 2*x}, z]*Log[8] - 48*G[{1, 1}, z]*Log[8] + 
       24*G[{1, 1 - 2*x}, z]*Log[8] - 48*G[{1, -1 + 2*x}, z]*Log[8] + 
       24*G[{1, 1 + 2*x}, z]*Log[8] + 72*G[{-1 - 2*x, -1}, z]*Log[8] - 
       24*G[{-1 - 2*x, 1}, z]*Log[8] + 24*G[{-1 - 2*x, 1 + 2*x}, z]*Log[8] - 
       24*G[{1 - 2*x, -1}, z]*Log[8] + 24*G[{1 - 2*x, 1}, z]*Log[8] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[8] - 24*G[{-1 + 2*x, -1}, z]*Log[8] + 
       24*G[{-1 + 2*x, 1}, z]*Log[8] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] + 
       24*G[{1 + 2*x, -1}, z]*Log[8] - 72*G[{1 + 2*x, 1}, z]*Log[8] - 
       24*G[{1 + 2*x, -1 - 2*x}, z]*Log[8] - 72*G[{-1, -1}, z]*Log[16] - 
       24*G[{-1, 1}, z]*Log[16] + 24*G[{-1, -1 - 2*x}, z]*Log[16] - 
       24*G[{-1, 1 + 2*x}, z]*Log[16] + 48*G[{0, -1}, z]*Log[16] - 
       48*G[{0, 1}, z]*Log[16] - 48*G[{0, -1 - 2*x}, z]*Log[16] + 
       24*G[{1, 1}, z]*Log[16] + 24*G[{1, -1 - 2*x}, z]*Log[16] - 
       24*G[{1, 1 + 2*x}, z]*Log[16] - 48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[16] + 
       12*G[{1 - 2*x, -1}, z]*Log[16] - 12*G[{1 - 2*x, 1}, z]*Log[16] + 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] - 24*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[16] + 12*G[{-1 + 2*x, -1}, z]*Log[16] - 12*G[{-1 + 2*x, 1}, z]*
        Log[16] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] - 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] + 48*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[16] - 24*G[{1 - 2*x, -1}, z]*Log[32] + 24*G[{1 - 2*x, 1}, z]*
        Log[32] - 24*G[{-1 + 2*x, -1}, z]*Log[32] + 24*G[{-1 + 2*x, 1}, z]*
        Log[32] - 24*G[{-1, -1}, z]*Log[64] + 96*G[{-1, 1}, z]*Log[64] - 
       24*G[{-1, -1 - 2*x}, z]*Log[64] + 24*G[{-1, 1 - 2*x}, z]*Log[64] - 
       24*G[{-1, -1 + 2*x}, z]*Log[64] + 24*G[{-1, 1 + 2*x}, z]*Log[64] + 
       48*G[{0, -1}, z]*Log[64] - 48*G[{0, 1}, z]*Log[64] + 
       72*G[{0, -1 - 2*x}, z]*Log[64] - 72*G[{0, 1 - 2*x}, z]*Log[64] + 
       72*G[{0, -1 + 2*x}, z]*Log[64] - 72*G[{0, 1 + 2*x}, z]*Log[64] - 
       72*G[{1, -1}, z]*Log[64] + 48*G[{1, 1}, z]*Log[64] - 
       24*G[{1, -1 - 2*x}, z]*Log[64] + 24*G[{1, 1 - 2*x}, z]*Log[64] + 
       24*G[{1, 1 + 2*x}, z]*Log[64] - 12*G[{-1 - 2*x, -1}, z]*Log[64] + 
       24*G[{-1 - 2*x, 1}, z]*Log[64] - 12*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[64] - 48*G[{1 - 2*x, 1}, z]*Log[64] - 48*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64] + 48*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 
       48*G[{-1 + 2*x, -1}, z]*Log[64] - 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[64] + 48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] - 
       24*G[{1 + 2*x, -1}, z]*Log[64] + 12*G[{1 + 2*x, 1}, z]*Log[64] + 
       12*G[{1 + 2*x, -1 + 2*x}, z]*Log[64] + 48*G[{-1, -1}, z]*Log[256] - 
       48*G[{-1, 1}, z]*Log[256] + 24*G[{-1, -1 - 2*x}, z]*Log[256] + 
       24*G[{-1, -1 + 2*x}, z]*Log[256] - 48*G[{0, -1}, z]*Log[256] + 
       48*G[{0, 1}, z]*Log[256] - 48*G[{0, -1 - 2*x}, z]*Log[256] + 
       48*G[{0, 1 - 2*x}, z]*Log[256] - 48*G[{0, -1 + 2*x}, z]*Log[256] + 
       72*G[{0, 1 + 2*x}, z]*Log[256] + 72*G[{1, -1}, z]*Log[256] - 
       24*G[{1, 1}, z]*Log[256] - 24*G[{1, 1 - 2*x}, z]*Log[256] - 
       24*G[{1, 1 + 2*x}, z]*Log[256] - 12*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[256] + 12*G[{1 - 2*x, -1}, z]*Log[256] + 12*G[{1 - 2*x, 1}, z]*
        Log[256] - 12*G[{-1 + 2*x, -1}, z]*Log[256] - 12*G[{-1 + 2*x, 1}, z]*
        Log[256] - 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[256] + 
       24*G[{-1}, z]*Log[2]*Log[256] - 24*G[{1}, z]*Log[2]*Log[256] - 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[256] + 12*G[{1 + 2*x}, z]*Log[2]*
        Log[256] - 24*G[{-1 - 2*x, -1}, z]*Log[512] - 12*G[{-1 - 2*x, 1}, z]*
        Log[512] - 12*G[{-1 - 2*x, -1 - 2*x}, z]*Log[512] - 
       24*G[{-1 - 2*x, 1 - 2*x}, z]*Log[512] + 24*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[512] + 12*G[{1 - 2*x, -1}, z]*Log[512] + 24*G[{1 - 2*x, 1}, z]*
        Log[512] + 24*G[{1 - 2*x, -1 - 2*x}, z]*Log[512] + 
       36*G[{1 - 2*x, 1 - 2*x}, z]*Log[512] - 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[512] - 24*G[{-1 + 2*x, -1}, z]*Log[512] - 12*G[{-1 + 2*x, 1}, z]*
        Log[512] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[512] - 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[512] - 24*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[512] + 12*G[{1 + 2*x, -1}, z]*Log[512] + 24*G[{1 + 2*x, 1}, z]*
        Log[512] - 24*G[{1 + 2*x, -1 - 2*x}, z]*Log[512] + 
       24*G[{1 + 2*x, -1 + 2*x}, z]*Log[512] + 12*G[{1 + 2*x, 1 + 2*x}, z]*
        Log[512] - 24*G[{-1}, z]*Log[2]*Log[512] + 24*G[{1}, z]*Log[2]*
        Log[512] - 12*G[{-1 - 2*x, -1}, z]*Log[4096] - 
       12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4096] - 12*G[{1 - 2*x, -1}, z]*
        Log[4096] + 12*G[{1 - 2*x, -1 - 2*x}, z]*Log[4096] + 
       12*G[{-1 + 2*x, 1}, z]*Log[4096] - 12*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[4096] + 12*G[{1 + 2*x, 1}, z]*Log[4096] + 
       12*G[{1 + 2*x, -1 - 2*x}, z]*Log[4096] - 24*G[{1 + 2*x, 1 + 2*x}, z]*
        Log[4096] + 12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[65536] - 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[65536] - 12*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[65536] + G[{-1}, z]*Log[8]*Log[65536] - G[{1}, z]*Log[8]*
        Log[65536] + 12*G[{-1 - 2*x, -1}, z]*Log[262144] + 
       12*G[{-1 - 2*x, 1 - 2*x}, z]*Log[262144] - 12*G[{1 + 2*x, 1}, z]*
        Log[262144] - 12*G[{1 + 2*x, -1 + 2*x}, z]*Log[262144] - 
       12*G[{0, -1 - 2*x}, z]*Log[16777216] + 12*G[{0, 1 + 2*x}, z]*
        Log[16777216] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16777216] + 
       12*G[{0, -1 - 2*x}, z]*Log[4294967296] - 12*G[{0, 1 + 2*x}, z]*
        Log[4294967296] + 12*G[{1 + 2*x, 1 + 2*x}, z]*Log[4294967296] + 
       (24*I)*Pi*G[{-1}, z]*Log[-1 + x] - (24*I)*Pi*G[{1}, z]*Log[-1 + x] - 
       72*G[{-1, -1}, z]*Log[-1 + x] + 24*G[{-1, 1}, z]*Log[-1 + x] + 
       72*G[{-1, 1 - 2*x}, z]*Log[-1 + x] - 24*G[{-1, -1 + 2*x}, z]*
        Log[-1 + x] + 48*G[{0, -1}, z]*Log[-1 + x] - 
       48*G[{0, 1}, z]*Log[-1 + x] - 48*G[{0, 1 - 2*x}, z]*Log[-1 + x] + 
       48*G[{0, -1 + 2*x}, z]*Log[-1 + x] - 24*G[{1, -1}, z]*Log[-1 + x] + 
       72*G[{1, 1}, z]*Log[-1 + x] + 24*G[{1, 1 - 2*x}, z]*Log[-1 + x] - 
       72*G[{1, -1 + 2*x}, z]*Log[-1 + x] - 72*G[{1 - 2*x, -1}, z]*
        Log[-1 + x] + 24*G[{1 - 2*x, 1}, z]*Log[-1 + x] + 
       72*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] - 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[-1 + x] - 24*G[{-1 + 2*x, -1}, z]*Log[-1 + x] + 
       72*G[{-1 + 2*x, 1}, z]*Log[-1 + x] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[-1 + x] - 72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] + 
       24*G[{-1}, z]*Log[4]*Log[-1 + x] - 24*G[{1}, z]*Log[4]*Log[-1 + x] + 
       144*G[{-1 - 2*x}, z]*Log[4]*Log[-1 + x] - 144*G[{1 + 2*x}, z]*Log[4]*
        Log[-1 + x] - 24*G[{-1}, z]*Log[16]*Log[-1 + x] + 
       24*G[{1}, z]*Log[16]*Log[-1 + x] + 48*G[{-1 - 2*x}, z]*Log[16]*
        Log[-1 + x] - 48*G[{1 + 2*x}, z]*Log[16]*Log[-1 + x] + 
       72*G[{-1}, z]*Log[256]*Log[-1 + x] - 72*G[{1}, z]*Log[256]*
        Log[-1 + x] + 12*G[{-1 - 2*x}, z]*Log[256]*Log[-1 + x] - 
       12*G[{1 + 2*x}, z]*Log[256]*Log[-1 + x] - 48*G[{-1}, z]*Log[4096]*
        Log[-1 + x] + 48*G[{1}, z]*Log[4096]*Log[-1 + x] - 
       36*G[{-1 - 2*x}, z]*Log[65536]*Log[-1 + x] + 36*G[{1 + 2*x}, z]*
        Log[65536]*Log[-1 + x] - 84*G[{-1}, z]*Log[-1 + x]^2 + 
       84*G[{1}, z]*Log[-1 + x]^2 + 12*G[{-1, -1}, z]*Log[16*(-1 + x)^2] - 
       12*G[{-1, 1}, z]*Log[16*(-1 + x)^2] - 12*G[{-1, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       24*G[{0, -1}, z]*Log[16*(-1 + x)^2] + 24*G[{0, 1}, z]*
        Log[16*(-1 + x)^2] + 24*G[{0, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       24*G[{0, -1 + 2*x}, z]*Log[16*(-1 + x)^2] + 12*G[{1, -1}, z]*
        Log[16*(-1 + x)^2] - 12*G[{1, 1}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] + 12*G[{1, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1 - 2*x, -1}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1 - 2*x, 1}, z]*Log[16*(-1 + x)^2] - 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1 + 2*x, -1}, z]*Log[16*(-1 + x)^2] - 
       12*G[{-1 + 2*x, 1}, z]*Log[16*(-1 + x)^2] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16*(-1 + x)^2] + 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] + 
       12*G[{-1}, z]*Log[-1 + x]*Log[256*(-1 + x)^2] - 
       12*G[{1}, z]*Log[-1 + x]*Log[256*(-1 + x)^2] - 
       (72*I)*Pi*G[{-1}, z]*Log[x] + (72*I)*Pi*G[{1}, z]*Log[x] - 
       72*G[{-1, -1}, z]*Log[x] - 120*G[{-1, 1}, z]*Log[x] + 
       144*G[{-1, -1 - 2*x}, z]*Log[x] - 24*G[{-1, 1 - 2*x}, z]*Log[x] + 
       120*G[{-1, -1 + 2*x}, z]*Log[x] - 48*G[{-1, 1 + 2*x}, z]*Log[x] + 
       144*G[{0, -1}, z]*Log[x] - 144*G[{0, 1}, z]*Log[x] - 
       96*G[{0, -1 - 2*x}, z]*Log[x] + 240*G[{0, 1 - 2*x}, z]*Log[x] - 
       240*G[{0, -1 + 2*x}, z]*Log[x] + 96*G[{0, 1 + 2*x}, z]*Log[x] + 
       120*G[{1, -1}, z]*Log[x] + 72*G[{1, 1}, z]*Log[x] + 
       48*G[{1, -1 - 2*x}, z]*Log[x] - 120*G[{1, 1 - 2*x}, z]*Log[x] + 
       24*G[{1, -1 + 2*x}, z]*Log[x] - 144*G[{1, 1 + 2*x}, z]*Log[x] - 
       72*G[{1 - 2*x, -1}, z]*Log[x] + 264*G[{1 - 2*x, 1}, z]*Log[x] - 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[x] - 216*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x] + 120*G[{1 - 2*x, -1 + 2*x}, z]*Log[x] - 
       48*G[{1 - 2*x, 1 + 2*x}, z]*Log[x] - 264*G[{-1 + 2*x, -1}, z]*Log[x] + 
       72*G[{-1 + 2*x, 1}, z]*Log[x] + 48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x] - 
       120*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x] + 216*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x] + 48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x] - 
       48*G[{-1}, z]*Log[4]*Log[x] - 48*G[{1}, z]*Log[4]*Log[x] + 
       48*G[{-1 - 2*x}, z]*Log[4]*Log[x] - 48*G[{1 + 2*x}, z]*Log[4]*Log[x] - 
       72*G[{-1}, z]*Log[8]*Log[x] + 72*G[{1}, z]*Log[8]*Log[x] - 
       72*G[{-1 - 2*x}, z]*Log[8]*Log[x] + 72*G[{1 + 2*x}, z]*Log[8]*Log[x] + 
       24*G[{-1}, z]*Log[16]*Log[x] + 24*G[{1}, z]*Log[16]*Log[x] + 
       48*G[{-1}, z]*Log[64]*Log[x] - 48*G[{1}, z]*Log[64]*Log[x] - 
       12*G[{-1 - 2*x}, z]*Log[256]*Log[x] + 12*G[{1 + 2*x}, z]*Log[256]*
        Log[x] + 12*G[{-1 - 2*x}, z]*Log[4096]*Log[x] - 
       12*G[{1 + 2*x}, z]*Log[4096]*Log[x] + 96*G[{-1}, z]*Log[-1 + x]*
        Log[x] - 96*G[{1}, z]*Log[-1 + x]*Log[x] - 60*G[{-1}, z]*Log[x]^2 + 
       60*G[{1}, z]*Log[x]^2 + 24*G[{-1, -1}, z]*Log[4*x^2] - 
       24*G[{-1, 1}, z]*Log[4*x^2] - 24*G[{-1, -1 - 2*x}, z]*Log[4*x^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[4*x^2] - 48*G[{0, -1}, z]*Log[4*x^2] + 
       48*G[{0, 1}, z]*Log[4*x^2] + 48*G[{0, -1 - 2*x}, z]*Log[4*x^2] - 
       48*G[{0, 1 + 2*x}, z]*Log[4*x^2] + 24*G[{1, -1}, z]*Log[4*x^2] - 
       24*G[{1, 1}, z]*Log[4*x^2] - 24*G[{1, -1 - 2*x}, z]*Log[4*x^2] + 
       24*G[{1, 1 + 2*x}, z]*Log[4*x^2] + 72*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       24*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] + 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] + 
       24*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 72*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] - 12*G[{-1, -1}, z]*
        Log[16*x^2] + 12*G[{-1, 1}, z]*Log[16*x^2] - 12*G[{-1, 1 - 2*x}, z]*
        Log[16*x^2] + 12*G[{-1, -1 + 2*x}, z]*Log[16*x^2] + 
       24*G[{0, -1}, z]*Log[16*x^2] - 24*G[{0, 1}, z]*Log[16*x^2] + 
       24*G[{0, 1 - 2*x}, z]*Log[16*x^2] - 24*G[{0, -1 + 2*x}, z]*
        Log[16*x^2] - 12*G[{1, -1}, z]*Log[16*x^2] + 
       12*G[{1, 1}, z]*Log[16*x^2] - 12*G[{1, 1 - 2*x}, z]*Log[16*x^2] + 
       12*G[{1, -1 + 2*x}, z]*Log[16*x^2] - 12*G[{1 - 2*x, -1}, z]*
        Log[16*x^2] + 12*G[{1 - 2*x, 1}, z]*Log[16*x^2] - 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*x^2] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16*x^2] - 12*G[{-1 + 2*x, -1}, z]*Log[16*x^2] + 
       12*G[{-1 + 2*x, 1}, z]*Log[16*x^2] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16*x^2] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*x^2] + 
       24*G[{-1}, z]*Log[x]*Log[16*x^2] - 24*G[{1}, z]*Log[x]*Log[16*x^2] - 
       12*G[{-1}, z]*Log[x]*Log[256*x^2] + 12*G[{1}, z]*Log[x]*Log[256*x^2] - 
       (24*I)*Pi*G[{-1}, z]*Log[x/(1 + x)] + (24*I)*Pi*G[{1}, z]*
        Log[x/(1 + x)] - 144*G[{-1, -1}, z]*Log[1 + x] + 
       48*G[{-1, 1}, z]*Log[1 + x] + 48*G[{-1, -1 - 2*x}, z]*Log[1 + x] - 
       48*G[{-1, 1 + 2*x}, z]*Log[1 + x] + 96*G[{0, -1}, z]*Log[1 + x] - 
       96*G[{0, 1}, z]*Log[1 + x] - 96*G[{0, -1 - 2*x}, z]*Log[1 + x] + 
       96*G[{0, 1 + 2*x}, z]*Log[1 + x] - 48*G[{1, -1}, z]*Log[1 + x] + 
       144*G[{1, 1}, z]*Log[1 + x] + 48*G[{1, -1 - 2*x}, z]*Log[1 + x] - 
       48*G[{1, 1 + 2*x}, z]*Log[1 + x] - 96*G[{-1 - 2*x, -1}, z]*
        Log[1 + x] + 192*G[{-1 - 2*x, 1}, z]*Log[1 + x] + 
       48*G[{1 - 2*x, -1}, z]*Log[1 + x] - 144*G[{1 - 2*x, 1}, z]*
        Log[1 + x] + 144*G[{1 - 2*x, -1 - 2*x}, z]*Log[1 + x] - 
       48*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] + 144*G[{-1 + 2*x, -1}, z]*
        Log[1 + x] - 48*G[{-1 + 2*x, 1}, z]*Log[1 + x] + 
       48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] - 
       144*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] - 192*G[{1 + 2*x, -1}, z]*
        Log[1 + x] + 96*G[{1 + 2*x, 1}, z]*Log[1 + x] + 
       48*G[{-1}, z]*Log[2]*Log[1 + x] - 48*G[{1}, z]*Log[2]*Log[1 + x] - 
       24*G[{-1 - 2*x}, z]*Log[4]*Log[1 + x] + 24*G[{1 + 2*x}, z]*Log[4]*
        Log[1 + x] + 24*G[{-1}, z]*Log[16]*Log[1 + x] - 
       24*G[{1}, z]*Log[16]*Log[1 + x] + 48*G[{-1}, z]*Log[256]*Log[1 + x] - 
       48*G[{1}, z]*Log[256]*Log[1 + x] - 48*G[{-1}, z]*Log[4096]*
        Log[1 + x] + 48*G[{1}, z]*Log[4096]*Log[1 + x] + 
       96*G[{-1}, z]*Log[x]*Log[1 + x] - 96*G[{1}, z]*Log[x]*Log[1 + x] - 
       96*G[{-1}, z]*Log[1 + x]^2 + 96*G[{1}, z]*Log[1 + x]^2 - 
       48*G[{-1 - 2*x}, z]*Log[1 + x]^2 + 48*G[{1 + 2*x}, z]*Log[1 + x]^2 - 
       48*G[{-1}, z]*Log[1 + x]*Log[2*(1 + x)] + 48*G[{1}, z]*Log[1 + x]*
        Log[2*(1 + x)] + 48*G[{-1 - 2*x}, z]*Log[1 + x]*Log[2*(1 + x)] - 
       48*G[{1 + 2*x}, z]*Log[1 + x]*Log[2*(1 + x)] + 
       72*G[{-1, -1}, z]*Log[4*(1 + x)^2] - 24*G[{-1, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{-1, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 48*G[{0, -1}, z]*
        Log[4*(1 + x)^2] + 48*G[{0, 1}, z]*Log[4*(1 + x)^2] + 
       48*G[{0, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 48*G[{0, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, -1}, z]*Log[4*(1 + x)^2] - 
       72*G[{1, 1}, z]*Log[4*(1 + x)^2] - 24*G[{1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       48*G[{-1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 96*G[{-1 - 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] + 
       72*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       72*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       96*G[{1 + 2*x, -1}, z]*Log[4*(1 + x)^2] - 48*G[{1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 48*G[{-1}, z]*Log[x]*Log[4*(1 + x)^2] + 
       48*G[{1}, z]*Log[x]*Log[4*(1 + x)^2] + 48*G[{-1}, z]*Log[1 + x]*
        Log[4*(1 + x)^2] - 48*G[{1}, z]*Log[1 + x]*Log[4*(1 + x)^2] + 
       48*G[{-1}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 48*G[{1}, z]*Log[1 + x]*
        Log[16*(1 + x)^2] + 24*G[{-1}, z]*Log[64]*Log[(2*x)/(-1 + 2*x)] - 
       24*G[{1}, z]*Log[64]*Log[(2*x)/(-1 + 2*x)] - 24*G[{-1}, z]*Log[256]*
        Log[(2*x)/(-1 + 2*x)] + 24*G[{1}, z]*Log[256]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{-1}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] + 48*G[{1}, z]*Log[x]*
        Log[(2*x)/(-1 + 2*x)] + (48*I)*Pi*G[{-1}, z]*Log[-1 + 2*x] - 
       (48*I)*Pi*G[{1}, z]*Log[-1 + 2*x] - 48*G[{-1 - 2*x}, z]*Log[2]*
        Log[-1 + 2*x] + 48*G[{1 + 2*x}, z]*Log[2]*Log[-1 + 2*x] - 
       24*G[{-1}, z]*Log[4]*Log[-1 + 2*x] + 24*G[{1}, z]*Log[4]*
        Log[-1 + 2*x] + 12*G[{-1 - 2*x}, z]*Log[16]*Log[-1 + 2*x] - 
       12*G[{1 + 2*x}, z]*Log[16]*Log[-1 + 2*x] - 24*G[{-1}, z]*Log[32]*
        Log[-1 + 2*x] + 24*G[{1}, z]*Log[32]*Log[-1 + 2*x] - 
       48*G[{-1 - 2*x}, z]*Log[32]*Log[-1 + 2*x] + 48*G[{1 + 2*x}, z]*Log[32]*
        Log[-1 + 2*x] + 24*G[{-1}, z]*Log[1024]*Log[-1 + 2*x] - 
       24*G[{1}, z]*Log[1024]*Log[-1 + 2*x] + 12*G[{-1 - 2*x}, z]*
        Log[1048576]*Log[-1 + 2*x] - 12*G[{1 + 2*x}, z]*Log[1048576]*
        Log[-1 + 2*x] - 24*G[{-1}, z]*Log[-1 + x]*Log[-1 + 2*x] + 
       24*G[{1}, z]*Log[-1 + x]*Log[-1 + 2*x] + 24*G[{-1}, z]*
        Log[-1 + 2*x]^2 - 24*G[{1}, z]*Log[-1 + 2*x]^2 + 
       48*G[{-1, -1}, z]*Log[x*(-1 + 2*x)] + 24*G[{-1, 1}, z]*
        Log[x*(-1 + 2*x)] - 48*G[{-1, -1 - 2*x}, z]*Log[x*(-1 + 2*x)] + 
       48*G[{-1, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 24*G[{-1, -1 + 2*x}, z]*
        Log[x*(-1 + 2*x)] - 48*G[{0, -1}, z]*Log[x*(-1 + 2*x)] + 
       48*G[{0, 1}, z]*Log[x*(-1 + 2*x)] - 48*G[{0, 1 - 2*x}, z]*
        Log[x*(-1 + 2*x)] + 48*G[{0, -1 + 2*x}, z]*Log[x*(-1 + 2*x)] - 
       24*G[{1, -1}, z]*Log[x*(-1 + 2*x)] - 48*G[{1, 1}, z]*
        Log[x*(-1 + 2*x)] + 24*G[{1, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 
       48*G[{1, -1 + 2*x}, z]*Log[x*(-1 + 2*x)] + 48*G[{1, 1 + 2*x}, z]*
        Log[x*(-1 + 2*x)] + 48*G[{1 - 2*x, -1}, z]*Log[x*(-1 + 2*x)] - 
       72*G[{1 - 2*x, 1}, z]*Log[x*(-1 + 2*x)] + 48*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[x*(-1 + 2*x)] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[x*(-1 + 2*x)] + 
       72*G[{-1 + 2*x, -1}, z]*Log[x*(-1 + 2*x)] - 48*G[{-1 + 2*x, 1}, z]*
        Log[x*(-1 + 2*x)] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x*(-1 + 2*x)] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x*(-1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[x]*Log[x/(1 + 2*x)] + 24*G[{1 + 2*x}, z]*
        Log[x]*Log[x/(1 + 2*x)] + 24*G[{-1}, z]*Log[8]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1}, z]*Log[8]*Log[(2*x)/(1 + 2*x)] - 24*G[{-1}, z]*Log[64]*
        Log[(2*x)/(1 + 2*x)] + 24*G[{1}, z]*Log[64]*Log[(2*x)/(1 + 2*x)] - 
       48*G[{-1}, z]*Log[x]*Log[(2*x)/(1 + 2*x)] + 48*G[{1}, z]*Log[x]*
        Log[(2*x)/(1 + 2*x)] - 48*G[{-1}, z]*Log[1 + x]*
        Log[(2*x)/(1 + 2*x)] + 48*G[{1}, z]*Log[1 + x]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{-1}, z]*Log[x]*Log[(8*x)/(1 + 2*x)] + 24*G[{1}, z]*Log[x]*
        Log[(8*x)/(1 + 2*x)] + 24*G[{-1 - 2*x}, z]*Log[x]*
        Log[(8*x)/(1 + 2*x)] - 24*G[{1 + 2*x}, z]*Log[x]*
        Log[(8*x)/(1 + 2*x)] - 48*G[{-1, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{-1, -1 + 2*x}, z]*Log[1 + 2*x] + 96*G[{0, 1 - 2*x}, z]*
        Log[1 + 2*x] - 96*G[{0, -1 + 2*x}, z]*Log[1 + 2*x] - 
       48*G[{1, 1 - 2*x}, z]*Log[1 + 2*x] + 48*G[{1, -1 + 2*x}, z]*
        Log[1 + 2*x] - 48*G[{1 - 2*x, -1}, z]*Log[1 + 2*x] - 
       48*G[{1 - 2*x, 1}, z]*Log[1 + 2*x] - 96*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + 2*x] - 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + 2*x] + 48*G[{-1 + 2*x, -1}, z]*
        Log[1 + 2*x] + 48*G[{-1 + 2*x, 1}, z]*Log[1 + 2*x] - 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + 2*x] + 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + 2*x] - 48*G[{-1}, z]*Log[32]*
        Log[1 + 2*x] + 48*G[{1}, z]*Log[32]*Log[1 + 2*x] - 
       24*G[{-1 - 2*x}, z]*Log[32]*Log[1 + 2*x] + 24*G[{1 + 2*x}, z]*Log[32]*
        Log[1 + 2*x] + 24*G[{-1}, z]*Log[1024]*Log[1 + 2*x] - 
       24*G[{1}, z]*Log[1024]*Log[1 + 2*x] - 120*G[{-1}, z]*Log[1 + x]*
        Log[1 + 2*x] + 120*G[{1}, z]*Log[1 + x]*Log[1 + 2*x] - 
       48*G[{-1}, z]*Log[-1 + 2*x]*Log[1 + 2*x] + 48*G[{1}, z]*Log[-1 + 2*x]*
        Log[1 + 2*x] - 24*G[{-1 - 2*x}, z]*Log[1 + 2*x]^2 + 
       24*G[{1 + 2*x}, z]*Log[1 + 2*x]^2 + 48*G[{-1, -1}, z]*
        Log[x*(1 + 2*x)] + 24*G[{-1, 1}, z]*Log[x*(1 + 2*x)] - 
       24*G[{-1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 48*G[{-1, -1 + 2*x}, z]*
        Log[x*(1 + 2*x)] + 48*G[{-1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{0, -1}, z]*Log[x*(1 + 2*x)] + 48*G[{0, 1}, z]*Log[x*(1 + 2*x)] + 
       48*G[{0, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 96*G[{0, 1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 96*G[{0, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{0, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 24*G[{1, -1}, z]*
        Log[x*(1 + 2*x)] - 48*G[{1, 1}, z]*Log[x*(1 + 2*x)] - 
       48*G[{1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 48*G[{1, 1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 24*G[{1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       24*G[{-1 - 2*x, -1}, z]*Log[x*(1 + 2*x)] - 48*G[{-1 - 2*x, 1}, z]*
        Log[x*(1 + 2*x)] - 48*G[{-1 - 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       24*G[{-1 - 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       96*G[{1 - 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 + 2*x, -1}, z]*Log[x*(1 + 2*x)] - 24*G[{1 + 2*x, 1}, z]*
        Log[x*(1 + 2*x)] - 24*G[{1 + 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 + 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       24*G[{-1}, z]*Log[2]*Log[x*(1 + 2*x)] + 24*G[{1}, z]*Log[2]*
        Log[x*(1 + 2*x)] + 48*G[{-1 - 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] - 
       48*G[{1 + 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] + 24*G[{-1}, z]*Log[4]*
        Log[x*(1 + 2*x)] - 24*G[{1}, z]*Log[4]*Log[x*(1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[16]*Log[x*(1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[16]*Log[x*(1 + 2*x)] + 
       48*G[{-1}, z]*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 
       48*G[{1}, z]*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 
       24*G[{-1}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
       24*G[{1}, z]*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
       48*G[{-1, -1}, z]*Log[8*x*(1 + 2*x)] + 24*G[{-1, 1}, z]*
        Log[8*x*(1 + 2*x)] + 24*G[{-1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{-1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 48*G[{0, -1}, z]*
        Log[8*x*(1 + 2*x)] - 48*G[{0, 1}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{0, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + 48*G[{0, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{1, -1}, z]*Log[8*x*(1 + 2*x)] + 
       48*G[{1, 1}, z]*Log[8*x*(1 + 2*x)] + 48*G[{1, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       24*G[{-1 - 2*x, -1}, z]*Log[8*x*(1 + 2*x)] + 48*G[{-1 - 2*x, 1}, z]*
        Log[8*x*(1 + 2*x)] + 48*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 48*G[{1 + 2*x, -1}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 + 2*x, 1}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 + 2*x, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       48*G[{1 + 2*x, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       24*G[{-1}, z]*Log[1 + 2*x]*Log[32 + 64*x] + 24*G[{1}, z]*Log[1 + 2*x]*
        Log[32 + 64*x] + 24*G[{-1 - 2*x}, z]*Log[1 + 2*x]*Log[32 + 64*x] - 
       24*G[{1 + 2*x}, z]*Log[1 + 2*x]*Log[32 + 64*x] + 
       72*G[{-1}, z]*Log[x]*Log[1 - 3*x + 2*x^2] - 72*G[{1}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] + 24*G[{-1}, z]*PolyLog[2, 1 + x^(-1)] - 
       24*G[{1}, z]*PolyLog[2, 1 + x^(-1)] + 72*G[{-1}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] - 72*G[{1}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] - 24*G[{-1}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 24*G[{1}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 48*G[{-1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 48*G[{1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 48*G[{-1}, z]*PolyLog[2, 1/2 - x] + 
       48*G[{1}, z]*PolyLog[2, 1/2 - x] + 48*G[{-1}, z]*PolyLog[2, 1 - x] - 
       48*G[{1}, z]*PolyLog[2, 1 - x] - 24*G[{-1}, z]*PolyLog[2, -1/(2*x)] + 
       24*G[{1}, z]*PolyLog[2, -1/(2*x)] - 24*G[{-1}, z]*
        PolyLog[2, 1/(2*x)] + 24*G[{1}, z]*PolyLog[2, 1/(2*x)] - 
       72*G[{-1}, z]*PolyLog[2, x/(-1 + x)] + 72*G[{1}, z]*
        PolyLog[2, x/(-1 + x)] - 48*G[{-1}, z]*PolyLog[2, x/(1 + x)] + 
       48*G[{1}, z]*PolyLog[2, x/(1 + x)] + 24*G[{-1}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 24*G[{1}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 24*G[{-1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*G[{1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 72*G[{-1}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] + 72*G[{1}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] - 48*G[{-1}, z]*PolyLog[2, x/(1 + 2*x)] + 
       48*G[{1}, z]*PolyLog[2, x/(1 + 2*x)] + 24*G[{-1}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] - 24*G[{1}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] + 96*G[{-1}, z]*
        PolyLog[2, (2 + 2*x)^(-1)] - 96*G[{1}, z]*
        PolyLog[2, (2 + 2*x)^(-1)] + G[{1 - 2*x}, z]*
        (8*Pi^2 - 24*G[{-1, -1 - 2*x}, 1] + 48*G[{-1, 1 + 2*x}, 1] + 
         24*G[{0, -1 - 2*x}, 1] - 24*G[{0, 1 + 2*x}, 1] - 
         48*G[{1 - 2*x, -1 - 2*x}, 1] - 48*G[{1 + 2*x, 1}, 1] - 
         24*G[{1 + 2*x, -1 - 2*x}, 1] + 48*G[{1 + 2*x, 1 + 2*x}, 1] + 
         (144*I)*Pi*Log[2] - 96*Log[2]^2 - 48*Log[2]*Log[4] - 72*Log[4]^2 - 
         48*Log[2]*Log[16] - 12*Log[2]*Log[256] + 24*Log[2]*Log[512] - 
         Log[8]*Log[65536] - (72*I)*Pi*Log[-1 + x] - 24*Log[4]*Log[-1 + x] - 
         12*Log[65536]*Log[-1 + x] + 12*Log[-1 + x]^2 - 
         12*Log[-1 + x]*Log[256*(-1 + x)^2] + (216*I)*Pi*Log[x] + 
         72*Log[2]*Log[x] + 48*Log[4]*Log[x] + 72*Log[8]*Log[x] - 
         96*Log[16]*Log[x] - 12*Log[256]*Log[x] - 96*Log[-1 + x]*Log[x] - 
         204*Log[x]^2 - 24*Log[x]*Log[16*x^2] - 12*Log[x]*Log[256*x^2] + 
         (72*I)*Pi*Log[x/(1 + x)] - 96*Log[16]*Log[1 + x] + 
         96*Log[x]*Log[1 + x] - 144*Log[1 + x]^2 - 
         48*Log[x]*Log[4*(1 + x)^2] + 48*Log[1 + x]*Log[4*(1 + x)^2] - 
         48*Log[1 + x]*Log[16*(1 + x)^2] - 48*Log[8]*Log[(2*x)/(-1 + 2*x)] + 
         48*Log[16]*Log[(2*x)/(-1 + 2*x)] + 48*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
         (144*I)*Pi*Log[-1 + 2*x] + 12*Log[16]*Log[-1 + 2*x] + 
         24*Log[32]*Log[-1 + 2*x] + 264*Log[-1 + x]*Log[-1 + 2*x] + 
         24*Log[-1 + 2*x]^2 + 72*Log[x]*Log[x/(1 + 2*x)] - 
         72*Log[2]*Log[(2*x)/(1 + 2*x)] + 48*Log[8]*Log[(2*x)/(1 + 2*x)] + 
         48*Log[x]*Log[(2*x)/(1 + 2*x)] + 48*Log[1 + x]*
          Log[(2*x)/(1 + 2*x)] + 72*Log[32]*Log[1 + 2*x] - 
         96*Log[x]*Log[1 + 2*x] + 360*Log[1 + x]*Log[1 + 2*x] + 
         48*Log[-1 + 2*x]*Log[1 + 2*x] + 72*Log[1 + 2*x]^2 + 
         24*Log[2]*Log[x*(1 + 2*x)] - 12*Log[16]*Log[x*(1 + 2*x)] - 
         48*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] + 24*Log[(2*x)/(1 + 2*x)]*
          Log[x*(1 + 2*x)] - 48*Log[1 + 2*x]*Log[4 + 8*x] - 
         120*Log[x]*Log[1 - 3*x + 2*x^2] - 72*PolyLog[2, 1 + x^(-1)] - 
         216*PolyLog[2, (-1 - 2*x)^(-1)] + 96*PolyLog[2, -1 - 2*x] + 
         168*PolyLog[2, (1 - 2*x)^(-1)] - 192*PolyLog[2, (2 - 2*x)^(-1)] - 
         144*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 48*PolyLog[2, 1/2 - x] - 
         48*PolyLog[2, 1 - x] + 72*PolyLog[2, -1/(2*x)] + 
         72*PolyLog[2, 1/(2*x)] - 96*PolyLog[2, -2*x] + 
         216*PolyLog[2, x/(-1 + x)] + 144*PolyLog[2, x/(1 + x)] - 
         168*PolyLog[2, (-1 + 2*x)^(-1)] - 
         72*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 96*PolyLog[2, x/(-1 + 2*x)] + 
         216*PolyLog[2, (1 + 2*x)^(-1)] + 144*PolyLog[2, x/(1 + 2*x)] - 
         72*PolyLog[2, (1 + x)/(1 + 2*x)] - 288*PolyLog[2, (2 + 2*x)^(-1)] - 
         144*PolyLog[2, (1 + 2*x)/(2 + 2*x)]) + 48*G[{-1 - 2*x}, z]*
        PolyLog[2, (1 + 2*x)/(2 + 2*x)] - 48*G[{1 + 2*x}, z]*
        PolyLog[2, (1 + 2*x)/(2 + 2*x)] + G[{-1 + 2*x}, z]*
        (-8*Pi^2 + 24*G[{-1, -1 - 2*x}, 1] - 48*G[{-1, 1 + 2*x}, 1] - 
         24*G[{0, -1 - 2*x}, 1] + 24*G[{0, 1 + 2*x}, 1] + 
         48*G[{1 - 2*x, -1 - 2*x}, 1] + 48*G[{1 + 2*x, 1}, 1] + 
         24*G[{1 + 2*x, -1 - 2*x}, 1] - 48*G[{1 + 2*x, 1 + 2*x}, 1] - 
         (144*I)*Pi*Log[2] + 96*Log[2]^2 + 48*Log[2]*Log[4] + 72*Log[4]^2 + 
         48*Log[2]*Log[16] + 12*Log[2]*Log[256] - 24*Log[2]*Log[512] + 
         Log[8]*Log[65536] + (72*I)*Pi*Log[-1 + x] + 24*Log[4]*Log[-1 + x] + 
         12*Log[65536]*Log[-1 + x] - 12*Log[-1 + x]^2 + 
         12*Log[-1 + x]*Log[256*(-1 + x)^2] - (216*I)*Pi*Log[x] - 
         72*Log[2]*Log[x] - 48*Log[4]*Log[x] - 72*Log[8]*Log[x] + 
         96*Log[16]*Log[x] + 12*Log[256]*Log[x] + 96*Log[-1 + x]*Log[x] + 
         204*Log[x]^2 + 24*Log[x]*Log[16*x^2] + 12*Log[x]*Log[256*x^2] - 
         (72*I)*Pi*Log[x/(1 + x)] + 96*Log[16]*Log[1 + x] - 
         96*Log[x]*Log[1 + x] + 144*Log[1 + x]^2 + 
         48*Log[x]*Log[4*(1 + x)^2] - 48*Log[1 + x]*Log[4*(1 + x)^2] + 
         48*Log[1 + x]*Log[16*(1 + x)^2] + 48*Log[8]*Log[(2*x)/(-1 + 2*x)] - 
         48*Log[16]*Log[(2*x)/(-1 + 2*x)] - 48*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
         (144*I)*Pi*Log[-1 + 2*x] - 12*Log[16]*Log[-1 + 2*x] - 
         24*Log[32]*Log[-1 + 2*x] - 264*Log[-1 + x]*Log[-1 + 2*x] - 
         24*Log[-1 + 2*x]^2 - 72*Log[x]*Log[x/(1 + 2*x)] + 
         72*Log[2]*Log[(2*x)/(1 + 2*x)] - 48*Log[8]*Log[(2*x)/(1 + 2*x)] - 
         48*Log[x]*Log[(2*x)/(1 + 2*x)] - 48*Log[1 + x]*
          Log[(2*x)/(1 + 2*x)] - 72*Log[32]*Log[1 + 2*x] + 
         96*Log[x]*Log[1 + 2*x] - 360*Log[1 + x]*Log[1 + 2*x] - 
         48*Log[-1 + 2*x]*Log[1 + 2*x] - 72*Log[1 + 2*x]^2 - 
         24*Log[2]*Log[x*(1 + 2*x)] + 12*Log[16]*Log[x*(1 + 2*x)] + 
         48*Log[(2*x)/(-1 + 2*x)]*Log[x*(1 + 2*x)] - 24*Log[(2*x)/(1 + 2*x)]*
          Log[x*(1 + 2*x)] + 48*Log[1 + 2*x]*Log[4 + 8*x] + 
         120*Log[x]*Log[1 - 3*x + 2*x^2] + 72*PolyLog[2, 1 + x^(-1)] + 
         216*PolyLog[2, (-1 - 2*x)^(-1)] - 96*PolyLog[2, -1 - 2*x] - 
         168*PolyLog[2, (1 - 2*x)^(-1)] + 192*PolyLog[2, (2 - 2*x)^(-1)] + 
         144*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 48*PolyLog[2, 1/2 - x] + 
         48*PolyLog[2, 1 - x] - 72*PolyLog[2, -1/(2*x)] - 
         72*PolyLog[2, 1/(2*x)] + 96*PolyLog[2, -2*x] - 
         216*PolyLog[2, x/(-1 + x)] - 144*PolyLog[2, x/(1 + x)] + 
         168*PolyLog[2, (-1 + 2*x)^(-1)] + 
         72*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 96*PolyLog[2, x/(-1 + 2*x)] - 
         216*PolyLog[2, (1 + 2*x)^(-1)] - 144*PolyLog[2, x/(1 + 2*x)] + 
         72*PolyLog[2, (1 + x)/(1 + 2*x)] + 288*PolyLog[2, (2 + 2*x)^(-1)] + 
         144*PolyLog[2, (1 + 2*x)/(2 + 2*x)]) + 48*G[{-1}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] - 48*G[{1}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] - 48*G[{-1 - 2*x}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] + 48*G[{1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))]))/(3072*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((p2*(2 - 2*x + x^2) - 2*(-1 + x - x^2 + x^3))*
      (G[{-1, -1, -1 - 2*x}, z] - G[{-1, 1, -1 - 2*x}, z] + 
       G[{-1, 1, 1 + 2*x}, z] - G[{-1, -1 - 2*x, -1}, z] - 
       G[{-1, -1 - 2*x, 1}, z] + G[{-1, -1 - 2*x, -1 - 2*x}, z] - 
       G[{1, -1, -1 - 2*x}, z] + G[{1, -1, 1 + 2*x}, z] - 
       G[{1, 1, 1 + 2*x}, z] + G[{1, 1 + 2*x, -1}, z] + 
       G[{1, 1 + 2*x, 1}, z] - G[{1, 1 + 2*x, 1 + 2*x}, z] - 
       (G[{-1, -1}, z]*Log[4*x^2])/2 + (G[{-1, 1}, z]*Log[4*x^2])/2 + 
       G[{-1, -1 - 2*x}, z]*Log[4*x^2] - (G[{1, -1}, z]*Log[4*x^2])/2 + 
       (G[{1, 1}, z]*Log[4*x^2])/2 - G[{1, 1 + 2*x}, z]*Log[4*x^2] - 
       2*G[{-1, 1}, z]*Log[1 + x] - 2*G[{-1, -1 - 2*x}, z]*Log[1 + x] + 
       2*G[{1, -1}, z]*Log[1 + x] + 2*G[{1, 1 + 2*x}, z]*Log[1 + x] + 
       G[{-1, 1}, z]*Log[4*(1 + x)^2] + G[{-1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - G[{1, -1}, z]*Log[4*(1 + x)^2] - 
       G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + G[{-1, -1}, z]*Log[1 + 2*x] + 
       G[{-1, 1}, z]*Log[1 + 2*x] + 2*G[{-1, -1 - 2*x}, z]*Log[1 + 2*x] - 
       G[{1, -1}, z]*Log[1 + 2*x] - G[{1, 1}, z]*Log[1 + 2*x] - 
       2*G[{1, 1 + 2*x}, z]*Log[1 + 2*x] - G[{-1, 1}, z]*Log[8*x*(1 + 2*x)] - 
       G[{-1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + G[{1, -1}, z]*
        Log[8*x*(1 + 2*x)] + G[{1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       G[{1}, z]*(Pi^2/12 + (5*Log[2]^2)/2 - (5*Log[4]^2)/4 - 
         (Log[x^2]*Log[16*x^2])/4 + I*Pi*Log[x/(1 + x)] + 
         2*Log[1 + x]*Log[2*(1 + x)] - Log[(1 + x)^2]*Log[16*(1 + x)^2] + 
         Log[x]*Log[(8*x)/(1 + 2*x)] - 2*Log[x]*Log[1 + 2*x] + 
         5*Log[1 + x]*Log[1 + 2*x] - Log[1 + 2*x]*Log[4 + 8*x] + 
         Log[1 + 2*x]*Log[32 + 64*x] - PolyLog[2, 1 + x^(-1)] - 
         3*PolyLog[2, (-1 - 2*x)^(-1)] + 2*PolyLog[2, -1 - 2*x] + 
         PolyLog[2, -1/(2*x)] - 2*PolyLog[2, -2*x] + 
         2*PolyLog[2, x/(1 + x)] + 3*PolyLog[2, (1 + 2*x)^(-1)] + 
         2*PolyLog[2, x/(1 + 2*x)] - PolyLog[2, (1 + x)/(1 + 2*x)] - 
         4*PolyLog[2, (2 + 2*x)^(-1)] - 2*PolyLog[2, 1 - 1/(2*(1 + x))]) + 
       G[{-1}, z]*(-Pi^2/12 - (5*Log[2]^2)/2 + (5*Log[4]^2)/4 + 
         (Log[x^2]*Log[16*x^2])/4 - I*Pi*Log[x/(1 + x)] - 
         2*Log[1 + x]*Log[2*(1 + x)] + Log[(1 + x)^2]*Log[16*(1 + x)^2] - 
         Log[x]*Log[(8*x)/(1 + 2*x)] + 2*Log[x]*Log[1 + 2*x] - 
         5*Log[1 + x]*Log[1 + 2*x] + Log[1 + 2*x]*Log[4 + 8*x] - 
         Log[1 + 2*x]*Log[32 + 64*x] + PolyLog[2, 1 + x^(-1)] + 
         3*PolyLog[2, (-1 - 2*x)^(-1)] - 2*PolyLog[2, -1 - 2*x] - 
         PolyLog[2, -1/(2*x)] + 2*PolyLog[2, -2*x] - 
         2*PolyLog[2, x/(1 + x)] - 3*PolyLog[2, (1 + 2*x)^(-1)] - 
         2*PolyLog[2, x/(1 + 2*x)] + PolyLog[2, (1 + x)/(1 + 2*x)] + 
         4*PolyLog[2, (2 + 2*x)^(-1)] + 2*PolyLog[2, 1 - 1/(2*(1 + x))])))/
     (64*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((-2 + p2 + 2*x)*(22*Pi^2*G[{1 - 2*x}, z] - 22*Pi^2*G[{-1 + 2*x}, z] + 
       24*G[{1 - 2*x}, z]*G[{-1, -1 - 2*x}, 1] - 24*G[{-1 + 2*x}, z]*
        G[{-1, -1 - 2*x}, 1] - 48*G[{1 - 2*x}, z]*G[{-1, 1 + 2*x}, 1] + 
       48*G[{-1 + 2*x}, z]*G[{-1, 1 + 2*x}, 1] - 24*G[{1 - 2*x}, z]*
        G[{0, -1 - 2*x}, 1] + 24*G[{-1 + 2*x}, z]*G[{0, -1 - 2*x}, 1] + 
       24*G[{1 - 2*x}, z]*G[{0, 1 + 2*x}, 1] - 24*G[{-1 + 2*x}, z]*
        G[{0, 1 + 2*x}, 1] + 48*G[{1 - 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] - 
       48*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] + 
       48*G[{1 - 2*x}, z]*G[{1 + 2*x, 1}, 1] - 48*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1}, 1] + 24*G[{1 - 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] - 
       24*G[{-1 + 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] - 
       48*G[{1 - 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] + 48*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1 + 2*x}, 1] + 48*G[{-1, -1, -1 - 2*x}, z] + 
       192*G[{-1, -1, 1 - 2*x}, z] - 144*G[{-1, -1, -1 + 2*x}, z] - 
       192*G[{-1, 0, 1 - 2*x}, z] + 192*G[{-1, 0, -1 + 2*x}, z] - 
       48*G[{-1, 1, -1 - 2*x}, z] + 192*G[{-1, 1, 1 - 2*x}, z] - 
       240*G[{-1, 1, -1 + 2*x}, z] + 48*G[{-1, -1 - 2*x, -1}, z] + 
       48*G[{-1, -1 - 2*x, 1}, z] - 48*G[{-1, -1 - 2*x, -1 - 2*x}, z] - 
       48*G[{-1, -1 - 2*x, 1 - 2*x}, z] + 240*G[{-1, 1 - 2*x, -1}, z] + 
       240*G[{-1, 1 - 2*x, 1}, z] - 48*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 
       48*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 96*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       96*G[{-1, -x, -1}, z] - 96*G[{-1, -x, 1}, z] + 
       96*G[{-1, -x, -1 - 2*x}, z] + 96*G[{-1, -x, 1 - 2*x}, z] - 
       96*G[{-1, -1 + 2*x, -1}, z] - 96*G[{-1, -1 + 2*x, 1}, z] + 
       96*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 192*G[{-1, -1 + 2*x, -1 + 2*x}, 
         z] - 192*G[{0, -1, 1 - 2*x}, z] + 192*G[{0, -1, -1 + 2*x}, z] + 
       192*G[{0, 0, 1 - 2*x}, z] - 192*G[{0, 0, -1 + 2*x}, z] - 
       192*G[{0, 1, 1 - 2*x}, z] + 192*G[{0, 1, -1 + 2*x}, z] - 
       96*G[{0, 1 - 2*x, -1}, z] - 96*G[{0, 1 - 2*x, 1}, z] - 
       96*G[{0, 1 - 2*x, 1 - 2*x}, z] + 96*G[{0, 1 - 2*x, -1 + 2*x}, z] + 
       96*G[{0, -1 + 2*x, -1}, z] + 96*G[{0, -1 + 2*x, 1}, z] - 
       96*G[{0, -1 + 2*x, 1 - 2*x}, z] + 96*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       240*G[{1, -1, 1 - 2*x}, z] - 192*G[{1, -1, -1 + 2*x}, z] + 
       48*G[{1, -1, 1 + 2*x}, z] - 192*G[{1, 0, 1 - 2*x}, z] + 
       192*G[{1, 0, -1 + 2*x}, z] + 144*G[{1, 1, 1 - 2*x}, z] - 
       192*G[{1, 1, -1 + 2*x}, z] - 48*G[{1, 1, 1 + 2*x}, z] + 
       96*G[{1, 1 - 2*x, -1}, z] + 96*G[{1, 1 - 2*x, 1}, z] + 
       192*G[{1, 1 - 2*x, 1 - 2*x}, z] - 96*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       96*G[{1, x, -1}, z] + 96*G[{1, x, 1}, z] - 96*G[{1, x, -1 + 2*x}, z] - 
       96*G[{1, x, 1 + 2*x}, z] - 240*G[{1, -1 + 2*x, -1}, z] - 
       240*G[{1, -1 + 2*x, 1}, z] + 96*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       48*G[{1, -1 + 2*x, -1 + 2*x}, z] + 48*G[{1, -1 + 2*x, 1 + 2*x}, z] - 
       48*G[{1, 1 + 2*x, -1}, z] - 48*G[{1, 1 + 2*x, 1}, z] + 
       48*G[{1, 1 + 2*x, -1 + 2*x}, z] + 48*G[{1, 1 + 2*x, 1 + 2*x}, z] + 
       48*G[{1 - 2*x, -1, -1}, z] + 48*G[{1 - 2*x, -1, 1}, z] + 
       48*G[{1 - 2*x, -1, -1 - 2*x}, z] + 192*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       144*G[{1 - 2*x, -1, -1 + 2*x}, z] - 96*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       96*G[{1 - 2*x, 0, -1 + 2*x}, z] + 48*G[{1 - 2*x, 1, -1}, z] + 
       48*G[{1 - 2*x, 1, 1}, z] + 48*G[{1 - 2*x, 1, -1 - 2*x}, z] + 
       192*G[{1 - 2*x, 1, 1 - 2*x}, z] - 144*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, -1}, z] - 48*G[{1 - 2*x, -1 - 2*x, 1}, z] + 
       48*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] + 
       96*G[{1 - 2*x, 1 - 2*x, -1}, z] + 96*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       48*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, z] - 
       96*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       48*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 96*G[{1 - 2*x, -x, -1}, z] + 
       96*G[{1 - 2*x, -x, 1}, z] - 96*G[{1 - 2*x, -x, -1 - 2*x}, z] - 
       96*G[{1 - 2*x, -x, 1 - 2*x}, z] - 48*G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       48*G[{1 - 2*x, -1 + 2*x, 1}, z] + 48*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
         z] - 48*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1, -1}, z] - 48*G[{-1 + 2*x, -1, 1}, z] + 
       144*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 192*G[{-1 + 2*x, -1, -1 + 2*x}, 
         z] - 48*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 
       96*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 96*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1, -1}, z] - 48*G[{-1 + 2*x, 1, 1}, z] + 
       144*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 192*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1, 1 + 2*x}, z] + 48*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
       48*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 48*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 48*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       96*G[{-1 + 2*x, x, -1}, z] - 96*G[{-1 + 2*x, x, 1}, z] + 
       96*G[{-1 + 2*x, x, -1 + 2*x}, z] + 96*G[{-1 + 2*x, x, 1 + 2*x}, z] - 
       96*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 96*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       48*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       96*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, -1}, z] + 48*G[{-1 + 2*x, 1 + 2*x, 1}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, z] - (48*I)*Pi*G[{1 - 2*x}, z]*
        Log[2] + (48*I)*Pi*G[{-1 + 2*x}, z]*Log[2] + 120*G[{-1, -1}, z]*
        Log[2] + 120*G[{-1, 1}, z]*Log[2] - 48*G[{-1, -1 - 2*x}, z]*Log[2] + 
       24*G[{-1, 1 - 2*x}, z]*Log[2] + 72*G[{-1, -1 + 2*x}, z]*Log[2] - 
       120*G[{1, -1}, z]*Log[2] - 120*G[{1, 1}, z]*Log[2] - 
       72*G[{1, 1 - 2*x}, z]*Log[2] - 24*G[{1, -1 + 2*x}, z]*Log[2] + 
       48*G[{1, 1 + 2*x}, z]*Log[2] - 72*G[{1 - 2*x, -1}, z]*Log[2] + 
       72*G[{1 - 2*x, 1}, z]*Log[2] - 48*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] - 
       72*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 72*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[2] + 72*G[{-1 + 2*x, -1}, z]*Log[2] + 216*G[{-1 + 2*x, 1}, z]*
        Log[2] + 72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] + 
       216*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] + 48*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[2] + 36*G[{1 - 2*x}, z]*Log[2]^2 - 36*G[{-1 + 2*x}, z]*Log[2]^2 - 
       48*G[{-1, -1 - 2*x}, z]*Log[4] + 48*G[{-1, 1 - 2*x}, z]*Log[4] + 
       48*G[{-1, -1 + 2*x}, z]*Log[4] - 96*G[{0, -1}, z]*Log[4] + 
       48*G[{1, -1}, z]*Log[4] + 48*G[{1, 1}, z]*Log[4] - 
       48*G[{1, 1 - 2*x}, z]*Log[4] - 48*G[{1, -1 + 2*x}, z]*Log[4] + 
       48*G[{1, 1 + 2*x}, z]*Log[4] + 48*G[{1 - 2*x, -1}, z]*Log[4] - 
       48*G[{1 - 2*x, 1}, z]*Log[4] - 48*G[{1 - 2*x, -1 - 2*x}, z]*Log[4] + 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4] + 96*G[{-1 + 2*x, -1}, z]*Log[4] - 96*G[{-1 + 2*x, 1}, z]*
        Log[4] - 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] + 48*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[4] - 48*G[{1 - 2*x}, z]*Log[2]*Log[4] + 48*G[{-1 + 2*x}, z]*
        Log[2]*Log[4] + 96*G[{1 - 2*x}, z]*Log[4]^2 - 
       96*G[{-1 + 2*x}, z]*Log[4]^2 - 48*G[{-1, -1}, z]*Log[8] + 
       48*G[{1, 1}, z]*Log[8] - 48*G[{1 - 2*x, -1}, z]*Log[8] + 
       48*G[{-1 + 2*x, 1}, z]*Log[8] - 48*G[{-1, -1}, z]*Log[16] - 
       120*G[{-1, 1}, z]*Log[16] + 72*G[{-1, -1 - 2*x}, z]*Log[16] - 
       24*G[{-1, 1 - 2*x}, z]*Log[16] + 60*G[{-1, -1 + 2*x}, z]*Log[16] + 
       48*G[{0, -1}, z]*Log[16] - 72*G[{1, 1}, z]*Log[16] + 
       24*G[{1, -1 - 2*x}, z]*Log[16] - 120*G[{1, 1 - 2*x}, z]*Log[16] - 
       36*G[{1, -1 + 2*x}, z]*Log[16] - 48*G[{1, 1 + 2*x}, z]*Log[16] - 
       24*G[{1 - 2*x, -1}, z]*Log[16] - 48*G[{1 - 2*x, 1}, z]*Log[16] + 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] - 108*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16] + 24*G[{-1 + 2*x, -1}, z]*Log[16] + 48*G[{-1 + 2*x, 1}, z]*
        Log[16] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] + 
       96*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16] - 48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] - 
       12*G[{1 - 2*x}, z]*Log[2]*Log[16] + 12*G[{-1 + 2*x}, z]*Log[2]*
        Log[16] + 48*G[{-1, 1}, z]*Log[32] - 48*G[{1, -1}, z]*Log[32] - 
       48*G[{1 - 2*x, -1}, z]*Log[32] + 48*G[{-1 + 2*x, 1}, z]*Log[32] + 
       24*G[{-1, -1}, z]*Log[64] + 24*G[{-1, 1}, z]*Log[64] - 
       72*G[{-1, 1 - 2*x}, z]*Log[64] + 24*G[{-1, -1 + 2*x}, z]*Log[64] - 
       48*G[{0, -1}, z]*Log[64] + 48*G[{0, 1}, z]*Log[64] - 
       24*G[{1, -1}, z]*Log[64] - 24*G[{1, 1}, z]*Log[64] - 
       24*G[{1, 1 - 2*x}, z]*Log[64] + 72*G[{1, -1 + 2*x}, z]*Log[64] - 
       24*G[{1 - 2*x, 1}, z]*Log[64] - 96*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       72*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] - 24*G[{-1 + 2*x, 1}, z]*
        Log[64] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 
       72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] + 48*G[{-1, -1}, z]*Log[128] - 
       48*G[{-1, 1}, z]*Log[128] + 48*G[{1, -1}, z]*Log[128] - 
       48*G[{1, 1}, z]*Log[128] + 48*G[{1 - 2*x, -1}, z]*Log[128] + 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[128] - 48*G[{-1 + 2*x, 1}, z]*
        Log[128] - 48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[128] + 
       30*G[{-1, -1}, z]*Log[256] - 6*G[{-1, 1}, z]*Log[256] + 
       24*G[{-1, 1 - 2*x}, z]*Log[256] + 48*G[{-1, -1 + 2*x}, z]*Log[256] - 
       12*G[{-1, 1 + 2*x}, z]*Log[256] - 48*G[{0, -1}, z]*Log[256] + 
       48*G[{0, 1}, z]*Log[256] + 54*G[{1, -1}, z]*Log[256] + 
       18*G[{1, 1}, z]*Log[256] - 24*G[{1, 1 - 2*x}, z]*Log[256] - 
       12*G[{1, 1 + 2*x}, z]*Log[256] - 6*G[{1 - 2*x, -1}, z]*Log[256] - 
       18*G[{1 - 2*x, 1}, z]*Log[256] + 24*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[256] + 72*G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[256] + 18*G[{-1 + 2*x, -1}, z]*
        Log[256] + 6*G[{-1 + 2*x, 1}, z]*Log[256] - 
       72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[256] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[256] + 
       12*G[{1 - 2*x}, z]*Log[2]*Log[256] - 12*G[{-1 + 2*x}, z]*Log[2]*
        Log[256] + 48*G[{1 - 2*x, 1}, z]*Log[512] - 48*G[{-1 + 2*x, -1}, z]*
        Log[512] + 48*G[{-1, 1}, z]*Log[1024] - 48*G[{1, -1}, z]*Log[1024] - 
       60*G[{-1, -1}, z]*Log[4096] + 12*G[{-1, 1}, z]*Log[4096] - 
       6*G[{-1, -1 - 2*x}, z]*Log[4096] + 30*G[{-1, 1 - 2*x}, z]*Log[4096] - 
       78*G[{-1, -1 + 2*x}, z]*Log[4096] + 6*G[{-1, 1 + 2*x}, z]*Log[4096] + 
       72*G[{0, -1}, z]*Log[4096] - 72*G[{0, 1}, z]*Log[4096] - 
       12*G[{1, -1}, z]*Log[4096] + 60*G[{1, 1}, z]*Log[4096] - 
       6*G[{1, -1 - 2*x}, z]*Log[4096] + 78*G[{1, 1 - 2*x}, z]*Log[4096] - 
       30*G[{1, -1 + 2*x}, z]*Log[4096] + 6*G[{1, 1 + 2*x}, z]*Log[4096] + 
       6*G[{1 - 2*x, -1 - 2*x}, z]*Log[4096] - 18*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4096] + 18*G[{1 - 2*x, -1 + 2*x}, z]*Log[4096] - 
       6*G[{1 - 2*x, 1 + 2*x}, z]*Log[4096] + 6*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[4096] - 18*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4096] + 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4096] - 6*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[4096] + 12*G[{-1, -1}, z]*Log[65536] - 12*G[{-1, 1}, z]*
        Log[65536] - 24*G[{0, -1}, z]*Log[65536] + 24*G[{0, 1}, z]*
        Log[65536] + 12*G[{1, -1}, z]*Log[65536] - 12*G[{1, 1}, z]*
        Log[65536] + 15*G[{1 - 2*x}, z]*Log[2]*Log[65536] - 
       15*G[{-1 + 2*x}, z]*Log[2]*Log[65536] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[262144] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[262144] - 
       (24*I)*Pi*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       (24*I)*Pi*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       48*G[{-1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       48*G[{1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       60*G[{-1, -1}, z]*Log[(1 - 2*x)^2] - 36*G[{-1, 1}, z]*
        Log[(1 - 2*x)^2] + 36*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       60*G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 36*G[{1, -1}, z]*
        Log[(1 - 2*x)^2] - 60*G[{1, 1}, z]*Log[(1 - 2*x)^2] + 
       60*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 36*G[{1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] - 12*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2] + 
       36*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2] - 36*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] + 12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
       36*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 
       (144*I)*Pi*G[{1 - 2*x}, z]*Log[-1 + x] - (144*I)*Pi*G[{-1 + 2*x}, z]*
        Log[-1 + x] - 192*G[{-1, -1}, z]*Log[-1 + x] + 
       192*G[{-1, 1}, z]*Log[-1 + x] + 144*G[{-1, 1 - 2*x}, z]*Log[-1 + x] - 
       48*G[{-1, -1 + 2*x}, z]*Log[-1 + x] - 192*G[{1, -1}, z]*Log[-1 + x] + 
       192*G[{1, 1}, z]*Log[-1 + x] + 48*G[{1, 1 - 2*x}, z]*Log[-1 + x] - 
       144*G[{1, -1 + 2*x}, z]*Log[-1 + x] - 96*G[{1 - 2*x, -1}, z]*
        Log[-1 + x] - 96*G[{1 - 2*x, 1}, z]*Log[-1 + x] - 
       240*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + x] + 
       144*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 + x] + 96*G[{-1 + 2*x, -1}, z]*
        Log[-1 + x] + 96*G[{-1 + 2*x, 1}, z]*Log[-1 + x] - 
       144*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 + x] + 
       240*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 + x] - 72*G[{1 - 2*x}, z]*Log[2]*
        Log[-1 + x] + 72*G[{-1 + 2*x}, z]*Log[2]*Log[-1 + x] - 
       48*G[{1 - 2*x}, z]*Log[4]*Log[-1 + x] + 48*G[{-1 + 2*x}, z]*Log[4]*
        Log[-1 + x] - 96*G[{1 - 2*x}, z]*Log[8]*Log[-1 + x] + 
       96*G[{-1 + 2*x}, z]*Log[8]*Log[-1 + x] + 72*G[{1 - 2*x}, z]*Log[16]*
        Log[-1 + x] - 72*G[{-1 + 2*x}, z]*Log[16]*Log[-1 + x] + 
       48*G[{1 - 2*x}, z]*Log[512]*Log[-1 + x] - 48*G[{-1 + 2*x}, z]*Log[512]*
        Log[-1 + x] - 192*G[{1 - 2*x}, z]*Log[-1 + x]^2 + 
       192*G[{-1 + 2*x}, z]*Log[-1 + x]^2 - 48*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] - 48*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 
       24*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 24*G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 48*G[{0, -1}, z]*Log[4*(-1 + x)^2] - 
       48*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 48*G[{0, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 48*G[{0, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       48*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 48*G[{1, 1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       24*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 72*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       96*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       24*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 72*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       120*G[{1 - 2*x}, z]*Log[-1 + x]*Log[16*(-1 + x)^2] - 
       120*G[{-1 + 2*x}, z]*Log[-1 + x]*Log[16*(-1 + x)^2] + 
       (24*I)*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] - (24*I)*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] - (288*I)*Pi*G[{1 - 2*x}, z]*Log[x] + 
       (288*I)*Pi*G[{-1 + 2*x}, z]*Log[x] - 480*G[{-1, -1}, z]*Log[x] + 
       96*G[{-1, 1}, z]*Log[x] + 144*G[{-1, -1 - 2*x}, z]*Log[x] + 
       144*G[{-1, 1 - 2*x}, z]*Log[x] - 48*G[{-1, -1 + 2*x}, z]*Log[x] - 
       48*G[{-1, 1 + 2*x}, z]*Log[x] - 96*G[{0, -1}, z]*Log[x] + 
       96*G[{0, 1}, z]*Log[x] - 96*G[{1, -1}, z]*Log[x] + 
       480*G[{1, 1}, z]*Log[x] + 48*G[{1, -1 - 2*x}, z]*Log[x] + 
       48*G[{1, 1 - 2*x}, z]*Log[x] - 144*G[{1, -1 + 2*x}, z]*Log[x] - 
       144*G[{1, 1 + 2*x}, z]*Log[x] - 96*G[{1 - 2*x, -1}, z]*Log[x] - 
       384*G[{1 - 2*x, 1}, z]*Log[x] + 48*G[{1 - 2*x, -1 - 2*x}, z]*Log[x] - 
       144*G[{1 - 2*x, 1 - 2*x}, z]*Log[x] + 144*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x] + 48*G[{1 - 2*x, 1 + 2*x}, z]*Log[x] + 
       384*G[{-1 + 2*x, -1}, z]*Log[x] + 96*G[{-1 + 2*x, 1}, z]*Log[x] - 
       48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x] - 144*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x] + 144*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x] - 96*G[{1 - 2*x}, z]*Log[4]*
        Log[x] + 96*G[{-1 + 2*x}, z]*Log[4]*Log[x] - 48*G[{1 - 2*x}, z]*
        Log[8]*Log[x] + 48*G[{-1 + 2*x}, z]*Log[8]*Log[x] - 
       72*G[{1 - 2*x}, z]*Log[16]*Log[x] + 72*G[{-1 + 2*x}, z]*Log[16]*
        Log[x] - 12*G[{1 - 2*x}, z]*Log[64]*Log[x] + 12*G[{-1 + 2*x}, z]*
        Log[64]*Log[x] + 24*G[{1 - 2*x}, z]*Log[256]*Log[x] - 
       24*G[{-1 + 2*x}, z]*Log[256]*Log[x] + 48*G[{1 - 2*x}, z]*Log[1024]*
        Log[x] - 48*G[{-1 + 2*x}, z]*Log[1024]*Log[x] + 
       24*G[{1 - 2*x}, z]*Log[-1 + x]*Log[x] - 24*G[{-1 + 2*x}, z]*
        Log[-1 + x]*Log[x] - 96*G[{1 - 2*x}, z]*Log[x]^2 + 
       96*G[{-1 + 2*x}, z]*Log[x]^2 - 48*G[{1 - 2*x}, z]*Log[16]*
        Log[(-1 + x)*x] + 48*G[{-1 + 2*x}, z]*Log[16]*Log[(-1 + x)*x] + 
       72*G[{-1, -1}, z]*Log[4*x^2] - 24*G[{-1, 1}, z]*Log[4*x^2] - 
       72*G[{-1, -1 - 2*x}, z]*Log[4*x^2] - 24*G[{-1, 1 - 2*x}, z]*
        Log[4*x^2] - 24*G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[4*x^2] - 48*G[{0, -1}, z]*Log[4*x^2] + 
       48*G[{0, 1}, z]*Log[4*x^2] - 48*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 
       48*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 24*G[{1, -1}, z]*Log[4*x^2] - 
       72*G[{1, 1}, z]*Log[4*x^2] - 24*G[{1, -1 - 2*x}, z]*Log[4*x^2] + 
       24*G[{1, 1 - 2*x}, z]*Log[4*x^2] + 24*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       72*G[{1, 1 + 2*x}, z]*Log[4*x^2] + 48*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 
       72*G[{1 - 2*x, -1 - 2*x}, z]*Log[4*x^2] + 96*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 48*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] - 48*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] + 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] - 
       96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] + 96*G[{1 - 2*x}, z]*Log[x]*
        Log[16*x^2] - 96*G[{-1 + 2*x}, z]*Log[x]*Log[16*x^2] - 
       12*G[{1 - 2*x}, z]*Log[-1 + x]*Log[256*x^2] + 12*G[{-1 + 2*x}, z]*
        Log[-1 + x]*Log[256*x^2] + 12*G[{1 - 2*x}, z]*Log[-1 + x]*
        Log[x^8/(1 - 2*x)^8] - 12*G[{-1 + 2*x}, z]*Log[-1 + x]*
        Log[x^8/(1 - 2*x)^8] - (72*I)*Pi*G[{1 - 2*x}, z]*Log[x/(1 + x)] + 
       (72*I)*Pi*G[{-1 + 2*x}, z]*Log[x/(1 + x)] + 48*G[{-1, -1}, z]*
        Log[1 + x] + 48*G[{-1, 1}, z]*Log[1 + x] + 144*G[{-1, -1 - 2*x}, z]*
        Log[1 + x] - 48*G[{-1, 1 + 2*x}, z]*Log[1 + x] - 
       192*G[{0, -1}, z]*Log[1 + x] + 192*G[{0, 1}, z]*Log[1 + x] - 
       48*G[{1, -1}, z]*Log[1 + x] - 48*G[{1, 1}, z]*Log[1 + x] + 
       48*G[{1, -1 - 2*x}, z]*Log[1 + x] - 144*G[{1, 1 + 2*x}, z]*
        Log[1 + x] + 144*G[{1 - 2*x, -1}, z]*Log[1 + x] - 
       240*G[{1 - 2*x, 1}, z]*Log[1 + x] - 144*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + x] + 48*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] + 
       240*G[{-1 + 2*x, -1}, z]*Log[1 + x] - 144*G[{-1 + 2*x, 1}, z]*
        Log[1 + x] - 48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] + 
       144*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] + 48*G[{1 - 2*x}, z]*Log[2]*
        Log[1 + x] - 48*G[{-1 + 2*x}, z]*Log[2]*Log[1 + x] - 
       12*G[{1 - 2*x}, z]*Log[16]*Log[1 + x] + 12*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 + x] + 24*G[{1 - 2*x}, z]*Log[256]*Log[1 + x] - 
       24*G[{-1 + 2*x}, z]*Log[256]*Log[1 + x] + 48*G[{1 - 2*x}, z]*
        Log[1 + x]^2 - 48*G[{-1 + 2*x}, z]*Log[1 + x]^2 - 
       96*G[{1 - 2*x}, z]*Log[1 + x]*Log[2*(1 + x)] + 
       96*G[{-1 + 2*x}, z]*Log[1 + x]*Log[2*(1 + x)] - 
       24*G[{-1, -1}, z]*Log[4*(1 + x)^2] - 24*G[{-1, 1}, z]*
        Log[4*(1 + x)^2] - 72*G[{-1, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 96*G[{0, -1}, z]*
        Log[4*(1 + x)^2] - 96*G[{0, 1}, z]*Log[4*(1 + x)^2] + 
       24*G[{1, -1}, z]*Log[4*(1 + x)^2] + 24*G[{1, 1}, z]*Log[4*(1 + x)^2] - 
       24*G[{1, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 72*G[{1, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] - 72*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] + 
       120*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       120*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] + 72*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       96*G[{1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 
       96*G[{-1 + 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 
       (96*I)*Pi*G[{1 - 2*x}, z]*Log[2/(-1 + 2*x)] + 
       (96*I)*Pi*G[{-1 + 2*x}, z]*Log[2/(-1 + 2*x)] + 
       (24*I)*Pi*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)] - 
       (24*I)*Pi*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[256]*Log[(2*x)/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[256]*Log[(2*x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[4096]*Log[(2*x)/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[4096]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
       (48*I)*Pi*G[{1 - 2*x}, z]*Log[-1 + 2*x] - (48*I)*Pi*G[{-1 + 2*x}, z]*
        Log[-1 + 2*x] - 312*G[{-1, -1}, z]*Log[-1 + 2*x] + 
       72*G[{-1, 1}, z]*Log[-1 + 2*x] - 120*G[{-1, 1 - 2*x}, z]*
        Log[-1 + 2*x] + 96*G[{-1, -x}, z]*Log[-1 + 2*x] - 
       120*G[{-1, -1 + 2*x}, z]*Log[-1 + 2*x] - 72*G[{1, -1}, z]*
        Log[-1 + 2*x] + 312*G[{1, 1}, z]*Log[-1 + 2*x] + 
       120*G[{1, 1 - 2*x}, z]*Log[-1 + 2*x] - 96*G[{1, x}, z]*Log[-1 + 2*x] + 
       120*G[{1, -1 + 2*x}, z]*Log[-1 + 2*x] + 24*G[{1 - 2*x, -1}, z]*
        Log[-1 + 2*x] - 168*G[{1 - 2*x, 1}, z]*Log[-1 + 2*x] - 
       168*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] - 96*G[{1 - 2*x, -x}, z]*
        Log[-1 + 2*x] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 + 2*x] + 
       168*G[{-1 + 2*x, -1}, z]*Log[-1 + 2*x] - 24*G[{-1 + 2*x, 1}, z]*
        Log[-1 + 2*x] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 + 2*x] + 
       96*G[{-1 + 2*x, x}, z]*Log[-1 + 2*x] + 168*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[-1 + 2*x] - 48*G[{1 - 2*x}, z]*Log[2]*Log[-1 + 2*x] + 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[-1 + 2*x] + 48*G[{1 - 2*x}, z]*Log[4]*
        Log[-1 + 2*x] - 48*G[{-1 + 2*x}, z]*Log[4]*Log[-1 + 2*x] - 
       48*G[{1 - 2*x}, z]*Log[16]*Log[-1 + 2*x] + 48*G[{-1 + 2*x}, z]*Log[16]*
        Log[-1 + 2*x] + 48*G[{1 - 2*x}, z]*Log[32]*Log[-1 + 2*x] - 
       48*G[{-1 + 2*x}, z]*Log[32]*Log[-1 + 2*x] + 24*G[{1 - 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)]*Log[-1 + 2*x] - 24*G[{-1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)]*Log[-1 + 2*x] - 264*G[{1 - 2*x}, z]*
        Log[-1 + x]*Log[-1 + 2*x] + 264*G[{-1 + 2*x}, z]*Log[-1 + x]*
        Log[-1 + 2*x] + 48*G[{1 - 2*x}, z]*Log[(-1 + x)*x]*Log[-1 + 2*x] - 
       48*G[{-1 + 2*x}, z]*Log[(-1 + x)*x]*Log[-1 + 2*x] - 
       120*G[{1 - 2*x}, z]*Log[-1 + 2*x]^2 + 120*G[{-1 + 2*x}, z]*
        Log[-1 + 2*x]^2 + 96*G[{-1, -1}, z]*Log[x*(-1 + 2*x)] - 
       48*G[{-1, -1 - 2*x}, z]*Log[x*(-1 + 2*x)] + 48*G[{-1, -1 + 2*x}, z]*
        Log[x*(-1 + 2*x)] - 96*G[{1, 1}, z]*Log[x*(-1 + 2*x)] - 
       48*G[{1, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] + 48*G[{1, 1 + 2*x}, z]*
        Log[x*(-1 + 2*x)] + 96*G[{1 - 2*x, -1}, z]*Log[x*(-1 + 2*x)] - 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[x*(-1 + 2*x)] + 
       96*G[{1 - 2*x, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[x*(-1 + 2*x)] - 
       96*G[{-1 + 2*x, 1}, z]*Log[x*(-1 + 2*x)] + 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x*(-1 + 2*x)] - 
       96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x*(-1 + 2*x)] + 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x*(-1 + 2*x)] - 
       96*G[{1 - 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 96*G[{-1 + 2*x}, z]*
        Log[2]*Log[x*(-1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[-1 + 2*x]*
        Log[x^3*(-1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*
        Log[x^3*(-1 + 2*x)] - 24*G[{1 - 2*x}, z]*Log[x]*Log[x/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x]*Log[x/(1 + 2*x)] + 12*G[{1 - 2*x}, z]*
        Log[64]*Log[(2*x)/(1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[64]*
        Log[(2*x)/(1 + 2*x)] - 12*G[{1 - 2*x}, z]*Log[4096]*
        Log[(2*x)/(1 + 2*x)] + 12*G[{-1 + 2*x}, z]*Log[4096]*
        Log[(2*x)/(1 + 2*x)] - 48*G[{1 - 2*x}, z]*Log[x]*
        Log[(2*x)/(1 + 2*x)] + 48*G[{-1 + 2*x}, z]*Log[x]*
        Log[(2*x)/(1 + 2*x)] - 48*G[{1 - 2*x}, z]*Log[1 + x]*
        Log[(2*x)/(1 + 2*x)] + 48*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[(2*x)/(1 + 2*x)] - 48*G[{1 - 2*x}, z]*Log[x]*
        Log[(8*x)/(1 + 2*x)] + 48*G[{-1 + 2*x}, z]*Log[x]*
        Log[(8*x)/(1 + 2*x)] + 48*G[{-1, -1}, z]*Log[1 + 2*x] - 
       144*G[{-1, 1}, z]*Log[1 + 2*x] - 96*G[{-1, -1 - 2*x}, z]*
        Log[1 + 2*x] - 48*G[{-1, 1 - 2*x}, z]*Log[1 + 2*x] + 
       96*G[{-1, -x}, z]*Log[1 + 2*x] + 48*G[{-1, -1 + 2*x}, z]*
        Log[1 + 2*x] - 96*G[{0, -1}, z]*Log[1 + 2*x] + 
       96*G[{0, 1}, z]*Log[1 + 2*x] + 144*G[{1, -1}, z]*Log[1 + 2*x] - 
       48*G[{1, 1}, z]*Log[1 + 2*x] - 48*G[{1, 1 - 2*x}, z]*Log[1 + 2*x] - 
       96*G[{1, x}, z]*Log[1 + 2*x] + 48*G[{1, -1 + 2*x}, z]*Log[1 + 2*x] + 
       96*G[{1, 1 + 2*x}, z]*Log[1 + 2*x] + 48*G[{1 - 2*x, -1}, z]*
        Log[1 + 2*x] + 48*G[{1 - 2*x, 1}, z]*Log[1 + 2*x] + 
       96*G[{1 - 2*x, -1 - 2*x}, z]*Log[1 + 2*x] + 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + 2*x] - 96*G[{1 - 2*x, -x}, z]*
        Log[1 + 2*x] - 48*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + 2*x] - 
       48*G[{-1 + 2*x, -1}, z]*Log[1 + 2*x] - 48*G[{-1 + 2*x, 1}, z]*
        Log[1 + 2*x] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + 2*x] + 
       96*G[{-1 + 2*x, x}, z]*Log[1 + 2*x] - 48*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + 2*x] - 96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + 2*x] - 
       12*G[{1 - 2*x}, z]*Log[1024]*Log[1 + 2*x] + 12*G[{-1 + 2*x}, z]*
        Log[1024]*Log[1 + 2*x] + 96*G[{1 - 2*x}, z]*Log[x]*Log[1 + 2*x] - 
       96*G[{-1 + 2*x}, z]*Log[x]*Log[1 + 2*x] - 360*G[{1 - 2*x}, z]*
        Log[1 + x]*Log[1 + 2*x] + 360*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[1 + 2*x] - 48*G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[1 + 2*x] + 
       48*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[1 + 2*x] - 
       24*G[{1 - 2*x}, z]*Log[1 + 2*x]^2 + 24*G[{-1 + 2*x}, z]*
        Log[1 + 2*x]^2 + 24*G[{-1, -1}, z]*Log[x*(1 + 2*x)] + 
       24*G[{-1, 1}, z]*Log[x*(1 + 2*x)] - 24*G[{-1, -1 - 2*x}, z]*
        Log[x*(1 + 2*x)] - 48*G[{-1, -1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       24*G[{-1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 96*G[{0, -1}, z]*
        Log[x*(1 + 2*x)] - 96*G[{0, 1}, z]*Log[x*(1 + 2*x)] - 
       24*G[{1, -1}, z]*Log[x*(1 + 2*x)] - 24*G[{1, 1}, z]*Log[x*(1 + 2*x)] - 
       24*G[{1, -1 - 2*x}, z]*Log[x*(1 + 2*x)] + 48*G[{1, 1 - 2*x}, z]*
        Log[x*(1 + 2*x)] + 24*G[{1, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       24*G[{1 - 2*x, -1}, z]*Log[x*(1 + 2*x)] + 72*G[{1 - 2*x, 1}, z]*
        Log[x*(1 + 2*x)] + 24*G[{1 - 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       96*G[{1 - 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] - 72*G[{-1 + 2*x, -1}, z]*
        Log[x*(1 + 2*x)] + 24*G[{-1 + 2*x, 1}, z]*Log[x*(1 + 2*x)] + 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x*(1 + 2*x)] - 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x*(1 + 2*x)] + 
       96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x*(1 + 2*x)] - 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x*(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*
        Log[2]*Log[x*(1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[x*(1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[x*(1 + 2*x)] - 24*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[x*(1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[x*(1 + 2*x)] - 24*G[{-1, -1}, z]*Log[8*x*(1 + 2*x)] + 
       72*G[{-1, 1}, z]*Log[8*x*(1 + 2*x)] + 72*G[{-1, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{-1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       72*G[{1, -1}, z]*Log[8*x*(1 + 2*x)] + 24*G[{1, 1}, z]*
        Log[8*x*(1 + 2*x)] + 24*G[{1, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] - 
       72*G[{1, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 24*G[{1 - 2*x, -1}, z]*
        Log[8*x*(1 + 2*x)] - 72*G[{1 - 2*x, 1}, z]*Log[8*x*(1 + 2*x)] - 
       72*G[{1 - 2*x, -1 - 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[8*x*(1 + 2*x)] + 
       72*G[{-1 + 2*x, -1}, z]*Log[8*x*(1 + 2*x)] - 24*G[{-1 + 2*x, 1}, z]*
        Log[8*x*(1 + 2*x)] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[8*x*(1 + 2*x)] + 72*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[8*x*(1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] - 
       48*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[-4 + 8*x] + 
       48*G[{1 - 2*x}, z]*Log[1 + 2*x]*Log[4 + 8*x] - 
       48*G[{-1 + 2*x}, z]*Log[1 + 2*x]*Log[4 + 8*x] - 
       48*G[{1 - 2*x}, z]*Log[1 + 2*x]*Log[32 + 64*x] + 
       48*G[{-1 + 2*x}, z]*Log[1 + 2*x]*Log[32 + 64*x] - 
       48*G[{-1, -1 + 2*x}, z]*Log[1 + x/(2 - 3*x)] - 48*G[{1, -1 + 2*x}, z]*
        Log[1 + x/(2 - 3*x)] - 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 + x/(2 - 3*x)] - 48*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + x/(2 - 3*x)] + 24*G[{1 - 2*x}, z]*Log[2]*
        Log[1 - 3*x + 2*x^2] - 24*G[{-1 + 2*x}, z]*Log[2]*
        Log[1 - 3*x + 2*x^2] - 48*G[{1 - 2*x}, z]*Log[4/x]*
        Log[1 - 3*x + 2*x^2] + 48*G[{-1 + 2*x}, z]*Log[4/x]*
        Log[1 - 3*x + 2*x^2] + 48*G[{1 - 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] - 48*G[{-1 + 2*x}, z]*Log[x]*
        Log[1 - 3*x + 2*x^2] + 144*G[{-1, -1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 48*G[{-1, 1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 48*G[{-1, 1 - 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 48*G[{-1, -1 + 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 48*G[{1, -1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 144*G[{1, 1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 48*G[{1, 1 - 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 48*G[{1, -1 + 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 48*G[{1 - 2*x, -1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 144*G[{1 - 2*x, 1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 48*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 144*G[{-1 + 2*x, -1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 48*G[{-1 + 2*x, 1}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 48*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 48*G[{-1, -1 + 2*x}, z]*
        Log[1 + x/(-2 + 3*x)] + 48*G[{1, -1 + 2*x}, z]*
        Log[1 + x/(-2 + 3*x)] + 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 + x/(-2 + 3*x)] + 48*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + x/(-2 + 3*x)] - 24*G[{1 - 2*x}, z]*Log[-1 + 2*x]*
        Log[1 + (-3 + 4*x)^(-1)] + 24*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*
        Log[1 + (-3 + 4*x)^(-1)] + 120*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] - 120*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + x^(-1)] - 72*G[{-1 + 2*x}, z]*PolyLog[2, 1 + x^(-1)] + 
       216*G[{1 - 2*x}, z]*PolyLog[2, (-1 - 2*x)^(-1)] - 
       216*G[{-1 + 2*x}, z]*PolyLog[2, (-1 - 2*x)^(-1)] - 
       96*G[{1 - 2*x}, z]*PolyLog[2, -1 - 2*x] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 - 2*x] - 240*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 240*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 96*G[{1 - 2*x}, z]*PolyLog[2, 1 - 2*x] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 2*x] + 144*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 144*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 24*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 24*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 96*G[{1 - 2*x}, z]*
        PolyLog[2, 2 - 2*x] + 96*G[{-1 + 2*x}, z]*PolyLog[2, 2 - 2*x] - 
       48*G[{1 - 2*x}, z]*PolyLog[2, 1/2 - x] + 48*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/2 - x] + 48*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, 1 - x] - 72*G[{1 - 2*x}, z]*
        PolyLog[2, -1/(2*x)] + 72*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 
       192*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + 192*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 96*G[{1 - 2*x}, z]*PolyLog[2, -2*x] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, -2*x] - 288*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 288*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + x)] - 144*G[{1 - 2*x}, z]*PolyLog[2, x/(1 + x)] + 
       144*G[{-1 + 2*x}, z]*PolyLog[2, x/(1 + x)] + 240*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 240*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 144*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 144*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 96*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 216*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] + 216*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] - 144*G[{1 - 2*x}, z]*
        PolyLog[2, x/(1 + 2*x)] + 144*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 + 2*x)] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] - 72*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] + 288*G[{1 - 2*x}, z]*
        PolyLog[2, (2 + 2*x)^(-1)] - 288*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 + 2*x)^(-1)] + 48*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + 2*x)/(2 + 2*x)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + 2*x)/(2 + 2*x)] + G[{-1}, z]*
        (-2*Pi^2 + 24*G[{-1, -1 - 2*x}, 1] - 48*G[{-1, 1 + 2*x}, 1] - 
         24*G[{0, -1 - 2*x}, 1] + 24*G[{0, 1 + 2*x}, 1] + 
         48*G[{1 - 2*x, -1 - 2*x}, 1] + 48*G[{1 + 2*x, 1}, 1] + 
         24*G[{1 + 2*x, -1 - 2*x}, 1] - 48*G[{1 + 2*x, 1 + 2*x}, 1] - 
         (48*I)*Pi*Log[2] + 516*Log[2]^2 - 48*Log[2]*Log[4] - 168*Log[4]^2 - 
         12*Log[2]*Log[16] + 12*Log[2]*Log[256] + 15*Log[2]*Log[65536] - 
         12*Log[2]*Log[262144] - (24*I)*Pi*Log[1 + (1 - 2*x)^(-1)] + 
         (48*I)*Pi*Log[-1 + x] - 72*Log[2]*Log[-1 + x] - 
         48*Log[4]*Log[-1 + x] - 96*Log[8]*Log[-1 + x] + 
         72*Log[16]*Log[-1 + x] + 48*Log[512]*Log[-1 + x] + 
         48*Log[-1 + x]^2 - 120*Log[-1 + x]*Log[16*(-1 + x)^2] + 
         (24*I)*Pi*Log[(-1 + x)/x] - 96*Log[4]*Log[x] - 48*Log[8]*Log[x] - 
         72*Log[16]*Log[x] - 12*Log[64]*Log[x] + 24*Log[256]*Log[x] + 
         48*Log[1024]*Log[x] + 24*Log[-1 + x]*Log[x] + 48*Log[x]^2 - 
         48*Log[16]*Log[(-1 + x)*x] - 12*Log[-1 + x]*Log[256*x^2] + 
         12*Log[-1 + x]*Log[x^8/(1 - 2*x)^8] + (24*I)*Pi*Log[x/(1 + x)] + 
         48*Log[2]*Log[1 + x] - 12*Log[16]*Log[1 + x] + 
         24*Log[256]*Log[1 + x] + 48*Log[1 + x]^2 + 96*Log[1 + x]*
          Log[2*(1 + x)] - 96*Log[1 + x]*Log[16*(1 + x)^2] + 
         (96*I)*Pi*Log[2/(-1 + 2*x)] + (24*I)*Pi*Log[(2*x)/(-1 + 2*x)] - 
         24*Log[256]*Log[(2*x)/(-1 + 2*x)] + 12*Log[4096]*
          Log[(2*x)/(-1 + 2*x)] - 48*Log[x]*Log[(2*x)/(-1 + 2*x)] + 
         (48*I)*Pi*Log[-1 + 2*x] - 48*Log[2]*Log[-1 + 2*x] + 
         48*Log[4]*Log[-1 + 2*x] - 48*Log[16]*Log[-1 + 2*x] + 
         48*Log[32]*Log[-1 + 2*x] + 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[-1 + 2*x] + 24*Log[-1 + x]*Log[-1 + 2*x] + 
         48*Log[(-1 + x)*x]*Log[-1 + 2*x] - 24*Log[-1 + 2*x]^2 + 
         192*Log[2]*Log[x*(-1 + 2*x)] + 48*Log[-1 + 2*x]*
          Log[x^3*(-1 + 2*x)] - 24*Log[x]*Log[x/(1 + 2*x)] + 
         12*Log[64]*Log[(2*x)/(1 + 2*x)] - 12*Log[4096]*
          Log[(2*x)/(1 + 2*x)] - 48*Log[x]*Log[(2*x)/(1 + 2*x)] - 
         48*Log[1 + x]*Log[(2*x)/(1 + 2*x)] + 48*Log[x]*
          Log[(8*x)/(1 + 2*x)] - 12*Log[1024]*Log[1 + 2*x] - 
         96*Log[x]*Log[1 + 2*x] + 120*Log[1 + x]*Log[1 + 2*x] - 
         48*Log[-1 + 2*x]*Log[1 + 2*x] - 24*Log[1 + 2*x]^2 + 
         24*Log[2]*Log[x*(1 + 2*x)] + 48*Log[(2*x)/(-1 + 2*x)]*
          Log[x*(1 + 2*x)] - 24*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] - 
         48*Log[-1 + 2*x]*Log[-4 + 8*x] - 48*Log[1 + 2*x]*Log[4 + 8*x] + 
         48*Log[1 + 2*x]*Log[32 + 64*x] + 24*Log[2]*Log[1 - 3*x + 2*x^2] + 
         48*Log[4/x]*Log[1 - 3*x + 2*x^2] + 48*Log[x]*Log[1 - 3*x + 2*x^2] - 
         24*Log[-1 + 2*x]*Log[1 + (-3 + 4*x)^(-1)] - 
         72*PolyLog[2, 1 + 1/(2*(-1 + x))] - 24*PolyLog[2, 1 + x^(-1)] - 
         72*PolyLog[2, (-1 - 2*x)^(-1)] + 96*PolyLog[2, -1 - 2*x] + 
         48*PolyLog[2, (1 - 2*x)^(-1)] + 288*PolyLog[2, 1 - 2*x] - 
         240*PolyLog[2, (2 - 2*x)^(-1)] + 
         24*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 288*PolyLog[2, 2 - 2*x] - 
         48*PolyLog[2, 1/2 - x] + 48*PolyLog[2, 1 - x] + 
         24*PolyLog[2, -1/(2*x)] - 96*PolyLog[2, 1/(2*x)] - 
         96*PolyLog[2, -2*x] + 48*PolyLog[2, x/(1 + x)] - 
         48*PolyLog[2, (-1 + 2*x)^(-1)] + 
         48*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 96*PolyLog[2, x/(-1 + 2*x)] + 
         72*PolyLog[2, (1 + 2*x)^(-1)] + 48*PolyLog[2, x/(1 + 2*x)] - 
         24*PolyLog[2, (1 + x)/(1 + 2*x)] - 96*PolyLog[2, (2 + 2*x)^(-1)] + 
         48*PolyLog[2, (1 + 2*x)/(2 + 2*x)] - 
         96*PolyLog[2, 1 - 1/(2*(1 + x))]) + 96*G[{1 - 2*x}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] - 96*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] + G[{1}, z]*
        (2*Pi^2 - 24*G[{-1, -1 - 2*x}, 1] + 48*G[{-1, 1 + 2*x}, 1] + 
         24*G[{0, -1 - 2*x}, 1] - 24*G[{0, 1 + 2*x}, 1] - 
         48*G[{1 - 2*x, -1 - 2*x}, 1] - 48*G[{1 + 2*x, 1}, 1] - 
         24*G[{1 + 2*x, -1 - 2*x}, 1] + 48*G[{1 + 2*x, 1 + 2*x}, 1] + 
         (48*I)*Pi*Log[2] - 516*Log[2]^2 + 48*Log[2]*Log[4] + 168*Log[4]^2 + 
         12*Log[2]*Log[16] - 12*Log[2]*Log[256] - 15*Log[2]*Log[65536] + 
         12*Log[2]*Log[262144] + (24*I)*Pi*Log[1 + (1 - 2*x)^(-1)] - 
         (48*I)*Pi*Log[-1 + x] + 72*Log[2]*Log[-1 + x] + 
         48*Log[4]*Log[-1 + x] + 96*Log[8]*Log[-1 + x] - 
         72*Log[16]*Log[-1 + x] - 48*Log[512]*Log[-1 + x] - 
         48*Log[-1 + x]^2 + 120*Log[-1 + x]*Log[16*(-1 + x)^2] - 
         (24*I)*Pi*Log[(-1 + x)/x] + 96*Log[4]*Log[x] + 48*Log[8]*Log[x] + 
         72*Log[16]*Log[x] + 12*Log[64]*Log[x] - 24*Log[256]*Log[x] - 
         48*Log[1024]*Log[x] - 24*Log[-1 + x]*Log[x] - 48*Log[x]^2 + 
         48*Log[16]*Log[(-1 + x)*x] + 12*Log[-1 + x]*Log[256*x^2] - 
         12*Log[-1 + x]*Log[x^8/(1 - 2*x)^8] - (24*I)*Pi*Log[x/(1 + x)] - 
         48*Log[2]*Log[1 + x] + 12*Log[16]*Log[1 + x] - 
         24*Log[256]*Log[1 + x] - 48*Log[1 + x]^2 - 96*Log[1 + x]*
          Log[2*(1 + x)] + 96*Log[1 + x]*Log[16*(1 + x)^2] - 
         (96*I)*Pi*Log[2/(-1 + 2*x)] - (24*I)*Pi*Log[(2*x)/(-1 + 2*x)] + 
         24*Log[256]*Log[(2*x)/(-1 + 2*x)] - 12*Log[4096]*
          Log[(2*x)/(-1 + 2*x)] + 48*Log[x]*Log[(2*x)/(-1 + 2*x)] - 
         (48*I)*Pi*Log[-1 + 2*x] + 48*Log[2]*Log[-1 + 2*x] - 
         48*Log[4]*Log[-1 + 2*x] + 48*Log[16]*Log[-1 + 2*x] - 
         48*Log[32]*Log[-1 + 2*x] - 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[-1 + 2*x] - 24*Log[-1 + x]*Log[-1 + 2*x] - 
         48*Log[(-1 + x)*x]*Log[-1 + 2*x] + 24*Log[-1 + 2*x]^2 - 
         192*Log[2]*Log[x*(-1 + 2*x)] - 48*Log[-1 + 2*x]*
          Log[x^3*(-1 + 2*x)] + 24*Log[x]*Log[x/(1 + 2*x)] - 
         12*Log[64]*Log[(2*x)/(1 + 2*x)] + 12*Log[4096]*
          Log[(2*x)/(1 + 2*x)] + 48*Log[x]*Log[(2*x)/(1 + 2*x)] + 
         48*Log[1 + x]*Log[(2*x)/(1 + 2*x)] - 48*Log[x]*
          Log[(8*x)/(1 + 2*x)] + 12*Log[1024]*Log[1 + 2*x] + 
         96*Log[x]*Log[1 + 2*x] - 120*Log[1 + x]*Log[1 + 2*x] + 
         48*Log[-1 + 2*x]*Log[1 + 2*x] + 24*Log[1 + 2*x]^2 - 
         24*Log[2]*Log[x*(1 + 2*x)] - 48*Log[(2*x)/(-1 + 2*x)]*
          Log[x*(1 + 2*x)] + 24*Log[(2*x)/(1 + 2*x)]*Log[x*(1 + 2*x)] + 
         48*Log[-1 + 2*x]*Log[-4 + 8*x] + 48*Log[1 + 2*x]*Log[4 + 8*x] - 
         48*Log[1 + 2*x]*Log[32 + 64*x] - 24*Log[2]*Log[1 - 3*x + 2*x^2] - 
         48*Log[4/x]*Log[1 - 3*x + 2*x^2] - 48*Log[x]*Log[1 - 3*x + 2*x^2] + 
         24*Log[-1 + 2*x]*Log[1 + (-3 + 4*x)^(-1)] + 
         72*PolyLog[2, 1 + 1/(2*(-1 + x))] + 24*PolyLog[2, 1 + x^(-1)] + 
         72*PolyLog[2, (-1 - 2*x)^(-1)] - 96*PolyLog[2, -1 - 2*x] - 
         48*PolyLog[2, (1 - 2*x)^(-1)] - 288*PolyLog[2, 1 - 2*x] + 
         240*PolyLog[2, (2 - 2*x)^(-1)] - 
         24*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 288*PolyLog[2, 2 - 2*x] + 
         48*PolyLog[2, 1/2 - x] - 48*PolyLog[2, 1 - x] - 
         24*PolyLog[2, -1/(2*x)] + 96*PolyLog[2, 1/(2*x)] + 
         96*PolyLog[2, -2*x] - 48*PolyLog[2, x/(1 + x)] + 
         48*PolyLog[2, (-1 + 2*x)^(-1)] - 
         48*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 96*PolyLog[2, x/(-1 + 2*x)] - 
         72*PolyLog[2, (1 + 2*x)^(-1)] - 48*PolyLog[2, x/(1 + 2*x)] + 
         24*PolyLog[2, (1 + x)/(1 + 2*x)] + 96*PolyLog[2, (2 + 2*x)^(-1)] - 
         48*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
         96*PolyLog[2, 1 - 1/(2*(1 + x))])))/(3072*(1 + p2)^(3/2)))/4, 
 ((-4*(p2 - 4*(-1 + x)*x)*(-18*p2^2 + p2*(-21 - 58*x + 47*x^2) + 
      2*x*(-39 + 64*x - 81*x^2 + 56*x^3) + 
      3*(3*p2^2 + p2*(3 + 10*x - 8*x^2) - 4*x*(-3 + 5*x - 6*x^2 + 4*x^3))*
       Log[4*(-1 + x)^2]))/(1 + p2) + 
   (9*x*((-8*(2*p2^2*(5 + 2*x) + 4*(-1 + x)^2*x*(5 + 3*x + 56*x^2) + 
         p2*(13 - 2*x + 93*x^2 - 104*x^3)))/9 - 
      (4*(p2^2*(-2 + x) - 4*(-1 + x)^2*x*(1 + 4*x^2) + p2*(-2 - 2*x + 4*x^3))*
        (G[{1 - 2*x}, z] + G[{-1 + 2*x}, z] + Log[64] + Log[(1 - 2*x)^2] + 
         2*Log[(-1 + x)^2] + Log[x^2]))/3))/(1 + p2) + 
   (9*((2*(p2^3*(-2 + 20*x) + 8*(-1 + x)^2*x^2*(11 + 32*x^2) + 
         p2^2*(1 + 38*x + 57*x^2 - 70*x^3) + 4*p2*x*(11 + 8*x + 20*x^2 - 
           65*x^3 + 26*x^4))*(G[{1 - 2*x}, z] - G[{-1 + 2*x}, z]))/9 - 
      ((p2 - 4*(-1 + x)*x)^2*(p2*(2 + x) + 2*(1 + x^2))*
        (4*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
         4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
         2*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
         2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] - 
         6*G[{1}, z]*Log[2] - 6*G[{-1 + 2*x}, z]*Log[2] + 
         G[{-1}, z]*Log[64] + G[{1 - 2*x}, z]*Log[64] + 
         G[{-1}, z]*Log[(1 - 2*x)^2] - G[{1}, z]*Log[(1 - 2*x)^2] + 
         G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - G[{-1 + 2*x}, z]*
          Log[(1 - 2*x)^2] + 2*G[{-1}, z]*Log[(-1 + x)^2] - 
         2*G[{1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 4*G[{-1}, z]*
          Log[4*(-1 + x)^2] + 4*G[{1}, z]*Log[4*(-1 + x)^2] + 
         G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*
          Log[x^2] - G[{-1 + 2*x}, z]*Log[x^2]))/3))/(1 + p2)^(3/2))/
  (2304*(-1 + x)*(p2 - 4*(-1 + x)*x)^2)}


==> results-offshell/rexf10fin-feynman.m <==
(* Created by Wolfram Mathematica 8.0 : www.wolfram.com *)
{(8*p2^2 + p2*(-4 + 30*x - 27*x^2) - 4*x*(2 + 6*x - 17*x^2 + 9*x^3))/
   (64*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) + 
  ((-32*(1 + Sqrt[1 + p2])*(-1 + x)^2*x^3 + 
     p2^3*(6*Sqrt[1 + p2] + (6 - 5*Sqrt[1 + p2])*x - 6*x^2) + 
     2*p2^2*(-1 + x)*x*(-5 - 12*Sqrt[1 + p2] + 4*(-3 + 2*Sqrt[1 + p2])*x + 
       12*x^2) - 8*p2*(-1 + x)*x^2*(4 + Sqrt[1 + p2] - 
       (5 + 4*Sqrt[1 + p2])*x + 2*Sqrt[1 + p2]*x^2))*G[{-1}, z])/
   (128*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) - 
  ((32*(-1 + Sqrt[1 + p2])*(-1 + x)^2*x^3 + 
     p2^3*(-6*Sqrt[1 + p2] + (6 + 5*Sqrt[1 + p2])*x - 6*x^2) + 
     2*p2^2*(-1 + x)*x*(-5 + 12*Sqrt[1 + p2] - 4*(3 + 2*Sqrt[1 + p2])*x + 
       12*x^2) + 8*p2*(-1 + x)*x^2*(-4 + Sqrt[1 + p2] + 
       (5 - 4*Sqrt[1 + p2])*x + 2*Sqrt[1 + p2]*x^2))*G[{1}, z])/
   (128*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((-32*(1 + Sqrt[1 + p2])*(-1 + x)^2*x^3 + 
     p2^3*(-6*Sqrt[1 + p2] + (-8 + 3*Sqrt[1 + p2])*x + 14*x^2) + 
     4*p2*(-1 + x)*x^2*(11 + 21*Sqrt[1 + p2] - 4*(3 + 5*Sqrt[1 + p2])*x + 
       (-8 + 6*Sqrt[1 + p2])*x^2) + p2^2*x*(-19 - 49*Sqrt[1 + p2] + 
       (30 + 74*Sqrt[1 + p2])*x + (16 - 30*Sqrt[1 + p2])*x^2 - 16*x^3))*
    G[{1 - 2*x}, z])/(128*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((-32*(-1 + Sqrt[1 + p2])*(-1 + x)^2*x^3 + 
     p2^3*(-6*Sqrt[1 + p2] + (8 + 3*Sqrt[1 + p2])*x - 14*x^2) + 
     4*p2*(-1 + x)*x^2*(-11 + 21*Sqrt[1 + p2] - 4*(-3 + 5*Sqrt[1 + p2])*x + 
       (8 + 6*Sqrt[1 + p2])*x^2) + p2^2*x*(19 - 49*Sqrt[1 + p2] + 
       (-30 + 74*Sqrt[1 + p2])*x - 2*(8 + 15*Sqrt[1 + p2])*x^2 + 16*x^3))*
    G[{-1 + 2*x}, z])/(128*p2*(1 + p2)^(3/2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)) - 
  ((6*p2^3 - 64*(-1 + x)^2*x^2 + p2^2*(-9 + 34*x - 30*x^2) + 
     4*p2*x*(-11 + 15*x - 6*x^2 + 2*x^3))*Log[2])/
   (64*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) + 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(128*(1 + p2)^(3/2)*(-1 + x)) + 
  ((-6 - 12*p2 + 3*p2^2 + 16*x + 29*p2*x - 2*p2^2*x - 6*x^2 - 10*p2*x^2 + 
     2*p2^2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - 
     G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(256*(1 + p2)^(5/2)*(-1 + x)) + 
  ((2*p2^2 - p2^3 + 2*p2*x - 8*p2^2*x + p2^3*x - 12*x^2 - 26*p2*x^2 + 
     7*p2^2*x^2 + 20*x^3 + 37*p2*x^3 - 2*p2^2*x^3 - 12*x^4 - 18*p2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] + 
     G[{1}, z]*Log[16]))/(256*(1 + p2)^(5/2)*(-1 + x)*x^2) - 
  ((-p2^3 - 12*p2^2*x + p2^3*x - 16*p2*x^2 + 26*p2^2*x^2 + 32*x^3 + 
     40*p2*x^3 - 22*p2^2*x^3 - 128*x^4 - 80*p2*x^4 - 4*p2^2*x^4 + 96*x^5 + 
     16*p2*x^5 - 32*x^6 + 16*p2*x^6 + 32*x^7)*
    (2*ArcCoth[3 - 4*x]*G[{-1 + 2*x}, z] + G[{1 - 2*x, 1 - 2*x}, z] - 
     G[{-1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]))/
   (256*(1 + p2)^(3/2)*(-1 + x)*x^2*(p2 + 4*x - 4*x^2)) + 
  ((4 + 8*p2 + 4*p2^2 + 8*x + 8*p2*x + p2*x^2)*(G[{-1, -1}, z] - 
     G[{-1, 1}, z] + G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 
     G[{1, -1}, z] + G[{1, 1}, z] - G[{1, 1 - 2*x}, z] + 
     G[{1, -1 + 2*x}, z] + G[{-x, -1}, z] - G[{-x, 1 - 2*x}, z] + 
     G[{x, 1}, z] - G[{x, -1 + 2*x}, z] - G[{-x}, z]*Log[1 - 2*x] - 
     G[{x}, z]*Log[1 - 2*x]))/(128*(1 + p2)^2*x) + 
  ((-4 - 8*p2 - 4*p2^2 - 12*x + 17*p2*x + 5*p2^2*x + 52*x^2 + 36*p2*x^2 - 
     32*x^3 - 56*p2*x^3 + 16*p2*x^4)*(G[{-1, -1}, z] - G[{-1, 1 - 2*x}, z] - 
     G[{1, 1}, z] + G[{1, -1 + 2*x}, z] - G[{-x, -1}, z] + 
     G[{-x, 1 - 2*x}, z] + G[{x, 1}, z] - G[{x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[1 - 2*x] + G[{1}, z]*Log[1 - 2*x] + 
     G[{-x}, z]*Log[1 - 2*x] - G[{x}, z]*Log[1 - 2*x]))/
   (128*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((3*p2^3*(-2 + x) - 32*(-1 + x)^2*x^3 + p2^2*x*(-49 + 74*x - 30*x^2) + 
     4*p2*x^2*(-21 + 41*x - 26*x^2 + 6*x^3))*Log[(1 - 2*x)^2])/
   (128*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) - 
  ((6*p2^2 + p2*(1 + 27*x - 24*x^2) - 8*x*(-1 + x - x^2 + x^3))*Log[1 - x])/
   (64*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) - 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     2*G[{-1, 1 - 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     2*G[{1, -1 + 2*x}, z] - 2*G[{-1}, z]*Log[1 - 2*x] + 
     2*G[{1}, z]*Log[1 - 2*x] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2]))/(128*(1 + p2)^(3/2)*(-1 + x)) - 
  ((-1 + p2 + 2*x)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
     6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*(-1 + x)^2] + 6*G[{1}, z]*Log[4*(-1 + x)^2] + 
     3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/(768*(1 + p2)*(-1 + x)) + 
  ((-2*p2 - 5*p2^2 - 8*x - 26*p2*x + 5*p2^2*x - 24*x^2 + 42*p2*x^2 + 64*x^3 - 
     18*p2*x^3 - 40*x^4 + 8*x^5)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/(768*(1 + p2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)) + ((p2 + 2*x)*(G[{-1, -1}, z] + G[{-1, 1}, z] + 
     G[{1, -1}, z] + G[{1, 1}, z] + G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + (Pi^2 + 3*Log[4]^2 + 
       3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/6))/(128*(1 + p2)*(-1 + x)) + 
  ((32*(-1 + x)^2*x^2 + p2^2*(10 - 5*x + 6*x^2) - 
     4*p2*x*(-11 + 13*x - 6*x^2 + 4*x^3))*Log[-x])/
   (64*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) - 
  ((p2 - 2*p2*x + 2*x^2 + p2*x^2 - 2*x^3 + p2*x^3)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(256*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((-p2^2 + 4*p2*x + p2^2*x + 12*x^2 - 16*p2*x^2 - 32*x^3 + 8*p2*x^3 - 
     4*x^4 - 8*p2*x^4)*(2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     2*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - 2*G[{-1 + 2*x}, z]*Log[16] + 
     G[{1 - 2*x}, z]*Log[256] - G[{-1}, z]*Log[(-1 + x)^2] + 
     G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)*x^2) + 
  ((-p2^2 + 4*p2*x + p2^2*x + 12*x^2 - 16*p2*x^2 - 32*x^3 + 8*p2*x^3 - 
     4*x^4 - 8*p2*x^4)*(6*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     6*G[{1, -1 + 2*x}, z] + 6*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     6*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[16] + G[{1}, z]*Log[16] + 
     2*G[{-1 + 2*x}, z]*Log[16] - G[{1 - 2*x}, z]*Log[256] + 
     G[{1 - 2*x}, z]*Log[4096] - G[{-1 + 2*x}, z]*Log[4096] + 
     2*G[{-1}, z]*Log[(1 - 2*x)^2] - 2*G[{1}, z]*Log[(1 - 2*x)^2] + 
     2*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x}, z]*
      Log[(1 - 2*x)^2] - 3*G[{-1}, z]*Log[(-1 + x)^2] + 
     3*G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)*x^2) - 
  ((-p2^3 + 2*p2^4 - 4*p2*x - 4*p2^2*x + 22*p2^3*x - 4*p2^4*x - 16*x^2 + 
     22*p2*x^2 + 90*p2^2*x^2 - 46*p2^3*x^2 + 2*p2^4*x^2 + 136*x^3 + 
     150*p2*x^3 - 176*p2^2*x^3 + 34*p2^3*x^3 - 320*x^4 - 534*p2*x^4 + 
     92*p2^2*x^4 - 7*p2^3*x^4 + 368*x^5 + 670*p2*x^5 + 32*p2^2*x^5 - 
     4*p2^3*x^5 - 240*x^6 - 416*p2*x^6 - 52*p2^2*x^6 + 72*x^7 + 112*p2*x^7 + 
     16*p2^2*x^7)*(4*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     4*G[{1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     4*G[{-1 + 2*x, -1 + 2*x}, z] + 6*G[{-1}, z]*Log[2] + 
     6*G[{1 - 2*x}, z]*Log[2] - G[{1}, z]*Log[64] - 
     G[{-1 + 2*x}, z]*Log[64] + G[{-1}, z]*Log[(1 - 2*x)^2] - 
     G[{1}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
     G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 2*G[{-1}, z]*Log[(-1 + x)^2] - 
     2*G[{1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 4*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     4*G[{1}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x^2*
    (p2 + 4*x - 4*x^2)) + ((p2 - 2*p2*x + 2*x^2 + p2*x^2 - 2*x^3 + p2*x^3)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - G[{-1}, z]*Log[x^2] + 
     G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(256*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((-1 + x)*(Pi^2 + 12*Log[x^2]^2 + 48*Log[2]*Log[2*x^2]))/(384*(1 + p2)) + 
  ((-p2^3 - p2^4 + 24*p2*x + 24*p2^2*x + p2^3*x + p2^4*x + 96*x^2 + 
     160*p2*x^2 - 16*p2^2*x^2 + 16*p2^3*x^2 + 32*x^3 - 600*p2*x^3 - 
     224*p2^2*x^3 - 40*p2^3*x^3 - 864*x^4 - 196*p2*x^4 + 124*p2^2*x^4 + 
     1040*x^5 + 1248*p2*x^5 + 16*p2^2*x^5 - 304*x^6 - 944*p2*x^6 + 
     256*p2*x^7)*(G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 
     2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - 
     G[{1, -1 + 2*x}, z] - G[{1 - 2*x, -1}, z] - G[{1 - 2*x, 1}, z] + 
     3*G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z] + 
     G[{-1 + 2*x, -1}, z] + G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
     3*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 - 2*x}, z]*Log[1 - 2*x] - 
     2*G[{-1 + 2*x}, z]*Log[1 - 2*x] - G[{-1}, z]*Log[4*(1 - x)^2] + 
     G[{1}, z]*Log[4*(1 - x)^2] + G[{1 - 2*x}, z]*Log[4*(1 - x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(1 - x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)*x^2*
    (p2 + 4*x - 4*x^2)) + ((-2 - 3*p2 - 4*x + p2*x + 2*x^2)*
    (4*G[{-1, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[4*(-1 + x)^2] + G[{1}, z]*Log[4*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[4*x^2] - G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (256*(1 + p2)^(3/2)*(-1 + x)) - ((-3*p2 - 8*x + 4*p2*x + 12*x^2)*
    (4*G[{-1, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[4*(-1 + x)^2] + G[{1}, z]*Log[4*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[4*x^2] - G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)) + 
  ((8 + 16*p2 + 8*p2^2 + 32*x - 16*p2*x - 96*x^2 - 74*p2*x^2 - 10*p2^2*x^2 + 
     48*x^3 + 96*p2*x^3 - 32*p2*x^4)*(G[{-1, -1}, z] - 
     2*G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x}, z] - 
     2*G[{0, -1 + 2*x}, z] - G[{1, 1}, z] - G[{1, 1 - 2*x}, z] + 
     2*G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] - 
     3*G[{1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, -1 + 2*x}, z] - 
     G[{-x, -1}, z] + G[{-x, 1 - 2*x}, z] + G[{x, 1}, z] - 
     G[{x, -1 + 2*x}, z] - G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] - 
     G[{-1 + 2*x, 1 - 2*x}, z] + 3*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[1 - 2*x] + G[{1}, z]*Log[1 - 2*x] - 
     2*G[{1 - 2*x}, z]*Log[1 - 2*x] + G[{-x}, z]*Log[1 - 2*x] - 
     G[{x}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x}, z]*Log[1 - 2*x] + 
     G[{-1}, z]*Log[4*(-1 + x)^2] - G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] - 
     G[{1 - 2*x}, z]*Log[4*x^2] + G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (256*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((2*p2^2 - p2^3 - 10*p2^2*x + p2^3*x - 14*x^2 - 24*p2*x^2 + 11*p2^2*x^2 + 
     24*x^3 + 41*p2*x^3 - 2*p2^2*x^3 - 6*x^4 - 10*p2*x^4 + 2*p2^2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, 1 - 2*x}, z] - 
     G[{-1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{1, 1 - 2*x}, z] + 
     G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] - 
     3*G[{1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, -1 + 2*x}, z] - 
     G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x}, z] + 
     3*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] - 
     2*G[{-1}, z]*Log[1 - 2*x] + 2*G[{1}, z]*Log[1 - 2*x] - 
     2*G[{1 - 2*x}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x}, z]*Log[1 - 2*x] - 
     2*G[{-1}, z]*Log[(-1 + x)^2] + 2*G[{1}, z]*Log[(-1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(-1 + x)^2] - 3*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(256*(1 + p2)^(5/2)*(-1 + x)*x^2) + 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] + G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] - G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] + G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((-p2^3 - 8*p2^2*x + p2^3*x + 22*p2^2*x^2 + 32*x^3 + 16*p2*x^3 - 
     20*p2^2*x^3 - 96*x^4 - 56*p2*x^4 + 64*x^5 + 32*p2*x^5)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*x^2] - 2*G[{1}, z]*Log[4*x^2] + 
     2*G[{1 - 2*x}, z]*Log[4*x^2] - 2*G[{-1 + 2*x}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[16*x^2] + G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x^2*(p2 + 4*x - 4*x^2)) + 
  ((-p2^3 - 8*p2^2*x + p2^3*x + 22*p2^2*x^2 + 32*x^3 + 16*p2*x^3 - 
     20*p2^2*x^3 - 96*x^4 - 56*p2*x^4 + 64*x^5 + 32*p2*x^5)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[4*x^2] + 
     2*G[{1}, z]*Log[4*x^2] + G[{-1}, z]*Log[16*x^2] - 
     G[{1}, z]*Log[16*x^2] - G[{1 - 2*x}, z]*Log[16*x^2] + 
     G[{-1 + 2*x}, z]*Log[16*x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)*x^2*
    (p2 + 4*x - 4*x^2)) - (x*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
     6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(192*(1 + p2)) + 
  ((-2 - 2*p2 + 2*p2*x + 2*x^2 + x^3)*(Pi^2 + 6*G[{-1, -1}, z] + 
     6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(384*(1 + p2)*(-1 + x)*x) + 
  ((-12*p2^2 - 80*p2*x + 12*p2^2*x - 160*x^2 + 96*p2*x^2 + 256*x^3 - 
     32*p2*x^3 - 96*x^4)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
     6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(3072*(1 + p2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)) - 
  ((-1 + x)*(Pi^2 + 48*Log[2]^2 + 12*Log[x^2]*Log[16*x^2]))/(384*(1 + p2)) - 
  ((-3*p2^2 - 14*p2*x + 3*p2^2*x - 16*x^2 + 24*p2*x^2 + 40*x^3 - 12*p2*x^3 - 
     40*x^4 + 16*x^5)*(Pi^2 + 48*Log[2]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (768*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((-3*p2^2 - 9*p2*x + 3*p2^2*x + 4*x^2 + 16*p2*x^2 - 12*x^3 - 8*p2*x^3 + 
     8*x^4)*(5*Pi^2 + 12*Log[4]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (768*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((-2*p2^2 + p2^3 - 2*p2*x + 6*p2^2*x + 12*x^2 + 24*p2*x^2 - p2^2*x^2 - 
     20*x^3 - 26*p2*x^3)*(2*G[{-1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     4*G[{-1}, z]*Log[1 - 2*x] + 4*G[{1}, z]*Log[1 - 2*x] - 
     4*G[{1 - 2*x}, z]*Log[1 - 2*x] + 4*G[{-1 + 2*x}, z]*Log[1 - 2*x] + 
     12*G[{-1}, z]*Log[1 - x] - 12*G[{1}, z]*Log[1 - x] + 
     4*G[{1 - 2*x}, z]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*Log[1 - x] - 
     6*G[{-1}, z]*Log[4*(-1 + x)^2] + 6*G[{1}, z]*Log[4*(-1 + x)^2] - 
     2*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{-1 + 2*x}, z]*
      Log[4*(-1 + x)^2] - 4*G[{-1}, z]*Log[4*x^2] + 4*G[{1}, z]*Log[4*x^2] - 
     2*G[{1 - 2*x}, z]*Log[4*x^2] + 2*G[{-1 + 2*x}, z]*Log[4*x^2] + 
     3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^2] - 
     3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]))/
   (512*(1 + p2)^(5/2)*x^2) - 
  ((6*p2^2 + 22*p2*x - 11*p2^2*x + 8*x^2 - 54*p2*x^2 + 2*p2^2*x^2 - 16*x^3 + 
     32*p2*x^3 - 8*x^4 - 8*p2*x^4 + 16*x^5)*(2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 - 2*x}, z]*Log[1 - x] - 
     2*G[{-1 + 2*x}, z]*Log[1 - x] - G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[16*(-1 + x)^2] - 3*G[{1 - 2*x}, z]*Log[x^2] + 
     3*G[{-1 + 2*x}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[4*(1 - 2*x)^2*x^4] - 
     G[{-1 + 2*x}, z]*Log[4*(1 - 2*x)^2*x^4]))/(256*(1 + p2)^(3/2)*x*
    (p2 + 4*x - 4*x^2)) + ((-6*p2^2 - 28*p2*x + 17*p2^2*x - 32*x^2 + 
     84*p2*x^2 - 13*p2^2*x^2 + 80*x^3 - 86*p2*x^3 + 2*p2^2*x^3 - 40*x^4 + 
     44*p2*x^4 - 8*x^5 - 8*p2*x^5)*(2*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     4*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[1 - x] + 2*G[{1}, z]*Log[1 - x] + 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] + 
     4*G[{-1}, z]*Log[4*x^2] - 4*G[{1}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
     G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4]))/(512*(1 + p2)^(3/2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)) - ((-2 - 5*p2 - 6*x + 2*p2*x)*
    (2*G[{-1, -1 + 2*x}, z] - 2*G[{1, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] + 
     2*G[{-1 + 2*x, -1}, z] + 2*G[{-1 + 2*x, 1}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - 4*G[{-1}, z]*Log[1 - 2*x] + 
     4*G[{1}, z]*Log[1 - 2*x] + 4*G[{1 - 2*x}, z]*Log[1 - 2*x] - 
     4*G[{-1 + 2*x}, z]*Log[1 - 2*x] + 6*G[{-1}, z]*Log[1 - x] - 
     6*G[{1}, z]*Log[1 - x] - 2*G[{1 - 2*x}, z]*Log[1 - x] + 
     2*G[{-1 + 2*x}, z]*Log[1 - x] - 4*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     4*G[{1}, z]*Log[4*(-1 + x)^2] + 2*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 2*G[{1 - 2*x}, z]*Log[4*x^2] - 
     2*G[{-1 + 2*x}, z]*Log[4*x^2] + 3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
     3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{1 - 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4] + G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4]))/
   (512*(1 + p2)^(3/2)) - ((-1 + 5*x + p2*x - 5*x^2 + x^3)*
    (8*G[{-1, -1}, z] - 8*G[{0, -1}, z] + 8*G[{0, 1}, z] - 8*G[{1, 1}, z] + 
     4*G[{-1 - 2*x, -1}, z] - 8*G[{-1 - 2*x, 1}, z] + 4*G[{1 - 2*x, 1}, z] - 
     4*G[{-1 + 2*x, -1}, z] + 8*G[{1 + 2*x, -1}, z] - 4*G[{1 + 2*x, 1}, z] + 
     G[{-1 - 2*x}, z]*Log[16] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{1 + 2*x}, z]*Log[16] - 
     2*G[{-1}, z]*Log[256] + 2*G[{1}, z]*Log[256] - 
     G[{1 + 2*x}, z]*Log[256] + G[{-1}, z]*Log[16777216] - 
     G[{1}, z]*Log[16777216] - 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     2*G[{1 - 2*x}, z]*Log[x^2] + 2*G[{-1 + 2*x}, z]*Log[x^2] + 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[1 + x] + 
     2*G[{1 - 2*x}, z]*Log[1 + x] - 2*G[{-1 + 2*x}, z]*Log[1 + x] - 
     2*G[{1 + 2*x}, z]*Log[1 + x] + 4*G[{-1}, z]*Log[(1 + x)^2] - 
     4*G[{1}, z]*Log[(1 + x)^2] + 3*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(1 + x)^2] + G[{-1 + 2*x}, z]*Log[(1 + x)^2] - 
     3*G[{1 + 2*x}, z]*Log[(1 + x)^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, -1}, z] - 
     2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 
     2*G[{1, 1}, z] + 4*G[{-1 - 2*x, -1}, z] - 4*G[{-1 - 2*x, 1}, z] - 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] + 
     2*G[{-1 + 2*x, 1}, z] + 4*G[{1 + 2*x, -1}, z] - 4*G[{1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[256] - G[{1}, z]*Log[256] - G[{-1}, z]*Log[(-1 + x)^2] + 
     G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] + 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[1 + x] - 
     2*G[{1}, z]*Log[1 + x] + 2*G[{1 - 2*x}, z]*Log[1 + x] - 
     2*G[{-1 + 2*x}, z]*Log[1 + x] + G[{-1}, z]*Log[(1 + x)^2] - 
     G[{1}, z]*Log[(1 + x)^2] + 2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(1 + x)^2] + G[{-1 + 2*x}, z]*Log[(1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(1 + x)^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 20*x^2 - 34*p2*x^2 + p2^2*x^2 + 
     20*x^3 + 26*p2*x^3)*(4*G[{1 - 2*x, 1}, z] - 4*G[{-1 + 2*x, -1}, z] - 
     G[{1 - 2*x}, z]*Log[16] + G[{-1 + 2*x}, z]*Log[16] - 
     2*G[{1 - 2*x}, z]*Log[x^2] + 2*G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{-1 - 2*x}, z]*Log[1 + x] + 2*G[{1 - 2*x}, z]*Log[1 + x] - 
     2*G[{-1 + 2*x}, z]*Log[1 + x] + 2*G[{1 + 2*x}, z]*Log[1 + x] + 
     G[{-1 - 2*x}, z]*Log[(1 + x)^2] - G[{1 - 2*x}, z]*Log[(1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(1 + x)^2] - G[{1 + 2*x}, z]*Log[(1 + x)^2]))/
   (512*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((p2 + p2^2 - 5*x - 14*p2*x + 23*x^2 + 44*p2*x^2 - 3*p2^2*x^2 - 31*x^3 - 
     49*p2*x^3 + 3*p2^2*x^3 + 13*x^4 + 19*p2*x^4)*
    (4*G[{-1, 1}, z] - 4*G[{1, -1}, z] - 4*G[{1 - 2*x, 1}, z] + 
     4*G[{-1 + 2*x, -1}, z] - G[{-1}, z]*Log[16] + G[{1}, z]*Log[16] + 
     G[{1 - 2*x}, z]*Log[16] - G[{-1 + 2*x}, z]*Log[16] + 
     2*G[{-1}, z]*Log[x^2] - 2*G[{1}, z]*Log[x^2] + 
     2*G[{1 - 2*x}, z]*Log[x^2] - 2*G[{-1 + 2*x}, z]*Log[x^2] - 
     4*G[{-1}, z]*Log[1 + x] + 4*G[{1}, z]*Log[1 + x] + 
     2*G[{-1 - 2*x}, z]*Log[1 + x] - 2*G[{1 - 2*x}, z]*Log[1 + x] + 
     2*G[{-1 + 2*x}, z]*Log[1 + x] - 2*G[{1 + 2*x}, z]*Log[1 + x] + 
     2*G[{-1}, z]*Log[(1 + x)^2] - 2*G[{1}, z]*Log[(1 + x)^2] - 
     G[{-1 - 2*x}, z]*Log[(1 + x)^2] + G[{1 - 2*x}, z]*Log[(1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(1 + x)^2] + G[{1 + 2*x}, z]*Log[(1 + x)^2]))/
   (512*(1 + p2)^(5/2)*(-1 + x)^2*x) + 
  ((2 + 2*p2 + 3*x - p2*x + x^2 - 4*p2*x^2 - 15*x^3 + 4*p2*x^3 + 9*x^4)*
    (4*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 4*G[{1, 1}, z] + 2*G[{-1 - 2*x, -1}, z] - 
     4*G[{-1 - 2*x, 1}, z] + 4*G[{1 + 2*x, -1}, z] - 2*G[{1 + 2*x, 1}, z] - 
     2*G[{-1}, z]*Log[2] + 2*G[{1}, z]*Log[2] + 2*G[{-1 - 2*x}, z]*Log[2] - 
     2*G[{1 + 2*x}, z]*Log[2] + G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - 
     G[{-1 - 2*x}, z]*Log[x^2] + G[{1 + 2*x}, z]*Log[x^2] - 
     2*G[{-1}, z]*Log[(1 + x)^2] + 2*G[{1}, z]*Log[(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 2*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 
     4*G[{-1}, z]*Log[4*(1 + x)^2] - 4*G[{1}, z]*Log[4*(1 + x)^2]))/
   (256*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((4 + 6*p2 + 2*p2^2 + 10*x + 19*p2*x - 18*x^2 - 48*p2*x^2 - 6*p2^2*x^2 - 
     2*x^3 + 25*p2*x^3 + 6*p2^2*x^3 + 6*x^4)*(G[{-1, -1}, z] - 
     G[{-1, 1}, z] - 2*G[{0, -1}, z] + 2*G[{0, 1}, z] + G[{1, -1}, z] - 
     G[{1, 1}, z] + 2*G[{-1 - 2*x, -1}, z] - 2*G[{-1 - 2*x, 1}, z] + 
     2*G[{1 + 2*x, -1}, z] - 2*G[{1 + 2*x, 1}, z] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] - G[{-1 - 2*x}, z]*Log[4*x^2] + 
     G[{1 + 2*x}, z]*Log[4*x^2] + G[{-1}, z]*Log[4*(1 + x)^2] - 
     G[{1}, z]*Log[4*(1 + x)^2] + G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - 
     G[{1 + 2*x}, z]*Log[4*(1 + x)^2]))/(256*(1 + p2)^(5/2)*(-1 + x)^2*x) + 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 12*x^2 - 25*p2*x^2 + 
     2*p2^2*x^2 + 12*x^3 + 18*p2*x^3)*(2*G[{0, -1}, z] - 2*G[{0, 1}, z] - 
     2*G[{-1 - 2*x, -1}, z] + 2*G[{-1 - 2*x, 1}, z] - 2*G[{1 + 2*x, -1}, z] + 
     2*G[{1 + 2*x, 1}, z] + 2*G[{-1}, z]*Log[4] - G[{1}, z]*Log[16] - 
     G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] + G[{-1 - 2*x}, z]*Log[4*x^2] - 
     G[{1 + 2*x}, z]*Log[4*x^2] + 2*G[{-1}, z]*Log[1 + x] - 
     2*G[{1}, z]*Log[1 + x] + G[{-1}, z]*Log[(1 + x)^2] - 
     G[{1}, z]*Log[(1 + x)^2] - 3*G[{-1}, z]*Log[4*(1 + x)^2] + 
     3*G[{1}, z]*Log[4*(1 + x)^2] - G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] + 
     G[{1 + 2*x}, z]*Log[4*(1 + x)^2]))/(256*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((-1 - p2 - x + p2*x + 3*x^2)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(1 + x)^2]*Log[16*(1 + x)^2]))/(384*(1 + p2)*(-1 + x)*x) + 
  ((-2*p2^2 + p2^3 + 12*p2^2*x - 2*p2^3*x + 14*x^2 + 24*p2*x^2 - 
     21*p2^2*x^2 + p2^3*x^2 - 38*x^3 - 64*p2*x^3 + 14*p2^2*x^3 + 30*x^4 + 
     50*p2*x^4 - 5*p2^2*x^4 - 6*x^5 - 12*p2*x^5)*
    (4*G[{-1 - 2*x, 1 - 2*x}, z] - 4*G[{1 + 2*x, -1 + 2*x}, z] - 
     4*G[{-1 - 2*x}, z]*Log[16] + 4*G[{1 + 2*x}, z]*Log[16] + 
     G[{-1 - 2*x}, z]*Log[4096] - G[{1 + 2*x}, z]*Log[4096] + 
     8*G[{-1 - 2*x}, z]*Log[1 - x] - 8*G[{1 + 2*x}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 4*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 - 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x}, z]*Log[x^2] + 
     2*G[{-1 + 2*x}, z]*Log[x^2] + 2*G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1 - 2*x}, z]*Log[x^2*(-1 + 2*x)^2] - 2*G[{1 + 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x^2) - 
  ((-2*p2^2 + p2^3 - p2*x + 11*p2^2*x - 2*p2^3*x + 13*x^2 + 26*p2*x^2 - 
     18*p2^2*x^2 + p2^3*x^2 - 39*x^3 - 68*p2*x^3 + 11*p2^2*x^3 + 39*x^4 + 
     61*p2*x^4 - 3*p2^2*x^4 - 13*x^5 - 19*p2*x^5)*(2*G[{-1, -1 + 2*x}, z] - 
     2*G[{1, 1 - 2*x}, z] + 2*G[{-1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 + 2*x, -1 + 2*x}, z] + 2*G[{-1}, z]*Log[8] + 
     2*G[{-1 - 2*x}, z]*Log[8] + 2*G[{1}, z]*Log[16] + 
     2*G[{1 + 2*x}, z]*Log[16] - G[{1}, z]*Log[64] - 
     G[{1 + 2*x}, z]*Log[64] - G[{-1}, z]*Log[256] - 
     G[{-1 - 2*x}, z]*Log[256] + 4*G[{-1}, z]*Log[1 - x] - 
     4*G[{1}, z]*Log[1 - x] + 4*G[{-1 - 2*x}, z]*Log[1 - x] - 
     4*G[{1 + 2*x}, z]*Log[1 - x] - 2*G[{-1}, z]*Log[(-1 + x)^2] + 
     2*G[{1}, z]*Log[(-1 + x)^2] - 2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[x^2] + 
     2*G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] + 
     G[{1 + 2*x}, z]*Log[x^2] + G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] - 
     G[{1}, z]*Log[x^2*(-1 + 2*x)^2] + G[{-1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2]))/
   (256*(1 + p2)^(5/2)*(-1 + x)^2*x^2) - 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] - 4*G[{1, -1 + 2*x}, z] - 
     2*G[{-1 - 2*x, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     4*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[4] - 2*G[{-1 - 2*x}, z]*Log[8] - 
     2*G[{-1 + 2*x}, z]*Log[8] + G[{1}, z]*Log[16] - 
     2*G[{1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[64] + 
     G[{1 + 2*x}, z]*Log[64] + G[{-1 - 2*x}, z]*Log[256] + 
     8*G[{-1}, z]*Log[1 - x] - 8*G[{1}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[1 - x] + 4*G[{1 - 2*x}, z]*Log[1 - x] - 
     4*G[{-1 + 2*x}, z]*Log[1 - x] + 4*G[{1 + 2*x}, z]*Log[1 - x] - 
     6*G[{-1}, z]*Log[(-1 + x)^2] + 6*G[{1}, z]*Log[(-1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] - 2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[x^2] + 2*G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] - G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] - 2*G[{1}, z]*Log[x^2*(-1 + 2*x)^2] - 
     G[{-1 - 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + G[{1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{-1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + 
     G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2]))/(256*(1 + p2)^(3/2)*
    (-1 + x)^2) - ((-1 - p2 - x + p2*x + 3*x^2)*
    (2*Pi^2 + 6*G[{-1 - 2*x, -1}, z] - 6*G[{-1 - 2*x, 1}, z] - 
     6*G[{1 + 2*x, -1}, z] + 6*G[{1 + 2*x, 1}, z] + 3*G[{-1}, z]*Log[4*x^2] + 
     3*G[{1}, z]*Log[4*x^2] - 3*G[{-1 - 2*x}, z]*Log[4*x^2] - 
     3*G[{1 + 2*x}, z]*Log[4*x^2] - 3*G[{-1}, z]*Log[4*(1 + x)^2] - 
     3*G[{1}, z]*Log[4*(1 + x)^2] + 3*G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] + 
     3*G[{1 + 2*x}, z]*Log[4*(1 + x)^2] - Log[64]*Log[(1 + 2*x)^2] - 
     3*Log[x^2]*Log[(1 + 2*x)^2] - 12*PolyLog[2, -1 - 2*x] - 
     12*PolyLog[2, -2*x]))/(192*(1 + p2)*(-1 + x)*x) - 
  ((2 - 3*x + 2*x^2)*(10*Pi^2 - 12*G[{-1, 1}, z] - 12*G[{1, -1}, z] + 
     12*G[{1 - 2*x, 1}, z] + 12*G[{-1 + 2*x, -1}, z] + 12*Log[2]^2 + 
     3*G[{-1}, z]*Log[16] + 3*G[{1}, z]*Log[16] - 3*G[{1 - 2*x}, z]*Log[16] - 
     3*G[{-1 + 2*x}, z]*Log[16] + 6*G[{-1}, z]*Log[x^2] + 
     6*G[{1}, z]*Log[x^2] - 6*G[{1 - 2*x}, z]*Log[x^2] - 
     6*G[{-1 + 2*x}, z]*Log[x^2] + 6*Log[4]*Log[x^2] - 
     6*Log[1 - 2*x]*Log[16*x^4] - 6*G[{-1 - 2*x}, z]*Log[1 + x] + 
     6*G[{1 - 2*x}, z]*Log[1 + x] + 6*G[{-1 + 2*x}, z]*Log[1 + x] - 
     6*G[{1 + 2*x}, z]*Log[1 + x] + 3*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[(1 + x)^2] - 3*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 
     3*G[{1 + 2*x}, z]*Log[(1 + x)^2] - 24*PolyLog[2, 1 + x^(-1)] + 
     24*PolyLog[2, 1/(2*x)] - 24*PolyLog[2, 1 + x]))/
   (768*(1 + p2)*(-1 + x)) + 
  ((-16*p2 - 40*p2^2 - 64*x - 208*p2*x + 40*p2^2*x - 192*x^2 + 336*p2*x^2 + 
     512*x^3 - 144*p2*x^3 - 320*x^4 + 64*x^5)*
    ((-7*Pi^2)/3 - 4*G[{-1, 1 - 2*x}, z] + 2*G[{-1, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] - 
     4*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] - 
     6*G[{-1}, z]*Log[2] - 6*G[{1}, z]*Log[2] - 6*G[{1 - 2*x}, z]*Log[2] - 
     6*G[{-1 + 2*x}, z]*Log[2] - 22*Log[2]^2 - 4*Log[1 - 2*x]*
      (Log[1 - 2*x] + 5*Log[2 - 2*x]) - 2*Log[1 - x]*
      (Log[128] + 5*Log[1 - x]) - 2*G[{-1}, z]*Log[(-1 + x)^2] - 
     2*G[{1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 4*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     4*G[{1}, z]*Log[4*(-1 + x)^2] + 6*Log[2]*Log[(4 - 4*x)/x^2] - 
     6*Log[-x]^2 - G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] - G[{-1 + 2*x}, z]*Log[x^2] - 
     G[{-1}, z]*Log[(-1 + 2*x)^2] - G[{1}, z]*Log[(-1 + 2*x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + 2*x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + 2*x)^2] + 
     Log[x^4]*Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
     12*PolyLog[2, (1 - 2*x)^(-1)] + 16*PolyLog[2, (2 - 2*x)^(-1)] - 
     4*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
     12*PolyLog[2, (-1 + 2*x)^(-1)] + 4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
     8*PolyLog[2, x/(-1 + 2*x)]))/(2048*(1 + p2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)) + 
  ((4 - 6*x + 4*x^2)*(-Pi^2/6 + 2*G[{-1, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{-1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 + 2*x, -1 + 2*x}, z] + 8*Log[2]^2 + 4*G[{-1 - 2*x}, z]*Log[4] + 
     4*G[{1 + 2*x}, z]*Log[4] - 3*Log[4]^2 - 2*G[{-1}, z]*Log[16] - 
     2*G[{1}, z]*Log[16] + Log[16]^2/2 + G[{-1}, z]*Log[64] + 
     G[{1}, z]*Log[64] - G[{-1 - 2*x}, z]*Log[64] - G[{1 + 2*x}, z]*Log[64] + 
     (5*Log[2]*Log[64])/2 + Log[4]*Log[64] - Log[8]*Log[64] + 
     Log[2]*Log[256] - Log[4]*Log[512] - Log[16]*Log[(1 - x)^(-1)] + 
     4*G[{-1}, z]*Log[1 - x] + 4*G[{1}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[1 - x] - 4*G[{1 + 2*x}, z]*Log[1 - x] - 
     Log[16]*Log[1 - x] - 9*Log[1 - 2*x]*Log[1 - x] - (17*Log[1 - x]^2)/2 - 
     2*G[{-1}, z]*Log[(-1 + x)^2] - 2*G[{1}, z]*Log[(-1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     Log[4]*Log[(-1 + x)^2] + Log[256]*Log[(-1 + x)^2] + 
     2*Log[(-1 + x)^2]^2 - Log[4]*Log[x^(-1)] + Log[8]*Log[x^(-1)] + 
     Log[8]*Log[-x] - Log[512]*Log[-x] + (Log[-x^(-9)]*Log[-x])/2 + 
     Log[16]*Log[x] - 2*G[{-1}, z]*Log[x^2] - 2*G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] + G[{1 + 2*x}, z]*Log[x^2] - 
     Log[16]*Log[x^2] + Log[256]*Log[x^2] + 2*Log[x^2]^2 - 
     Log[2]*Log[(-1 + x)/(-1 + 2*x)] + Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 
     Log[64]*Log[(-1 + x)/(-1 + 2*x)] + Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
     2*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 
     Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] + 
     4*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + Log[(-1 + x)/(-1 + 2*x)]^2 + 
     Log[2]*Log[x/(-1 + 2*x)] - Log[4]*Log[x/(-1 + 2*x)] + 
     Log[64]*Log[x/(-1 + 2*x)] - Log[512]*Log[x/(-1 + 2*x)] - 
     4*Log[(1 - x)^(-1)]*Log[x/(-1 + 2*x)] - 4*Log[1 - x]*Log[x/(-1 + 2*x)] - 
     2*Log[x^2]*Log[x/(-1 + 2*x)] - Log[x/(-1 + 2*x)]^2 - 
     Log[64]*Log[x*(-1 + 2*x)] + G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] + 
     G[{1}, z]*Log[x^2*(-1 + 2*x)^2] - G[{-1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + 
     (3*Log[2]*Log[x^2*(-1 + 2*x)^2])/2 + 
     (Log[(-1 + x)/(-1 + 2*x)]*Log[x^2*(-1 + 2*x)^2])/2 - 
     (Log[x/(-1 + 2*x)]*Log[x^2*(-1 + 2*x)^2])/2 + 
     2*Log[64]*Log[x/(1 + 2*x)] - 2*Log[256]*Log[x/(1 + 2*x)] + 
     8*Log[1 - x]*Log[x/(1 + 2*x)] - 4*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
     2*Log[x^2]*Log[x/(1 + 2*x)] + 2*Log[x^2*(-1 + 2*x)^2]*Log[x/(1 + 2*x)] + 
     (Log[x^6]*Log[1 - 3*x + 2*x^2])/2 - PolyLog[2, 1 - 1/(2*x)] - 
     8*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] + 
     8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 4*PolyLog[2, 1/2 - x] + 
     4*PolyLog[2, 1 - x] - 5*PolyLog[2, 1/(2*x)] + PolyLog[2, (-1 + x)/x] - 
     11*PolyLog[2, x/(-1 + x)] + 8*PolyLog[2, (-1 + 2*x)^(-1)] + 
     4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
   (256*(1 + p2)*(-1 + x)) + 
  ((6*p2^2 + 32*p2*x - 2*p2^2*x + 48*x^2 - 28*p2*x^2 - 80*x^3 + 8*p2*x^3 + 
     64*x^4 - 32*x^5)*(Pi^2/3 - 2*G[{-1, 1 - 2*x}, z] - 
     2*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] + 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - 4*Log[2]^2 - 2*G[{1 - 2*x}, z]*Log[16] - 
     2*G[{-1 + 2*x}, z]*Log[16] - G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] + 
     G[{1 - 2*x}, z]*Log[64] + G[{-1 + 2*x}, z]*Log[64] + 
     G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] + 8*ArcCoth[3 - 4*x]*
      Log[1 + (1 - 2*x)^(-1)] - 4*Log[1 - 2*x]^2 - 
     G[{-1}, z]*Log[(1 - 2*x)^2] - G[{1}, z]*Log[(1 - 2*x)^2] + 
     G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] + G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
     3*Log[1 - x]^2 + 2*Log[1 - 2*x]*(Log[256] + 5*Log[1 - x]) + 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
      Log[16*(-1 + x)^2] + Log[-x]^2 + 
     Log[4]*Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] - 
     Log[256*x^2]*Log[1 - 3*x + 2*x^2] - Log[1 + (1 - 2*x)^(-1)]*
      Log[2 - 6*x + 4*x^2] - 2*Log[(-1 + x)^3*(-1 + 2*x)]*
      Log[1 + (-1 + 2*x)^(-1)] - Log[1 + (-1 + 2*x)^(-1)]^2 - 
     2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 4*PolyLog[2, (1 - 2*x)^(-1)] + 
     2*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, x/(-1 + x)] - 
     4*PolyLog[2, (-1 + 2*x)^(-1)] - 2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
     2*PolyLog[2, x/(-1 + 2*x)]))/(512*(1 + p2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)) + ((-6*p2^2 - 32*p2*x + 2*p2^2*x - 48*x^2 + 
     28*p2*x^2 + 80*x^3 - 8*p2*x^3 - 64*x^4 + 32*x^5)*
    (-Pi^2 + 2*G[{-1, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - Log[2]^2 - 
     2*Log[1 - 2*x]^2 + 2*G[{-1}, z]*Log[1 - x] + 2*G[{1}, z]*Log[1 - x] - 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] - G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] + G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] - Log[1 - x]*Log[-16*x] - G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] - 2*G[{-1}, z]*Log[4*x^2] - 
     2*G[{1}, z]*Log[4*x^2] + 2*G[{1 - 2*x}, z]*Log[4*x^2] + 
     2*G[{-1 + 2*x}, z]*Log[4*x^2] - Log[2]*Log[8*(1 - 2*x)*x^2] + 
     Log[1 - 2*x]*(4*Log[1 - x] + Log[-128*x^3]) + 
     G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
     G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4] + Log[4]*Log[-x^5] - 
     Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)] - 
     2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 4*PolyLog[2, (1 - 2*x)^(-1)] - 
     2*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] + 
     4*PolyLog[2, x/(-1 + x)] - 4*PolyLog[2, (-1 + 2*x)^(-1)] - 
     2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*PolyLog[2, x/(-1 + 2*x)]))/
   (512*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((8*p2 + 32*x - 32*x^2)*((-13*Pi^2)/3 + 2*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{1, 1 - 2*x}, z] + 2*G[{1, -1 + 2*x}, z] - 
     4*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] - 
     40*Log[2]^2 - 2*G[{-1}, z]*Log[1 - x] - 2*G[{1}, z]*Log[1 - x] - 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] + 
     (Log[4] - 4*Log[1 - 1/(2*x)])*Log[1 - x] - 
     6*Log[1 - x]*(-2*Log[2 - x^(-1)] + Log[-64*(-1 + x)]) + 
     Log[1 - 2*x]*Log[64/x^6] - (4*I)*Pi*Log[(-1 + x)/x] + 
     2*(Log[1 + (1 - 2*x)^(-1)]*(2*Log[-1 + x] + Log[-2/x^3]) - 
       (Log[-1 + x] - Log[x])^2) + 4*G[{-1}, z]*Log[4*x^2] + 
     4*G[{1}, z]*Log[4*x^2] - Log[16]*Log[4*x^2] - 
     G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
     G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4] + Log[2 - 2/(1 - 2*x)^2]*
      Log[64*(1 - 2*x)^2*x^4] - Log[-x]*Log[1099511627776*x^20] - 
     2*Log[1 - 1/(2*x)]*(-2*Log[x^(-1)] + Log[-4 + 8*x]) - 
     2*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)] - 
     4*PolyLog[2, 1 + 1/(2*(-1 + x))] + 12*PolyLog[2, (1 - 2*x)^(-1)] - 
     8*PolyLog[2, (2 - 2*x)^(-1)] + 8*PolyLog[2, 1/(2*x)] + 
     12*PolyLog[2, x/(-1 + x)] - 12*PolyLog[2, (-1 + 2*x)^(-1)] - 
     8*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 4*PolyLog[2, x/(-1 + 2*x)]))/
   (2048*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) + 
  ((8*p2^2 + 20*p2^3 + 32*p2*x + 100*p2^2*x - 20*p2^3*x + 80*p2*x^2 - 
     168*p2^2*x^2 - 240*p2*x^3 + 72*p2^2*x^3 + 160*p2*x^4 - 32*p2*x^5)*
    (4*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, 1 - 2*x}, z] - 
       G[{-1, -1 + 2*x}, z] + G[{1, -1}, z] + G[{1, 1}, z] - 
       G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + 
       G[{1 - 2*x, 1}, z] - 3*G[{1 - 2*x, 1 - 2*x}, z] + 
       G[{1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1}, z] + 
       G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z] - 2*G[{-1}, z]*Log[1 - 2*x] - 
       2*G[{1}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x}, z]*Log[1 - 2*x] - 
       2*G[{-1 + 2*x}, z]*Log[1 - 2*x] + G[{-1}, z]*Log[4*(1 - x)^2] + 
       G[{1}, z]*Log[4*(1 - x)^2] - G[{1 - 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1 + 2*x}, z]*Log[4*(1 - x)^2] + G[{-1}, z]*Log[4*x^2] + 
       G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1 + 2*x}, z]*Log[4*x^2]) - 
     (8*(Pi^2 + 3*Log[4 - 8*x]*Log[1 - 2*x] + 6*Log[1 - 2*x]*Log[-x] + 
        6*PolyLog[2, 2*x] - 6*PolyLog[2, -1 + 2*x]))/3))/
   (2048*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((-32 - 32*p2 - 32*x + 32*p2*x + 96*x^2)*((-7*Pi^2)/3 - 4*G[{-1, -1}, z] + 
     2*G[{-1, 1}, z] + 2*G[{1, -1}, z] - 4*G[{1, 1}, z] + 
     2*G[{-1 - 2*x, -1}, z] - 4*G[{-1 - 2*x, 1}, z] - 4*G[{1 + 2*x, -1}, z] + 
     2*G[{1 + 2*x, 1}, z] + 2*G[{-1}, z]*Log[2] + 2*G[{1}, z]*Log[2] + 
     2*G[{-1 - 2*x}, z]*Log[2] + 2*G[{1 + 2*x}, z]*Log[2] + 2*Log[2]^2 + 
     8*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 + 2*x}, z]*Log[x^2] - Log[4]*Log[x^2] + 
     2*G[{-1}, z]*Log[(1 + x)^2] + 2*G[{1}, z]*Log[(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] + 2*G[{1 + 2*x}, z]*Log[(1 + x)^2] - 
     4*G[{-1}, z]*Log[4*(1 + x)^2] - 4*G[{1}, z]*Log[4*(1 + x)^2] - 
     Log[-2*x]*(Log[65536*x^8] + 8*Log[1 + 2*x]) + 
     4*Log[2*(1 + x)]*(6*Log[1 + x] + Log[-256*x^2*(1 + 2*x)]) + 
     12*PolyLog[2, -1 - 2*x] + 4*PolyLog[2, -1/(2*x)] + 
     12*PolyLog[2, 1 + x] + 4*PolyLog[2, -((1 + x)/x)] - 
     12*PolyLog[2, 1 + 2*x] + 8*PolyLog[2, (2 + 2*x)^(-1)] + 
     16*PolyLog[2, 1 - 1/(2*(1 + x))] - 8*PolyLog[2, -1 + (1 + x)^(-1)]))/
   (4096*(1 + p2)*(-1 + x)*x) + 
  (((p2^2 + 4*p2*(2 + x) + 8*(1 + x^2))*(4*G[{-1, -1, 1}, z] - 
       4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, 1, 1}, z] + 
       4*G[{-1, 1, 1 - 2*x}, z] + 4*G[{-1, 1 - 2*x, -1}, z] - 
       4*G[{-1, -x, -1}, z] + 4*G[{-1, -x, 1 - 2*x}, z] - 
       4*G[{-1, -1 + 2*x, 1}, z] - 4*G[{1, -1, -1}, z] + 
       4*G[{1, -1, -1 + 2*x}, z] + 4*G[{1, 1, -1}, z] - 
       4*G[{1, 1, -1 + 2*x}, z] - 4*G[{1, 1 - 2*x, -1}, z] - 
       4*G[{1, x, 1}, z] + 4*G[{1, x, -1 + 2*x}, z] + 
       4*G[{1, -1 + 2*x, 1}, z] + 6*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, -1}, z] + 
       4*G[{1 - 2*x, 1, 1}, z] - 2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 4*G[{1 - 2*x, -x, -1}, z] - 
       4*G[{1 - 2*x, -x, 1 - 2*x}, z] + 4*G[{-1 + 2*x, -1, -1}, z] - 
       4*G[{-1 + 2*x, -1, 1}, z] - 2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       6*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 4*G[{-1 + 2*x, x, 1}, z] - 
       4*G[{-1 + 2*x, x, -1 + 2*x}, z] - G[{-1, 1 - 2*x}, z]*Log[16] + 
       G[{-1, -1 + 2*x}, z]*Log[16] + G[{1, 1 - 2*x}, z]*Log[16] - 
       G[{1, -1 + 2*x}, z]*Log[16] - G[{1 - 2*x, -1}, z]*Log[16] + 
       G[{1 - 2*x, 1}, z]*Log[16] + G[{-1 + 2*x, -1}, z]*Log[16] - 
       G[{-1 + 2*x, 1}, z]*Log[16] - 4*G[{-1, -1}, z]*Log[1 - 2*x] + 
       4*G[{-1, 1}, z]*Log[1 - 2*x] + 4*G[{-1, -x}, z]*Log[1 - 2*x] + 
       4*G[{1, -1}, z]*Log[1 - 2*x] - 4*G[{1, 1}, z]*Log[1 - 2*x] + 
       4*G[{1, x}, z]*Log[1 - 2*x] + 4*G[{1 - 2*x, -1}, z]*Log[1 - 2*x] - 
       4*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] - 4*G[{1 - 2*x, -x}, z]*
        Log[1 - 2*x] - 4*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] + 
       4*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] - 4*G[{-1 + 2*x, x}, z]*
        Log[1 - 2*x] + 2*G[{-1, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1, 1}, z]*Log[(-1 + x)^2] - G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1, -1}, z]*Log[(-1 + x)^2] + 2*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       2*G[{-1, -1}, z]*Log[x^2] - 2*G[{-1, 1}, z]*Log[x^2] + 
       G[{-1, 1 - 2*x}, z]*Log[x^2] - G[{-1, -1 + 2*x}, z]*Log[x^2] - 
       2*G[{1, -1}, z]*Log[x^2] + 2*G[{1, 1}, z]*Log[x^2] - 
       G[{1, 1 - 2*x}, z]*Log[x^2] + G[{1, -1 + 2*x}, z]*Log[x^2] + 
       G[{1 - 2*x, -1}, z]*Log[x^2] - G[{1 - 2*x, 1}, z]*Log[x^2] - 
       G[{-1 + 2*x, -1}, z]*Log[x^2] + G[{-1 + 2*x, 1}, z]*Log[x^2]))/
     (256*(1 + p2)^2*(-1 + x)) - 
    ((p2 + 2*x)*(-4*G[{-1, -1, 1 - 2*x}, z] + 4*G[{-1, -1, -1 + 2*x}, z] + 
       4*G[{-1, 0, 1 - 2*x}, z] - 4*G[{-1, 0, -1 + 2*x}, z] - 
       4*G[{-1, 1, 1 - 2*x}, z] + 4*G[{-1, 1, -1 + 2*x}, z] - 
       2*G[{-1, 1 - 2*x, -1}, z] - 2*G[{-1, 1 - 2*x, 1}, z] - 
       2*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 2*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1, -1 + 2*x, -1}, z] + 2*G[{-1, -1 + 2*x, 1}, z] - 
       2*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{0, -1, 1 - 2*x}, z] - 4*G[{0, -1, -1 + 2*x}, z] - 
       4*G[{0, 0, 1 - 2*x}, z] + 4*G[{0, 0, -1 + 2*x}, z] + 
       4*G[{0, 1, 1 - 2*x}, z] - 4*G[{0, 1, -1 + 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] + 
       2*G[{0, 1 - 2*x, 1 - 2*x}, z] - 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] + 
       2*G[{0, -1 + 2*x, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{1, -1, 1 - 2*x}, z] + 4*G[{1, -1, -1 + 2*x}, z] + 
       4*G[{1, 0, 1 - 2*x}, z] - 4*G[{1, 0, -1 + 2*x}, z] - 
       4*G[{1, 1, 1 - 2*x}, z] + 4*G[{1, 1, -1 + 2*x}, z] - 
       2*G[{1, 1 - 2*x, -1}, z] - 2*G[{1, 1 - 2*x, 1}, z] - 
       2*G[{1, 1 - 2*x, 1 - 2*x}, z] + 2*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{1, -1 + 2*x, -1}, z] + 2*G[{1, -1 + 2*x, 1}, z] - 
       2*G[{1, -1 + 2*x, 1 - 2*x}, z] + 2*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] - 
       2*G[{1 - 2*x, -1, 1 - 2*x}, z] + 2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       2*G[{1 - 2*x, 0, 1 - 2*x}, z] - 2*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] - 
       2*G[{1 - 2*x, 1, 1 - 2*x}, z] + 2*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       G[{1 - 2*x, 1 - 2*x, -1}, z] - G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
        z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, 
        z] + G[{-1 + 2*x, -1, -1}, z] + G[{-1 + 2*x, -1, 1}, z] - 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 2*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       G[{-1 + 2*x, 1, -1}, z] + G[{-1 + 2*x, 1, 1}, z] - 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 2*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1}, z] - G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, 
        z] + G[{-1 + 2*x, -1 + 2*x, -1}, z] + G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       (3*G[{-1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (G[{-1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{0, -1}, z]*Log[4*(-1 + x)^2] + G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + (G[{1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (3*G[{1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (3*G[{-1, -1}, z]*Log[4*x^2])/2 + (G[{-1, 1}, z]*Log[4*x^2])/2 - 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] + G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       G[{0, -1}, z]*Log[4*x^2] - G[{0, 1}, z]*Log[4*x^2] + 
       G[{0, 1 - 2*x}, z]*Log[4*x^2] - G[{0, -1 + 2*x}, z]*Log[4*x^2] - 
       (G[{1, -1}, z]*Log[4*x^2])/2 + (3*G[{1, 1}, z]*Log[4*x^2])/2 - 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] - (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2])/
        2 + (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[4*x^2])/2 + (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 - 
       (G[{-1}, z]*Log[x^2]*Log[16*x^2])/4 + (G[{1}, z]*Log[x^2]*Log[16*x^2])/
        4 - (G[{1 - 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12 + 
       (G[{-1 + 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12))/
     (16*(1 + p2)^(3/2)) - ((4*(-1 + x)*x^2 + p2*(2 - 5*x + 2*x^2))*
      (-4*G[{-1, 1 - 2*x, -1}, z] - 4*G[{-1, 1 - 2*x, 1}, z] + 
       4*G[{-1, -1 + 2*x, -1}, z] + 4*G[{-1, -1 + 2*x, 1}, z] + 
       8*G[{0, 1 - 2*x, -1}, z] + 8*G[{0, 1 - 2*x, 1}, z] - 
       8*G[{0, -1 + 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] - 
       4*G[{1, 1 - 2*x, -1}, z] - 4*G[{1, 1 - 2*x, 1}, z] + 
       4*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, -1, 1}, z] - 
       4*G[{1 - 2*x, 1, -1}, z] - 4*G[{1 - 2*x, 1, 1}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1}, z] - 4*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       4*G[{1 - 2*x, -1 + 2*x, -1}, z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       4*G[{-1 + 2*x, -1, -1}, z] + 4*G[{-1 + 2*x, -1, 1}, z] + 
       4*G[{-1 + 2*x, 1, -1}, z] + 4*G[{-1 + 2*x, 1, 1}, z] - 
       4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
       4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       32*G[{1 - 2*x}, z]*Log[2]^2 - 32*G[{-1 + 2*x}, z]*Log[2]^2 - 
       2*G[{1 - 2*x}, z]*Log[4]^2 + 2*G[{-1 + 2*x}, z]*Log[4]^2 - 
       2*G[{-1, -1 + 2*x}, z]*Log[16] - 4*G[{0, 1 - 2*x}, z]*Log[16] + 
       4*G[{0, -1 + 2*x}, z]*Log[16] - 2*G[{1, -1 + 2*x}, z]*Log[16] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16] + G[{-1, 1 - 2*x}, z]*Log[256] + G[{1, 1 - 2*x}, z]*
        Log[256] + G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 2*G[{-1, -1}, z]*
        Log[(-1 + x)^2] + 2*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       2*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 4*G[{0, -1}, z]*Log[(-1 + x)^2] - 
       4*G[{0, 1}, z]*Log[(-1 + x)^2] - 4*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 4*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1, -1}, z]*Log[(-1 + x)^2] + 2*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       2*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 2*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1}, z]*Log[(-1 + x)^2]^2 + G[{1}, z]*Log[(-1 + x)^2]^2 + 
       G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 - G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]^2 + 2*G[{-1, -1}, z]*Log[x^2] - 
       2*G[{-1, 1}, z]*Log[x^2] + 2*G[{-1, 1 - 2*x}, z]*Log[x^2] - 
       2*G[{-1, -1 + 2*x}, z]*Log[x^2] - 4*G[{0, -1}, z]*Log[x^2] + 
       4*G[{0, 1}, z]*Log[x^2] - 4*G[{0, 1 - 2*x}, z]*Log[x^2] + 
       4*G[{0, -1 + 2*x}, z]*Log[x^2] + 2*G[{1, -1}, z]*Log[x^2] - 
       2*G[{1, 1}, z]*Log[x^2] + 2*G[{1, 1 - 2*x}, z]*Log[x^2] - 
       2*G[{1, -1 + 2*x}, z]*Log[x^2] + 2*G[{1 - 2*x, -1}, z]*Log[x^2] - 
       2*G[{1 - 2*x, 1}, z]*Log[x^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[x^2] - 2*G[{-1 + 2*x, 1}, z]*Log[x^2] + 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] - G[{-1}, z]*Log[(-1 + x)^2]*Log[x^2] + 
       G[{1}, z]*Log[(-1 + x)^2]*Log[x^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[x^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] - 
       4*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 
       4*G[{-1}, z]*Log[x^2]*Log[16*x^2] - 4*G[{1}, z]*Log[x^2]*Log[16*x^2] + 
       2*G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] - 2*G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] - G[{-1}, z]*Log[(-1 + x)^2]*Log[256*x^2] + 
       G[{1}, z]*Log[(-1 + x)^2]*Log[256*x^2] + G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[256*x^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*x^2] - G[{-1}, z]*Log[x^2]*Log[256*x^2] + 
       G[{1}, z]*Log[x^2]*Log[256*x^2] + G[{1 - 2*x}, z]*Log[x^2]*
        Log[256*x^2] - G[{-1 + 2*x}, z]*Log[x^2]*Log[256*x^2]))/
     (256*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
    ((4*(-1 + x)*x^2 + p2*(2 - 5*x + 2*x^2))*
      (-(G[{1 - 2*x}, z]*(2*Pi^2 + 48*Log[2]^2 + 3*Log[(-1 + x)^2]^2 + 
          12*Log[x^2]^2 + 3*Log[(-1 + x)^2]*(Log[256] + 2*Log[x^2]) + 
          48*Log[2]*Log[2*x^2] + 3*Log[x^2]*Log[256*x^2])) + 
       G[{-1 + 2*x}, z]*(2*Pi^2 + 48*Log[2]^2 + 3*Log[(-1 + x)^2]^2 + 
         12*Log[x^2]^2 + 3*Log[(-1 + x)^2]*(Log[256] + 2*Log[x^2]) + 
         48*Log[2]*Log[2*x^2] + 3*Log[x^2]*Log[256*x^2]) - 
       3*(4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, -1, -1 + 2*x}, z] - 
         8*G[{-1, 0, 1 - 2*x}, z] + 8*G[{-1, 0, -1 + 2*x}, z] + 
         4*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] + 
         4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1, 1 - 2*x}, z] + 8*G[{0, -1, -1 + 2*x}, z] + 
         16*G[{0, 0, 1 - 2*x}, z] - 16*G[{0, 0, -1 + 2*x}, z] - 
         8*G[{0, 1, 1 - 2*x}, z] + 8*G[{0, 1, -1 + 2*x}, z] - 
         8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 8*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1 + 2*x, 1 - 2*x}, z] + 8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1, 1 - 2*x}, z] - 4*G[{1, -1, -1 + 2*x}, z] - 
         8*G[{1, 0, 1 - 2*x}, z] + 8*G[{1, 0, -1 + 2*x}, z] + 
         4*G[{1, 1, 1 - 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] + 
         4*G[{1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
         8*G[{1 - 2*x, 0, 1 - 2*x}, z] + 8*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 4*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
         4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
         8*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 8*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
         4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
         4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 16*G[{-1}, z]*Log[2]^2 + 
         16*G[{1}, z]*Log[2]^2 + 4*G[{-1, 1 - 2*x}, z]*Log[16] - 
         4*G[{-1, -1 + 2*x}, z]*Log[16] + 8*G[{0, -1 + 2*x}, z]*Log[16] + 
         4*G[{1, 1 - 2*x}, z]*Log[16] - 4*G[{1, -1 + 2*x}, z]*Log[16] + 
         4*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 4*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[16] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] - 
         4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] - 4*G[{0, 1 - 2*x}, z]*
          Log[256] - 2*G[{-1, -1}, z]*Log[(-1 + x)^2] + 
         2*G[{-1, 1}, z]*Log[(-1 + x)^2] + 2*G[{-1, 1 - 2*x}, z]*
          Log[(-1 + x)^2] - 2*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
         4*G[{0, -1}, z]*Log[(-1 + x)^2] - 4*G[{0, 1}, z]*Log[(-1 + x)^2] - 
         4*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 4*G[{0, -1 + 2*x}, z]*
          Log[(-1 + x)^2] - 2*G[{1, -1}, z]*Log[(-1 + x)^2] + 
         2*G[{1, 1}, z]*Log[(-1 + x)^2] + 2*G[{1, 1 - 2*x}, z]*
          Log[(-1 + x)^2] - 2*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*
          Log[(-1 + x)^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1 + 2*x, -1}, z]*
          Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
         2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         G[{-1}, z]*Log[(-1 + x)^2]^2 + G[{1}, z]*Log[(-1 + x)^2]^2 + 
         2*G[{-1, -1}, z]*Log[x^2] - 2*G[{-1, 1}, z]*Log[x^2] + 
         6*G[{-1, 1 - 2*x}, z]*Log[x^2] - 6*G[{-1, -1 + 2*x}, z]*Log[x^2] - 
         4*G[{0, -1}, z]*Log[x^2] + 4*G[{0, 1}, z]*Log[x^2] - 
         12*G[{0, 1 - 2*x}, z]*Log[x^2] + 12*G[{0, -1 + 2*x}, z]*Log[x^2] + 
         2*G[{1, -1}, z]*Log[x^2] - 2*G[{1, 1}, z]*Log[x^2] + 
         6*G[{1, 1 - 2*x}, z]*Log[x^2] - 6*G[{1, -1 + 2*x}, z]*Log[x^2] + 
         2*G[{1 - 2*x, -1}, z]*Log[x^2] - 2*G[{1 - 2*x, 1}, z]*Log[x^2] + 
         6*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[x^2] + 2*G[{-1 + 2*x, -1}, z]*Log[x^2] - 2*G[{-1 + 2*x, 1}, z]*
          Log[x^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
         6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - G[{-1}, z]*Log[(-1 + x)^2]*
          Log[x^2] + G[{1}, z]*Log[(-1 + x)^2]*Log[x^2] + 
         4*G[{-1}, z]*Log[x^2]^2 - 4*G[{1}, z]*Log[x^2]^2 + 
         16*G[{-1}, z]*Log[2]*Log[2*x^2] - 16*G[{1}, z]*Log[2]*Log[2*x^2] - 
         G[{-1}, z]*Log[(-1 + x)^2]*Log[256*x^2] + G[{1}, z]*Log[(-1 + x)^2]*
          Log[256*x^2] - G[{-1}, z]*Log[x^2]*Log[256*x^2] + 
         G[{1}, z]*Log[x^2]*Log[256*x^2])))/(768*(1 + p2)^(3/2)*(-1 + x)^2*
      x) + ((3*p2^2*(-1 + x) - 8*x^2*(1 + (-1 + x)*x) - 
       2*p2*x*(4 + x*(-5 + 4*x)))*(6*(G[{-1, -1, 1 - 2*x}, z] - 
         G[{-1, -1, -1 + 2*x}, z] - 2*G[{-1, 0, 1 - 2*x}, z] + 
         2*G[{-1, 0, -1 + 2*x}, z] + G[{-1, 1, 1 - 2*x}, z] - 
         G[{-1, 1, -1 + 2*x}, z] - G[{-1, 1 - 2*x, -1}, z] - 
         G[{-1, 1 - 2*x, 1}, z] + G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1, 1 - 2*x, -1 + 2*x}, z] + G[{-1, -1 + 2*x, -1}, z] + 
         G[{-1, -1 + 2*x, 1}, z] + G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
         G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, 1 - 2*x}, z] + 
         2*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
         4*G[{0, 0, -1 + 2*x}, z] - 2*G[{0, 1, 1 - 2*x}, z] + 
         2*G[{0, 1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x, -1}, z] + 
         2*G[{0, 1 - 2*x, 1}, z] - 2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
         2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, -1}, z] - 
         2*G[{0, -1 + 2*x, 1}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
         2*G[{0, -1 + 2*x, -1 + 2*x}, z] + G[{1, -1, 1 - 2*x}, z] - 
         G[{1, -1, -1 + 2*x}, z] - 2*G[{1, 0, 1 - 2*x}, z] + 
         2*G[{1, 0, -1 + 2*x}, z] + G[{1, 1, 1 - 2*x}, z] - 
         G[{1, 1, -1 + 2*x}, z] - G[{1, 1 - 2*x, -1}, z] - 
         G[{1, 1 - 2*x, 1}, z] + G[{1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{1, 1 - 2*x, -1 + 2*x}, z] + G[{1, -1 + 2*x, -1}, z] + 
         G[{1, -1 + 2*x, 1}, z] + G[{1, -1 + 2*x, 1 - 2*x}, z] - 
         G[{1, -1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1, -1}, z] - 
         G[{1 - 2*x, -1, 1}, z] + G[{1 - 2*x, -1, 1 - 2*x}, z] - 
         G[{1 - 2*x, -1, -1 + 2*x}, z] - 2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
         2*G[{1 - 2*x, 0, -1 + 2*x}, z] - G[{1 - 2*x, 1, -1}, z] - 
         G[{1 - 2*x, 1, 1}, z] + G[{1 - 2*x, 1, 1 - 2*x}, z] - 
         G[{1 - 2*x, 1, -1 + 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1}, z] - 
         G[{1 - 2*x, 1 - 2*x, 1}, z] + G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
         G[{1 - 2*x, -1 + 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
         G[{-1 + 2*x, -1, 1}, z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
         G[{-1 + 2*x, -1, -1 + 2*x}, z] - 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
         2*G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
         G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
         G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
         G[{-1 + 2*x, 1 - 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, 
          z] + G[{-1 + 2*x, -1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, 
           1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
         G[{1 - 2*x, -1}, z]*Log[1/(4*(-1 + x)^2)] + G[{-1 + 2*x, 1}, z]*
          Log[4*(-1 + x)^2] + G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2/(4*x^4)] + 
         2*(-G[{-1, -1}, z] + G[{-1, 1}, z] + 2*G[{0, -1}, z] - 
           2*G[{0, 1}, z] - G[{1, -1}, z] + G[{1, 1}, z])*Log[(-1 + x)/x] + 
         G[{-1 + 2*x, -1}, z]*Log[(4*x^4)/(-1 + x)^2] + 
         (G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x}, z] + 
           2*G[{0, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
           G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z] + 
           G[{-1 + 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x}, z])*
          Log[64*(-1 + x)^2*x^4] - (G[{-1}, z] - G[{1}, z])*
          (2*Log[1 - x]*Log[-16*(-1 + x)*x^2] - Log[-x]*Log[256*x^6])) + 
       (G[{1 - 2*x}, z] - G[{-1 + 2*x}, z])*(Pi^2 + 84*Log[2]^2 + 
         3*Log[(-1 + x)^2]*Log[256*(-1 + x)^2*x^4] + 
         Log[x^2]*Log[1152921504606846976*x^24])))/
     (768*(1 + p2)^(3/2)*(-1 + x)*x^2) + 
    ((3*p2^2*(-1 + x)^2 + p2*x*(4 - 10*x + 18*x^2 - 13*x^3) + 
       2*x^2*(1 + x + x^2 - 3*x^3))*((7*Pi^2*G[{1 - 2*x}, z])/12 - 
       (7*Pi^2*G[{-1 + 2*x}, z])/12 + 4*G[{-1, -1, 1 - 2*x}, z] - 
       2*G[{-1, -1, -1 + 2*x}, z] - 3*G[{-1, 0, 1 - 2*x}, z] + 
       3*G[{-1, 0, -1 + 2*x}, z] + G[{-1, 1, 1 - 2*x}, z] - 
       2*G[{-1, 1, -1 + 2*x}, z] + 4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{-1, 1 - 2*x, -1 + 2*x}, z] + G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       2*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 4*G[{0, -1, 1 - 2*x}, z] + 
       2*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
       4*G[{0, 0, -1 + 2*x}, z] - 2*G[{0, 1, 1 - 2*x}, z] + 
       4*G[{0, 1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{0, -1 + 2*x, -1 + 2*x}, z] + 2*G[{1, -1, 1 - 2*x}, z] - 
       G[{1, -1, -1 + 2*x}, z] - 3*G[{1, 0, 1 - 2*x}, z] + 
       3*G[{1, 0, -1 + 2*x}, z] + 2*G[{1, 1, 1 - 2*x}, z] - 
       4*G[{1, 1, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       G[{1, 1 - 2*x, -1 + 2*x}, z] + 2*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{1, -1 + 2*x, -1 + 2*x}, z] + 4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 3*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       3*G[{1 - 2*x, 0, -1 + 2*x}, z] + G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] - 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + (3*G[{-1, 1}, z]*Log[2])/2 + 
       (3*G[{-1, -1 + 2*x}, z]*Log[2])/2 - 6*G[{0, -1}, z]*Log[2] - 
       6*G[{0, 1 - 2*x}, z]*Log[2] - (3*G[{1, 1}, z]*Log[2])/2 - 
       (3*G[{1, -1 + 2*x}, z]*Log[2])/2 + (3*G[{1 - 2*x, 1}, z]*Log[2])/2 + 
       (3*G[{1 - 2*x, -1 + 2*x}, z]*Log[2])/2 - 
       (3*G[{-1 + 2*x, 1}, z]*Log[2])/2 - (3*G[{-1 + 2*x, -1 + 2*x}, z]*
         Log[2])/2 + (11*G[{1 - 2*x}, z]*Log[2]^2)/2 - 
       (11*G[{-1 + 2*x}, z]*Log[2]^2)/2 + G[{1, -1}, z]*Log[8] + 
       G[{1, 1 - 2*x}, z]*Log[8] + G[{-1 + 2*x, -1}, z]*Log[8] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] + G[{-1, -1}, z]*Log[64] - 
       (3*G[{-1, 1}, z]*Log[64])/4 + G[{-1, 1 - 2*x}, z]*Log[64] - 
       (3*G[{-1, -1 + 2*x}, z]*Log[64])/4 + G[{0, 1}, z]*Log[64] + 
       G[{0, -1 + 2*x}, z]*Log[64] - (3*G[{1, 1}, z]*Log[64])/4 - 
       (3*G[{1, -1 + 2*x}, z]*Log[64])/4 + G[{1 - 2*x, -1}, z]*Log[64] - 
       (3*G[{1 - 2*x, 1}, z]*Log[64])/4 + G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       (3*G[{1 - 2*x, -1 + 2*x}, z]*Log[64])/4 - 
       (3*G[{-1 + 2*x, 1}, z]*Log[64])/4 - (3*G[{-1 + 2*x, -1 + 2*x}, z]*
         Log[64])/4 + G[{1 - 2*x}, z]*Log[1 - 2*x]^2 - 
       G[{-1 + 2*x}, z]*Log[1 - 2*x]^2 + G[{-1, -1}, z]*Log[(1 - 2*x)^2] - 
       (G[{-1, 1}, z]*Log[(1 - 2*x)^2])/2 + G[{-1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] - (G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{0, -1}, z]*Log[(1 - 2*x)^2] + G[{0, 1}, z]*Log[(1 - 2*x)^2] - 
       G[{0, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + G[{0, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] + (G[{1, -1}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{1, 1}, z]*Log[(1 - 2*x)^2] + (G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/
        2 - G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x, -1}, z]*
        Log[(1 - 2*x)^2] - (G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 + 
       (G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2])/2 - G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 5*G[{1 - 2*x}, z]*
        Log[1 - 2*x]*Log[2 - 2*x] - 5*G[{-1 + 2*x}, z]*Log[1 - 2*x]*
        Log[2 - 2*x] + (G[{1 - 2*x}, z]*Log[128]*Log[1 - x])/2 - 
       (G[{-1 + 2*x}, z]*Log[128]*Log[1 - x])/2 + 
       (5*G[{1 - 2*x}, z]*Log[1 - x]^2)/2 - (5*G[{-1 + 2*x}, z]*Log[1 - x]^2)/
        2 + 2*G[{-1, -1}, z]*Log[(-1 + x)^2] - G[{-1, 1}, z]*
        Log[(-1 + x)^2] + 2*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{0, -1}, z]*
        Log[(-1 + x)^2] + 2*G[{0, 1}, z]*Log[(-1 + x)^2] - 
       2*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + G[{1, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{1, 1}, z]*Log[(-1 + x)^2] + G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       4*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{0, -1}, z]*Log[4*(-1 + x)^2] - 
       4*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 4*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - (3*G[{1 - 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2])/2 + 
       (3*G[{-1 + 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2])/2 + 
       (3*G[{1 - 2*x}, z]*Log[-x]^2)/2 - (3*G[{-1 + 2*x}, z]*Log[-x]^2)/2 + 
       G[{-1, -1}, z]*Log[x^2] - (G[{-1, 1}, z]*Log[x^2])/2 + 
       G[{-1, 1 - 2*x}, z]*Log[x^2] - (G[{-1, -1 + 2*x}, z]*Log[x^2])/2 - 
       G[{0, -1}, z]*Log[x^2] + G[{0, 1}, z]*Log[x^2] - 
       G[{0, 1 - 2*x}, z]*Log[x^2] + G[{0, -1 + 2*x}, z]*Log[x^2] + 
       (G[{1, -1}, z]*Log[x^2])/2 - G[{1, 1}, z]*Log[x^2] + 
       (G[{1, 1 - 2*x}, z]*Log[x^2])/2 - G[{1, -1 + 2*x}, z]*Log[x^2] + 
       G[{1 - 2*x, -1}, z]*Log[x^2] - (G[{1 - 2*x, 1}, z]*Log[x^2])/2 + 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[x^2])/2 + (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 - 
       G[{-1 + 2*x, 1}, z]*Log[x^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/
        2 - G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 
       (G[{1 - 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2])/4 + 
       (G[{-1 + 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2])/4 - 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       4*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       4*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       (G[{-1}, z]*(Pi^2 - 22*Log[2]^2 + 8*Log[4]^2 - 4*Log[1 - 2*x]^2 - 
          20*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[128]*Log[1 - x] - 
          10*Log[1 - x]^2 + 8*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
          6*Log[2]*Log[(4 - 4*x)/x^2] - 6*Log[-x]^2 + 
          Log[x^4]*Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 16*PolyLog[2, (2 - 2*x)^(-1)] - 
          4*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]))/
        4 + (G[{1}, z]*(Pi^2 - 22*Log[2]^2 + 8*Log[4]^2 - 4*Log[1 - 2*x]^2 - 
          20*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[128]*Log[1 - x] - 
          10*Log[1 - x]^2 + 8*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
          6*Log[2]*Log[(4 - 4*x)/x^2] - 6*Log[-x]^2 + 
          Log[x^4]*Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 16*PolyLog[2, (2 - 2*x)^(-1)] - 
          4*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]))/
        4 + 2*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + 2*x)]))/
     (64*(1 + p2)^(3/2)*(-1 + x)^2*x^2) - 
    ((-2 + 4*x + 6*x^2 + p2*(-1 + 7*x))*((13*Pi^2*G[{1 - 2*x}, z])/12 - 
       (13*Pi^2*G[{-1 + 2*x}, z])/12 + 2*G[{-1, -1, 1 - 2*x}, z] - 
       4*G[{-1, -1, -1 + 2*x}, z] - 3*G[{-1, 0, 1 - 2*x}, z] + 
       3*G[{-1, 0, -1 + 2*x}, z] + 2*G[{-1, 1, 1 - 2*x}, z] - 
       G[{-1, 1, -1 + 2*x}, z] + 2*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1, 1 - 2*x, -1 + 2*x}, z] + 2*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, 1 - 2*x}, z] + 
       4*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
       4*G[{0, 0, -1 + 2*x}, z] - 4*G[{0, 1, 1 - 2*x}, z] + 
       2*G[{0, 1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{0, -1 + 2*x, -1 + 2*x}, z] + G[{1, -1, 1 - 2*x}, z] - 
       2*G[{1, -1, -1 + 2*x}, z] - 3*G[{1, 0, 1 - 2*x}, z] + 
       3*G[{1, 0, -1 + 2*x}, z] + 4*G[{1, 1, 1 - 2*x}, z] - 
       2*G[{1, 1, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1, 1 - 2*x, -1 + 2*x}, z] + G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       2*G[{1, -1 + 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 3*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       3*G[{1 - 2*x, 0, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] - 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 10*G[{1 - 2*x}, z]*Log[2]^2 - 
       10*G[{-1 + 2*x}, z]*Log[2]^2 - 2*G[{-1, -1}, z]*Log[1 - x] + 
       G[{-1, 1}, z]*Log[1 - x] + G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       2*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 2*G[{0, -1}, z]*Log[1 - x] - 
       2*G[{0, 1}, z]*Log[1 - x] - 2*G[{0, 1 - 2*x}, z]*Log[1 - x] + 
       2*G[{0, -1 + 2*x}, z]*Log[1 - x] - G[{1, -1}, z]*Log[1 - x] + 
       2*G[{1, 1}, z]*Log[1 - x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - x] - 
       G[{1, -1 + 2*x}, z]*Log[1 - x] - G[{1 - 2*x, -1}, z]*Log[1 - x] + 
       2*G[{1 - 2*x, 1}, z]*Log[1 - x] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] - G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] - 
       2*G[{-1 + 2*x, -1}, z]*Log[1 - x] + G[{-1 + 2*x, 1}, z]*Log[1 - x] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] - (G[{1 - 2*x}, z]*Log[2]*Log[1 - x])/2 + 
       (G[{-1 + 2*x}, z]*Log[2]*Log[1 - x])/2 - 3*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[1 - x] + 3*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[1 - x] + G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] - 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] + 
       (3*G[{1 - 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 - 
       (3*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 - 
       G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 
       G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 
       (G[{1 - 2*x}, z]*Log[-1 + x]^2)/2 - (G[{-1 + 2*x}, z]*Log[-1 + x]^2)/
        2 - (G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 + 
       (G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 - 
       (G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 + 
       (G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 - 
       G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
       I*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] - I*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] - G[{1 - 2*x}, z]*Log[-1 + x]*Log[x] + 
       G[{-1 + 2*x}, z]*Log[-1 + x]*Log[x] + (G[{1 - 2*x}, z]*Log[x]^2)/2 - 
       (G[{-1 + 2*x}, z]*Log[x]^2)/2 + 4*G[{-1, -1}, z]*Log[4*x^2] - 
       2*G[{-1, 1}, z]*Log[4*x^2] - 4*G[{0, -1}, z]*Log[4*x^2] + 
       4*G[{0, 1}, z]*Log[4*x^2] + 2*G[{1, -1}, z]*Log[4*x^2] - 
       4*G[{1, 1}, z]*Log[4*x^2] + 2*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + (G[{1 - 2*x}, z]*Log[16]*
         Log[4*x^2])/4 - (G[{-1 + 2*x}, z]*Log[16]*Log[4*x^2])/4 - 
       G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       (G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       (G[{-1, 1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4])/2 - 
       G[{-1, -1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{0, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - (G[{1 - 2*x, -1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + (G[{-1 + 2*x, 1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1 - 2*x}, z]*Log[2 - 2/(1 - 2*x)^2]*
         Log[64*(1 - 2*x)^2*x^4])/4 + (G[{-1 + 2*x}, z]*
         Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4])/4 + 
       (G[{1 - 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 - 
       (G[{-1 + 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 + 
       (G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 - 
       (G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 + 
       (G[{1 - 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/2 - 
       (G[{-1 + 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/
        2 + G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 2*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       (G[{-1}, z]*(Pi^2 + 40*Log[2]^2 - 8*Log[4]^2 - Log[4]*Log[1 - x] - 
          12*Log[2 - x^(-1)]*Log[1 - x] + 4*Log[1 - 1/(2*x)]*Log[1 - x] + 
          6*Log[1 - x]*Log[-64*(-1 + x)] - 4*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 2*Log[-1 + x]^2 - Log[1 - 2*x]*Log[64/x^6] - 
          2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 4*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (4*I)*Pi*Log[(-1 + x)/x] - 4*Log[-1 + x]*Log[x] + 
          2*Log[x]^2 + Log[16]*Log[4*x^2] - 8*Log[x^2]*Log[16*x^2] - 
          Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          Log[-x]*Log[1099511627776*x^20] + 2*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 2*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] - 
          8*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
        4 + (G[{1}, z]*(Pi^2 + 40*Log[2]^2 - 8*Log[4]^2 - Log[4]*Log[1 - x] - 
          12*Log[2 - x^(-1)]*Log[1 - x] + 4*Log[1 - 1/(2*x)]*Log[1 - x] + 
          6*Log[1 - x]*Log[-64*(-1 + x)] - 4*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 2*Log[-1 + x]^2 - Log[1 - 2*x]*Log[64/x^6] - 
          2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 4*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (4*I)*Pi*Log[(-1 + x)/x] - 4*Log[-1 + x]*Log[x] + 
          2*Log[x]^2 + Log[16]*Log[4*x^2] - 8*Log[x^2]*Log[16*x^2] - 
          Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          Log[-x]*Log[1099511627776*x^20] + 2*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 2*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] - 
          8*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
        4 - G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 
       G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + 2*x)]))/
     (64*(1 + p2)^(3/2)*(-1 + x)) - 
    ((3*p2^2*(-1 + x) - 2*p2*x*(2 - 2*x + 9*x^2) - 12*(x^2 + x^4))*
      ((5*Pi^2*G[{1 - 2*x}, z])/3 - (5*Pi^2*G[{-1 + 2*x}, z])/3 - 
       8*ArcCoth[3 - 4*x]*G[{-1, -1 + 2*x}, z] - 8*ArcCoth[3 - 4*x]*
        G[{1, -1 + 2*x}, z] + 8*ArcCoth[3 - 4*x]*G[{1 - 2*x, -1 + 2*x}, z] + 
       8*ArcCoth[3 - 4*x]*G[{-1 + 2*x, -1 + 2*x}, z] + 
       18*G[{-1, -1, 1 - 2*x}, z] - 6*G[{-1, -1, -1 + 2*x}, z] - 
       8*G[{-1, 0, 1 - 2*x}, z] + 8*G[{-1, 0, -1 + 2*x}, z] + 
       2*G[{-1, 1, 1 - 2*x}, z] - 6*G[{-1, 1, -1 + 2*x}, z] + 
       10*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 6*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 6*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
       12*G[{0, -1, 1 - 2*x}, z] + 4*G[{0, -1, -1 + 2*x}, z] + 
       8*G[{0, 0, 1 - 2*x}, z] - 8*G[{0, 0, -1 + 2*x}, z] - 
       4*G[{0, 1, 1 - 2*x}, z] + 12*G[{0, 1, -1 + 2*x}, z] - 
       12*G[{0, 1 - 2*x, 1 - 2*x}, z] + 4*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       4*G[{0, -1 + 2*x, 1 - 2*x}, z] + 12*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       6*G[{1, -1, 1 - 2*x}, z] - 2*G[{1, -1, -1 + 2*x}, z] - 
       8*G[{1, 0, 1 - 2*x}, z] + 8*G[{1, 0, -1 + 2*x}, z] + 
       6*G[{1, 1, 1 - 2*x}, z] - 18*G[{1, 1, -1 + 2*x}, z] + 
       6*G[{1, 1 - 2*x, 1 - 2*x}, z] - 2*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       6*G[{1, -1 + 2*x, 1 - 2*x}, z] - 10*G[{1, -1 + 2*x, -1 + 2*x}, z] + 
       10*G[{1 - 2*x, -1, 1 - 2*x}, z] - 6*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       8*G[{1 - 2*x, 0, 1 - 2*x}, z] + 8*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 6*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       18*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       6*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       8*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 8*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       6*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 10*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       6*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       6*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       18*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 6*G[{1, -1}, z]*Log[2] - 
       6*G[{1, 1}, z]*Log[2] - 6*G[{1, 1 - 2*x}, z]*Log[2] - 
       6*G[{1, -1 + 2*x}, z]*Log[2] + 18*G[{1 - 2*x, -1}, z]*Log[2] + 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 6*G[{-1 + 2*x, 1}, z]*Log[2] - 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] + 10*G[{1 - 2*x}, z]*Log[2]^2 - 
       10*G[{-1 + 2*x}, z]*Log[2]^2 - 2*G[{1 - 2*x}, z]*Log[4]^2 + 
       2*G[{-1 + 2*x}, z]*Log[4]^2 - 2*G[{-1, -1}, z]*Log[16] + 
       6*G[{-1, -1 + 2*x}, z]*Log[16] - 2*G[{0, 1}, z]*Log[16] - 
       4*G[{0, -1 + 2*x}, z]*Log[16] - 2*G[{1, -1}, z]*Log[16] - 
       2*G[{1, 1 - 2*x}, z]*Log[16] - 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] + 2*G[{-1, -1}, z]*Log[64] + 
       2*G[{-1, 1}, z]*Log[64] - G[{1, -1}, z]*Log[64] - 
       G[{1, 1}, z]*Log[64] + G[{1, 1 - 2*x}, z]*Log[64] + 
       G[{1, -1 + 2*x}, z]*Log[64] - G[{1 - 2*x, -1}, z]*Log[64] - 
       2*G[{1 - 2*x, 1}, z]*Log[64] + G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 
       2*G[{-1 + 2*x, -1}, z]*Log[64] - G[{-1 + 2*x, 1}, z]*Log[64] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] - G[{-1, -1}, z]*Log[256] - 
       G[{-1, 1 - 2*x}, z]*Log[256] + G[{0, -1}, z]*Log[256] + 
       2*G[{0, 1 - 2*x}, z]*Log[256] + G[{1, -1}, z]*Log[256] + 
       2*G[{1, 1}, z]*Log[256] - 2*G[{1, 1 - 2*x}, z]*Log[256] + 
       G[{1, -1 + 2*x}, z]*Log[256] + G[{1 - 2*x, -1}, z]*Log[256] + 
       G[{1 - 2*x, 1}, z]*Log[256] - G[{-1 + 2*x, -1}, z]*Log[256] - 
       G[{-1 + 2*x, 1}, z]*Log[256] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] + 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] + 2*G[{-1, 1 - 2*x}, z]*
        Log[4096] - 2*G[{-1, -1 + 2*x}, z]*Log[4096] - 
       2*G[{0, 1 - 2*x}, z]*Log[4096] + 2*G[{0, -1 + 2*x}, z]*Log[4096] + 
       2*G[{1, 1 - 2*x}, z]*Log[4096] - 2*G[{1, -1 + 2*x}, z]*Log[4096] + 
       8*ArcCoth[3 - 4*x]*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       8*ArcCoth[3 - 4*x]*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       4*G[{-1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       4*G[{1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*Log[256]*Log[1 - 2*x] - 2*G[{-1 + 2*x}, z]*Log[256]*
        Log[1 - 2*x] + 6*G[{-1, -1}, z]*Log[(1 - 2*x)^2] - 
       2*G[{-1, 1}, z]*Log[(1 - 2*x)^2] + 4*G[{-1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] - 4*G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
       4*G[{0, -1}, z]*Log[(1 - 2*x)^2] + 4*G[{0, 1}, z]*Log[(1 - 2*x)^2] - 
       4*G[{0, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 4*G[{0, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] + 2*G[{1, -1}, z]*Log[(1 - 2*x)^2] - 
       6*G[{1, 1}, z]*Log[(1 - 2*x)^2] + 4*G[{1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] - 4*G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 
       2*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2] - 2*G[{1 - 2*x, 1}, z]*
        Log[(1 - 2*x)^2] + 4*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
       2*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 
       20*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] - 
       20*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] + 
       2*G[{1 - 2*x}, z]*Log[128]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[128]*
        Log[1 - x] + 10*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] - 
       10*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 7*G[{1 - 2*x}, z]*
        Log[1 - x]^2 - 7*G[{-1 + 2*x}, z]*Log[1 - x]^2 - 
       5*G[{-1, -1}, z]*Log[(-1 + x)^2] + 7*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       5*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 6*G[{0, -1}, z]*Log[(-1 + x)^2] - 
       6*G[{0, 1}, z]*Log[(-1 + x)^2] - 2*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       7*G[{1, -1}, z]*Log[(-1 + x)^2] + 5*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 5*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 7*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 5*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 3*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 7*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] + 3*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       5*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2)/2 + 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2)/2 - 4*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] - 4*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 4*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*
        Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*Log[16*(-1 + x)^2] + 
       G[{-1 + 2*x}, z]*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
        Log[16*(-1 + x)^2] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] + 2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] - 6*G[{1 - 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2] + 
       6*G[{-1 + 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2] + 
       7*G[{1 - 2*x}, z]*Log[-x]^2 - 7*G[{-1 + 2*x}, z]*Log[-x]^2 + 
       3*G[{-1, -1}, z]*Log[x^2] - G[{-1, 1}, z]*Log[x^2] + 
       3*G[{-1, 1 - 2*x}, z]*Log[x^2] - G[{-1, -1 + 2*x}, z]*Log[x^2] - 
       2*G[{0, -1}, z]*Log[x^2] + 2*G[{0, 1}, z]*Log[x^2] - 
       2*G[{0, 1 - 2*x}, z]*Log[x^2] + 2*G[{0, -1 + 2*x}, z]*Log[x^2] + 
       G[{1, -1}, z]*Log[x^2] - 3*G[{1, 1}, z]*Log[x^2] + 
       G[{1, 1 - 2*x}, z]*Log[x^2] - 3*G[{1, -1 + 2*x}, z]*Log[x^2] + 
       3*G[{1 - 2*x, -1}, z]*Log[x^2] - G[{1 - 2*x, 1}, z]*Log[x^2] + 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] + G[{-1 + 2*x, -1}, z]*Log[x^2] - 3*G[{-1 + 2*x, 1}, z]*
        Log[x^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2])/2 + 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2])/2 - 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2])/2 + 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2])/2 - 
       (G[{1 - 2*x}, z]*Log[x^2]*Log[256*x^2])/2 + 
       (G[{-1 + 2*x}, z]*Log[x^2]*Log[256*x^2])/2 + G[{1 - 2*x}, z]*Log[4]*
        Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] - G[{-1 + 2*x}, z]*Log[4]*
        Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] - G[{1 - 2*x}, z]*Log[256*x^2]*
        Log[1 - 3*x + 2*x^2] + G[{-1 + 2*x}, z]*Log[256*x^2]*
        Log[1 - 3*x + 2*x^2] - G[{1 - 2*x}, z]*Log[x^4]*
        Log[1 - 3*x + 2*x^2] + G[{-1 + 2*x}, z]*Log[x^4]*
        Log[1 - 3*x + 2*x^2] - G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[2 - 6*x + 4*x^2] + G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[2 - 6*x + 4*x^2] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)^3*(-1 + 2*x)]*
        Log[1 + (-1 + 2*x)^(-1)] + 2*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] - 
       G[{1 - 2*x}, z]*Log[1 + (-1 + 2*x)^(-1)]^2 + G[{-1 + 2*x}, z]*
        Log[1 + (-1 + 2*x)^(-1)]^2 - 10*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 10*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 16*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] - 16*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] - 14*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 14*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 4*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] + 16*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] - 16*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] - 
       16*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       16*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       6*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       6*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       G[{1}, z]*((2*Pi^2)/3 - 18*Log[2]^2 + 6*Log[4]^2 + 
         8*ArcCoth[3 - 4*x]*Log[1 + (1 - 2*x)^(-1)] + 
         2*Log[256]*Log[1 - 2*x] - 8*Log[1 - 2*x]^2 - 20*Log[1 - 2*x]*
          Log[2 - 2*x] - 2*Log[128]*Log[1 - x] + 10*Log[1 - 2*x]*Log[1 - x] - 
         13*Log[1 - x]^2 - 2*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] + 
         Log[(-1 + x)^2]^2/2 - Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
          Log[16*(-1 + x)^2] + 6*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         6*Log[2]*Log[(4 - 4*x)/x^2] - 5*Log[-x]^2 + 
         (Log[(-1 + x)^2]*Log[x^2])/2 + (Log[(-1 + x)^2]*Log[256*x^2])/2 + 
         (Log[x^2]*Log[256*x^2])/2 + Log[4]*Log[-(-1 + 2*x)^3/
            (2*(-1 + x)*x)] - Log[256*x^2]*Log[1 - 3*x + 2*x^2] + 
         Log[x^4]*Log[1 - 3*x + 2*x^2] - Log[1 + (1 - 2*x)^(-1)]*
          Log[2 - 6*x + 4*x^2] - 2*Log[(-1 + x)^3*(-1 + 2*x)]*
          Log[1 + (-1 + 2*x)^(-1)] - Log[1 + (-1 + 2*x)^(-1)]^2 + 
         6*PolyLog[2, 1 + 1/(2*(-1 + x))] - 8*PolyLog[2, (1 - 2*x)^(-1)] + 
         18*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] - 
         8*PolyLog[2, x/(-1 + x)] + 8*PolyLog[2, (-1 + 2*x)^(-1)] + 
         2*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 6*PolyLog[2, x/(-1 + 2*x)]) + 
       10*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - 10*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{-1}, z]*((-2*Pi^2)/3 + 18*Log[2]^2 - 
         6*Log[4]^2 - 8*ArcCoth[3 - 4*x]*Log[1 + (1 - 2*x)^(-1)] - 
         2*Log[256]*Log[1 - 2*x] + 8*Log[1 - 2*x]^2 + 20*Log[1 - 2*x]*
          Log[2 - 2*x] + 2*Log[128]*Log[1 - x] - 10*Log[1 - 2*x]*Log[1 - x] + 
         13*Log[1 - x]^2 + 2*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - 
         Log[(-1 + x)^2]^2/2 + Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
          Log[16*(-1 + x)^2] - 6*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         6*Log[2]*Log[(4 - 4*x)/x^2] + 5*Log[-x]^2 - 
         (Log[(-1 + x)^2]*Log[x^2])/2 - (Log[(-1 + x)^2]*Log[256*x^2])/2 - 
         (Log[x^2]*Log[256*x^2])/2 - Log[4]*Log[-(-1 + 2*x)^3/
            (2*(-1 + x)*x)] + Log[256*x^2]*Log[1 - 3*x + 2*x^2] - 
         Log[x^4]*Log[1 - 3*x + 2*x^2] + Log[1 + (1 - 2*x)^(-1)]*
          Log[2 - 6*x + 4*x^2] + 2*Log[(-1 + x)^3*(-1 + 2*x)]*
          Log[1 + (-1 + 2*x)^(-1)] + Log[1 + (-1 + 2*x)^(-1)]^2 - 
         6*PolyLog[2, 1 + 1/(2*(-1 + x))] + 8*PolyLog[2, (1 - 2*x)^(-1)] - 
         18*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, x/(-1 + x)] - 8*PolyLog[2, (-1 + 2*x)^(-1)] - 
         2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 6*PolyLog[2, x/(-1 + 2*x)])))/
     (256*(1 + p2)^(3/2)*(-1 + x)*x^2) + 
    ((3*p2^2*(-1 + x) - 4*p2*x*(1 - x + 3*x^2) - 8*(x^2 + x^4))*
      (-16*ArcCoth[3 - 4*x]*G[{0, -1 + 2*x}, z] + 16*ArcCoth[3 - 4*x]*
        G[{1 - 2*x, -1 + 2*x}, z] + 16*ArcCoth[3 - 4*x]*
        G[{-1 + 2*x, -1 + 2*x}, z] - 8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 12*G[{1 - 2*x, -1}, z]*
        Log[2] + 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 6*G[{-1 + 2*x, 1}, z]*
        Log[2] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] + 
       4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] - 2*G[{1 - 2*x, -1}, z]*Log[64] - 
       2*G[{1 - 2*x, 1}, z]*Log[64] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 2*G[{-1 + 2*x, -1}, z]*Log[64] + 
       G[{-1 + 2*x, 1}, z]*Log[64] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] + 2*G[{1 - 2*x, -1}, z]*
        Log[256] + 2*G[{1 - 2*x, 1}, z]*Log[256] - 2*G[{-1 + 2*x, -1}, z]*
        Log[256] - 2*G[{-1 + 2*x, 1}, z]*Log[256] + 8*G[{0, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 8*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 2*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2] + 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 
       6*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 6*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 8*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 8*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{1 - 2*x, -1}, z]*Log[x^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[x^2] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] + G[{-1 + 2*x}, z]*(-Pi^2 + 2*Log[2]^2 + 4*Log[4]^2 - 
         16*ArcCoth[3 - 4*x]*Log[1 + (1 - 2*x)^(-1)] - 
         4*Log[256]*Log[1 - 2*x] + 4*Log[1 - 2*x]^2 - 20*Log[1 - 2*x]*
          Log[2 - 2*x] - 2*Log[128]*Log[1 - x] - 20*Log[1 - 2*x]*Log[1 - x] - 
         4*Log[1 - x]^2 + 4*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] + 
         Log[(-1 + x)^2]^2 + 2*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
          Log[16*(-1 + x)^2] + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         6*Log[2]*Log[(4 - 4*x)/x^2] - 8*Log[-x]^2 + Log[(-1 + x)^2]*
          Log[x^2] + Log[(-1 + x)^2]*Log[256*x^2] + Log[x^2]*Log[256*x^2] - 
         2*Log[4]*Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] + 2*Log[256*x^2]*
          Log[1 - 3*x + 2*x^2] + Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         2*Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] + 
         4*Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] + 
         2*Log[1 + (-1 + 2*x)^(-1)]^2 + 12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         20*PolyLog[2, (1 - 2*x)^(-1)] + 12*PolyLog[2, (2 - 2*x)^(-1)] - 
         4*PolyLog[2, 1/(2*x)] - 20*PolyLog[2, x/(-1 + x)] + 
         20*PolyLog[2, (-1 + 2*x)^(-1)] + 8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         12*PolyLog[2, x/(-1 + 2*x)]) + G[{1 - 2*x}, z]*
        (Pi^2 - 2*Log[2]^2 - 4*Log[4]^2 + 16*ArcCoth[3 - 4*x]*
          Log[1 + (1 - 2*x)^(-1)] + 4*Log[256]*Log[1 - 2*x] - 
         4*Log[1 - 2*x]^2 + 20*Log[1 - 2*x]*Log[2 - 2*x] + 
         2*Log[128]*Log[1 - x] + 20*Log[1 - 2*x]*Log[1 - x] + 
         4*Log[1 - x]^2 - 4*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - 
         Log[(-1 + x)^2]^2 - 2*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
          Log[16*(-1 + x)^2] - 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         6*Log[2]*Log[(4 - 4*x)/x^2] + 8*Log[-x]^2 - Log[(-1 + x)^2]*
          Log[x^2] - Log[(-1 + x)^2]*Log[256*x^2] - Log[x^2]*Log[256*x^2] + 
         2*Log[4]*Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] - 2*Log[256*x^2]*
          Log[1 - 3*x + 2*x^2] - Log[x^4]*Log[1 - 3*x + 2*x^2] - 
         2*Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] - 
         4*Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] - 
         2*Log[1 + (-1 + 2*x)^(-1)]^2 - 12*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         20*PolyLog[2, (1 - 2*x)^(-1)] - 12*PolyLog[2, (2 - 2*x)^(-1)] + 
         4*PolyLog[2, 1/(2*x)] + 20*PolyLog[2, x/(-1 + x)] - 
         20*PolyLog[2, (-1 + 2*x)^(-1)] - 8*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
         12*PolyLog[2, x/(-1 + 2*x)])))/(256*(1 + p2)^(3/2)*(-1 + x)*x^2) + 
    ((3*p2^2*(-1 + x) - 2*p2*x*(2 - 2*x + 9*x^2) - 12*(x^2 + x^4))*
      (-(G[{1}, z]*(2*Pi^2 + 54*Log[2]^2 - 12*Log[4]^2 + Log[8]*Log[64] - 
           6*Log[128]*Log[1 - 2*x] + 12*Log[1 - 2*x]^2 + 
           12*Log[4]*Log[1 - x] - 24*Log[1 - 2*x]*Log[1 - x] + 
           12*Log[4]*Log[(-1 + x)^2] + 3*Log[(-1 + x)^2]^2 + 
           12*Log[64]*Log[-x] + 6*Log[1 - x]*Log[-x] + 12*Log[4]*Log[x^2] - 
           12*Log[16]*Log[x^2] + 6*Log[(-1 + x)^2]*Log[x^2] - 9*Log[x^2]^2 - 
           6*Log[1 - 2*x]*Log[-x^3] - 12*Log[2]*Log[-x^5] + 
           6*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 6*Log[2]*Log[x^2 - 2*x^3] - 
           24*PolyLog[2, (1 - 2*x)^(-1)] + 12*PolyLog[2, (2 - 2*x)^(-1)] + 
           12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*PolyLog[2, 1/(2*x)] - 
           24*PolyLog[2, x/(-1 + x)] + 24*PolyLog[2, (-1 + 2*x)^(-1)] + 
           12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*PolyLog[2, x/(-1 + 2*x)]))/
        12 + G[{-1}, z]*(Pi^2/6 + (9*Log[2]^2)/2 - Log[4]^2 + 
         Log[1 - 2*x]^2 - 2*Log[1 - 2*x]*Log[1 - x] + Log[(-1 + x)^2]^2/4 + 
         (Log[1 - x]*Log[-16*x])/2 + (Log[(-1 + x)^2]*Log[x^2])/4 - 
         Log[x^2]*Log[16*x^2] + (Log[(-1 + x)^2]*Log[256*x^2])/4 + 
         (Log[x^2]*Log[256*x^2])/4 + (Log[2]*Log[8*(1 - 2*x)*x^2])/2 - 
         (Log[1 - 2*x]*Log[-128*x^3])/2 - Log[2]*Log[-x^5] + 
         (Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)])/2 + 
         PolyLog[2, 1 + 1/(2*(-1 + x))] - 2*PolyLog[2, (1 - 2*x)^(-1)] + 
         PolyLog[2, (2 - 2*x)^(-1)] + 2*PolyLog[2, 1/(2*x)] - 
         2*PolyLog[2, x/(-1 + x)] + 2*PolyLog[2, (-1 + 2*x)^(-1)] + 
         PolyLog[2, (-1 + x)/(-1 + 2*x)] - PolyLog[2, x/(-1 + 2*x)]) + 
       (-4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, -1, -1 + 2*x}, z] + 
         8*G[{-1, 0, 1 - 2*x}, z] - 8*G[{-1, 0, -1 + 2*x}, z] - 
         4*G[{-1, 1, 1 - 2*x}, z] + 4*G[{-1, 1, -1 + 2*x}, z] - 
         4*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
         4*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 12*G[{-1, -1 + 2*x, -1 + 2*x}, 
           z] + 8*G[{0, -1, 1 - 2*x}, z] - 8*G[{0, -1, -1 + 2*x}, z] - 
         16*G[{0, 0, 1 - 2*x}, z] + 16*G[{0, 0, -1 + 2*x}, z] + 
         8*G[{0, 1, 1 - 2*x}, z] - 8*G[{0, 1, -1 + 2*x}, z] + 
         8*G[{0, 1 - 2*x, 1 - 2*x}, z] - 8*G[{0, 1 - 2*x, -1 + 2*x}, z] + 
         8*G[{0, -1 + 2*x, 1 - 2*x}, z] - 8*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
         4*G[{1, -1, 1 - 2*x}, z] + 4*G[{1, -1, -1 + 2*x}, z] + 
         8*G[{1, 0, 1 - 2*x}, z] - 8*G[{1, 0, -1 + 2*x}, z] + 
         4*G[{1, 1, 1 - 2*x}, z] + 4*G[{1, 1, -1 + 2*x}, z] - 
         12*G[{1, 1 - 2*x, 1 - 2*x}, z] + 4*G[{1, 1 - 2*x, -1 + 2*x}, z] - 
         4*G[{1, -1 + 2*x, 1 - 2*x}, z] + 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, -1, 1 - 2*x}, z] + 4*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
         8*G[{1 - 2*x, 0, 1 - 2*x}, z] - 8*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         12*G[{1 - 2*x, 1, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
         4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
         4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
         4*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 12*G[{-1 + 2*x, -1, -1 + 2*x}, 
           z] + 8*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
         8*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
         4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
           z] + 4*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
         4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 14*G[{1 - 2*x}, z]*
          Log[2]^2 + 14*G[{-1 + 2*x}, z]*Log[2]^2 + 4*G[{-1, -1}, z]*Log[4] - 
         4*G[{-1, 1 - 2*x}, z]*Log[4] - 4*G[{1, 1}, z]*Log[4] + 
         4*G[{1, -1 + 2*x}, z]*Log[4] + 4*G[{1 - 2*x, 1}, z]*Log[4] - 
         4*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] - 4*G[{-1 + 2*x, -1}, z]*Log[4] + 
         4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 4*G[{1 - 2*x}, z]*Log[4]^2 + 
         4*G[{-1 + 2*x}, z]*Log[4]^2 + G[{1 - 2*x}, z]*Log[4]*Log[8] - 
         G[{-1 + 2*x}, z]*Log[4]*Log[8] + 4*G[{-1, 1 - 2*x}, z]*Log[64] - 
         4*G[{-1, -1 + 2*x}, z]*Log[64] + 4*G[{1, 1 - 2*x}, z]*Log[64] - 
         4*G[{1, -1 + 2*x}, z]*Log[64] - 4*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 
         4*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] - 4*G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[64] + 4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] - 
         4*G[{-1, 1 - 2*x}, z]*Log[256] + 4*G[{-1, -1 + 2*x}, z]*Log[256] + 
         4*G[{0, 1 - 2*x}, z]*Log[256] - 4*G[{0, -1 + 2*x}, z]*Log[256] - 
         4*G[{1, 1 - 2*x}, z]*Log[256] + 4*G[{1, -1 + 2*x}, z]*Log[256] - 
         2*G[{1 - 2*x}, z]*Log[128]*Log[1 - 2*x] + 2*G[{-1 + 2*x}, z]*
          Log[128]*Log[1 - 2*x] + 4*G[{1 - 2*x}, z]*Log[1 - 2*x]^2 - 
         4*G[{-1 + 2*x}, z]*Log[1 - 2*x]^2 - 8*G[{-1, -1}, z]*Log[1 - x] + 
         8*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 8*G[{1, 1}, z]*Log[1 - x] - 
         8*G[{1, 1 - 2*x}, z]*Log[1 - x] - 8*G[{1 - 2*x, 1}, z]*Log[1 - x] + 
         8*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 8*G[{-1 + 2*x, -1}, z]*
          Log[1 - x] - 8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
         4*G[{1 - 2*x}, z]*Log[4]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*Log[4]*
          Log[1 - x] - 8*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 
         8*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 6*G[{-1, -1}, z]*
          Log[(-1 + x)^2] - 2*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
         2*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{0, -1}, z]*Log[(-1 + x)^2] + 
         4*G[{0, 1}, z]*Log[(-1 + x)^2] + 4*G[{0, 1 - 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
         2*G[{1, -1}, z]*Log[(-1 + x)^2] - 6*G[{1, 1}, z]*Log[(-1 + x)^2] + 
         2*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
         2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 6*G[{1 - 2*x, 1 - 2*x}, z]*
          Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*
          Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
         6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 4*G[{-1 + 2*x}, z]*Log[4]*
          Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 + 
         G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 + 4*G[{1 - 2*x}, z]*Log[64]*
          Log[-x] - 4*G[{-1 + 2*x}, z]*Log[64]*Log[-x] + 
         2*G[{1 - 2*x}, z]*Log[1 - x]*Log[-x] - 2*G[{-1 + 2*x}, z]*Log[1 - x]*
          Log[-x] + 10*G[{-1, -1}, z]*Log[x^2] + 2*G[{-1, 1}, z]*Log[x^2] - 
         6*G[{-1, 1 - 2*x}, z]*Log[x^2] - 6*G[{-1, -1 + 2*x}, z]*Log[x^2] + 
         4*G[{0, -1}, z]*Log[x^2] - 4*G[{0, 1}, z]*Log[x^2] + 
         12*G[{0, 1 - 2*x}, z]*Log[x^2] - 12*G[{0, -1 + 2*x}, z]*Log[x^2] - 
         2*G[{1, -1}, z]*Log[x^2] - 10*G[{1, 1}, z]*Log[x^2] + 
         6*G[{1, 1 - 2*x}, z]*Log[x^2] + 6*G[{1, -1 + 2*x}, z]*Log[x^2] - 
         2*G[{1 - 2*x, -1}, z]*Log[x^2] + 14*G[{1 - 2*x, 1}, z]*Log[x^2] - 
         18*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 6*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[x^2] - 14*G[{-1 + 2*x, -1}, z]*Log[x^2] + 2*G[{-1 + 2*x, 1}, z]*
          Log[x^2] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
         18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 4*G[{1 - 2*x}, z]*Log[4]*
          Log[x^2] + 4*G[{-1 + 2*x}, z]*Log[4]*Log[x^2] - 
         4*G[{1 - 2*x}, z]*Log[16]*Log[x^2] + 4*G[{-1 + 2*x}, z]*Log[16]*
          Log[x^2] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] + 
         2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] - 5*G[{1 - 2*x}, z]*
          Log[x^2]^2 + 5*G[{-1 + 2*x}, z]*Log[x^2]^2 - 2*G[{1 - 2*x}, z]*
          Log[1 - 2*x]*Log[-x^3] + 2*G[{-1 + 2*x}, z]*Log[1 - 2*x]*
          Log[-x^3] - 4*G[{1 - 2*x}, z]*Log[2]*Log[-x^5] + 
         G[{-1 + 2*x}, z]*Log[16]*Log[-x^5] - 4*G[{-1, -1}, z]*
          Log[x^4*(-1 + 2*x)^2] + 4*G[{-1, -1 + 2*x}, z]*
          Log[x^4*(-1 + 2*x)^2] + 4*G[{1, 1}, z]*Log[x^4*(-1 + 2*x)^2] - 
         4*G[{1, 1 - 2*x}, z]*Log[x^4*(-1 + 2*x)^2] - 4*G[{1 - 2*x, 1}, z]*
          Log[x^4*(-1 + 2*x)^2] + 4*G[{1 - 2*x, 1 - 2*x}, z]*
          Log[x^4*(-1 + 2*x)^2] + 4*G[{-1 + 2*x, -1}, z]*
          Log[x^4*(-1 + 2*x)^2] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*
          Log[x^4*(-1 + 2*x)^2] + 2*G[{1 - 2*x}, z]*Log[-x]*
          Log[x^2*(1 - 3*x + 2*x^2)] - 2*G[{-1 + 2*x}, z]*Log[-x]*
          Log[x^2*(1 - 3*x + 2*x^2)] + 2*G[{1 - 2*x}, z]*Log[2]*
          Log[x^2 - 2*x^3] - 2*G[{-1 + 2*x}, z]*Log[2]*Log[x^2 - 2*x^3] - 
         8*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 8*G[{-1 + 2*x}, z]*
          PolyLog[2, (1 - 2*x)^(-1)] + 4*G[{1 - 2*x}, z]*
          PolyLog[2, (2 - 2*x)^(-1)] - 4*G[{-1 + 2*x}, z]*
          PolyLog[2, (2 - 2*x)^(-1)] + 4*G[{1 - 2*x}, z]*
          PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 4*G[{-1 + 2*x}, z]*
          PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 8*G[{1 - 2*x}, z]*
          PolyLog[2, 1/(2*x)] - 8*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
         8*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 8*G[{-1 + 2*x}, z]*
          PolyLog[2, x/(-1 + x)] + 8*G[{1 - 2*x}, z]*PolyLog[2, 
           (-1 + 2*x)^(-1)] - 8*G[{-1 + 2*x}, z]*PolyLog[2, 
           (-1 + 2*x)^(-1)] + 4*G[{1 - 2*x}, z]*PolyLog[2, 
           (-1 + x)/(-1 + 2*x)] - 4*G[{-1 + 2*x}, z]*PolyLog[2, 
           (-1 + x)/(-1 + 2*x)] - 4*G[{1 - 2*x}, z]*PolyLog[2, 
           x/(-1 + 2*x)] + 4*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + 2*x)])/4))/
     (128*(1 + p2)^(3/2)*(-1 + x)*x^2) - 
    ((2*(-1 + x)^2*x + p2*(2 - 3*x + 2*x^2))*
      (2*(2*G[{-1, -1, -1 + 2*x}, z] + 2*G[{-1, 1, 1 - 2*x}, z] - 
         2*G[{-1, 1, -1 + 2*x}, z] - 2*G[{-1, -1 + 2*x, -1}, z] - 
         2*G[{-1, -1 + 2*x, 1}, z] + 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
         2*G[{1, -1, 1 - 2*x}, z] - 2*G[{1, -1, -1 + 2*x}, z] - 
         2*G[{1, 1, 1 - 2*x}, z] + 2*G[{1, 1 - 2*x, -1}, z] + 
         2*G[{1, 1 - 2*x, 1}, z] - 2*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1, 1}, z]*Log[64] - G[{-1, -1 + 2*x}, z]*Log[64] + 
         G[{1, -1}, z]*Log[64] + G[{1, 1 - 2*x}, z]*Log[64] + 
         2*G[{-1, -1}, z]*Log[1 - 2*x] + 2*G[{-1, 1}, z]*Log[1 - 2*x] + 
         4*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 2*G[{1, -1}, z]*Log[1 - 2*x] - 
         2*G[{1, 1}, z]*Log[1 - 2*x] - 4*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
         G[{-1, 1}, z]*Log[(1 - 2*x)^2] - G[{-1, -1 + 2*x}, z]*
          Log[(1 - 2*x)^2] + G[{1, -1}, z]*Log[(1 - 2*x)^2] + 
         G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 2*G[{-1, 1}, z]*
          Log[(-1 + x)^2] - 2*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
         2*G[{1, -1}, z]*Log[(-1 + x)^2] + 2*G[{1, 1 - 2*x}, z]*
          Log[(-1 + x)^2] + 2*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 
         2*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*
          Log[4*(-1 + x)^2] - 2*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
         G[{-1, 1}, z]*Log[x^2] - G[{-1, -1 + 2*x}, z]*Log[x^2] + 
         G[{1, -1}, z]*Log[x^2] + G[{1, 1 - 2*x}, z]*Log[x^2] - 
         G[{-1, -1}, z]*Log[4*x^2] + G[{-1, 1}, z]*Log[4*x^2] + 
         2*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - G[{1, -1}, z]*Log[4*x^2] + 
         G[{1, 1}, z]*Log[4*x^2] - 2*G[{1, 1 - 2*x}, z]*Log[4*x^2]) + 
       G[{-1}, z]*(Pi^2 - 22*Log[2]^2 + 5*Log[4]^2 + 4*Log[4 - 8*x]*
          Log[1 - 2*x] - 4*Log[1 - 2*x]^2 - 20*Log[1 - 2*x]*Log[2 - 2*x] - 
         2*Log[128]*Log[1 - x] - 10*Log[1 - x]^2 + 4*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + 6*Log[2]*Log[(4 - 4*x)/x^2] + 
         8*Log[1 - 2*x]*Log[-x] - 6*Log[-x]^2 + Log[x^2]*Log[16*x^2] + 
         Log[x^4]*Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         12*PolyLog[2, (1 - 2*x)^(-1)] + 16*PolyLog[2, (2 - 2*x)^(-1)] - 
         4*PolyLog[2, 1/(2*x)] + 8*PolyLog[2, 2*x] - 
         12*PolyLog[2, x/(-1 + x)] + 12*PolyLog[2, (-1 + 2*x)^(-1)] + 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)] - 
         8*PolyLog[2, -1 + 2*x]) - G[{1}, z]*(Pi^2 - 22*Log[2]^2 + 
         5*Log[4]^2 + 4*Log[4 - 8*x]*Log[1 - 2*x] - 4*Log[1 - 2*x]^2 - 
         20*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[128]*Log[1 - x] - 
         10*Log[1 - x]^2 + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         6*Log[2]*Log[(4 - 4*x)/x^2] + 8*Log[1 - 2*x]*Log[-x] - 6*Log[-x]^2 + 
         Log[x^2]*Log[16*x^2] + Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*PolyLog[2, (1 - 2*x)^(-1)] + 
         16*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, 2*x] - 12*PolyLog[2, x/(-1 + x)] + 
         12*PolyLog[2, (-1 + 2*x)^(-1)] + 4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         8*PolyLog[2, x/(-1 + 2*x)] - 8*PolyLog[2, -1 + 2*x])))/
     (128*(1 + p2)^(3/2)*(-1 + x)*x) - 
    ((3*p2^2*(-1 + x) - 4*x^2*(-1 + 4*x + x^2) - 2*p2*x*(2 - 3*x + 7*x^2))*
      (G[{-1, -1, 1 - 2*x}, z] - G[{-1, -1, -1 + 2*x}, z] - 
       2*G[{-1, 0, 1 - 2*x}, z] + 2*G[{-1, 0, -1 + 2*x}, z] + 
       G[{-1, 1, 1 - 2*x}, z] - G[{-1, 1, -1 + 2*x}, z] - 
       G[{-1, 1 - 2*x, -1}, z] - G[{-1, 1 - 2*x, 1}, z] + 
       3*G[{-1, 1 - 2*x, 1 - 2*x}, z] - G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       G[{-1, -1 + 2*x, -1}, z] + G[{-1, -1 + 2*x, 1}, z] + 
       G[{-1, -1 + 2*x, 1 - 2*x}, z] - 3*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1, 1 - 2*x}, z] + 2*G[{0, -1, -1 + 2*x}, z] + 
       4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
       2*G[{0, 1, 1 - 2*x}, z] + 2*G[{0, 1, -1 + 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] - 
       6*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] - 
       2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 6*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       G[{1, -1, 1 - 2*x}, z] - G[{1, -1, -1 + 2*x}, z] - 
       2*G[{1, 0, 1 - 2*x}, z] + 2*G[{1, 0, -1 + 2*x}, z] + 
       G[{1, 1, 1 - 2*x}, z] - G[{1, 1, -1 + 2*x}, z] - 
       G[{1, 1 - 2*x, -1}, z] - G[{1, 1 - 2*x, 1}, z] + 
       3*G[{1, 1 - 2*x, 1 - 2*x}, z] - G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       G[{1, -1 + 2*x, -1}, z] + G[{1, -1 + 2*x, 1}, z] + 
       G[{1, -1 + 2*x, 1 - 2*x}, z] - 3*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] + 
       3*G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] + 
       3*G[{1 - 2*x, 1, 1 - 2*x}, z] - G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       3*G[{1 - 2*x, 1 - 2*x, -1}, z] - 3*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       9*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
       G[{1 - 2*x, -1 + 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
       G[{-1 + 2*x, -1, 1}, z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
       G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] + 3*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       3*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       3*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       9*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 2*G[{-1, 1 - 2*x}, z]*
        Log[1 - 2*x] - 2*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 
       4*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 4*G[{0, -1 + 2*x}, z]*
        Log[1 - 2*x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       2*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 2*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 2*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 2*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       2*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 
       G[{-1, -1}, z]*Log[4*(1 - x)^2] + G[{-1, 1}, z]*Log[4*(1 - x)^2] + 
       G[{-1, 1 - 2*x}, z]*Log[4*(1 - x)^2] - G[{-1, -1 + 2*x}, z]*
        Log[4*(1 - x)^2] + 2*G[{0, -1}, z]*Log[4*(1 - x)^2] - 
       2*G[{0, 1}, z]*Log[4*(1 - x)^2] - 2*G[{0, 1 - 2*x}, z]*
        Log[4*(1 - x)^2] + 2*G[{0, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{1, -1}, z]*Log[4*(1 - x)^2] + G[{1, 1}, z]*Log[4*(1 - x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[4*(1 - x)^2] - G[{1, -1 + 2*x}, z]*
        Log[4*(1 - x)^2] - 3*G[{1 - 2*x, -1}, z]*Log[4*(1 - x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[4*(1 - x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*(1 - x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[4*(1 - x)^2] + 3*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 - x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(1 - x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1}, z]*Log[(1 - x)^2]*Log[16*(1 - x)^2] + G[{1}, z]*Log[(1 - x)^2]*
        Log[16*(1 - x)^2] + G[{-1, -1}, z]*Log[4*x^2] - 
       G[{-1, 1}, z]*Log[4*x^2] + G[{-1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 2*G[{0, -1}, z]*Log[4*x^2] + 
       2*G[{0, 1}, z]*Log[4*x^2] - 2*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 
       2*G[{0, -1 + 2*x}, z]*Log[4*x^2] + G[{1, -1}, z]*Log[4*x^2] - 
       G[{1, 1}, z]*Log[4*x^2] + G[{1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{1, -1 + 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       3*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] - 3*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
       G[{1}, z]*Log[x^2]*Log[16*x^2] - 
       (G[{-1 + 2*x}, z]*(3*Pi^2 + 4*Log[4]^2 + 4*Log[4 - 8*x]*Log[1 - 2*x] + 
          2*Log[(1 - x)^2]*Log[16*(1 - x)^2] + 8*Log[1 - 2*x]*Log[-x] + 
          2*Log[x^2]*Log[16*x^2] + 8*PolyLog[2, 2*x] - 
          8*PolyLog[2, -1 + 2*x]))/2 + G[{1 - 2*x}, z]*
        ((3*Pi^2)/2 + 2*Log[4]^2 + 2*Log[4 - 8*x]*Log[1 - 2*x] + 
         Log[(1 - x)^2]*Log[16*(1 - x)^2] + 4*Log[1 - 2*x]*Log[-x] + 
         Log[x^2]*Log[16*x^2] + 4*PolyLog[2, 2*x] - 4*PolyLog[2, -1 + 2*x])))/
     (128*(1 + p2)^(3/2)*(-1 + x)*x^2) - 
    ((3*p2^2*(-1 + x) + 8*x^2*(-2 + x^2) - 2*p2*x*(4 - 7*x + 4*x^2))*
      (4*Pi^2*G[{-1}, z] - 4*Pi^2*G[{1}, z] + 12*G[{-1, -1, -1 + 2*x}, z] + 
       12*G[{-1, 1, 1 - 2*x}, z] - 12*G[{-1, 1, -1 + 2*x}, z] - 
       12*G[{-1, -1 + 2*x, -1}, z] - 12*G[{-1, -1 + 2*x, 1}, z] + 
       12*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 12*G[{1, -1, 1 - 2*x}, z] - 
       12*G[{1, -1, -1 + 2*x}, z] - 12*G[{1, 1, 1 - 2*x}, z] + 
       12*G[{1, 1 - 2*x, -1}, z] + 12*G[{1, 1 - 2*x, 1}, z] - 
       12*G[{1, 1 - 2*x, 1 - 2*x}, z] + 42*G[{-1}, z]*Log[2]^2 - 
       42*G[{1}, z]*Log[2]^2 + 15*G[{-1}, z]*Log[4]^2 - 
       15*G[{1}, z]*Log[4]^2 + 6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 
       6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]^2 + 12*G[{-1, -1}, z]*
        Log[1 - 2*x] + 12*G[{-1, 1}, z]*Log[1 - 2*x] + 
       24*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 12*G[{1, -1}, z]*Log[1 - 2*x] - 
       12*G[{1, 1}, z]*Log[1 - 2*x] - 24*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       12*G[{-1}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 12*G[{1}, z]*Log[4 - 8*x]*
        Log[1 - 2*x] - 24*G[{-1, 1}, z]*Log[1 - x] - 24*G[{-1, -1 + 2*x}, z]*
        Log[1 - x] + 24*G[{1, -1}, z]*Log[1 - x] + 24*G[{1, 1 - 2*x}, z]*
        Log[1 - x] + 3*G[{-1}, z]*Log[16]*Log[1 - x] - 
       3*G[{1}, z]*Log[16]*Log[1 - x] - 3*G[{-1}, z]*Log[65536]*Log[1 - x] + 
       3*G[{1}, z]*Log[65536]*Log[1 - x] + 12*G[{-1}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 12*G[{1}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*G[{-1}, z]*Log[1 - 2*x]*
        Log[1 - x] + 54*G[{1}, z]*Log[1 - 2*x]*Log[1 - x] - 
       51*G[{-1}, z]*Log[1 - x]^2 + 51*G[{1}, z]*Log[1 - x]^2 + 
       12*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 12*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 12*G[{-1}, z]*Log[2]*
        Log[4*(-1 + x)^2] + 12*G[{1}, z]*Log[2]*Log[4*(-1 + x)^2] + 
       12*G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       12*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[x^(-1)] + 
       6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[x^(-1)] - 
       18*G[{-1}, z]*Log[8]*Log[-4*x] + 18*G[{1}, z]*Log[8]*Log[-4*x] + 
       24*G[{-1}, z]*Log[1 - 2*x]*Log[-x] - 24*G[{1}, z]*Log[1 - 2*x]*
        Log[-x] + 3*G[{-1}, z]*Log[-64/x^9]*Log[-x] - 
       3*G[{1}, z]*Log[-64/x^9]*Log[-x] - 6*G[{-1, -1}, z]*Log[4*x^2] + 
       6*G[{-1, 1}, z]*Log[4*x^2] + 12*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       6*G[{1, -1}, z]*Log[4*x^2] + 6*G[{1, 1}, z]*Log[4*x^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[4*x^2] + 3*G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
       3*G[{1}, z]*Log[x^2]*Log[16*x^2] - 6*G[{-1, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{-1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 6*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       3*G[{-1}, z]*Log[2]*Log[64*(1 - 2*x)^2*x^2] - 3*G[{1}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] + 3*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 3*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 6*G[{-1}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{1}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{-1}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 
       6*G[{1}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 18*G[{-1}, z]*Log[4]*
        Log[x*(-1 + 2*x)] + 18*G[{1}, z]*Log[4]*Log[x*(-1 + 2*x)] + 
       3*G[{-1}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 3*G[{1}, z]*Log[x^6]*
        Log[1 - 3*x + 2*x^2] + 36*G[{-1}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       36*G[{1}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       6*G[{-1}, z]*PolyLog[2, 1 - 1/(2*x)] - 6*G[{1}, z]*
        PolyLog[2, 1 - 1/(2*x)] - 36*G[{-1}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       36*G[{1}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 48*G[{-1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 48*G[{1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 12*G[{-1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 12*G[{1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*G[{-1}, z]*PolyLog[2, 1/(2*x)] + 
       6*G[{1}, z]*PolyLog[2, 1/(2*x)] - 6*G[{-1}, z]*
        PolyLog[2, (-1 + x)/x] + 6*G[{1}, z]*PolyLog[2, (-1 + x)/x] + 
       24*G[{-1}, z]*PolyLog[2, 2*x] - 24*G[{1}, z]*PolyLog[2, 2*x] - 
       42*G[{-1}, z]*PolyLog[2, x/(-1 + x)] + 42*G[{1}, z]*
        PolyLog[2, x/(-1 + x)] + 36*G[{-1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       36*G[{1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 12*G[{-1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*G[{1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*G[{-1}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 24*G[{1}, z]*PolyLog[2, x/(-1 + 2*x)] - 
       24*G[{-1}, z]*PolyLog[2, -1 + 2*x] + 24*G[{1}, z]*
        PolyLog[2, -1 + 2*x]))/(768*(1 + p2)^(3/2)*(-1 + x)*x^2) + 
    (x*(4*Pi^2*G[{1 - 2*x}, z] - 4*Pi^2*G[{-1 + 2*x}, z] - 
       12*G[{-1, -1, 1 - 2*x}, z] + 12*G[{-1, -1, -1 + 2*x}, z] + 
       4*G[{-1, 0, 1 - 2*x}, z] - 4*G[{-1, 0, -1 + 2*x}, z] + 
       8*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] - 
       4*G[{-1, 1 - 2*x, -1}, z] - 4*G[{-1, 1 - 2*x, 1}, z] - 
       4*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       4*G[{-1, -1 + 2*x, -1}, z] - 4*G[{-1, -1 + 2*x, 1}, z] + 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 8*G[{0, -1, 1 - 2*x}, z] - 
       8*G[{0, 1, -1 + 2*x}, z] + 8*G[{0, 1 - 2*x, -1}, z] + 
       8*G[{0, 1 - 2*x, 1}, z] - 8*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       8*G[{0, -1 + 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] + 
       8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 4*G[{1, -1, 1 - 2*x}, z] - 
       8*G[{1, -1, -1 + 2*x}, z] + 4*G[{1, 0, 1 - 2*x}, z] - 
       4*G[{1, 0, -1 + 2*x}, z] - 12*G[{1, 1, 1 - 2*x}, z] + 
       12*G[{1, 1, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x, -1}, z] + 
       4*G[{1, 1 - 2*x, 1}, z] - 4*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       4*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] - 
       4*G[{1, -1 + 2*x, 1 - 2*x}, z] + 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, -1, 1}, z] - 
       4*G[{1 - 2*x, -1, 1 - 2*x}, z] + 4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 1, -1}, z] - 4*G[{1 - 2*x, 1, 1}, z] + 
       8*G[{1 - 2*x, 1, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       12*G[{1 - 2*x, 1 - 2*x, -1}, z] - 12*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1 + 2*x, -1}, z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, -1}, z] + 
       4*G[{-1 + 2*x, -1, 1}, z] - 4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       8*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, -1}, z] + 
       4*G[{-1 + 2*x, 1, 1}, z] - 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 12*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       12*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
         z] - 20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       14*G[{1 - 2*x}, z]*Log[2]^2 - 14*G[{-1 + 2*x}, z]*Log[2]^2 + 
       8*G[{1 - 2*x}, z]*Log[4]^2 - 8*G[{-1 + 2*x}, z]*Log[4]^2 + 
       2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 2*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]^2 + 24*G[{-1, -1}, z]*Log[1 - 2*x] - 
       8*G[{-1, 1}, z]*Log[1 - 2*x] + 8*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       8*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 16*G[{0, -1}, z]*Log[1 - 2*x] + 
       16*G[{0, 1}, z]*Log[1 - 2*x] - 16*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 
       16*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] + 8*G[{1, -1}, z]*Log[1 - 2*x] - 
       24*G[{1, 1}, z]*Log[1 - 2*x] - 8*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       8*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 8*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 8*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 8*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 8*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       8*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 
       8*G[{1 - 2*x}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 8*G[{-1 + 2*x}, z]*
        Log[4 - 8*x]*Log[1 - 2*x] - 48*G[{-1, -1}, z]*Log[1 - x] + 
       24*G[{-1, 1}, z]*Log[1 - x] - 16*G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       8*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 48*G[{0, -1}, z]*Log[1 - x] - 
       48*G[{0, 1}, z]*Log[1 - x] + 16*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       16*G[{0, -1 + 2*x}, z]*Log[1 - x] - 24*G[{1, -1}, z]*Log[1 - x] + 
       48*G[{1, 1}, z]*Log[1 - x] + 8*G[{1, 1 - 2*x}, z]*Log[1 - x] + 
       16*G[{1, -1 + 2*x}, z]*Log[1 - x] - 16*G[{1 - 2*x, -1}, z]*
        Log[1 - x] + 8*G[{1 - 2*x, 1}, z]*Log[1 - x] - 
       16*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 8*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 8*G[{-1 + 2*x, -1}, z]*Log[1 - x] + 
       16*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - x] + 16*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       G[{1 - 2*x}, z]*Log[16]*Log[1 - x] - G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] - G[{1 - 2*x}, z]*Log[65536]*Log[1 - x] + 
       G[{-1 + 2*x}, z]*Log[65536]*Log[1 - x] + 4*G[{1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 18*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[1 - x] + 18*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[1 - x] - 
       17*G[{1 - 2*x}, z]*Log[1 - x]^2 + 17*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 
       28*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 12*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 24*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       8*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 8*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 12*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       28*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 4*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 4*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x}, z]*Log[2]*Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x}, z]*Log[2]*
        Log[4*(-1 + x)^2] + 4*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] - 4*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] - 2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x^(-1)] + 2*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x^(-1)] - 6*G[{1 - 2*x}, z]*Log[8]*Log[-4*x] + 
       6*G[{-1 + 2*x}, z]*Log[8]*Log[-4*x] + 16*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[-x] - 16*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[-x] + 
       G[{1 - 2*x}, z]*Log[-64/x^9]*Log[-x] - G[{-1 + 2*x}, z]*Log[-64/x^9]*
        Log[-x] + 8*G[{-1, -1}, z]*Log[4*x^2] - 8*G[{-1, 1}, z]*Log[4*x^2] + 
       4*G[{-1, 1 - 2*x}, z]*Log[4*x^2] + 4*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       16*G[{0, -1}, z]*Log[4*x^2] + 16*G[{0, 1}, z]*Log[4*x^2] - 
       8*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 8*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       8*G[{1, -1}, z]*Log[4*x^2] - 8*G[{1, 1}, z]*Log[4*x^2] - 
       4*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 4*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 12*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + 12*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       4*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] - 4*G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] - 12*G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       6*G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^2] - 4*G[{-1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 12*G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^2] - 
       12*G[{0, 1}, z]*Log[64*(1 - 2*x)^2*x^2] + 4*G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       12*G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^2] + 2*G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{1 - 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 2*G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{-1 + 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 2*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 
       2*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 6*G[{1 - 2*x}, z]*Log[4]*
        Log[x*(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[4]*Log[x*(-1 + 2*x)] + 
       G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*x)] - 12*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 12*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 16*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 16*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 4*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 2*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 2*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/x] + 16*G[{1 - 2*x}, z]*PolyLog[2, 2*x] - 
       16*G[{-1 + 2*x}, z]*PolyLog[2, 2*x] - 14*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 14*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       4*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       8*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 8*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{-1}, z]*(4*Pi^2 + 42*Log[2]^2 + 
         18*Log[4]^2 + 6*Log[1 + (1 - 2*x)^(-1)]^2 + 8*Log[4 - 8*x]*
          Log[1 - 2*x] + 3*Log[16]*Log[1 - x] - 3*Log[65536]*Log[1 - x] + 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*Log[1 - 2*x]*Log[1 - x] - 
         51*Log[1 - x]^2 - 12*Log[2]*Log[4*(-1 + x)^2] + 
         12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x^(-1)] - 18*Log[8]*Log[-4*x] + 16*Log[1 - 2*x]*Log[-x] + 
         3*Log[-64/x^9]*Log[-x] + 6*Log[x^2]*Log[16*x^2] + 
         3*Log[2]*Log[64*(1 - 2*x)^2*x^2] + 3*Log[1 + (1 - 2*x)^(-1)]*
          Log[64*(1 - 2*x)^2*x^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x/(-1 + 2*x)] + 3*Log[64*(1 - 2*x)^2*x^2]*
          Log[(2*x)/(-1 + 2*x)] - 6*Log[(-1 + x)/(-1 + 2*x)]*
          Log[(2*x)/(-1 + 2*x)] + 6*Log[(2*x)/(-1 + 2*x)]^2 - 
         18*Log[4]*Log[x*(-1 + 2*x)] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 6*PolyLog[2, 1 - 1/(2*x)] - 
         36*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*PolyLog[2, 1/(2*x)] - 
         6*PolyLog[2, (-1 + x)/x] + 16*PolyLog[2, 2*x] - 
         42*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)] - 
         16*PolyLog[2, -1 + 2*x]) - G[{1}, z]*(4*Pi^2 + 42*Log[2]^2 + 
         18*Log[4]^2 + 6*Log[1 + (1 - 2*x)^(-1)]^2 + 8*Log[4 - 8*x]*
          Log[1 - 2*x] + 3*Log[16]*Log[1 - x] - 3*Log[65536]*Log[1 - x] + 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*Log[1 - 2*x]*Log[1 - x] - 
         51*Log[1 - x]^2 - 12*Log[2]*Log[4*(-1 + x)^2] + 
         12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x^(-1)] - 18*Log[8]*Log[-4*x] + 16*Log[1 - 2*x]*Log[-x] + 
         3*Log[-64/x^9]*Log[-x] + 6*Log[x^2]*Log[16*x^2] + 
         3*Log[2]*Log[64*(1 - 2*x)^2*x^2] + 3*Log[1 + (1 - 2*x)^(-1)]*
          Log[64*(1 - 2*x)^2*x^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x/(-1 + 2*x)] + 3*Log[64*(1 - 2*x)^2*x^2]*
          Log[(2*x)/(-1 + 2*x)] - 6*Log[(-1 + x)/(-1 + 2*x)]*
          Log[(2*x)/(-1 + 2*x)] + 6*Log[(2*x)/(-1 + 2*x)]^2 - 
         18*Log[4]*Log[x*(-1 + 2*x)] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 6*PolyLog[2, 1 - 1/(2*x)] - 
         36*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*PolyLog[2, 1/(2*x)] - 
         6*PolyLog[2, (-1 + x)/x] + 16*PolyLog[2, 2*x] - 
         42*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)] - 
         16*PolyLog[2, -1 + 2*x]) - 16*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       16*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x]))/(64*(1 + p2)^(3/2)) + 
    ((2 + 3*p2*x + 2*x^2)*(-42*G[{-1, -1, 1 - 2*x}, z] - 
       30*G[{-1, -1, -1 + 2*x}, z] + 12*G[{-1, 0, 1 - 2*x}, z] - 
       12*G[{-1, 0, -1 + 2*x}, z] + 6*G[{-1, 1, 1 - 2*x}, z] + 
       18*G[{-1, 1, -1 + 2*x}, z] + 18*G[{-1, 1 - 2*x, -1}, z] + 
       18*G[{-1, 1 - 2*x, 1}, z] - 54*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       18*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 6*G[{-1, -1 + 2*x, -1}, z] + 
       6*G[{-1, -1 + 2*x, 1}, z] + 6*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       18*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 36*G[{0, -1, 1 - 2*x}, z] + 
       12*G[{0, -1, -1 + 2*x}, z] - 24*G[{0, 0, 1 - 2*x}, z] + 
       24*G[{0, 0, -1 + 2*x}, z] - 12*G[{0, 1, 1 - 2*x}, z] - 
       36*G[{0, 1, -1 + 2*x}, z] - 12*G[{0, 1 - 2*x, -1}, z] - 
       12*G[{0, 1 - 2*x, 1}, z] + 12*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       12*G[{0, 1 - 2*x, -1 + 2*x}, z] + 12*G[{0, -1 + 2*x, -1}, z] + 
       12*G[{0, -1 + 2*x, 1}, z] + 12*G[{0, -1 + 2*x, 1 - 2*x}, z] - 
       12*G[{0, -1 + 2*x, -1 + 2*x}, z] - 18*G[{1, -1, 1 - 2*x}, z] - 
       6*G[{1, -1, -1 + 2*x}, z] + 12*G[{1, 0, 1 - 2*x}, z] - 
       12*G[{1, 0, -1 + 2*x}, z] + 30*G[{1, 1, 1 - 2*x}, z] + 
       42*G[{1, 1, -1 + 2*x}, z] - 6*G[{1, 1 - 2*x, -1}, z] - 
       6*G[{1, 1 - 2*x, 1}, z] + 18*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       6*G[{1, 1 - 2*x, -1 + 2*x}, z] - 18*G[{1, -1 + 2*x, -1}, z] - 
       18*G[{1, -1 + 2*x, 1}, z] - 18*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       54*G[{1, -1 + 2*x, -1 + 2*x}, z] + 6*G[{1 - 2*x, -1, -1}, z] + 
       6*G[{1 - 2*x, -1, 1}, z] - 18*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, -1, -1 + 2*x}, z] + 12*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       12*G[{1 - 2*x, 0, -1 + 2*x}, z] + 6*G[{1 - 2*x, 1, -1}, z] + 
       6*G[{1 - 2*x, 1, 1}, z] - 6*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, 1, -1 + 2*x}, z] + 18*G[{1 - 2*x, 1 - 2*x, -1}, z] + 
       18*G[{1 - 2*x, 1 - 2*x, 1}, z] + 6*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       6*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       6*G[{1 - 2*x, -1 + 2*x, -1}, z] - 6*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       6*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 6*G[{-1 + 2*x, -1, -1}, z] - 
       6*G[{-1 + 2*x, -1, 1}, z] + 6*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 
       6*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 12*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       12*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 6*G[{-1 + 2*x, 1, -1}, z] - 
       6*G[{-1 + 2*x, 1, 1}, z] + 6*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       18*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 6*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
       6*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 6*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 6*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       18*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 18*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       6*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       6*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 96*G[{-1}, z]*Log[2]^2 - 
       96*G[{1}, z]*Log[2]^2 - 24*G[{-1, -1}, z]*Log[4] + 
       48*G[{-1, 1}, z]*Log[4] + 24*G[{0, -1}, z]*Log[4] - 
       48*G[{0, 1}, z]*Log[4] - 24*G[{1, -1}, z]*Log[4] + 
       48*G[{1, 1}, z]*Log[4] - 6*G[{-1}, z]*Log[4]^2 + 
       6*G[{1}, z]*Log[4]^2 + 12*G[{-1, -1}, z]*Log[16] - 
       24*G[{-1, 1}, z]*Log[16] - 24*G[{0, -1}, z]*Log[16] + 
       24*G[{0, 1}, z]*Log[16] + 6*G[{0, -1 + 2*x}, z]*Log[16] + 
       12*G[{1, -1}, z]*Log[16] - 24*G[{1, 1}, z]*Log[16] + 
       12*G[{1 - 2*x, -1}, z]*Log[16] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] - 
       6*G[{1 - 2*x, -1}, z]*Log[64] + 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 
       6*G[{-1 + 2*x, 1}, z]*Log[64] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 
       6*G[{0, -1}, z]*Log[256] + 3*G[{0, 1 - 2*x}, z]*Log[256] - 
       6*G[{0, -1 + 2*x}, z]*Log[256] - 3*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[256] - 6*G[{-1 + 2*x, 1}, z]*Log[256] - 72*G[{-1, -1}, z]*
        Log[1 - 2*x] + 24*G[{-1, 1}, z]*Log[1 - 2*x] - 
       36*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] - 12*G[{-1, -1 + 2*x}, z]*
        Log[1 - 2*x] + 48*G[{0, -1}, z]*Log[1 - 2*x] - 
       48*G[{0, 1}, z]*Log[1 - 2*x] + 24*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] - 
       24*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] - 24*G[{1, -1}, z]*Log[1 - 2*x] + 
       72*G[{1, 1}, z]*Log[1 - 2*x] + 12*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       36*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] - 12*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] - 12*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] - 
       36*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 12*G[{-1 + 2*x, -1}, z]*
        Log[1 - 2*x] + 12*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - 2*x] + 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 3*G[{1}, z]*Log[256]*
        Log[1 - 2*x] - G[{-1}, z]*Log[16777216]*Log[1 - 2*x] - 
       12*G[{-1}, z]*Log[4 - 8*x]*Log[1 - 2*x] + 12*G[{1}, z]*Log[4 - 8*x]*
        Log[1 - 2*x] - 12*G[{-1}, z]*Log[1 - 2*x]^2 + 
       12*G[{1}, z]*Log[1 - 2*x]^2 - 24*G[{0, 1 - 2*x}, z]*Log[1 - x] + 
       24*G[{0, -1 + 2*x}, z]*Log[1 - x] - 12*G[{1 - 2*x, -1}, z]*
        Log[1 - x] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] + 12*G[{-1 + 2*x, 1}, z]*
        Log[1 - x] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] - 12*G[{-1, -1}, z]*
        Log[(-1 + x)^2] + 12*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{0, -1}, z]*Log[(-1 + x)^2] - 12*G[{0, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] - 12*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1}, z]*Log[(-1 + x)^2] + 
       12*G[{1, 1}, z]*Log[(-1 + x)^2] + 6*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] + 6*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 6*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 6*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 
       6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       6*G[{-1}, z]*Log[256]*Log[(-1 + x)^2] + 3*G[{1}, z]*Log[256]*
        Log[(-1 + x)^2] + G[{-1}, z]*Log[16777216]*Log[(-1 + x)^2] - 
       9*G[{-1}, z]*Log[(-1 + x)^2]^2 + 9*G[{1}, z]*Log[(-1 + x)^2]^2 + 
       36*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 24*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] - 18*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 36*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] + 36*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       12*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 12*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 24*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       36*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 6*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 18*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       18*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 6*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 18*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       15*G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       15*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       3*G[{-1}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 
       3*G[{1}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 
       48*G[{-1}, z]*Log[1 - 2*x]*Log[-x] + 48*G[{1}, z]*Log[1 - 2*x]*
        Log[-x] + 12*G[{-1, -1}, z]*Log[x^2] - 12*G[{-1, 1}, z]*Log[x^2] - 
       12*G[{0, -1}, z]*Log[x^2] + 12*G[{0, 1}, z]*Log[x^2] + 
       36*G[{0, 1 - 2*x}, z]*Log[x^2] - 36*G[{0, -1 + 2*x}, z]*Log[x^2] + 
       12*G[{1, -1}, z]*Log[x^2] - 12*G[{1, 1}, z]*Log[x^2] + 
       18*G[{1 - 2*x, -1}, z]*Log[x^2] - 6*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       54*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 18*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] + 6*G[{-1 + 2*x, -1}, z]*Log[x^2] - 18*G[{-1 + 2*x, 1}, z]*
        Log[x^2] - 18*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       54*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 6*G[{-1}, z]*Log[16]*
        Log[x^2] - 6*G[{1}, z]*Log[16]*Log[x^2] + 12*G[{-1}, z]*
        Log[(-1 + x)^2]*Log[x^2] - 12*G[{1}, z]*Log[(-1 + x)^2]*Log[x^2] + 
       3*G[{-1}, z]*Log[x^2]^2 - 3*G[{1}, z]*Log[x^2]^2 + 
       12*G[{-1, 1}, z]*Log[4*x^2] - 18*G[{-1, 1 - 2*x}, z]*Log[4*x^2] - 
       6*G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 12*G[{0, -1}, z]*Log[4*x^2] - 
       12*G[{0, 1}, z]*Log[4*x^2] + 12*G[{0, 1 - 2*x}, z]*Log[4*x^2] - 
       12*G[{0, -1 + 2*x}, z]*Log[4*x^2] - 12*G[{1, -1}, z]*Log[4*x^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[4*x^2] + 18*G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       6*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 18*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - 18*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       6*G[{-1 + 2*x, 1}, z]*Log[4*x^2] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       9*G[{-1}, z]*Log[x^2]*Log[16*x^2] + 9*G[{1}, z]*Log[x^2]*Log[16*x^2] + 
       3*G[{-1}, z]*Log[x^2]*Log[256*x^2] - 3*G[{1}, z]*Log[x^2]*
        Log[256*x^2] - 12*G[{0, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{0, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 6*G[{1 - 2*x, -1}, z]*
        Log[(1 - 2*x)^2*x^4] + 24*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] + 6*G[{-1 + 2*x, 1}, z]*Log[(1 - 2*x)^2*x^4] + 
       6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       48*G[{-1}, z]*PolyLog[2, 2*x] + 48*G[{1}, z]*PolyLog[2, 2*x] + 
       G[{-1 + 2*x}, z]*(-4*Pi^2 - 78*Log[2]^2 + 24*Log[4]^2 + 
         12*Log[4 - 8*x]*Log[1 - 2*x] - 12*Log[1 - 2*x]^2 + 
         Log[64]*Log[1 - x] + 36*Log[2 - x^(-1)]*Log[1 - x] - 
         12*Log[1 - 1/(2*x)]*Log[1 - x] + 24*Log[1 - 2*x]*Log[1 - x] - 
         18*Log[1 - x]*Log[-64*(-1 + x)] + 12*Log[1 + (1 - 2*x)^(-1)]*
          Log[-1 + x] - 6*Log[-1 + x]^2 + 3*Log[(-1 + x)^2]^2 + 
         6*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 3*Log[1 - 2*x]*Log[64/x^6] + 
         6*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] + 12*Log[1 - 1/(2*x)]*
          Log[x^(-1)] - (12*I)*Pi*Log[(-1 + x)/x] - 6*Log[1 - x]*Log[-16*x] + 
         24*Log[1 - 2*x]*Log[-x] + 12*Log[-1 + x]*Log[x] - 6*Log[x]^2 + 
         3*Log[(-1 + x)^2]*Log[x^2] - 3*Log[16]*Log[4*x^2] + 
         18*Log[x^2]*Log[16*x^2] + 3*Log[(-1 + x)^2]*Log[256*x^2] + 
         3*Log[x^2]*Log[256*x^2] - 6*Log[2]*Log[8*(1 - 2*x)*x^2] + 
         6*Log[1 - 2*x]*Log[-128*x^3] + 3*Log[2 - 2/(1 - 2*x)^2]*
          Log[64*(1 - 2*x)^2*x^4] + 6*Log[4]*Log[-x^5] - 
         3*Log[-x]*Log[1099511627776*x^20] - 6*Log[-x]*
          Log[4096*(-1 + x)*x^2*(-1 + 2*x)] - 6*Log[1 - 1/(2*x)]*
          Log[-4 + 8*x] - 6*Log[-3/2 + 1/(2*x) + x]*
          Log[1 + (-1 + 2*x)^(-1)] - 24*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         60*PolyLog[2, (1 - 2*x)^(-1)] - 36*PolyLog[2, (2 - 2*x)^(-1)] + 
         24*PolyLog[2, 2*x] + 60*PolyLog[2, x/(-1 + x)] - 
         60*PolyLog[2, (-1 + 2*x)^(-1)] - 
         36*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 24*PolyLog[2, x/(-1 + 2*x)] - 
         24*PolyLog[2, -1 + 2*x]) + 48*G[{-1}, z]*PolyLog[2, -1 + 2*x] - 
       48*G[{1}, z]*PolyLog[2, -1 + 2*x] + G[{1 - 2*x}, z]*
        (4*Pi^2 + 78*Log[2]^2 - 24*Log[4]^2 - 12*Log[4 - 8*x]*Log[1 - 2*x] + 
         12*Log[1 - 2*x]^2 - 3*Log[4]*Log[1 - x] - 36*Log[2 - x^(-1)]*
          Log[1 - x] + 12*Log[1 - 1/(2*x)]*Log[1 - x] - 
         24*Log[1 - 2*x]*Log[1 - x] + 18*Log[1 - x]*Log[-64*(-1 + x)] - 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 6*Log[-1 + x]^2 - 
         3*Log[(-1 + x)^2]^2 - 6*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         3*Log[1 - 2*x]*Log[64/x^6] - 6*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 
         12*Log[1 - 1/(2*x)]*Log[x^(-1)] + (12*I)*Pi*Log[(-1 + x)/x] + 
         6*Log[1 - x]*Log[-16*x] - 24*Log[1 - 2*x]*Log[-x] - 
         12*Log[-1 + x]*Log[x] + 6*Log[x]^2 - 3*Log[(-1 + x)^2]*Log[x^2] + 
         3*Log[16]*Log[4*x^2] - 18*Log[x^2]*Log[16*x^2] - 
         3*Log[(-1 + x)^2]*Log[256*x^2] - 3*Log[x^2]*Log[256*x^2] + 
         6*Log[2]*Log[8*(1 - 2*x)*x^2] - 6*Log[1 - 2*x]*Log[-128*x^3] - 
         3*Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] - 
         3*Log[16]*Log[-x^5] + 3*Log[-x]*Log[1099511627776*x^20] + 
         6*Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)] + 6*Log[1 - 1/(2*x)]*
          Log[-4 + 8*x] + 6*Log[-3/2 + 1/(2*x) + x]*
          Log[1 + (-1 + 2*x)^(-1)] + 24*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         60*PolyLog[2, (1 - 2*x)^(-1)] + 36*PolyLog[2, (2 - 2*x)^(-1)] - 
         24*PolyLog[2, 2*x] - 60*PolyLog[2, x/(-1 + x)] + 
         60*PolyLog[2, (-1 + 2*x)^(-1)] + 
         36*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)] + 
         24*PolyLog[2, -1 + 2*x])))/(384*(1 + p2)^(3/2)*(-1 + x)) + 
    ((-2 - 2*(-1 + p2)*x + (-2 + p2)*x^2 + 2*x^3)*(-74*Pi^2*G[{1 - 2*x}, z] + 
       74*Pi^2*G[{-1 + 2*x}, z] - 72*G[{-1, -1, 1 - 2*x}, z] + 
       24*G[{-1, -1, -1 + 2*x}, z] + 24*G[{-1, 0, 1 - 2*x}, z] - 
       24*G[{-1, 0, -1 + 2*x}, z] - 48*G[{-1, 1, -1}, z] - 
       48*G[{-1, 1, 1 - 2*x}, z] + 24*G[{-1, 1, -1 + 2*x}, z] + 
       48*G[{-1, -1 - 2*x, 1 - 2*x}, z] - 24*G[{-1, 1 - 2*x, -1}, z] + 
       24*G[{-1, 1 - 2*x, 1}, z] - 72*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 24*G[{-1, -1 + 2*x, -1}, z] + 
       24*G[{-1, -1 + 2*x, 1}, z] + 24*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{0, -1, 1 - 2*x}, z] - 48*G[{0, 1, -1 + 2*x}, z] + 
       48*G[{0, 1 - 2*x, -1}, z] + 48*G[{0, 1 - 2*x, 1}, z] + 
       48*G[{0, 1 - 2*x, 1 - 2*x}, z] - 48*G[{0, -1 + 2*x, -1}, z] - 
       48*G[{0, -1 + 2*x, 1}, z] - 48*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{1, -1, 1}, z] - 24*G[{1, -1, 1 - 2*x}, z] + 
       48*G[{1, -1, -1 + 2*x}, z] + 24*G[{1, 0, 1 - 2*x}, z] - 
       24*G[{1, 0, -1 + 2*x}, z] - 24*G[{1, 1, 1 - 2*x}, z] + 
       72*G[{1, 1, -1 + 2*x}, z] - 24*G[{1, 1 - 2*x, -1}, z] - 
       24*G[{1, 1 - 2*x, 1}, z] - 24*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       24*G[{1, -1 + 2*x, -1}, z] + 24*G[{1, -1 + 2*x, 1}, z] - 
       24*G[{1, -1 + 2*x, 1 - 2*x}, z] + 72*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{1, 1 + 2*x, -1 + 2*x}, z] - 24*G[{1 - 2*x, -1, -1}, z] + 
       24*G[{1 - 2*x, -1, 1}, z] - 72*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, -1, -1 + 2*x}, z] + 24*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 0, -1 + 2*x}, z] + 72*G[{1 - 2*x, 1, -1}, z] - 
       72*G[{1 - 2*x, 1, 1}, z] + 48*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, 1, -1 + 2*x}, z] - 48*G[{1 - 2*x, -1 - 2*x, -1}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 1 - 2*x, -1}, z] - 72*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       72*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       24*G[{1 - 2*x, -1 + 2*x, -1}, z] + 24*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       24*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 72*G[{-1 + 2*x, -1, -1}, z] - 
       72*G[{-1 + 2*x, -1, 1}, z] - 24*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       48*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 24*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       24*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 24*G[{-1 + 2*x, 1, -1}, z] + 
       24*G[{-1 + 2*x, 1, 1}, z] - 24*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       72*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 24*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 24*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 72*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       24*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 24*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
         z] + 72*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, 1}, z] + 48*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, 
         z] - 24*G[{-1 - 2*x, -1}, z]*Log[2] - 72*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[2] - 12*G[{1 - 2*x, -1}, z]*Log[2] + 48*G[{1 - 2*x, 1}, z]*
        Log[2] + 48*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] - 
       36*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[2] - 48*G[{-1 + 2*x, -1}, z]*Log[2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[2] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] + 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 48*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[2] + 96*G[{1 + 2*x, -1}, z]*Log[2] + 72*G[{1 + 2*x, 1}, z]*
        Log[2] + 72*G[{1 + 2*x, -1 + 2*x}, z]*Log[2] + 
       492*G[{1 - 2*x}, z]*Log[2]^2 - 492*G[{-1 + 2*x}, z]*Log[2]^2 + 
       72*G[{-1, 1}, z]*Log[4] - 24*G[{-1, -1 + 2*x}, z]*Log[4] + 
       48*G[{0, -1}, z]*Log[4] - 48*G[{0, 1}, z]*Log[4] - 
       48*G[{0, 1 - 2*x}, z]*Log[4] + 48*G[{0, -1 + 2*x}, z]*Log[4] + 
       48*G[{0, 1 + 2*x}, z]*Log[4] - 24*G[{1, -1}, z]*Log[4] + 
       24*G[{1, 1}, z]*Log[4] + 24*G[{1, 1 - 2*x}, z]*Log[4] + 
       48*G[{-1 - 2*x, -1}, z]*Log[4] + 72*G[{-1 - 2*x, 1}, z]*Log[4] - 
       48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4] + 24*G[{1 - 2*x, -1}, z]*Log[4] - 
       96*G[{1 - 2*x, 1}, z]*Log[4] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + 
       48*G[{-1 + 2*x, -1}, z]*Log[4] - 72*G[{-1 + 2*x, 1}, z]*Log[4] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - 24*G[{1 + 2*x, -1}, z]*Log[4] + 
       48*G[{1 + 2*x, 1 + 2*x}, z]*Log[4] - 84*G[{1 - 2*x}, z]*Log[4]^2 + 
       84*G[{-1 + 2*x}, z]*Log[4]^2 + 24*G[{-1, 1}, z]*Log[8] + 
       24*G[{-1, -1 + 2*x}, z]*Log[8] - 24*G[{1, -1}, z]*Log[8] - 
       24*G[{1, 1 - 2*x}, z]*Log[8] - 48*G[{-1 - 2*x, 1}, z]*Log[8] - 
       48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[8] - 72*G[{1 - 2*x, -1}, z]*Log[8] + 
       72*G[{1 - 2*x, 1}, z]*Log[8] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[8] - 
       72*G[{-1 + 2*x, -1}, z]*Log[8] + 72*G[{-1 + 2*x, 1}, z]*Log[8] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] + 48*G[{1 + 2*x, -1}, z]*Log[8] - 
       48*G[{1 + 2*x, 1}, z]*Log[8] + 48*G[{1 + 2*x, -1 - 2*x}, z]*Log[8] + 
       48*G[{-1, -1}, z]*Log[16] - 48*G[{-1, 1}, z]*Log[16] - 
       24*G[{0, -1}, z]*Log[16] + 24*G[{0, 1}, z]*Log[16] - 
       24*G[{0, 1 + 2*x}, z]*Log[16] + 72*G[{1, -1}, z]*Log[16] - 
       72*G[{1, 1}, z]*Log[16] - 12*G[{-1 - 2*x, -1}, z]*Log[16] - 
       12*G[{-1 - 2*x, 1}, z]*Log[16] - 96*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[16] + 36*G[{1 - 2*x, -1}, z]*Log[16] - 24*G[{1 - 2*x, 1}, z]*
        Log[16] + 60*G[{-1 + 2*x, -1}, z]*Log[16] - 12*G[{-1 + 2*x, 1}, z]*
        Log[16] - 60*G[{1 + 2*x, -1}, z]*Log[16] - 
       48*G[{1 + 2*x, -1 - 2*x}, z]*Log[16] + 12*G[{1 + 2*x}, z]*Log[4]*
        Log[16] - 6*G[{-1 - 2*x}, z]*Log[16]^2 + 6*G[{1 - 2*x}, z]*
        Log[16]^2 - 6*G[{-1 + 2*x}, z]*Log[16]^2 + 12*G[{1 - 2*x}, z]*Log[8]*
        Log[32] - 24*G[{-1, -1}, z]*Log[64] - 24*G[{-1, 1}, z]*Log[64] + 
       24*G[{-1, -1 - 2*x}, z]*Log[64] - 24*G[{-1, 1 - 2*x}, z]*Log[64] - 
       24*G[{0, -1}, z]*Log[64] + 24*G[{0, 1}, z]*Log[64] - 
       48*G[{0, -1 - 2*x}, z]*Log[64] + 24*G[{0, 1 - 2*x}, z]*Log[64] - 
       24*G[{0, -1 + 2*x}, z]*Log[64] + 48*G[{0, 1 + 2*x}, z]*Log[64] + 
       24*G[{1, -1}, z]*Log[64] + 24*G[{1, -1 + 2*x}, z]*Log[64] - 
       24*G[{1, 1 + 2*x}, z]*Log[64] - 36*G[{-1 - 2*x, -1}, z]*Log[64] + 
       24*G[{-1 - 2*x, 1}, z]*Log[64] + 24*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[64] + 12*G[{-1 - 2*x, 1 - 2*x}, z]*Log[64] + 
       48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[64] + 48*G[{1 - 2*x, -1}, z]*
        Log[64] - 48*G[{-1 + 2*x, 1}, z]*Log[64] - 24*G[{1 + 2*x, -1}, z]*
        Log[64] + 36*G[{1 + 2*x, 1}, z]*Log[64] - 
       12*G[{1 + 2*x, -1 + 2*x}, z]*Log[64] + 12*G[{1 - 2*x}, z]*Log[4]*
        Log[64] - 12*G[{-1 + 2*x}, z]*Log[4]*Log[64] - 
       12*G[{1 + 2*x}, z]*Log[4]*Log[64] - 12*G[{1 - 2*x}, z]*Log[8]*
        Log[64] + 12*G[{-1 + 2*x}, z]*Log[8]*Log[64] + 
       6*G[{-1 - 2*x}, z]*Log[16]*Log[64] + 6*G[{-1 - 2*x}, z]*Log[32]*
        Log[64] - 6*G[{-1 + 2*x}, z]*Log[32]*Log[64] - 
       6*G[{1 + 2*x}, z]*Log[32]*Log[64] - 6*G[{-1 - 2*x}, z]*Log[64]^2 + 
       3*G[{1 - 2*x}, z]*Log[64]^2 - 3*G[{-1 + 2*x}, z]*Log[64]^2 + 
       6*G[{1 + 2*x}, z]*Log[64]^2 + 24*G[{-1, 1}, z]*Log[256] - 
       24*G[{-1, -1 - 2*x}, z]*Log[256] - 24*G[{0, -1}, z]*Log[256] + 
       24*G[{0, 1}, z]*Log[256] + 48*G[{0, -1 - 2*x}, z]*Log[256] - 
       48*G[{0, 1 + 2*x}, z]*Log[256] - 48*G[{1, -1}, z]*Log[256] + 
       24*G[{1, 1}, z]*Log[256] + 24*G[{1, 1 + 2*x}, z]*Log[256] - 
       12*G[{-1 - 2*x, -1}, z]*Log[256] - 12*G[{-1 - 2*x, 1}, z]*Log[256] + 
       24*G[{-1 - 2*x, -1 - 2*x}, z]*Log[256] + 12*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[256] - 12*G[{1 - 2*x, -1}, z]*Log[256] + 12*G[{1 - 2*x, 1}, z]*
        Log[256] + 12*G[{-1 + 2*x, 1}, z]*Log[256] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[256] - 24*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[256] + 24*G[{1 + 2*x, -1}, z]*Log[256] - 
       12*G[{1 + 2*x, 1 + 2*x}, z]*Log[256] - 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[256] + 12*G[{1 + 2*x}, z]*Log[2]*Log[256] + 
       12*G[{1 - 2*x}, z]*Log[4]*Log[256] - 12*G[{-1 + 2*x}, z]*Log[4]*
        Log[256] - 12*G[{1 + 2*x}, z]*Log[4]*Log[256] + 
       6*G[{-1 - 2*x}, z]*Log[16]*Log[256] + 24*G[{-1 - 2*x, -1}, z]*
        Log[512] + 24*G[{-1 - 2*x, 1 - 2*x}, z]*Log[512] - 
       12*G[{1 - 2*x, -1}, z]*Log[512] - 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[512] + 12*G[{-1 + 2*x, 1}, z]*Log[512] + 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[512] - 24*G[{1 + 2*x, 1}, z]*
        Log[512] - 24*G[{1 + 2*x, -1 + 2*x}, z]*Log[512] - 
       12*G[{-1 - 2*x}, z]*Log[4]*Log[512] - 12*G[{1 - 2*x}, z]*Log[4]*
        Log[512] + 12*G[{-1 + 2*x}, z]*Log[4]*Log[512] + 
       12*G[{1 + 2*x}, z]*Log[4]*Log[512] + 24*G[{0, -1}, z]*Log[4096] - 
       24*G[{0, 1}, z]*Log[4096] - 12*G[{-1 - 2*x, -1 - 2*x}, z]*Log[4096] + 
       12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4096] - 12*G[{1 - 2*x, 1}, z]*
        Log[4096] - 12*G[{1 - 2*x, -1 - 2*x}, z]*Log[4096] + 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4096] + 12*G[{1 + 2*x, 1}, z]*
        Log[4096] - 12*G[{1 + 2*x, -1 - 2*x}, z]*Log[4096] + 
       24*G[{1 + 2*x, 1 + 2*x}, z]*Log[4096] - 6*G[{1 + 2*x}, z]*Log[2]*
        Log[4096] + G[{-1 - 2*x}, z]*Log[64]*Log[4096] - 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[32768] + 12*G[{1 + 2*x}, z]*Log[2]*
        Log[32768] + 12*G[{-1 - 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{1 + 2*x, -1 - 2*x}, z]*Log[65536] - 12*G[{-1 - 2*x, -1}, z]*
        Log[262144] - 12*G[{-1 - 2*x, 1 - 2*x}, z]*Log[262144] + 
       12*G[{1 + 2*x, 1}, z]*Log[262144] + 12*G[{1 + 2*x, -1 + 2*x}, z]*
        Log[262144] + 12*G[{-1 - 2*x}, z]*Log[2]*Log[262144] - 
       12*G[{1 + 2*x}, z]*Log[2]*Log[262144] - 12*G[{-1 - 2*x}, z]*Log[4]*
        Log[262144] + 12*G[{1 + 2*x}, z]*Log[4]*Log[262144] + 
       12*G[{0, -1 - 2*x}, z]*Log[16777216] - 12*G[{0, 1 + 2*x}, z]*
        Log[16777216] + 12*G[{-1 - 2*x, -1}, z]*Log[16777216] - 
       12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[16777216] - 12*G[{1 + 2*x, 1}, z]*
        Log[16777216] - 12*G[{1 + 2*x, 1 + 2*x}, z]*Log[16777216] - 
       4*G[{1 + 2*x}, z]*Log[2]*Log[16777216] - G[{1 - 2*x}, z]*Log[4]*
        Log[16777216] + G[{-1 + 2*x}, z]*Log[4]*Log[16777216] + 
       G[{-1 - 2*x}, z]*Log[16]*Log[16777216] - 12*G[{0, -1 - 2*x}, z]*
        Log[4294967296] + 12*G[{0, 1 + 2*x}, z]*Log[4294967296] - 
       G[{-1 - 2*x}, z]*Log[4]*Log[281474976710656] + G[{1 + 2*x}, z]*Log[4]*
        Log[281474976710656] - 4*G[{1 + 2*x}, z]*Log[2]*
        Log[324518553658426726783156020576256] - G[{1 - 2*x}, z]*Log[4]*
        Log[324518553658426726783156020576256] + G[{-1 + 2*x}, z]*Log[4]*
        Log[324518553658426726783156020576256] + G[{-1 - 2*x}, z]*Log[16]*
        Log[324518553658426726783156020576256] + 3*G[{-1 - 2*x}, z]*Log[256]*
        Log[1 - 2*x] - 96*G[{-1, -1}, z]*Log[1 - x] - 
       48*G[{-1, 1}, z]*Log[1 - x] + 96*G[{-1, -1 - 2*x}, z]*Log[1 - x] - 
       96*G[{-1, 1 - 2*x}, z]*Log[1 - x] + 48*G[{-1, -1 + 2*x}, z]*
        Log[1 - x] + 96*G[{0, -1}, z]*Log[1 - x] - 96*G[{0, 1}, z]*
        Log[1 - x] + 96*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       96*G[{0, -1 + 2*x}, z]*Log[1 - x] + 48*G[{1, -1}, z]*Log[1 - x] + 
       96*G[{1, 1}, z]*Log[1 - x] - 48*G[{1, 1 - 2*x}, z]*Log[1 - x] + 
       96*G[{1, -1 + 2*x}, z]*Log[1 - x] - 96*G[{1, 1 + 2*x}, z]*Log[1 - x] - 
       96*G[{1 - 2*x, -1}, z]*Log[1 - x] + 144*G[{1 - 2*x, 1}, z]*
        Log[1 - x] - 96*G[{1 - 2*x, -1 - 2*x}, z]*Log[1 - x] - 
       96*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 144*G[{-1 + 2*x, -1}, z]*Log[1 - x] + 
       96*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - x] + 96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 - x] - 96*G[{-1 - 2*x}, z]*Log[2]*
        Log[1 - x] + 48*G[{1 - 2*x}, z]*Log[2]*Log[1 - x] - 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[1 - x] + 96*G[{1 + 2*x}, z]*Log[2]*
        Log[1 - x] + 60*G[{-1 - 2*x}, z]*Log[16]*Log[1 - x] - 
       24*G[{1 - 2*x}, z]*Log[16]*Log[1 - x] + 24*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] - 72*G[{1 + 2*x}, z]*Log[16]*Log[1 - x] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[1 - x] - 12*G[{-1 - 2*x}, z]*
        Log[65536]*Log[1 - x] + 12*G[{1 + 2*x}, z]*Log[65536]*Log[1 - x] - 
       216*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 216*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[1 - x] - 204*G[{1 - 2*x}, z]*Log[1 - x]^2 + 
       204*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 84*G[{-1, -1}, z]*
        Log[(-1 + x)^2] + 12*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       48*G[{-1, -1 - 2*x}, z]*Log[(-1 + x)^2] + 12*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       72*G[{0, -1}, z]*Log[(-1 + x)^2] + 72*G[{0, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 24*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1}, z]*Log[(-1 + x)^2] - 
       84*G[{1, 1}, z]*Log[(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{1, 1 + 2*x}, z]*Log[(-1 + x)^2] + 84*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - 84*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[(-1 + x)^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 84*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 84*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(-1 + x)^2] + 
       72*G[{-1 - 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 24*G[{1 - 2*x}, z]*Log[2]*
        Log[(-1 + x)^2] + 24*G[{-1 + 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 
       72*G[{1 + 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 60*G[{-1 - 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] - 12*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 60*G[{1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] - 60*G[{-1 - 2*x}, z]*Log[16]*Log[(-1 + x)^2] + 
       60*G[{1 + 2*x}, z]*Log[16]*Log[(-1 + x)^2] + 12*G[{-1 - 2*x}, z]*
        Log[256]*Log[(-1 + x)^2] + 12*G[{1 - 2*x}, z]*Log[256]*
        Log[(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] - 
       12*G[{1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] + 12*G[{-1 - 2*x}, z]*
        Log[65536]*Log[(-1 + x)^2] - 12*G[{1 + 2*x}, z]*Log[65536]*
        Log[(-1 + x)^2] + 30*G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 - 
       30*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 - 12*G[{-1, -1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1, 1}, z]*Log[16*(-1 + x)^2] + 
       12*G[{-1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 24*G[{0, -1}, z]*Log[16*(-1 + x)^2] - 
       24*G[{0, 1}, z]*Log[16*(-1 + x)^2] - 24*G[{0, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] + 24*G[{0, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1, -1}, z]*Log[16*(-1 + x)^2] + 12*G[{1, 1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 12*G[{1 - 2*x, -1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1 - 2*x, 1}, z]*Log[16*(-1 + x)^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1}, z]*Log[16*(-1 + x)^2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 6*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*(-1 + x)^2] + 96*G[{1 - 2*x}, z]*Log[1 + 1/(2*x)]*
        Log[-1/(2*x)] - 96*G[{-1 + 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[x^(-1)] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[x^(-1)] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[x^(-1)] - 
       12*G[{1 + 2*x}, z]*Log[2]*Log[x^(-1)] - 24*G[{-1 - 2*x}, z]*Log[4]*
        Log[x^(-1)] - 12*G[{1 - 2*x}, z]*Log[4]*Log[x^(-1)] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[x^(-1)] + 12*G[{1 - 2*x}, z]*Log[8]*
        Log[x^(-1)] - 12*G[{-1 + 2*x}, z]*Log[8]*Log[x^(-1)] - 
       12*G[{1 + 2*x}, z]*Log[8]*Log[x^(-1)] + 12*G[{1 + 2*x}, z]*Log[16]*
        Log[x^(-1)] + 6*G[{-1 - 2*x}, z]*Log[64]*Log[x^(-1)] - 
       108*G[{-1 - 2*x}, z]*Log[2]*Log[-x] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[-x] - 36*G[{-1 + 2*x}, z]*Log[2]*Log[-x] + 
       108*G[{1 + 2*x}, z]*Log[2]*Log[-x] + 12*G[{1 - 2*x}, z]*Log[8]*
        Log[-x] - 12*G[{-1 + 2*x}, z]*Log[8]*Log[-x] - 
       12*G[{1 + 2*x}, z]*Log[8]*Log[-x] + 18*G[{-1 - 2*x}, z]*Log[64]*
        Log[-x] - 12*G[{1 + 2*x}, z]*Log[64]*Log[-x] + 
       24*G[{-1 - 2*x}, z]*Log[512]*Log[-x] - 24*G[{1 - 2*x}, z]*Log[512]*
        Log[-x] + 24*G[{-1 + 2*x}, z]*Log[512]*Log[-x] - 
       24*G[{1 + 2*x}, z]*Log[512]*Log[-x] - 12*G[{-1 - 2*x}, z]*Log[262144]*
        Log[-x] + 12*G[{1 + 2*x}, z]*Log[262144]*Log[-x] + 
       12*G[{1 - 2*x}, z]*Log[-x^(-9)]*Log[-x] - 12*G[{-1 + 2*x}, z]*
        Log[-x^(-9)]*Log[-x] - 48*G[{-1 - 2*x}, z]*Log[2]*Log[x] + 
       48*G[{1 + 2*x}, z]*Log[2]*Log[x] + 12*G[{1 - 2*x}, z]*Log[16]*Log[x] - 
       12*G[{-1 + 2*x}, z]*Log[16]*Log[x] - 12*G[{1 + 2*x}, z]*Log[16]*
        Log[x] + 6*G[{-1 - 2*x}, z]*Log[256]*Log[x] + 
       60*G[{-1, -1}, z]*Log[x^2] + 12*G[{-1, 1}, z]*Log[x^2] - 
       48*G[{-1, -1 - 2*x}, z]*Log[x^2] - 12*G[{-1, 1 - 2*x}, z]*Log[x^2] - 
       36*G[{-1, -1 + 2*x}, z]*Log[x^2] + 24*G[{-1, 1 + 2*x}, z]*Log[x^2] - 
       72*G[{0, -1}, z]*Log[x^2] + 72*G[{0, 1}, z]*Log[x^2] + 
       48*G[{0, -1 - 2*x}, z]*Log[x^2] - 72*G[{0, 1 - 2*x}, z]*Log[x^2] + 
       72*G[{0, -1 + 2*x}, z]*Log[x^2] - 48*G[{0, 1 + 2*x}, z]*Log[x^2] - 
       12*G[{1, -1}, z]*Log[x^2] - 60*G[{1, 1}, z]*Log[x^2] - 
       24*G[{1, -1 - 2*x}, z]*Log[x^2] + 36*G[{1, 1 - 2*x}, z]*Log[x^2] + 
       12*G[{1, -1 + 2*x}, z]*Log[x^2] + 48*G[{1, 1 + 2*x}, z]*Log[x^2] + 
       12*G[{1 - 2*x, -1}, z]*Log[x^2] - 108*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[x^2] + 84*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x^2] - 36*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[x^2] + 108*G[{-1 + 2*x, -1}, z]*
        Log[x^2] - 12*G[{-1 + 2*x, 1}, z]*Log[x^2] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x^2] + 36*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x^2] - 84*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x^2] - 36*G[{-1 - 2*x}, z]*Log[2]*
        Log[x^2] - 48*G[{1 - 2*x}, z]*Log[2]*Log[x^2] + 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[x^2] + 36*G[{1 + 2*x}, z]*Log[2]*
        Log[x^2] - 48*G[{-1 - 2*x}, z]*Log[4]*Log[x^2] - 
       24*G[{1 - 2*x}, z]*Log[4]*Log[x^2] + 24*G[{-1 + 2*x}, z]*Log[4]*
        Log[x^2] + 48*G[{1 + 2*x}, z]*Log[4]*Log[x^2] - 
       3*G[{-1 - 2*x}, z]*Log[16]*Log[x^2] - 12*G[{1 - 2*x}, z]*Log[16]*
        Log[x^2] + 12*G[{-1 + 2*x}, z]*Log[16]*Log[x^2] - 
       9*G[{1 + 2*x}, z]*Log[16]*Log[x^2] + 18*G[{-1 - 2*x}, z]*Log[256]*
        Log[x^2] + 24*G[{1 - 2*x}, z]*Log[256]*Log[x^2] - 
       24*G[{-1 + 2*x}, z]*Log[256]*Log[x^2] - 12*G[{1 + 2*x}, z]*Log[256]*
        Log[x^2] + 12*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] - 
       12*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] + 
       9*G[{-1 - 2*x}, z]*Log[x^2]^2 + 36*G[{1 - 2*x}, z]*Log[x^2]^2 - 
       36*G[{-1 + 2*x}, z]*Log[x^2]^2 - 24*G[{-1, -1}, z]*Log[4*x^2] + 
       24*G[{-1, 1}, z]*Log[4*x^2] + 24*G[{-1, -1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{-1, 1 + 2*x}, z]*Log[4*x^2] + 48*G[{0, -1}, z]*Log[4*x^2] - 
       48*G[{0, 1}, z]*Log[4*x^2] - 48*G[{0, -1 - 2*x}, z]*Log[4*x^2] + 
       48*G[{0, 1 + 2*x}, z]*Log[4*x^2] - 24*G[{1, -1}, z]*Log[4*x^2] + 
       24*G[{1, 1}, z]*Log[4*x^2] + 24*G[{1, -1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{1, 1 + 2*x}, z]*Log[4*x^2] - 72*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 
       24*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] - 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] - 
       24*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 72*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] + 12*G[{-1, -1}, z]*
        Log[16*x^2] - 12*G[{-1, 1}, z]*Log[16*x^2] + 12*G[{-1, 1 - 2*x}, z]*
        Log[16*x^2] - 12*G[{-1, -1 + 2*x}, z]*Log[16*x^2] - 
       24*G[{0, -1}, z]*Log[16*x^2] + 24*G[{0, 1}, z]*Log[16*x^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[16*x^2] + 24*G[{0, -1 + 2*x}, z]*
        Log[16*x^2] + 12*G[{1, -1}, z]*Log[16*x^2] - 
       12*G[{1, 1}, z]*Log[16*x^2] + 12*G[{1, 1 - 2*x}, z]*Log[16*x^2] - 
       12*G[{1, -1 + 2*x}, z]*Log[16*x^2] + 12*G[{1 - 2*x, -1}, z]*
        Log[16*x^2] - 12*G[{1 - 2*x, 1}, z]*Log[16*x^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*x^2] - 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16*x^2] + 12*G[{-1 + 2*x, -1}, z]*Log[16*x^2] - 
       12*G[{-1 + 2*x, 1}, z]*Log[16*x^2] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16*x^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*x^2] + 
       12*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*x^2] - 
       12*G[{-1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + 36*G[{1 - 2*x}, z]*Log[x^2]*
        Log[16*x^2] - 36*G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2] + 
       3*G[{-1 - 2*x}, z]*Log[x^2]*Log[256*x^2] + 12*G[{1 - 2*x}, z]*Log[x^2]*
        Log[256*x^2] - 12*G[{-1 + 2*x}, z]*Log[x^2]*Log[256*x^2] - 
       24*G[{-1, -1}, z]*Log[(1 - 2*x)^2*x^2] - 12*G[{-1, 1}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{0, -1}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{0, 1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{0, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 24*G[{0, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1, -1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{1, 1}, z]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 24*G[{1, 1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 24*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] + 
       36*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       36*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 54*G[{-1 - 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] - 36*G[{-1 + 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 36*G[{1 + 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 6*G[{-1 - 2*x}, z]*Log[8]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{1 + 2*x}, z]*Log[8]*
        Log[(1 - 2*x)^2*x^2] + 6*G[{-1 - 2*x}, z]*Log[64]*
        Log[(1 - 2*x)^2*x^2] + 6*G[{-1 - 2*x}, z]*Log[1 - 2*x]*Log[x^4] - 
       6*G[{-1 - 2*x}, z]*Log[1 - 2*x]*Log[16*x^4] + 12*G[{1 - 2*x}, z]*
        Log[1 - 2*x]*Log[16*x^4] - 12*G[{-1 + 2*x}, z]*Log[1 - 2*x]*
        Log[16*x^4] - 12*G[{1 - 2*x}, z]*Log[-2*x]*Log[65536*x^8] + 
       12*G[{-1 + 2*x}, z]*Log[-2*x]*Log[65536*x^8] - 
       48*G[{-1, -1}, z]*Log[1 + x] + 48*G[{-1, 1}, z]*Log[1 + x] + 
       48*G[{-1, -1 - 2*x}, z]*Log[1 + x] - 48*G[{-1, 1 + 2*x}, z]*
        Log[1 + x] + 96*G[{0, -1}, z]*Log[1 + x] - 96*G[{0, 1}, z]*
        Log[1 + x] - 96*G[{0, -1 - 2*x}, z]*Log[1 + x] + 
       96*G[{0, 1 + 2*x}, z]*Log[1 + x] - 48*G[{1, -1}, z]*Log[1 + x] + 
       48*G[{1, 1}, z]*Log[1 + x] + 48*G[{1, -1 - 2*x}, z]*Log[1 + x] - 
       48*G[{1, 1 + 2*x}, z]*Log[1 + x] - 48*G[{1 - 2*x, -1}, z]*Log[1 + x] + 
       144*G[{1 - 2*x, 1}, z]*Log[1 + x] + 144*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + x] - 48*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] - 
       144*G[{-1 + 2*x, -1}, z]*Log[1 + x] + 48*G[{-1 + 2*x, 1}, z]*
        Log[1 + x] + 48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] - 
       144*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] - 48*G[{-1 - 2*x}, z]*Log[2]*
        Log[1 + x] - 48*G[{1 - 2*x}, z]*Log[2]*Log[1 + x] + 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[1 + x] + 24*G[{1 - 2*x}, z]*Log[4]*
        Log[1 + x] - 24*G[{-1 + 2*x}, z]*Log[4]*Log[1 + x] - 
       24*G[{-1 - 2*x}, z]*Log[x^2]*Log[1 + x] + 288*G[{1 - 2*x}, z]*
        Log[1 + x]*Log[2*(1 + x)] - 288*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[2*(1 + x)] + 24*G[{-1, -1}, z]*Log[4*(1 + x)^2] - 
       24*G[{-1, 1}, z]*Log[4*(1 + x)^2] - 24*G[{-1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{0, -1}, z]*Log[4*(1 + x)^2] + 48*G[{0, 1}, z]*Log[4*(1 + x)^2] + 
       48*G[{0, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 48*G[{0, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, -1}, z]*Log[4*(1 + x)^2] - 
       24*G[{1, 1}, z]*Log[4*(1 + x)^2] - 24*G[{1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       24*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 72*G[{1 - 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 72*G[{-1 + 2*x, -1}, z]*
        Log[4*(1 + x)^2] - 24*G[{-1 + 2*x, 1}, z]*Log[4*(1 + x)^2] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       12*G[{-1 - 2*x}, z]*Log[x^2]*Log[4*(1 + x)^2] - 
       24*G[{-1 - 2*x}, z]*Log[1 + x]*Log[4*(1 + x)^2] + 
       24*G[{-1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 
       96*G[{1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] + 
       96*G[{-1 + 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 
       36*G[{-1 - 2*x}, z]*Log[2]*Log[(-1 + x)/(-1 + 2*x)] + 
       36*G[{1 - 2*x}, z]*Log[2]*Log[(-1 + x)/(-1 + 2*x)] - 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[(-1 + x)/(-1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[2]*Log[(-1 + x)/(-1 + 2*x)] - 
       6*G[{-1 - 2*x}, z]*Log[4]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{1 + 2*x}, z]*Log[16]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[64]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[64]*Log[(-1 + x)/(-1 + 2*x)] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{-1 - 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{1 + 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
       48*G[{-1 - 2*x}, z]*Log[1/(4*2^(1/4))]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[1/(4*2^(1/4))]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[1/(4*2^(1/4))]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[4*2^(1/4)]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[4*2^(1/4)]*Log[(-1 + x)/(-1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[4*2^(1/4)]*Log[(-1 + x)/(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^2 - 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^2 - 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] + 
       60*G[{1 - 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*
        Log[2]*Log[x/(-1 + 2*x)] + 144*G[{1 + 2*x}, z]*Log[2]*
        Log[x/(-1 + 2*x)] - 18*G[{-1 - 2*x}, z]*Log[4]*Log[x/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[4]*Log[x/(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*
        Log[4]*Log[x/(-1 + 2*x)] - 48*G[{-1 - 2*x}, z]*Log[8]*
        Log[x/(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[8]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[x/(-1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       48*G[{-1 - 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       72*G[{-1 - 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] - 
       72*G[{1 + 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 48*G[{-1 - 2*x}, z]*
        Log[8]*Log[x*(-1 + 2*x)] - 24*G[{1 - 2*x}, z]*Log[8]*
        Log[x*(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 
       48*G[{1 + 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 12*G[{-1 - 2*x}, z]*
        Log[64]*Log[x*(-1 + 2*x)] - 12*G[{1 - 2*x}, z]*Log[64]*
        Log[x*(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*Log[64]*Log[x*(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[64]*Log[x*(-1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[4096]*Log[x*(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[4096]*Log[x*(-1 + 2*x)] - 
       48*G[{-1 - 2*x}, z]*Log[8]*Log[x/(1 + 2*x)] + 48*G[{1 + 2*x}, z]*
        Log[8]*Log[x/(1 + 2*x)] + 48*G[{-1 - 2*x}, z]*Log[16]*
        Log[x/(1 + 2*x)] - 48*G[{1 + 2*x}, z]*Log[16]*Log[x/(1 + 2*x)] + 
       12*G[{-1 - 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{1 + 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       96*G[{1 - 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] - 
       96*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
       96*G[{1 - 2*x}, z]*Log[-2*x]*Log[1 + 2*x] + 96*G[{-1 + 2*x}, z]*
        Log[-2*x]*Log[1 + 2*x] + 48*G[{1 - 2*x}, z]*Log[2*(1 + x)]*
        Log[-256*x^2*(1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[2*(1 + x)]*
        Log[-256*x^2*(1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[4]*
        Log[(1 + 2*x)^2] - 24*G[{-1 + 2*x}, z]*Log[4]*Log[(1 + 2*x)^2] + 
       24*G[{1 - 2*x}, z]*Log[x^2]*Log[(1 + 2*x)^2] - 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[(1 + 2*x)^2] + 
       12*G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, 1 + x^(-1)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + x^(-1)] + 240*G[{1 - 2*x}, z]*PolyLog[2, -1 - 2*x] - 
       240*G[{-1 + 2*x}, z]*PolyLog[2, -1 - 2*x] - 168*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 168*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 192*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 192*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 144*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 144*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 48*G[{1 - 2*x}, z]*
        PolyLog[2, 1/2 - x] + 48*G[{-1 + 2*x}, z]*PolyLog[2, 1/2 - x] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - x] + 48*G[{1 - 2*x}, z]*PolyLog[2, -1/(2*x)] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 120*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 120*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] + 
       96*G[{1 - 2*x}, z]*PolyLog[2, -2*x] - 96*G[{-1 + 2*x}, z]*
        PolyLog[2, -2*x] - 216*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       216*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 192*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + x] - 192*G[{-1 + 2*x}, z]*PolyLog[2, 1 + x] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, -((1 + x)/x)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, -((1 + x)/x)] + 168*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 168*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + G[{-1}, z]*(14*Pi^2 - 60*Log[2]^2 + 
         84*Log[4]^2 - 6*Log[16]^2 + 6*Log[64]^2 - 8*Log[2]*Log[4096] + 
         Log[16]*Log[4096] - Log[4096]^2 - 12*Log[2]*Log[32768] + 
         24*Log[2]*Log[262144] - 2*Log[8]*Log[262144] - 
         4*Log[2]*Log[16777216] + Log[4]*Log[281474976710656] + 
         Log[16]*Log[18014398509481984] - 4*Log[2]*
          Log[324518553658426726783156020576256] - 24*Log[4]*Log[1 - x] + 
         48*Log[16]*Log[1 - x] - 24*Log[256]*Log[1 - x] + 
         48*Log[2]*Log[(-1 + x)^2] - 48*Log[4]*Log[(-1 + x)^2] - 
         24*Log[256]*Log[(-1 + x)^2] + 24*Log[4096]*Log[(-1 + x)^2] + 
         18*Log[(-1 + x)^2]^2 - 6*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 
         36*Log[2]*Log[x^(-1)] + 2*Log[64]*Log[x^(-1)] - 72*Log[2]*Log[-x] + 
         24*Log[8]*Log[-x] - 24*Log[4]*Log[x] + 24*Log[2]*Log[x^2] + 
         48*Log[4]*Log[x^2] - 24*Log[16]*Log[x^2] - 24*Log[(-1 + x)^2]*
          Log[x^2] + 12*Log[x^2]^2 - 12*Log[1 - 2*x]*Log[16*x^4] + 
         48*Log[4]*Log[1 + x] - 48*Log[x^2]*Log[1 + x] + 96*Log[1 + x]^2 + 
         24*Log[x^2]*Log[4*(1 + x)^2] - 48*Log[1 + x]*Log[4*(1 + x)^2] - 
         24*Log[4]*Log[(-1 + x)/(-1 + 2*x)] + 24*Log[8]*
          Log[(-1 + x)/(-1 + 2*x)] + 12*Log[128]*Log[(-1 + x)/(-1 + 2*x)] - 
         12*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 24*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] - 48*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 
         12*Log[2]*Log[x/(-1 + 2*x)] + 12*Log[512]*Log[x/(-1 + 2*x)] + 
         24*Log[x^2]*Log[x/(-1 + 2*x)] + 12*Log[(1 - 2*x)^2*x^2]*
          Log[x/(-1 + 2*x)] - 24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
         24*Log[x/(-1 + 2*x)]^2 + 48*Log[8]*Log[x*(-1 + 2*x)] - 
         24*Log[64]*Log[x*(-1 + 2*x)] - 24*Log[64]*Log[x/(1 + 2*x)] + 
         24*Log[256]*Log[x/(1 + 2*x)] - 96*Log[1 - x]*Log[x/(1 + 2*x)] + 
         48*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 24*Log[x^2]*Log[x/(1 + 2*x)] - 
         24*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 
         24*PolyLog[2, 1 - 1/(2*x)] - 48*PolyLog[2, 1 + x^(-1)] + 
         24*PolyLog[2, (1 - 2*x)^(-1)] - 48*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
         48*PolyLog[2, 1/2 - x] - 48*PolyLog[2, 1 - x] + 
         96*PolyLog[2, 1/(2*x)] - 24*PolyLog[2, (-1 + x)/x] + 
         48*PolyLog[2, x/(-1 + x)] - 48*PolyLog[2, 1 + x] - 
         24*PolyLog[2, (-1 + 2*x)^(-1)] - 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)]) + 72*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 72*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{1}, z]*(-14*Pi^2 + 60*Log[2]^2 - 
         84*Log[4]^2 + 6*Log[16]^2 - 6*Log[64]^2 + 8*Log[2]*Log[4096] - 
         2*Log[4]*Log[4096] + Log[4096]^2 + 12*Log[2]*Log[32768] - 
         24*Log[2]*Log[262144] + Log[64]*Log[262144] + 
         Log[16]*Log[16777216] - Log[4]*Log[281474976710656] - 
         2*Log[4]*Log[18014398509481984] + Log[16]*
          Log[324518553658426726783156020576256] + 24*Log[4]*Log[1 - x] - 
         48*Log[16]*Log[1 - x] + 24*Log[256]*Log[1 - x] - 
         48*Log[2]*Log[(-1 + x)^2] + 24*Log[4]*Log[(-1 + x)^2] + 
         24*Log[256]*Log[(-1 + x)^2] - 24*Log[4096]*Log[(-1 + x)^2] - 
         18*Log[(-1 + x)^2]^2 + 6*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
         36*Log[2]*Log[x^(-1)] - 2*Log[64]*Log[x^(-1)] + 72*Log[2]*Log[-x] - 
         24*Log[8]*Log[-x] + 24*Log[4]*Log[x] - 24*Log[2]*Log[x^2] - 
         48*Log[4]*Log[x^2] + 24*Log[16]*Log[x^2] + 12*Log[(-1 + x)^2]*
          Log[x^2] + 12*Log[(-1 + x)^2]*Log[16*x^2] - 
         12*Log[x^2]*Log[16*x^2] + 12*Log[1 - 2*x]*Log[16*x^4] + 
         24*Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 24*Log[8]*
          Log[(-1 + x)/(-1 + 2*x)] - 12*Log[128]*Log[(-1 + x)/(-1 + 2*x)] + 
         12*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 24*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] + 48*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 
         12*Log[2]*Log[x/(-1 + 2*x)] - 12*Log[512]*Log[x/(-1 + 2*x)] - 
         24*Log[x^2]*Log[x/(-1 + 2*x)] - 12*Log[(1 - 2*x)^2*x^2]*
          Log[x/(-1 + 2*x)] + 24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] - 
         24*Log[x/(-1 + 2*x)]^2 - 48*Log[8]*Log[x*(-1 + 2*x)] + 
         24*Log[64]*Log[x*(-1 + 2*x)] + 24*Log[64]*Log[x/(1 + 2*x)] - 
         24*Log[256]*Log[x/(1 + 2*x)] + 96*Log[1 - x]*Log[x/(1 + 2*x)] - 
         48*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 24*Log[x^2]*Log[x/(1 + 2*x)] + 
         24*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
         24*PolyLog[2, 1 - 1/(2*x)] + 48*PolyLog[2, 1 + x^(-1)] - 
         24*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
         48*PolyLog[2, 1/2 - x] + 48*PolyLog[2, 1 - x] - 
         96*PolyLog[2, 1/(2*x)] + 24*PolyLog[2, (-1 + x)/x] - 
         48*PolyLog[2, x/(-1 + x)] + 48*PolyLog[2, 1 + x] + 
         24*PolyLog[2, (-1 + 2*x)^(-1)] + 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)]) - 96*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 144*G[{1 - 2*x}, z]*PolyLog[2, 1 + 2*x] + 
       144*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 2*x] + 96*G[{1 - 2*x}, z]*
        PolyLog[2, (2 + 2*x)^(-1)] - 96*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 + 2*x)^(-1)] + 192*G[{1 - 2*x}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] - 192*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] - 96*G[{1 - 2*x}, z]*
        PolyLog[2, -1 + (1 + x)^(-1)] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + (1 + x)^(-1)]))/(1536*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((p2*(2 - 2*x + x^2) - 2*(-1 + x - x^2 + x^3))*
      (-6*(2*G[{-1, -1, 1}, z] + 2*G[{-1, 1, -1}, z] - 2*G[{-1, 1, 1}, z] - 
         2*G[{-1, -1 - 2*x, -1}, z] + 2*G[{1, -1, -1}, z] - 
         2*G[{1, -1, 1}, z] - 2*G[{1, 1, -1}, z] + 2*G[{1, 1 + 2*x, 1}, z] - 
         G[{-1, -1}, z]*Log[4] + G[{-1, -1 - 2*x}, z]*Log[4] + 
         G[{1, 1}, z]*Log[4] - G[{1, 1 + 2*x}, z]*Log[4] - 
         G[{-1, -1}, z]*Log[x^2] + G[{-1, -1 - 2*x}, z]*Log[x^2] + 
         G[{1, 1}, z]*Log[x^2] - G[{1, 1 + 2*x}, z]*Log[x^2]) + 
       G[{1}, z]*(-15*Pi^2 + 6*Log[2]^2 - 9*Log[4]^2 + 24*Log[1 + 1/(2*x)]*
          Log[-1/(2*x)] - 3*Log[4]*Log[x^2] + 3*Log[x^2]*Log[16*x^2] - 
         3*Log[-2*x]*Log[65536*x^8] + 72*Log[1 + x]*Log[2*(1 + x)] - 
         12*Log[(1 + x)^2]*Log[16*(1 + x)^2] - 24*Log[-2*x]*Log[1 + 2*x] + 
         12*Log[2*(1 + x)]*Log[-256*x^2*(1 + 2*x)] + 
         2*Log[64]*Log[(1 + 2*x)^2] + 6*Log[x^2]*Log[(1 + 2*x)^2] + 
         60*PolyLog[2, -1 - 2*x] + 12*PolyLog[2, -1/(2*x)] + 
         24*PolyLog[2, -2*x] + 36*PolyLog[2, 1 + x] + 
         12*PolyLog[2, -((1 + x)/x)] - 36*PolyLog[2, 1 + 2*x] + 
         24*PolyLog[2, (2 + 2*x)^(-1)] + 48*PolyLog[2, 1 - 1/(2*(1 + x))] - 
         24*PolyLog[2, -1 + (1 + x)^(-1)]) + G[{-1}, z]*
        (15*Pi^2 - 6*Log[2]^2 + 9*Log[4]^2 - 24*Log[1 + 1/(2*x)]*
          Log[-1/(2*x)] + Log[64]*Log[x^2] - 3*Log[x^2]*Log[16*x^2] + 
         3*Log[-2*x]*Log[65536*x^8] - 72*Log[1 + x]*Log[2*(1 + x)] + 
         12*Log[(1 + x)^2]*Log[16*(1 + x)^2] + 24*Log[-2*x]*Log[1 + 2*x] - 
         12*Log[2*(1 + x)]*Log[-256*x^2*(1 + 2*x)] - 
         2*Log[64]*Log[(1 + 2*x)^2] - 6*Log[x^2]*Log[(1 + 2*x)^2] - 
         60*PolyLog[2, -1 - 2*x] - 12*PolyLog[2, -1/(2*x)] - 
         24*PolyLog[2, -2*x] - 36*PolyLog[2, 1 + x] - 
         12*PolyLog[2, -((1 + x)/x)] + 36*PolyLog[2, 1 + 2*x] - 
         24*PolyLog[2, (2 + 2*x)^(-1)] - 48*PolyLog[2, 1 - 1/(2*(1 + x))] + 
         24*PolyLog[2, -1 + (1 + x)^(-1)])))/(384*(1 + p2)^(3/2)*
      (-1 + x)^2) - ((-2 + p2 + 2*x)*(-30*Pi^2*G[{1 - 2*x}, z] + 
       30*Pi^2*G[{-1 + 2*x}, z] + 24*G[{-1, -1, 1}, z] + 
       132*G[{-1, -1, 1 - 2*x}, z] - 108*G[{-1, -1, -1 + 2*x}, z] - 
       108*G[{-1, 0, 1 - 2*x}, z] + 108*G[{-1, 0, -1 + 2*x}, z] - 
       24*G[{-1, 1, 1}, z] + 84*G[{-1, 1, 1 - 2*x}, z] - 
       96*G[{-1, 1, -1 + 2*x}, z] + 24*G[{-1, -1 - 2*x, -1}, z] - 
       24*G[{-1, -1 - 2*x, 1 - 2*x}, z] + 108*G[{-1, 1 - 2*x, -1}, z] + 
       84*G[{-1, 1 - 2*x, 1}, z] - 12*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       48*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 48*G[{-1, -x, -1}, z] + 
       48*G[{-1, -x, 1 - 2*x}, z] - 60*G[{-1, -1 + 2*x, -1}, z] - 
       60*G[{-1, -1 + 2*x, 1}, z] + 60*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       108*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 96*G[{0, -1, 1 - 2*x}, z] + 
       120*G[{0, -1, -1 + 2*x}, z] + 96*G[{0, 0, 1 - 2*x}, z] - 
       96*G[{0, 0, -1 + 2*x}, z] - 120*G[{0, 1, 1 - 2*x}, z] + 
       96*G[{0, 1, -1 + 2*x}, z] - 72*G[{0, 1 - 2*x, -1}, z] - 
       72*G[{0, 1 - 2*x, 1}, z] - 24*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       48*G[{0, 1 - 2*x, -1 + 2*x}, z] + 72*G[{0, -1 + 2*x, -1}, z] + 
       72*G[{0, -1 + 2*x, 1}, z] - 48*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       24*G[{0, -1 + 2*x, -1 + 2*x}, z] + 24*G[{1, -1, -1}, z] + 
       96*G[{1, -1, 1 - 2*x}, z] - 84*G[{1, -1, -1 + 2*x}, z] - 
       108*G[{1, 0, 1 - 2*x}, z] + 108*G[{1, 0, -1 + 2*x}, z] - 
       24*G[{1, 1, -1}, z] + 108*G[{1, 1, 1 - 2*x}, z] - 
       132*G[{1, 1, -1 + 2*x}, z] + 60*G[{1, 1 - 2*x, -1}, z] + 
       60*G[{1, 1 - 2*x, 1}, z] + 108*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       60*G[{1, 1 - 2*x, -1 + 2*x}, z] + 48*G[{1, x, 1}, z] - 
       48*G[{1, x, -1 + 2*x}, z] - 84*G[{1, -1 + 2*x, -1}, z] - 
       108*G[{1, -1 + 2*x, 1}, z] + 48*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       12*G[{1, -1 + 2*x, -1 + 2*x}, z] - 24*G[{1, 1 + 2*x, 1}, z] + 
       24*G[{1, 1 + 2*x, -1 + 2*x}, z] + 36*G[{1 - 2*x, -1, -1}, z] + 
       60*G[{1 - 2*x, -1, 1}, z] + 72*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       84*G[{1 - 2*x, -1, -1 + 2*x}, z] - 36*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       36*G[{1 - 2*x, 0, -1 + 2*x}, z] + 36*G[{1 - 2*x, 1, -1}, z] + 
       60*G[{1 - 2*x, 1, 1}, z] + 108*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       84*G[{1 - 2*x, 1, -1 + 2*x}, z] - 24*G[{1 - 2*x, -1 - 2*x, -1}, z] - 
       24*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] + 
       84*G[{1 - 2*x, 1 - 2*x, -1}, z] + 60*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       108*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       12*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 48*G[{1 - 2*x, -x, -1}, z] - 
       48*G[{1 - 2*x, -x, 1 - 2*x}, z] - 36*G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       36*G[{1 - 2*x, -1 + 2*x, 1}, z] + 24*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
         z] - 12*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       60*G[{-1 + 2*x, -1, -1}, z] - 36*G[{-1 + 2*x, -1, 1}, z] + 
       84*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 108*G[{-1 + 2*x, -1, -1 + 2*x}, 
         z] - 36*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       36*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 60*G[{-1 + 2*x, 1, -1}, z] - 
       36*G[{-1 + 2*x, 1, 1}, z] + 84*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       72*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 36*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
       36*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 12*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 24*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, x, 1}, z] + 48*G[{-1 + 2*x, x, -1 + 2*x}, z] - 
       60*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 84*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       12*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       108*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       24*G[{-1 + 2*x, 1 + 2*x, 1}, z] + 24*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, 
         z] + 84*G[{-1, -1}, z]*Log[2] - 72*G[{-1, -1 - 2*x}, z]*Log[2] + 
       60*G[{-1, 1 - 2*x}, z]*Log[2] + 12*G[{-1, 1 + 2*x}, z]*Log[2] - 
       12*G[{1, 1}, z]*Log[2] + 24*G[{1, -1 - 2*x}, z]*Log[2] - 
       60*G[{1, -1 + 2*x}, z]*Log[2] + 36*G[{1, 1 + 2*x}, z]*Log[2] - 
       84*G[{1 - 2*x, -1}, z]*Log[2] + 36*G[{1 - 2*x, 1}, z]*Log[2] + 
       36*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] - 144*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[2] - 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[2] - 72*G[{-1 + 2*x, -1}, z]*
        Log[2] + 12*G[{-1 + 2*x, 1}, z]*Log[2] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[2] - 72*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[2] + 72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[2] + 114*G[{1 - 2*x}, z]*Log[2]^2 - 
       114*G[{-1 + 2*x}, z]*Log[2]^2 - 24*G[{-1, -1}, z]*Log[4] + 
       24*G[{-1, -1 - 2*x}, z]*Log[4] + 24*G[{0, -1}, z]*Log[4] - 
       24*G[{1, -1}, z]*Log[4] - 24*G[{1, -1 - 2*x}, z]*Log[4] - 
       24*G[{1 - 2*x, -1}, z]*Log[4] - 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] - 
       24*G[{-1 + 2*x, -1}, z]*Log[4] - 24*G[{-1 + 2*x, 1}, z]*Log[4] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 54*G[{1 - 2*x}, z]*Log[4]^2 + 
       54*G[{-1 + 2*x}, z]*Log[4]^2 - 24*G[{-1, -1}, z]*Log[8] - 
       24*G[{-1, 1}, z]*Log[8] + 24*G[{-1, -1 - 2*x}, z]*Log[8] + 
       24*G[{1, -1 - 2*x}, z]*Log[8] - 24*G[{1, 1 + 2*x}, z]*Log[8] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[8] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[8] + 24*G[{-1 + 2*x, -1}, z]*Log[8] + 24*G[{-1 + 2*x, 1}, z]*
        Log[8] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] + 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[8] - 3*G[{1 - 2*x}, z]*Log[4]*
        Log[8] - 33*G[{-1, -1}, z]*Log[16] + 12*G[{-1, 1}, z]*Log[16] - 
       21*G[{-1, -1 - 2*x}, z]*Log[16] + 36*G[{-1, 1 - 2*x}, z]*Log[16] + 
       18*G[{-1, -1 + 2*x}, z]*Log[16] + 3*G[{-1, 1 + 2*x}, z]*Log[16] + 
       12*G[{0, -1}, z]*Log[16] - 12*G[{0, 1}, z]*Log[16] + 
       21*G[{1, -1}, z]*Log[16] + 45*G[{1, 1}, z]*Log[16] - 
       21*G[{1, -1 - 2*x}, z]*Log[16] + 6*G[{1, 1 - 2*x}, z]*Log[16] - 
       12*G[{1, -1 + 2*x}, z]*Log[16] - 21*G[{1, 1 + 2*x}, z]*Log[16] - 
       27*G[{1 - 2*x, -1}, z]*Log[16] + 9*G[{1 - 2*x, 1}, z]*Log[16] + 
       21*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] + 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[16] + 18*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] - 
       3*G[{1 - 2*x, 1 + 2*x}, z]*Log[16] - 24*G[{-1 + 2*x, -1}, z]*Log[16] + 
       39*G[{-1 + 2*x, 1}, z]*Log[16] - 3*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[16] - 18*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] - 27*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[16] - 3*G[{1 - 2*x}, z]*Log[4]*Log[16] + 3*G[{1 - 2*x}, z]*
        Log[16]^2 - 3*G[{-1 + 2*x}, z]*Log[16]^2 - 24*G[{-1, -1 + 2*x}, z]*
        Log[32] - 24*G[{1, -1}, z]*Log[32] + 24*G[{1, 1 - 2*x}, z]*Log[32] - 
       24*G[{1 - 2*x, 1}, z]*Log[32] + 24*G[{-1 + 2*x, -1}, z]*Log[32] + 
       24*G[{-1 + 2*x, 1}, z]*Log[32] + 6*G[{-1, -1}, z]*Log[64] + 
       6*G[{-1, 1}, z]*Log[64] + 24*G[{-1, -1 - 2*x}, z]*Log[64] - 
       30*G[{-1, 1 - 2*x}, z]*Log[64] + 18*G[{-1, -1 + 2*x}, z]*Log[64] + 
       24*G[{0, 1}, z]*Log[64] - 6*G[{1, -1}, z]*Log[64] - 
       6*G[{1, 1}, z]*Log[64] + 24*G[{1, -1 - 2*x}, z]*Log[64] - 
       18*G[{1, 1 - 2*x}, z]*Log[64] + 30*G[{1, -1 + 2*x}, z]*Log[64] + 
       24*G[{1, 1 + 2*x}, z]*Log[64] - 18*G[{1 - 2*x, -1}, z]*Log[64] + 
       18*G[{1 - 2*x, 1}, z]*Log[64] - 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       18*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] - 6*G[{-1 + 2*x, -1}, z]*
        Log[64] + 6*G[{-1 + 2*x, 1}, z]*Log[64] + 
       30*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 18*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64] + 27*G[{1 - 2*x}, z]*Log[2]*Log[64] - 
       27*G[{-1 + 2*x}, z]*Log[2]*Log[64] + G[{-1 + 2*x}, z]*Log[8]*Log[64] + 
       G[{-1 + 2*x}, z]*Log[16]*Log[64] - 9*G[{1 - 2*x}, z]*Log[64]^2 + 
       9*G[{-1 + 2*x}, z]*Log[64]^2 - 24*G[{1 - 2*x, 1 - 2*x}, z]*Log[128] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[128] - 18*G[{-1, -1}, z]*Log[256] + 
       6*G[{-1, 1}, z]*Log[256] - 12*G[{-1, 1 - 2*x}, z]*Log[256] - 
       3*G[{-1, 1 + 2*x}, z]*Log[256] - 24*G[{0, 1}, z]*Log[256] - 
       6*G[{1, -1}, z]*Log[256] + 18*G[{1, 1}, z]*Log[256] - 
       12*G[{1, 1 - 2*x}, z]*Log[256] - 3*G[{1, 1 + 2*x}, z]*Log[256] + 
       6*G[{1 - 2*x, -1}, z]*Log[256] - 18*G[{1 - 2*x, 1}, z]*Log[256] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + 3*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[256] + 18*G[{-1 + 2*x, -1}, z]*Log[256] - 6*G[{-1 + 2*x, 1}, z]*
        Log[256] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] + 
       3*G[{-1 + 2*x, 1 + 2*x}, z]*Log[256] + 18*G[{1 - 2*x}, z]*Log[2]*
        Log[256] - 3*G[{-1 + 2*x}, z]*Log[64]*Log[256] + 
       12*G[{-1, -1}, z]*Log[512] + 12*G[{-1, 1}, z]*Log[512] - 
       12*G[{-1, -1 - 2*x}, z]*Log[512] + 12*G[{-1, -1 + 2*x}, z]*Log[512] - 
       12*G[{1, 1}, z]*Log[512] - 12*G[{1, -1 - 2*x}, z]*Log[512] - 
       12*G[{1, 1 - 2*x}, z]*Log[512] + 12*G[{1 - 2*x, 1}, z]*Log[512] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[512] - 12*G[{-1 + 2*x, -1}, z]*
        Log[512] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[512] + 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[512] - 3*G[{1 - 2*x}, z]*Log[16]*
        Log[512] + 12*G[{-1, 1 - 2*x}, z]*Log[4096] - 12*G[{-1, -1 + 2*x}, z]*
        Log[4096] + 12*G[{1, 1 - 2*x}, z]*Log[4096] - 12*G[{1, -1 + 2*x}, z]*
        Log[4096] + 12*G[{1 - 2*x, -1}, z]*Log[32768] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[32768] - 12*G[{-1 + 2*x, 1}, z]*
        Log[32768] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[32768] - 
       G[{1 - 2*x}, z]*Log[8]*Log[65536] + G[{-1 + 2*x}, z]*Log[8]*
        Log[65536] + 3*G[{-1, -1}, z]*Log[16777216] - 
       3*G[{-1, 1}, z]*Log[16777216] + 3*G[{1, -1}, z]*Log[16777216] - 
       3*G[{1, 1}, z]*Log[16777216] - 3*G[{1 - 2*x, -1}, z]*Log[16777216] + 
       3*G[{1 - 2*x, 1}, z]*Log[16777216] - 3*G[{-1 + 2*x, -1}, z]*
        Log[16777216] + 3*G[{-1 + 2*x, 1}, z]*Log[16777216] - 
       3*G[{-1 + 2*x}, z]*Log[4]*Log[68719476736] + G[{1 - 2*x}, z]*Log[64]*
        Log[68719476736] - 24*G[{-1, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{1, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] + 
       24*G[{-1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       24*G[{1 - 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{-1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{1 - 2*x}, z]*Log[2]*Log[2 - x^(-1)] - 24*G[{-1 + 2*x}, z]*Log[2]*
        Log[2 - x^(-1)] - 24*G[{-1, -1}, z]*Log[1 - 2*x] - 
       24*G[{-1, 1}, z]*Log[1 - 2*x] + 48*G[{-1, -x}, z]*Log[1 - 2*x] - 
       96*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 48*G[{0, -1}, z]*Log[1 - 2*x] + 
       48*G[{0, 1}, z]*Log[1 - 2*x] + 48*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] - 
       48*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] + 24*G[{1, -1}, z]*Log[1 - 2*x] + 
       24*G[{1, 1}, z]*Log[1 - 2*x] + 96*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       48*G[{1, x}, z]*Log[1 - 2*x] - 24*G[{1 - 2*x, -1}, z]*Log[1 - 2*x] - 
       72*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] - 192*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 48*G[{1 - 2*x, -x}, z]*Log[1 - 2*x] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 72*G[{-1 + 2*x, -1}, z]*
        Log[1 - 2*x] + 24*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] - 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - 2*x] + 48*G[{-1 + 2*x, x}, z]*
        Log[1 - 2*x] + 192*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 
       3*G[{-1 + 2*x}, z]*Log[4]*Log[1 - 2*x] - 24*G[{1 - 2*x}, z]*Log[16]*
        Log[1 - 2*x] + 24*G[{-1 + 2*x}, z]*Log[16]*Log[1 - 2*x] + 
       G[{1 - 2*x}, z]*Log[64]*Log[1 - 2*x] - 12*G[{1 - 2*x}, z]*Log[256]*
        Log[1 - 2*x] + 12*G[{-1 + 2*x}, z]*Log[256]*Log[1 - 2*x] - 
       60*G[{1 - 2*x}, z]*Log[1 - 2*x]^2 + 60*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]^2 - 120*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] + 
       120*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] + 
       96*G[{-1, -1}, z]*Log[1 - x] + 12*G[{-1, 1}, z]*Log[1 - x] - 
       48*G[{-1, -1 - 2*x}, z]*Log[1 - x] - 36*G[{-1, 1 - 2*x}, z]*
        Log[1 - x] + 48*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 
       72*G[{0, -1}, z]*Log[1 - x] - 72*G[{0, 1}, z]*Log[1 - x] - 
       24*G[{0, 1 - 2*x}, z]*Log[1 - x] + 24*G[{0, -1 + 2*x}, z]*Log[1 - x] - 
       12*G[{1, -1}, z]*Log[1 - x] - 96*G[{1, 1}, z]*Log[1 - x] - 
       48*G[{1, 1 - 2*x}, z]*Log[1 - x] + 36*G[{1, -1 + 2*x}, z]*Log[1 - x] + 
       48*G[{1, 1 + 2*x}, z]*Log[1 - x] + 60*G[{1 - 2*x, -1}, z]*Log[1 - x] + 
       96*G[{1 - 2*x, 1}, z]*Log[1 - x] - 48*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 - x] + 144*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] - 
       84*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] - 96*G[{-1 + 2*x, -1}, z]*
        Log[1 - x] - 60*G[{-1 + 2*x, 1}, z]*Log[1 - x] + 
       84*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] - 
       144*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 - x] + 18*G[{1 - 2*x}, z]*Log[2]*
        Log[1 - x] - 6*G[{-1 + 2*x}, z]*Log[2]*Log[1 - x] + 
       24*G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] - 24*G[{1 - 2*x}, z]*Log[8]*
        Log[1 - x] + 24*G[{-1 + 2*x}, z]*Log[8]*Log[1 - x] + 
       24*G[{1 - 2*x}, z]*Log[16]*Log[1 - x] - 24*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] - 12*G[{1 - 2*x}, z]*Log[32]*Log[1 - x] - 
       12*G[{1 - 2*x}, z]*Log[128]*Log[1 - x] + 12*G[{-1 + 2*x}, z]*Log[128]*
        Log[1 - x] + 24*G[{1 - 2*x}, z]*Log[512]*Log[1 - x] - 
       24*G[{-1 + 2*x}, z]*Log[512]*Log[1 - x] - 84*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[1 - x] + 84*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[1 - x] + 12*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] - 
       12*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] + 
       18*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] - 18*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[1 - x] + 45*G[{1 - 2*x}, z]*Log[1 - x]^2 - 
       45*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 18*G[{1 - 2*x}, z]*Log[1 - x]*
        Log[-64*(-1 + x)] - 18*G[{-1 + 2*x}, z]*Log[1 - x]*
        Log[-64*(-1 + x)] - 24*G[{1 - 2*x}, z]*Log[2]*Log[-1 + x] + 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[-1 + x] - 12*G[{1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 12*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 18*G[{1 - 2*x}, z]*
        Log[-1 + x]^2 - 18*G[{-1 + 2*x}, z]*Log[-1 + x]^2 - 
       96*G[{-1, -1}, z]*Log[(-1 + x)^2] + 48*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       24*G[{-1, -1 - 2*x}, z]*Log[(-1 + x)^2] + 36*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 36*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       48*G[{1, -1}, z]*Log[(-1 + x)^2] + 96*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       36*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 36*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 24*G[{1, 1 + 2*x}, z]*Log[(-1 + x)^2] - 
       72*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 24*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] + 24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(-1 + x)^2] - 
       108*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       60*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 24*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] + 72*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 
       60*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       108*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(-1 + x)^2] + 
       12*G[{1 - 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)^2] - 24*G[{1 - 2*x}, z]*Log[8]*Log[(-1 + x)^2] + 
       24*G[{-1 + 2*x}, z]*Log[8]*Log[(-1 + x)^2] + 12*G[{1 - 2*x}, z]*
        Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*
        Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - 18*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]^2 + 18*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 - 
       48*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 24*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       48*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 72*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       72*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{1 - 2*x}, z]*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
        Log[16*(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*
        Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*Log[16*(-1 + x)^2] + 
       18*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       18*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[x^(-6)] + 6*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[x^(-6)] - 3*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[64/x^6] + 3*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[64/x^6] - 
       6*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] + 
       6*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] + 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[-x^(-3)] - 3*G[{1 - 2*x}, z]*Log[16]*
        Log[-x^(-3)] + 36*G[{1 - 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2] - 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2] + 
       48*G[{1 - 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
       42*G[{1 - 2*x}, z]*Log[2]*Log[x^(-1)] - 42*G[{-1 + 2*x}, z]*Log[2]*
        Log[x^(-1)] - 24*G[{1 - 2*x}, z]*Log[2 - x^(-1)]*Log[x^(-1)] + 
       24*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*Log[x^(-1)] - 
       12*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
       12*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
       (36*I)*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] - (36*I)*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] + 36*G[{-1 + 2*x}, z]*Log[2]*Log[-x] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[-x] + 24*G[{-1 + 2*x}, z]*Log[8]*
        Log[-x] - 3*G[{1 - 2*x}, z]*Log[64]*Log[-x] - 
       3*G[{-1 + 2*x}, z]*Log[64]*Log[-x] + 6*G[{1 - 2*x}, z]*Log[512]*
        Log[-x] - 6*G[{-1 + 2*x}, z]*Log[512]*Log[-x] + 
       24*G[{1 - 2*x}, z]*Log[1024]*Log[-x] - 24*G[{-1 + 2*x}, z]*Log[1024]*
        Log[-x] - 96*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x] + 
       96*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[-x] - 6*G[{1 - 2*x}, z]*
        Log[1 - x]*Log[-x] + 6*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-x] - 
       3*G[{1 - 2*x}, z]*Log[-x^(-9)]*Log[-x] + 3*G[{-1 + 2*x}, z]*
        Log[-x^(-9)]*Log[-x] - 42*G[{1 - 2*x}, z]*Log[-x]^2 + 
       42*G[{-1 + 2*x}, z]*Log[-x]^2 + 24*G[{1 - 2*x}, z]*Log[2]*Log[x] - 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[x] - 36*G[{1 - 2*x}, z]*Log[-1 + x]*
        Log[x] + 36*G[{-1 + 2*x}, z]*Log[-1 + x]*Log[x] + 
       18*G[{1 - 2*x}, z]*Log[x]^2 - 18*G[{-1 + 2*x}, z]*Log[x]^2 - 
       36*G[{1 - 2*x}, z]*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] + 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] - 
       108*G[{-1, -1}, z]*Log[x^2] + 36*G[{-1, 1}, z]*Log[x^2] + 
       36*G[{-1, -1 - 2*x}, z]*Log[x^2] + 48*G[{-1, 1 - 2*x}, z]*Log[x^2] - 
       24*G[{-1, -1 + 2*x}, z]*Log[x^2] - 12*G[{-1, 1 + 2*x}, z]*Log[x^2] - 
       36*G[{1, -1}, z]*Log[x^2] + 108*G[{1, 1}, z]*Log[x^2] + 
       12*G[{1, -1 - 2*x}, z]*Log[x^2] + 24*G[{1, 1 - 2*x}, z]*Log[x^2] - 
       48*G[{1, -1 + 2*x}, z]*Log[x^2] - 36*G[{1, 1 + 2*x}, z]*Log[x^2] - 
       12*G[{1 - 2*x, -1}, z]*Log[x^2] - 108*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[x^2] - 48*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x^2] + 48*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2] + 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[x^2] + 108*G[{-1 + 2*x, -1}, z]*
        Log[x^2] + 12*G[{-1 + 2*x, 1}, z]*Log[x^2] - 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x^2] - 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x^2] + 48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x^2] - 12*G[{1 - 2*x}, z]*Log[4]*
        Log[x^2] + 12*G[{-1 + 2*x}, z]*Log[4]*Log[x^2] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[x^2] + 24*G[{-1 + 2*x}, z]*Log[8]*
        Log[x^2] - 6*G[{1 - 2*x}, z]*Log[16]*Log[x^2] + 
       6*G[{-1 + 2*x}, z]*Log[16]*Log[x^2] - 3*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[x^2] + 3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[x^2] - 24*G[{1 - 2*x}, z]*Log[x^2]^2 + 24*G[{-1 + 2*x}, z]*
        Log[x^2]^2 + 120*G[{-1, -1}, z]*Log[4*x^2] - 
       48*G[{-1, 1}, z]*Log[4*x^2] - 36*G[{-1, -1 - 2*x}, z]*Log[4*x^2] + 
       12*G[{-1, 1 + 2*x}, z]*Log[4*x^2] - 96*G[{0, -1}, z]*Log[4*x^2] + 
       96*G[{0, 1}, z]*Log[4*x^2] + 48*G[{1, -1}, z]*Log[4*x^2] - 
       120*G[{1, 1}, z]*Log[4*x^2] - 12*G[{1, -1 - 2*x}, z]*Log[4*x^2] + 
       36*G[{1, 1 + 2*x}, z]*Log[4*x^2] + 36*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       12*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 36*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] + 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] - 12*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[4*x^2] + 12*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       36*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 12*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[4*x^2] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] + 3*G[{1 - 2*x}, z]*Log[16]*
        Log[4*x^2] - 3*G[{-1 + 2*x}, z]*Log[16]*Log[4*x^2] + 
       6*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*x^2] - 
       6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*x^2] + 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] - 12*G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] - 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2] + 
       3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2] + 
       24*G[{-1, -1}, z]*Log[(1 - 2*x)^2*x^2] - 12*G[{-1, -1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 12*G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1, 1}, z]*Log[(1 - 2*x)^2*x^2] - 12*G[{1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 12*G[{1, 1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] - 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{-1 + 2*x, 1}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       3*G[{1 - 2*x}, z]*Log[8]*Log[(1 - 2*x)^2*x^2] + 
       3*G[{-1 + 2*x}, z]*Log[8]*Log[(1 - 2*x)^2*x^2] + 
       6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x^3] - 6*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[-x^3] + 6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[16*x^4] - 
       6*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[16*x^4] + 36*G[{-1, -1}, z]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{-1, 1}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 12*G[{-1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{1, -1}, z]*Log[(1 - 2*x)^2*x^4] - 
       36*G[{1, 1}, z]*Log[(1 - 2*x)^2*x^4] - 12*G[{1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2*x^4] + 36*G[{1 - 2*x, 1}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 36*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{-1 + 2*x, 1}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       18*G[{-1 + 2*x}, z]*Log[2]*Log[(1 - 2*x)^2*x^4] - 
       3*G[{1 - 2*x}, z]*Log[64]*Log[(1 - 2*x)^2*x^4] - 
       6*G[{1 - 2*x}, z]*Log[((-1 + x)*x)/(1 - 2*x)^2]*Log[(1 - 2*x)^2*x^4] + 
       6*G[{-1 + 2*x}, z]*Log[((-1 + x)*x)/(1 - 2*x)^2]*
        Log[(1 - 2*x)^2*x^4] - 36*G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       18*G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^4] - 6*G[{-1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 12*G[{-1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 36*G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
       36*G[{0, 1}, z]*Log[64*(1 - 2*x)^2*x^4] - 12*G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 12*G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 18*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       36*G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^4] + 12*G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 6*G[{1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 6*G[{1 - 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 12*G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 12*G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 6*G[{-1 + 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 3*G[{1 - 2*x}, z]*Log[2 - 2/(1 - 2*x)^2]*
        Log[64*(1 - 2*x)^2*x^4] + 3*G[{-1 + 2*x}, z]*Log[2 - 2/(1 - 2*x)^2]*
        Log[64*(1 - 2*x)^2*x^4] + 12*G[{1 - 2*x}, z]*Log[2]*Log[-x^5] - 
       3*G[{-1 + 2*x}, z]*Log[16]*Log[-x^5] - 6*G[{1 - 2*x}, z]*Log[-2*x]*
        Log[65536*x^8] + 6*G[{-1 + 2*x}, z]*Log[-2*x]*Log[65536*x^8] + 
       6*G[{1 - 2*x}, z]*Log[-x]*Log[x^20] - 6*G[{-1 + 2*x}, z]*Log[-x]*
        Log[x^20] + 3*G[{1 - 2*x}, z]*Log[-x]*Log[1099511627776*x^20] - 
       3*G[{-1 + 2*x}, z]*Log[-x]*Log[1099511627776*x^20] - 
       24*G[{-1, -1}, z]*Log[1 + x] - 24*G[{-1, 1}, z]*Log[1 + x] - 
       72*G[{-1, -1 - 2*x}, z]*Log[1 + x] + 24*G[{-1, 1 + 2*x}, z]*
        Log[1 + x] + 96*G[{0, -1}, z]*Log[1 + x] - 96*G[{0, 1}, z]*
        Log[1 + x] + 24*G[{1, -1}, z]*Log[1 + x] + 24*G[{1, 1}, z]*
        Log[1 + x] - 24*G[{1, -1 - 2*x}, z]*Log[1 + x] + 
       72*G[{1, 1 + 2*x}, z]*Log[1 + x] - 72*G[{1 - 2*x, -1}, z]*Log[1 + x] + 
       120*G[{1 - 2*x, 1}, z]*Log[1 + x] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + x] - 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] - 
       120*G[{-1 + 2*x, -1}, z]*Log[1 + x] + 72*G[{-1 + 2*x, 1}, z]*
        Log[1 + x] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] + 144*G[{1 - 2*x}, z]*
        Log[1 + x]*Log[2*(1 + x)] - 144*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[2*(1 + x)] + 12*G[{-1, -1}, z]*Log[4*(1 + x)^2] + 
       12*G[{-1, 1}, z]*Log[4*(1 + x)^2] + 36*G[{-1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 12*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{0, -1}, z]*Log[4*(1 + x)^2] + 48*G[{0, 1}, z]*Log[4*(1 + x)^2] - 
       12*G[{1, -1}, z]*Log[4*(1 + x)^2] - 12*G[{1, 1}, z]*Log[4*(1 + x)^2] + 
       12*G[{1, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 36*G[{1, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] + 36*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 
       60*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] - 36*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       60*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] - 36*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] + 
       48*G[{-1 + 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] + 
       18*G[{-1 + 2*x}, z]*Log[2]*Log[(-1 + x)/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[8]*Log[(-1 + x)/(-1 + 2*x)] - 
       3*G[{1 - 2*x}, z]*Log[64]*Log[(-1 + x)/(-1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
       6*G[{-1 + 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[-1 + x]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[-1 + x]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[-x^(-3)]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[-x^(-3)]*Log[(-1 + x)/(-1 + 2*x)] + 
       18*G[{1 - 2*x}, z]*Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] - 
       18*G[{-1 + 2*x}, z]*Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 
       3*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] + 
       3*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^2 + 
       6*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^2 - 
       30*G[{1 - 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] + 30*G[{-1 + 2*x}, z]*
        Log[2]*Log[x/(-1 + 2*x)] - 6*G[{1 - 2*x}, z]*Log[512]*
        Log[x/(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] - 
       9*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] + 
       9*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] - 
       18*G[{1 - 2*x}, z]*Log[x/(-1 + 2*x)]^2 + 18*G[{-1 + 2*x}, z]*
        Log[x/(-1 + 2*x)]^2 + 12*G[{-1 + 2*x}, z]*Log[2]*Log[-1 + 2*x] - 
       3*G[{1 - 2*x}, z]*Log[16]*Log[-1 + 2*x] + 12*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[-1 + 2*x] - 12*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[-1 + 2*x] - 36*G[{1 - 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*
        Log[8]*Log[x*(-1 + 2*x)] - 6*G[{1 - 2*x}, z]*Log[4]*
        Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] + 6*G[{-1 + 2*x}, z]*Log[4]*
        Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] + 24*G[{1 - 2*x}, z]*Log[8]*
        Log[x/(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[8]*Log[x/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[16]*Log[x/(1 + 2*x)] + 24*G[{-1 + 2*x}, z]*
        Log[16]*Log[x/(1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[1 - x]*
        Log[x/(1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[-2*x]*Log[1 + 2*x] + 48*G[{-1 + 2*x}, z]*
        Log[-2*x]*Log[1 + 2*x] + 24*G[{1 - 2*x}, z]*Log[2*(1 + x)]*
        Log[-256*x^2*(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[2*(1 + x)]*
        Log[-256*x^2*(1 + 2*x)] + 4*G[{1 - 2*x}, z]*Log[64]*
        Log[(1 + 2*x)^2] - 4*G[{-1 + 2*x}, z]*Log[64]*Log[(1 + 2*x)^2] + 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[(1 + 2*x)^2] - 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[(1 + 2*x)^2] + 
       12*G[{1 - 2*x}, z]*Log[2]*Log[-3 + x^(-1) + 2*x] - 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[-3 + x^(-1) + 2*x] + 
       12*G[{1 - 2*x}, z]*Log[x/(-1 + 2*x)]*Log[-3 + x^(-1) + 2*x] - 
       12*G[{-1 + 2*x}, z]*Log[x/(-1 + 2*x)]*Log[-3 + x^(-1) + 2*x] + 
       6*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x] - 
       6*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x] + 
       6*G[{1 - 2*x}, z]*Log[256*x^2]*Log[1 - 3*x + 2*x^2] - 
       6*G[{-1 + 2*x}, z]*Log[256*x^2]*Log[1 - 3*x + 2*x^2] + 
       6*G[{1 - 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2] - 
       6*G[{-1 + 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2] - 
       3*G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       3*G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       6*G[{1 - 2*x}, z]*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 
       6*G[{-1 + 2*x}, z]*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 
       6*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] - 
       6*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] - 
       6*G[{1 - 2*x}, z]*Log[2]*Log[x^2 - 2*x^3] + 6*G[{-1 + 2*x}, z]*Log[2]*
        Log[x^2 - 2*x^3] + 6*G[{1 - 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*
        Log[1 + (-1 + 2*x)^(-1)] - 6*G[{-1 + 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*
        Log[1 + (-1 + 2*x)^(-1)] + 12*G[{1 - 2*x}, z]*
        Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] - 
       12*G[{-1 + 2*x}, z]*Log[(-1 + x)^3*(-1 + 2*x)]*
        Log[1 + (-1 + 2*x)^(-1)] + 6*G[{1 - 2*x}, z]*Log[1 + (-1 + 2*x)^(-1)]^
         2 - 6*G[{-1 + 2*x}, z]*Log[1 + (-1 + 2*x)^(-1)]^2 + 
       24*G[{-1, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{1, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] - 
       24*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] + 
       72*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       72*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       18*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*x)] + 18*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*x)] + 24*G[{1 - 2*x}, z]*PolyLog[2, 1 + x^(-1)] - 
       24*G[{-1 + 2*x}, z]*PolyLog[2, 1 + x^(-1)] + 120*G[{1 - 2*x}, z]*
        PolyLog[2, -1 - 2*x] - 120*G[{-1 + 2*x}, z]*PolyLog[2, -1 - 2*x] - 
       156*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       156*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       96*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
       24*G[{1 - 2*x}, z]*PolyLog[2, 1/2 - x] + 24*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/2 - x] + 24*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] - 
       24*G[{-1 + 2*x}, z]*PolyLog[2, 1 - x] + 24*G[{1 - 2*x}, z]*
        PolyLog[2, -1/(2*x)] - 24*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 
       162*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + 162*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 18*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] - 
       18*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/x] + 48*G[{1 - 2*x}, z]*
        PolyLog[2, -2*x] - 48*G[{-1 + 2*x}, z]*PolyLog[2, -2*x] - 
       96*G[{1 - 2*x}, z]*PolyLog[2, 2*x] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, 2*x] - 162*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       162*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 96*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + x] - 96*G[{-1 + 2*x}, z]*PolyLog[2, 1 + x] + 
       24*G[{1 - 2*x}, z]*PolyLog[2, -((1 + x)/x)] - 24*G[{-1 + 2*x}, z]*
        PolyLog[2, -((1 + x)/x)] + 156*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 156*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 96*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 96*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 60*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 60*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 96*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x] - 72*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 2*x] + 72*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 2*x] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] + 
       96*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] + 
       G[{1}, z]*(-10*Pi^2 + 126*Log[2]^2 + 12*Log[4]^2 - 3*Log[16]^2 - 
         27*Log[2]*Log[64] + Log[8]*Log[64] + Log[16]*Log[64] + 9*Log[64]^2 - 
         3*Log[64]*Log[256] + 3*Log[16]*Log[512] + Log[8]*Log[65536] - 
         3*Log[4]*Log[68719476736] + 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[1 + (1 - 2*x)^(-1)] - 24*Log[2]*Log[2 - x^(-1)] - 
         3*Log[4]*Log[1 - 2*x] + 24*Log[16]*Log[1 - 2*x] + 
         12*Log[256]*Log[1 - 2*x] + 12*Log[1 - 2*x]^2 - 
         120*Log[1 - 2*x]*Log[2 - 2*x] - 24*Log[2]*Log[1 - x] + 
         15*Log[4]*Log[1 - x] + 24*Log[8]*Log[1 - x] - 
         21*Log[16]*Log[1 - x] - 12*Log[128]*Log[1 - x] - 
         24*Log[512]*Log[1 - x] - 60*Log[2 - x^(-1)]*Log[1 - x] + 
         36*Log[1 - 1/(2*x)]*Log[1 - x] - 18*Log[1 - 2*x]*Log[1 - x] - 
         165*Log[1 - x]^2 + 54*Log[1 - x]*Log[-64*(-1 + x)] + 
         24*Log[2]*Log[-1 + x] - 36*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 
         6*Log[-1 + x]^2 - 12*Log[2]*Log[(-1 + x)^2] + 
         24*Log[8]*Log[(-1 + x)^2] - 12*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] + 
         18*Log[(-1 + x)^2]^2 - 6*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
          Log[16*(-1 + x)^2] + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         6*Log[1 - 2*x]*Log[x^(-6)] - 9*Log[1 - 2*x]*Log[64/x^6] - 
         18*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] + 3*Log[16]*Log[-x^(-3)] + 
         36*Log[2]*Log[(4 - 4*x)/x^2] + 48*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
         42*Log[2]*Log[x^(-1)] + 24*Log[2 - x^(-1)]*Log[x^(-1)] - 
         36*Log[1 - 1/(2*x)]*Log[x^(-1)] + (12*I)*Pi*Log[(-1 + x)/x] + 
         36*Log[2]*Log[-x] + 24*Log[8]*Log[-x] - 3*Log[64]*Log[-x] - 
         6*Log[512]*Log[-x] - 24*Log[1024]*Log[-x] + 96*Log[1 - 2*x]*
          Log[-x] + 6*Log[1 - x]*Log[-x] + 3*Log[-x^(-9)]*Log[-x] - 
         30*Log[-x]^2 - 24*Log[2]*Log[x] - 12*Log[-1 + x]*Log[x] + 
         6*Log[x]^2 + 36*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] + 
         24*Log[8]*Log[x^2] + 6*Log[16]*Log[x^2] + 3*Log[(-1 + x)^2]*
          Log[x^2] + 24*Log[x^2]^2 + 9*Log[16]*Log[4*x^2] - 
         6*Log[(-1 + x)^2]*Log[16*x^2] - 36*Log[x^2]*Log[16*x^2] + 
         3*Log[(-1 + x)^2]*Log[256*x^2] + 3*Log[8]*Log[(1 - 2*x)^2*x^2] - 
         6*Log[1 - 2*x]*Log[-x^3] - 6*Log[1 - 2*x]*Log[16*x^4] + 
         3*Log[64]*Log[(1 - 2*x)^2*x^4] + 6*Log[((-1 + x)*x)/(1 - 2*x)^2]*
          Log[(1 - 2*x)^2*x^4] - 9*Log[2 - 2/(1 - 2*x)^2]*
          Log[64*(1 - 2*x)^2*x^4] - 3*Log[16]*Log[-x^5] - 
         6*Log[-2*x]*Log[65536*x^8] - 6*Log[-x]*Log[x^20] + 
         9*Log[-x]*Log[1099511627776*x^20] + 144*Log[1 + x]*Log[2*(1 + x)] - 
         48*Log[1 + x]*Log[16*(1 + x)^2] + 24*Log[8]*
          Log[(-1 + x)/(-1 + 2*x)] + 3*Log[64]*Log[(-1 + x)/(-1 + 2*x)] - 
         6*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 12*Log[1 - x]*
          Log[(-1 + x)/(-1 + 2*x)] + 24*Log[-1 + x]*
          Log[(-1 + x)/(-1 + 2*x)] + 12*Log[-x^(-3)]*
          Log[(-1 + x)/(-1 + 2*x)] - 18*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] - 24*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 
         3*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] + 
         6*Log[(-1 + x)/(-1 + 2*x)]^2 + 30*Log[2]*Log[x/(-1 + 2*x)] + 
         6*Log[512]*Log[x/(-1 + 2*x)] + 12*Log[x^2]*Log[x/(-1 + 2*x)] + 
         9*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
         18*Log[x/(-1 + 2*x)]^2 + 3*Log[16]*Log[-1 + 2*x] - 
         12*Log[2 - x^(-1)]*Log[-1 + 2*x] + 36*Log[2]*Log[x*(-1 + 2*x)] - 
         24*Log[8]*Log[x*(-1 + 2*x)] + 6*Log[4]*
          Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] - 24*Log[8]*Log[x/(1 + 2*x)] + 
         24*Log[16]*Log[x/(1 + 2*x)] - 48*Log[1 - x]*Log[x/(1 + 2*x)] + 
         24*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 12*Log[x^2]*Log[x/(1 + 2*x)] - 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 48*Log[-2*x]*
          Log[1 + 2*x] + 24*Log[2*(1 + x)]*Log[-256*x^2*(1 + 2*x)] + 
         4*Log[64]*Log[(1 + 2*x)^2] + 12*Log[x^2]*Log[(1 + 2*x)^2] - 
         12*Log[2]*Log[-3 + x^(-1) + 2*x] - 12*Log[x/(-1 + 2*x)]*
          Log[-3 + x^(-1) + 2*x] + 18*Log[1 - 1/(2*x)]*Log[-4 + 8*x] - 
         6*Log[256*x^2]*Log[1 - 3*x + 2*x^2] + 6*Log[x^4]*
          Log[1 - 3*x + 2*x^2] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         6*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[2 - 6*x + 4*x^2] + 6*Log[2]*Log[x^2 - 2*x^3] + 
         18*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)] - 
         12*Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] - 
         6*Log[1 + (-1 + 2*x)^(-1)]^2 - 24*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] + 72*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         18*PolyLog[2, 1 - 1/(2*x)] - 24*PolyLog[2, 1 + x^(-1)] + 
         120*PolyLog[2, -1 - 2*x] - 132*PolyLog[2, (1 - 2*x)^(-1)] + 
         192*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*PolyLog[2, 1/2 - x] - 
         24*PolyLog[2, 1 - x] + 24*PolyLog[2, -1/(2*x)] + 
         18*PolyLog[2, 1/(2*x)] - 18*PolyLog[2, (-1 + x)/x] + 
         48*PolyLog[2, -2*x] + 96*PolyLog[2, 2*x] - 
         126*PolyLog[2, x/(-1 + x)] + 48*PolyLog[2, 1 + x] + 
         24*PolyLog[2, -((1 + x)/x)] + 132*PolyLog[2, (-1 + 2*x)^(-1)] + 
         48*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 84*PolyLog[2, x/(-1 + 2*x)] - 
         96*PolyLog[2, -1 + 2*x] - 72*PolyLog[2, 1 + 2*x] + 
         48*PolyLog[2, (2 + 2*x)^(-1)] + 96*PolyLog[2, 1 - 1/(2*(1 + x))] - 
         48*PolyLog[2, -1 + (1 + x)^(-1)]) - 48*G[{1 - 2*x}, z]*
        PolyLog[2, -1 + (1 + x)^(-1)] + 48*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + (1 + x)^(-1)] + G[{-1}, z]*(10*Pi^2 - 126*Log[2]^2 - 
         12*Log[4]^2 - 3*Log[4]*Log[8] - 3*Log[4]*Log[16] + 3*Log[16]^2 + 
         27*Log[2]*Log[64] - 9*Log[64]^2 + 18*Log[2]*Log[256] - 
         3*Log[16]*Log[512] - Log[8]*Log[65536] + Log[64]*Log[68719476736] - 
         24*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] + 
         24*Log[2]*Log[2 - x^(-1)] - 24*Log[16]*Log[1 - 2*x] + 
         Log[64]*Log[1 - 2*x] - 12*Log[256]*Log[1 - 2*x] - 
         12*Log[1 - 2*x]^2 + 120*Log[1 - 2*x]*Log[2 - 2*x] + 
         24*Log[2]*Log[1 - x] + 9*Log[4]*Log[1 - x] - 24*Log[8]*Log[1 - x] + 
         24*Log[16]*Log[1 - x] - 12*Log[32]*Log[1 - x] + 
         12*Log[128]*Log[1 - x] + 24*Log[512]*Log[1 - x] + 
         60*Log[2 - x^(-1)]*Log[1 - x] - 36*Log[1 - 1/(2*x)]*Log[1 - x] + 
         18*Log[1 - 2*x]*Log[1 - x] + 165*Log[1 - x]^2 - 
         54*Log[1 - x]*Log[-64*(-1 + x)] - 24*Log[2]*Log[-1 + x] + 
         36*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] - 6*Log[-1 + x]^2 + 
         12*Log[2]*Log[(-1 + x)^2] - 24*Log[8]*Log[(-1 + x)^2] + 
         12*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - 18*Log[(-1 + x)^2]^2 + 
         6*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*Log[16*(-1 + x)^2] - 
         12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[1 - 2*x]*Log[x^(-6)] + 
         9*Log[1 - 2*x]*Log[64/x^6] + 18*Log[1 + (1 - 2*x)^(-1)]*
          Log[-2/x^3] - 3*Log[16]*Log[-x^(-3)] - 36*Log[2]*
          Log[(4 - 4*x)/x^2] - 48*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
         42*Log[2]*Log[x^(-1)] - 24*Log[2 - x^(-1)]*Log[x^(-1)] + 
         36*Log[1 - 1/(2*x)]*Log[x^(-1)] - (12*I)*Pi*Log[(-1 + x)/x] - 
         24*Log[8]*Log[-x] - 3*Log[64]*Log[-x] + 6*Log[512]*Log[-x] + 
         24*Log[1024]*Log[-x] - 96*Log[1 - 2*x]*Log[-x] - 
         6*Log[1 - x]*Log[-x] - 3*Log[-x^(-9)]*Log[-x] + 30*Log[-x]^2 + 
         24*Log[2]*Log[x] + 12*Log[-1 + x]*Log[x] - 6*Log[x]^2 - 
         36*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] - 24*Log[8]*Log[x^2] - 
         6*Log[16]*Log[x^2] - 3*Log[(-1 + x)^2]*Log[x^2] - 24*Log[x^2]^2 - 
         9*Log[16]*Log[4*x^2] + 6*Log[(-1 + x)^2]*Log[16*x^2] + 
         36*Log[x^2]*Log[16*x^2] - 3*Log[(-1 + x)^2]*Log[256*x^2] - 
         3*Log[8]*Log[(1 - 2*x)^2*x^2] + 6*Log[1 - 2*x]*Log[-x^3] + 
         6*Log[1 - 2*x]*Log[16*x^4] - 3*Log[64]*Log[(1 - 2*x)^2*x^4] - 
         6*Log[((-1 + x)*x)/(1 - 2*x)^2]*Log[(1 - 2*x)^2*x^4] + 
         9*Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
         12*Log[2]*Log[-x^5] + 6*Log[-2*x]*Log[65536*x^8] + 
         6*Log[-x]*Log[x^20] - 9*Log[-x]*Log[1099511627776*x^20] - 
         144*Log[1 + x]*Log[2*(1 + x)] + 48*Log[1 + x]*Log[16*(1 + x)^2] - 
         24*Log[8]*Log[(-1 + x)/(-1 + 2*x)] - 3*Log[64]*
          Log[(-1 + x)/(-1 + 2*x)] + 6*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
         12*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] - 24*Log[-1 + x]*
          Log[(-1 + x)/(-1 + 2*x)] - 12*Log[-x^(-3)]*
          Log[(-1 + x)/(-1 + 2*x)] + 18*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] + 24*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 
         3*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] - 
         6*Log[(-1 + x)/(-1 + 2*x)]^2 - 30*Log[2]*Log[x/(-1 + 2*x)] - 
         6*Log[512]*Log[x/(-1 + 2*x)] - 12*Log[x^2]*Log[x/(-1 + 2*x)] - 
         9*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] + 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] - 
         18*Log[x/(-1 + 2*x)]^2 - 3*Log[16]*Log[-1 + 2*x] + 
         12*Log[2 - x^(-1)]*Log[-1 + 2*x] - 36*Log[2]*Log[x*(-1 + 2*x)] + 
         24*Log[8]*Log[x*(-1 + 2*x)] - 6*Log[4]*
          Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] + 24*Log[8]*Log[x/(1 + 2*x)] - 
         24*Log[16]*Log[x/(1 + 2*x)] + 48*Log[1 - x]*Log[x/(1 + 2*x)] - 
         24*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 12*Log[x^2]*Log[x/(1 + 2*x)] + 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 48*Log[-2*x]*
          Log[1 + 2*x] - 24*Log[2*(1 + x)]*Log[-256*x^2*(1 + 2*x)] - 
         4*Log[64]*Log[(1 + 2*x)^2] - 12*Log[x^2]*Log[(1 + 2*x)^2] + 
         12*Log[2]*Log[-3 + x^(-1) + 2*x] + 12*Log[x/(-1 + 2*x)]*
          Log[-3 + x^(-1) + 2*x] - 18*Log[1 - 1/(2*x)]*Log[-4 + 8*x] + 
         6*Log[256*x^2]*Log[1 - 3*x + 2*x^2] - 6*Log[x^4]*
          Log[1 - 3*x + 2*x^2] - 3*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
         6*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[2 - 6*x + 4*x^2] - 6*Log[2]*Log[x^2 - 2*x^3] - 
         18*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)] + 
         12*Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] + 
         6*Log[1 + (-1 + 2*x)^(-1)]^2 + 24*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] - 72*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         18*PolyLog[2, 1 - 1/(2*x)] + 24*PolyLog[2, 1 + x^(-1)] - 
         120*PolyLog[2, -1 - 2*x] + 132*PolyLog[2, (1 - 2*x)^(-1)] - 
         192*PolyLog[2, (2 - 2*x)^(-1)] + 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 24*PolyLog[2, 1/2 - x] + 
         24*PolyLog[2, 1 - x] - 24*PolyLog[2, -1/(2*x)] - 
         18*PolyLog[2, 1/(2*x)] + 18*PolyLog[2, (-1 + x)/x] - 
         48*PolyLog[2, -2*x] - 96*PolyLog[2, 2*x] + 
         126*PolyLog[2, x/(-1 + x)] - 48*PolyLog[2, 1 + x] - 
         24*PolyLog[2, -((1 + x)/x)] - 132*PolyLog[2, (-1 + 2*x)^(-1)] - 
         48*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 84*PolyLog[2, x/(-1 + 2*x)] + 
         96*PolyLog[2, -1 + 2*x] + 72*PolyLog[2, 1 + 2*x] - 
         48*PolyLog[2, (2 + 2*x)^(-1)] - 96*PolyLog[2, 1 - 1/(2*(1 + x))] + 
         48*PolyLog[2, -1 + (1 + x)^(-1)])))/(768*(1 + p2)^(3/2)))/4, 
 (189*p2^3 - 16*(-1 + x)^2*x^2*(-289 + 184*x + 81*x^2) - 
    4*p2^2*(-87 - 274*x + 353*x^2) + 4*p2*x*(614 - 366*x - 1077*x^2 + 
      829*x^3))/(1152*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) - 
  ((-16*(1 + Sqrt[1 + p2])*(-1 + x)^2*x^3 - p2^2*(-1 + x)*x*
      (5 + 3*Sqrt[1 + p2] + 2*(6 + Sqrt[1 + p2])*x - 12*x^2) + 
     p2^3*(Sqrt[1 + p2] + 3*x - 3*x^2) - 4*p2*(-1 + x)*x^2*
      (4 - (5 + 3*Sqrt[1 + p2])*x + 2*Sqrt[1 + p2]*x^2))*G[{-1}, z])/
   (128*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) - 
  ((-16*(-1 + Sqrt[1 + p2])*(-1 + x)^2*x^3 + 
     p2^3*(Sqrt[1 + p2] - 3*x + 3*x^2) - p2^2*(-1 + x)*x*
      (-5 + 3*Sqrt[1 + p2] + 2*(-6 + Sqrt[1 + p2])*x + 12*x^2) - 
     4*p2*(-1 + x)*x^2*(-4 + (5 - 3*Sqrt[1 + p2])*x + 2*Sqrt[1 + p2]*x^2))*
    G[{1}, z])/(128*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((-1152*(1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 + 
     2*p2^4*(9*Sqrt[1 + p2] - 26*x + 152*x^2) + 8*p2*(-1 + x)^2*x^3*
      (313 + 285*Sqrt[1 + p2] - 36*(2 + 7*Sqrt[1 + p2])*x + 
       4*(118 + 51*Sqrt[1 + p2])*x^2) + p2^3*x*(26 + 207*Sqrt[1 + p2] - 
       2*(-89 + 51*Sqrt[1 + p2])*x + (1833 - 30*Sqrt[1 + p2])*x^2 - 
       1694*x^3) - 4*p2^2*(-1 + x)*x^2*(187 + 267*Sqrt[1 + p2] + 
       (215 - 186*Sqrt[1 + p2])*x + 3*(305 + 34*Sqrt[1 + p2])*x^2 - 658*x^3))*
    G[{1 - 2*x}, z])/(2304*p2*(1 + p2)^(3/2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)^2) + 
  ((-1152*(-1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 + 
     2*p2^4*(9*Sqrt[1 + p2] + 26*x - 152*x^2) + 8*p2*(-1 + x)^2*x^3*
      (-313 + 285*Sqrt[1 + p2] - 36*(-2 + 7*Sqrt[1 + p2])*x + 
       4*(-118 + 51*Sqrt[1 + p2])*x^2) - 4*p2^2*(-1 + x)*x^2*
      (-187 + 267*Sqrt[1 + p2] - (215 + 186*Sqrt[1 + p2])*x + 
       3*(-305 + 34*Sqrt[1 + p2])*x^2 + 658*x^3) + 
     p2^3*x*(-26 + 207*Sqrt[1 + p2] - 2*(89 + 51*Sqrt[1 + p2])*x - 
       3*(611 + 10*Sqrt[1 + p2])*x^2 + 1694*x^3))*G[{-1 + 2*x}, z])/
   (2304*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) - 
  ((54*p2^4 - 768*(-1 + x)^3*x^3 + p2^3*(105 + 232*x - 302*x^2) + 
     8*p2*(-1 + x)^2*x^2*(195 - 136*x + 44*x^2) + 
     4*p2^2*x*(183 - 205*x - 72*x^2 + 94*x^3))*Log[2])/
   (384*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) - 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(256*(1 + p2)^(3/2)*(-1 + x)) - 
  ((-6 - 12*p2 + 3*p2^2 + 16*x + 29*p2*x - 2*p2^2*x - 6*x^2 - 10*p2*x^2 + 
     2*p2^2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - 
     G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(512*(1 + p2)^(5/2)*(-1 + x)) - 
  ((2*p2^2 - p2^3 + 2*p2*x - 8*p2^2*x + p2^3*x - 12*x^2 - 26*p2*x^2 + 
     7*p2^2*x^2 + 20*x^3 + 37*p2*x^3 - 2*p2^2*x^3 - 12*x^4 - 18*p2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] + 
     G[{1}, z]*Log[16]))/(512*(1 + p2)^(5/2)*(-1 + x)*x^2) - 
  ((-4*p2^2 - 18*p2*x + 4*p2^2*x - 24*x^2 + 24*p2*x^2 - p2^2*x^2 + 56*x^3 - 
     8*p2*x^3 + 2*p2^2*x^3 - 48*x^4 + 12*p2*x^4 + 16*x^5 - 8*p2*x^5)*
    (2*ArcCoth[3 - 4*x]*G[{-1 + 2*x}, z] + G[{1 - 2*x, 1 - 2*x}, z] - 
     G[{-1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]))/
   (256*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) - 
  ((4 + 8*p2 + 4*p2^2 + 8*x + 8*p2*x + p2*x^2)*(G[{-1, -1}, z] - 
     G[{-1, 1}, z] + G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 
     G[{1, -1}, z] + G[{1, 1}, z] - G[{1, 1 - 2*x}, z] + 
     G[{1, -1 + 2*x}, z] + G[{-x, -1}, z] - G[{-x, 1 - 2*x}, z] + 
     G[{x, 1}, z] - G[{x, -1 + 2*x}, z] - G[{-x}, z]*Log[1 - 2*x] - 
     G[{x}, z]*Log[1 - 2*x]))/(256*(1 + p2)^2*x) - 
  ((-4 - 8*p2 - 4*p2^2 - 12*x + 17*p2*x + 5*p2^2*x + 52*x^2 + 36*p2*x^2 - 
     32*x^3 - 56*p2*x^3 + 16*p2*x^4)*(G[{-1, -1}, z] - G[{-1, 1 - 2*x}, z] - 
     G[{1, 1}, z] + G[{1, -1 + 2*x}, z] - G[{-x, -1}, z] + 
     G[{-x, 1 - 2*x}, z] + G[{x, 1}, z] - G[{x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[1 - 2*x] + G[{1}, z]*Log[1 - 2*x] + 
     G[{-x}, z]*Log[1 - 2*x] - G[{x}, z]*Log[1 - 2*x]))/
   (256*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((6*p2^4 - 384*(-1 + x)^3*x^4 + p2^3*x*(69 - 34*x - 10*x^2) + 
     8*p2*(-1 + x)^2*x^3*(95 - 84*x + 68*x^2) - 
     4*p2^2*x^2*(-89 + 151*x - 96*x^2 + 34*x^3))*Log[(1 - 2*x)^2])/
   (768*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) - 
  ((54*p2^3 + p2^2*(105 + 249*x - 300*x^2) + 16*(-1 + x)^2*x^2*
      (82 - 89*x + 56*x^2) + 8*p2*x*(91 - 109*x - 6*x^2 + 24*x^3))*
    Log[1 - x])/(384*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     2*G[{-1, 1 - 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     2*G[{1, -1 + 2*x}, z] - 2*G[{-1}, z]*Log[1 - 2*x] + 
     2*G[{1}, z]*Log[1 - 2*x] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2]))/(256*(1 + p2)^(3/2)*(-1 + x)) - 
  ((4*p2 + p2^2 + 12*x - 20*x^2 - 2*p2*x^2 + 16*x^3 - 8*x^4)*
    (Pi^2 + 48*Log[2]^2 + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (1536*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)) - 
  ((-2*p2 - 2*p2^2 - 8*x - 18*p2*x + p2^2*x - 28*x^2 + 21*p2*x^2 + 72*x^3 - 
     6*p2*x^3 - 60*x^4 + 24*x^5)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/(1536*(1 + p2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)) + ((-p2 - 2*x)*(G[{-1, -1}, z] + G[{-1, 1}, z] + 
     G[{1, -1}, z] + G[{1, 1}, z] + G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + (Pi^2 + 3*Log[4]^2 + 
       3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/6))/(256*(1 + p2)*(-1 + x)) + 
  ((8*p2 + 7*p2^2 + 32*x + 34*p2*x - 24*x^2 - 28*p2*x^2 + 24*x^3 - 32*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] + G[{1, -1}, z] + G[{1, 1}, z] + 
     G[{-1}, z]*Log[4*(-1 + x)^2] + G[{1}, z]*Log[4*(-1 + x)^2] + 
     (Pi^2 + 3*Log[4]^2 + 3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/6))/
   (512*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) + 
  (x*(384*(-1 + x)^3*x^2 + p2^3*(11 + 2*x) + 8*p2*(-1 + x)^2*x*
      (-7 - 54*x + 68*x^2) - 4*p2^2*(-5 + 31*x - 72*x^2 + 46*x^3))*Log[-x])/
   (384*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((p2 - 2*p2*x + 2*x^2 + p2*x^2 - 2*x^3 + p2*x^3)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((-4*p2 - 4*x + 11*p2*x + 2*p2^2*x + 8*x^2 - 9*p2*x^2 - 2*x^3 + 10*p2*x^3 - 
     2*x^4 - 4*p2*x^4)*(2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     2*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - 2*G[{-1 + 2*x}, z]*Log[16] + 
     G[{1 - 2*x}, z]*Log[256] - G[{-1}, z]*Log[(-1 + x)^2] + 
     G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((-4*p2 - 4*x + 11*p2*x + 2*p2^2*x + 8*x^2 - 9*p2*x^2 - 2*x^3 + 10*p2*x^3 - 
     2*x^4 - 4*p2*x^4)*(6*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     6*G[{1, -1 + 2*x}, z] + 6*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     6*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[16] + G[{1}, z]*Log[16] + 
     2*G[{-1 + 2*x}, z]*Log[16] - G[{1 - 2*x}, z]*Log[256] + 
     G[{1 - 2*x}, z]*Log[4096] - G[{-1 + 2*x}, z]*Log[4096] + 
     2*G[{-1}, z]*Log[(1 - 2*x)^2] - 2*G[{1}, z]*Log[(1 - 2*x)^2] + 
     2*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x}, z]*
      Log[(1 - 2*x)^2] - 3*G[{-1}, z]*Log[(-1 + x)^2] + 
     3*G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((-6*p2^3 + 3*p2^4 - 12*p2*x - 66*p2^2*x + 18*p2^3*x - 6*p2^4*x - 48*x^2 - 
     76*p2*x^2 + 256*p2^2*x^2 - p2^3*x^2 + 15*p2^4*x^2 + 464*x^3 + 
     914*p2*x^3 - 112*p2^2*x^3 + 110*p2^3*x^3 - 1336*x^4 - 2204*p2*x^4 - 
     8*p2^2*x^4 - 79*p2^3*x^4 + 1912*x^5 + 2738*p2*x^5 + 16*p2^2*x^5 - 
     12*p2^3*x^5 - 1432*x^6 - 1920*p2*x^6 - 116*p2^2*x^6 + 440*x^7 + 
     560*p2*x^7 + 48*p2^2*x^7)*(4*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
     4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] + 
     6*G[{-1}, z]*Log[2] + 6*G[{1 - 2*x}, z]*Log[2] - G[{1}, z]*Log[64] - 
     G[{-1 + 2*x}, z]*Log[64] + G[{-1}, z]*Log[(1 - 2*x)^2] - 
     G[{1}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
     G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 2*G[{-1}, z]*Log[(-1 + x)^2] - 
     2*G[{1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 4*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     4*G[{1}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(3072*(1 + p2)^(5/2)*(-1 + x)^2*x^2*
    (p2 + 4*x - 4*x^2)) - ((p2 - 2*p2*x + 2*x^2 + p2*x^2 - 2*x^3 + p2*x^3)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - G[{-1}, z]*Log[x^2] + 
     G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((-1 + x)*(Pi^2 + 12*Log[x^2]^2 + 48*Log[2]*Log[2*x^2]))/(768*(1 + p2)) + 
  ((6*p2 + 13*p2^2 + 7*p2^3 + 24*x + 61*p2*x + 7*p2^2*x - 5*p2^3*x + p2^4*x + 
     12*x^2 - 203*p2*x^2 - 85*p2^2*x^2 - 6*p2^3*x^2 - 272*x^3 + 73*p2*x^3 + 
     104*p2^2*x^3 + 7*p2^3*x^3 + 496*x^4 + 367*p2*x^4 - 41*p2^2*x^4 - 
     344*x^5 - 548*p2*x^5 + 4*p2^2*x^5 + 84*x^6 + 308*p2*x^6 - 64*p2*x^7)*
    (G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x}, z] + 
     2*G[{0, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] - 
     G[{1 - 2*x, -1}, z] - G[{1 - 2*x, 1}, z] + 3*G[{1 - 2*x, 1 - 2*x}, z] - 
     G[{1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1}, z] + G[{-1 + 2*x, 1}, z] + 
     G[{-1 + 2*x, 1 - 2*x}, z] - 3*G[{-1 + 2*x, -1 + 2*x}, z] + 
     2*G[{1 - 2*x}, z]*Log[1 - 2*x] - 2*G[{-1 + 2*x}, z]*Log[1 - 2*x] - 
     G[{-1}, z]*Log[4*(1 - x)^2] + G[{1}, z]*Log[4*(1 - x)^2] + 
     G[{1 - 2*x}, z]*Log[4*(1 - x)^2] - G[{-1 + 2*x}, z]*Log[4*(1 - x)^2] + 
     G[{-1}, z]*Log[4*x^2] - G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (256*(1 + p2)^(5/2)*(-1 + x)^2*x*(p2 + 4*x - 4*x^2)) - 
  ((-2 - 3*p2 - 4*x + p2*x + 2*x^2)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)) + 
  ((-4*p2 - 15*p2^2 - 16*x - 72*p2*x + 12*p2^2*x - 64*x^2 + 88*p2*x^2 + 
     128*x^3 - 16*p2*x^3 - 48*x^4)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)*
    (p2 + 4*x - 4*x^2)) + ((-8 - 16*p2 - 8*p2^2 - 32*x + 16*p2*x + 96*x^2 + 
     74*p2*x^2 + 10*p2^2*x^2 - 48*x^3 - 96*p2*x^3 + 32*p2*x^4)*
    (G[{-1, -1}, z] - 2*G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] + 
     2*G[{0, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x}, z] - G[{1, 1}, z] - 
     G[{1, 1 - 2*x}, z] + 2*G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + 
     G[{1 - 2*x, 1}, z] - 3*G[{1 - 2*x, 1 - 2*x}, z] + 
     G[{1 - 2*x, -1 + 2*x}, z] - G[{-x, -1}, z] + G[{-x, 1 - 2*x}, z] + 
     G[{x, 1}, z] - G[{x, -1 + 2*x}, z] - G[{-1 + 2*x, -1}, z] - 
     G[{-1 + 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x}, z] + 
     3*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[1 - 2*x] + 
     G[{1}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x}, z]*Log[1 - 2*x] + 
     G[{-x}, z]*Log[1 - 2*x] - G[{x}, z]*Log[1 - 2*x] + 
     2*G[{-1 + 2*x}, z]*Log[1 - 2*x] + G[{-1}, z]*Log[4*(-1 + x)^2] - 
     G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((2*p2^2 - p2^3 - 10*p2^2*x + p2^3*x - 14*x^2 - 24*p2*x^2 + 11*p2^2*x^2 + 
     24*x^3 + 41*p2*x^3 - 2*p2^2*x^3 - 6*x^4 - 10*p2*x^4 + 2*p2^2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, 1 - 2*x}, z] - 
     G[{-1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{1, 1 - 2*x}, z] + 
     G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] - 
     3*G[{1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, -1 + 2*x}, z] - 
     G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x}, z] + 
     3*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] - 
     2*G[{-1}, z]*Log[1 - 2*x] + 2*G[{1}, z]*Log[1 - 2*x] - 
     2*G[{1 - 2*x}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x}, z]*Log[1 - 2*x] - 
     2*G[{-1}, z]*Log[(-1 + x)^2] + 2*G[{1}, z]*Log[(-1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(-1 + x)^2] - 3*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)*x^2) - 
  ((-10*p2 - 3*p2^2 + 2*p2^3 - 24*x + 18*p2*x + 12*p2^2*x + 64*x^2 - 
     10*p2*x^2 - 5*p2^2*x^2 - 64*x^3 + 14*p2*x^3 + 32*x^4 - 12*p2*x^4 - 
     8*x^5)*(2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     2*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     2*G[{1}, z]*Log[4*(-1 + x)^2] + 2*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[16*x^2] - 
     G[{1}, z]*Log[16*x^2] + G[{1 - 2*x}, z]*Log[16*x^2] - 
     G[{-1 + 2*x}, z]*Log[16*x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2*
    (p2 + 4*x - 4*x^2)) - ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] + G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] - G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] + G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((6*p2^2 + 26*p2*x - 6*p2^2*x + 24*x^2 - 32*p2*x^2 + p2^2*x^2 - 24*x^3 + 
     14*p2*x^3 + 8*x^4 - 4*p2*x^4 - 8*x^5)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*x^2] - 2*G[{1}, z]*Log[4*x^2] + 
     2*G[{1 - 2*x}, z]*Log[4*x^2] - 2*G[{-1 + 2*x}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[16*x^2] + G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) - 
  ((6*p2^2 + 26*p2*x - 6*p2^2*x + 24*x^2 - 32*p2*x^2 + p2^2*x^2 - 24*x^3 + 
     14*p2*x^3 + 8*x^4 - 4*p2*x^4 - 8*x^5)*(2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[4*x^2] + 2*G[{1}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] - 
     G[{1 - 2*x}, z]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((-10*p2 - 3*p2^2 + 2*p2^3 - 24*x + 18*p2*x + 12*p2^2*x + 64*x^2 - 
     10*p2*x^2 - 5*p2^2*x^2 - 64*x^3 + 14*p2*x^3 + 32*x^4 - 12*p2*x^4 - 
     8*x^5)*(2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*(-1 + x)^2] - 2*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{-1}, z]*Log[16*x^2] + G[{1}, z]*Log[16*x^2] - 
     G[{1 - 2*x}, z]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)^2*(p2 + 4*x - 4*x^2)) + 
  (x*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/(384*(1 + p2)) - 
  ((-2 - 2*p2 - 2*x + 2*p2*x + 3*x^2 + 2*x^3)*(Pi^2 + 6*G[{-1, -1}, z] + 
     6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)*(-1 + x)*x) + 
  ((16*p2 + 64*x - 4*p2*x - 112*x^2 + 112*x^3 - 64*x^4)*
    (Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/
   (6144*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) + 
  ((-1 + x)*(Pi^2 + 48*Log[2]^2 + 12*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)) - 
  ((-2*p2 - 6*x + p2*x + 8*x^2 - 4*x^3)*(Pi^2 + 48*Log[2]^2 + 
     12*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)*(p2 + 4*x - 4*x^2)) + 
  ((8*p2 + 5*p2^2 + 24*x + 26*p2*x - 24*p2*x^2 - 8*x^3 - 16*x^4)*
    (5*Pi^2 + 12*Log[4]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (3072*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)) - 
  ((-2*p2^2 + p2^3 - 2*p2*x + 6*p2^2*x + 12*x^2 + 24*p2*x^2 - p2^2*x^2 - 
     20*x^3 - 26*p2*x^3)*(2*G[{-1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     4*G[{-1}, z]*Log[1 - 2*x] + 4*G[{1}, z]*Log[1 - 2*x] - 
     4*G[{1 - 2*x}, z]*Log[1 - 2*x] + 4*G[{-1 + 2*x}, z]*Log[1 - 2*x] + 
     12*G[{-1}, z]*Log[1 - x] - 12*G[{1}, z]*Log[1 - x] + 
     4*G[{1 - 2*x}, z]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*Log[1 - x] - 
     6*G[{-1}, z]*Log[4*(-1 + x)^2] + 6*G[{1}, z]*Log[4*(-1 + x)^2] - 
     2*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{-1 + 2*x}, z]*
      Log[4*(-1 + x)^2] - 4*G[{-1}, z]*Log[4*x^2] + 4*G[{1}, z]*Log[4*x^2] - 
     2*G[{1 - 2*x}, z]*Log[4*x^2] + 2*G[{-1 + 2*x}, z]*Log[4*x^2] + 
     3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^2] - 
     3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]))/
   (1024*(1 + p2)^(5/2)*x^2) - 
  ((-2*p2 + 3*p2^2 + 2*p2^3 + 8*x + 26*p2*x + 4*p2^2*x - 32*x^2 - 50*p2*x^2 - 
     p2^2*x^2 + 64*x^3 + 54*p2*x^3 - 2*p2^2*x^3 - 64*x^4 - 36*p2*x^4 + 
     24*x^5 + 8*p2*x^5)*(2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 - 2*x}, z]*Log[1 - x] - 
     2*G[{-1 + 2*x}, z]*Log[1 - x] - G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[16*(-1 + x)^2] - 3*G[{1 - 2*x}, z]*Log[x^2] + 
     3*G[{-1 + 2*x}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[4*(1 - 2*x)^2*x^4] - 
     G[{-1 + 2*x}, z]*Log[4*(1 - 2*x)^2*x^4]))/(512*(1 + p2)^(3/2)*(-1 + x)^2*
    (p2 + 4*x - 4*x^2)) - ((-12*p2 - 13*p2^2 - 32*x - 18*p2*x + 13*p2^2*x + 
     56*x^2 + 42*p2*x^2 + 2*p2^2*x^2 - 16*x^3 + 4*p2*x^3 - 8*x^4 - 8*p2*x^4)*
    (2*G[{-1, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[1 - x] + 2*G[{1}, z]*Log[1 - x] + 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] + 
     4*G[{-1}, z]*Log[4*x^2] - 4*G[{1}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
     G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4]))/(1024*(1 + p2)^(3/2)*(-1 + x)*
    (p2 + 4*x - 4*x^2)) + ((-20 + 4*p2 - 2*p2^2 + 44*x - 38*p2*x - 68*x^2 + 
     34*p2*x^2 + 44*x^3 - 4*p2*x^3)*(-G[{-1, -1 + 2*x}, z] + 
     G[{1, 1 - 2*x}, z] + G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] - 
     G[{1 - 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] + 
     G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{-1}, z]*Log[1 - 2*x] - 
     2*G[{1}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x}, z]*Log[1 - 2*x] + 
     2*G[{-1 + 2*x}, z]*Log[1 - 2*x] - 3*G[{-1}, z]*Log[1 - x] + 
     3*G[{1}, z]*Log[1 - x] + G[{1 - 2*x}, z]*Log[1 - x] - 
     G[{-1 + 2*x}, z]*Log[1 - x] + 2*G[{-1}, z]*Log[4*(-1 + x)^2] - 
     2*G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 3*G[{-1}, z]*Log[4*x^2] - 
     3*G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2] - (3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
     (3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
     (G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4])/2 - 
     (G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4])/2))/
   (1024*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(8*G[{-1, -1}, z] - 8*G[{0, -1}, z] + 
     8*G[{0, 1}, z] - 8*G[{1, 1}, z] + 4*G[{-1 - 2*x, -1}, z] - 
     8*G[{-1 - 2*x, 1}, z] + 4*G[{1 - 2*x, 1}, z] - 4*G[{-1 + 2*x, -1}, z] + 
     8*G[{1 + 2*x, -1}, z] - 4*G[{1 + 2*x, 1}, z] + 
     G[{-1 - 2*x}, z]*Log[16] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{1 + 2*x}, z]*Log[16] - 
     2*G[{-1}, z]*Log[256] + 2*G[{1}, z]*Log[256] - 
     G[{1 + 2*x}, z]*Log[256] + G[{-1}, z]*Log[16777216] - 
     G[{1}, z]*Log[16777216] - 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     2*G[{1 - 2*x}, z]*Log[x^2] + 2*G[{-1 + 2*x}, z]*Log[x^2] + 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[1 + x] + 
     2*G[{1 - 2*x}, z]*Log[1 + x] - 2*G[{-1 + 2*x}, z]*Log[1 + x] - 
     2*G[{1 + 2*x}, z]*Log[1 + x] + 4*G[{-1}, z]*Log[(1 + x)^2] - 
     4*G[{1}, z]*Log[(1 + x)^2] + 3*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(1 + x)^2] + G[{-1 + 2*x}, z]*Log[(1 + x)^2] - 
     3*G[{1 + 2*x}, z]*Log[(1 + x)^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, -1}, z] - 
     2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 
     2*G[{1, 1}, z] + 4*G[{-1 - 2*x, -1}, z] - 4*G[{-1 - 2*x, 1}, z] - 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] + 
     2*G[{-1 + 2*x, 1}, z] + 4*G[{1 + 2*x, -1}, z] - 4*G[{1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[256] - G[{1}, z]*Log[256] - G[{-1}, z]*Log[(-1 + x)^2] + 
     G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] + 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[1 + x] - 
     2*G[{1}, z]*Log[1 + x] + 2*G[{1 - 2*x}, z]*Log[1 + x] - 
     2*G[{-1 + 2*x}, z]*Log[1 + x] + G[{-1}, z]*Log[(1 + x)^2] - 
     G[{1}, z]*Log[(1 + x)^2] + 2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(1 + x)^2] + G[{-1 + 2*x}, z]*Log[(1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(1 + x)^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 20*x^2 - 34*p2*x^2 + p2^2*x^2 + 
     20*x^3 + 26*p2*x^3)*(4*G[{1 - 2*x, 1}, z] - 4*G[{-1 + 2*x, -1}, z] - 
     G[{1 - 2*x}, z]*Log[16] + G[{-1 + 2*x}, z]*Log[16] - 
     2*G[{1 - 2*x}, z]*Log[x^2] + 2*G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{-1 - 2*x}, z]*Log[1 + x] + 2*G[{1 - 2*x}, z]*Log[1 + x] - 
     2*G[{-1 + 2*x}, z]*Log[1 + x] + 2*G[{1 + 2*x}, z]*Log[1 + x] + 
     G[{-1 - 2*x}, z]*Log[(1 + x)^2] - G[{1 - 2*x}, z]*Log[(1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(1 + x)^2] - G[{1 + 2*x}, z]*Log[(1 + x)^2]))/
   (1024*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((p2 + p2^2 - 5*x - 14*p2*x + 23*x^2 + 44*p2*x^2 - 3*p2^2*x^2 - 31*x^3 - 
     49*p2*x^3 + 3*p2^2*x^3 + 13*x^4 + 19*p2*x^4)*
    (4*G[{-1, 1}, z] - 4*G[{1, -1}, z] - 4*G[{1 - 2*x, 1}, z] + 
     4*G[{-1 + 2*x, -1}, z] - G[{-1}, z]*Log[16] + G[{1}, z]*Log[16] + 
     G[{1 - 2*x}, z]*Log[16] - G[{-1 + 2*x}, z]*Log[16] + 
     2*G[{-1}, z]*Log[x^2] - 2*G[{1}, z]*Log[x^2] + 
     2*G[{1 - 2*x}, z]*Log[x^2] - 2*G[{-1 + 2*x}, z]*Log[x^2] - 
     4*G[{-1}, z]*Log[1 + x] + 4*G[{1}, z]*Log[1 + x] + 
     2*G[{-1 - 2*x}, z]*Log[1 + x] - 2*G[{1 - 2*x}, z]*Log[1 + x] + 
     2*G[{-1 + 2*x}, z]*Log[1 + x] - 2*G[{1 + 2*x}, z]*Log[1 + x] + 
     2*G[{-1}, z]*Log[(1 + x)^2] - 2*G[{1}, z]*Log[(1 + x)^2] - 
     G[{-1 - 2*x}, z]*Log[(1 + x)^2] + G[{1 - 2*x}, z]*Log[(1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(1 + x)^2] + G[{1 + 2*x}, z]*Log[(1 + x)^2]))/
   (1024*(1 + p2)^(5/2)*(-1 + x)^2*x) - 
  ((2 + 2*p2 + 3*x - p2*x + x^2 - 4*p2*x^2 - 15*x^3 + 4*p2*x^3 + 9*x^4)*
    (4*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 4*G[{1, 1}, z] + 2*G[{-1 - 2*x, -1}, z] - 
     4*G[{-1 - 2*x, 1}, z] + 4*G[{1 + 2*x, -1}, z] - 2*G[{1 + 2*x, 1}, z] - 
     2*G[{-1}, z]*Log[2] + 2*G[{1}, z]*Log[2] + 2*G[{-1 - 2*x}, z]*Log[2] - 
     2*G[{1 + 2*x}, z]*Log[2] + G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - 
     G[{-1 - 2*x}, z]*Log[x^2] + G[{1 + 2*x}, z]*Log[x^2] - 
     2*G[{-1}, z]*Log[(1 + x)^2] + 2*G[{1}, z]*Log[(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 2*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 
     4*G[{-1}, z]*Log[4*(1 + x)^2] - 4*G[{1}, z]*Log[4*(1 + x)^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((4 + 6*p2 + 2*p2^2 + 10*x + 19*p2*x - 18*x^2 - 48*p2*x^2 - 6*p2^2*x^2 - 
     2*x^3 + 25*p2*x^3 + 6*p2^2*x^3 + 6*x^4)*(G[{-1, -1}, z] - 
     G[{-1, 1}, z] - 2*G[{0, -1}, z] + 2*G[{0, 1}, z] + G[{1, -1}, z] - 
     G[{1, 1}, z] + 2*G[{-1 - 2*x, -1}, z] - 2*G[{-1 - 2*x, 1}, z] + 
     2*G[{1 + 2*x, -1}, z] - 2*G[{1 + 2*x, 1}, z] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] - G[{-1 - 2*x}, z]*Log[4*x^2] + 
     G[{1 + 2*x}, z]*Log[4*x^2] + G[{-1}, z]*Log[4*(1 + x)^2] - 
     G[{1}, z]*Log[4*(1 + x)^2] + G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - 
     G[{1 + 2*x}, z]*Log[4*(1 + x)^2]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x) - 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 12*x^2 - 25*p2*x^2 + 
     2*p2^2*x^2 + 12*x^3 + 18*p2*x^3)*(2*G[{0, -1}, z] - 2*G[{0, 1}, z] - 
     2*G[{-1 - 2*x, -1}, z] + 2*G[{-1 - 2*x, 1}, z] - 2*G[{1 + 2*x, -1}, z] + 
     2*G[{1 + 2*x, 1}, z] + 2*G[{-1}, z]*Log[4] - G[{1}, z]*Log[16] - 
     G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] + G[{-1 - 2*x}, z]*Log[4*x^2] - 
     G[{1 + 2*x}, z]*Log[4*x^2] + 2*G[{-1}, z]*Log[1 + x] - 
     2*G[{1}, z]*Log[1 + x] + G[{-1}, z]*Log[(1 + x)^2] - 
     G[{1}, z]*Log[(1 + x)^2] - 3*G[{-1}, z]*Log[4*(1 + x)^2] + 
     3*G[{1}, z]*Log[4*(1 + x)^2] - G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] + 
     G[{1 + 2*x}, z]*Log[4*(1 + x)^2]))/(512*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((-1 - p2 - x + p2*x + 3*x^2)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(1 + x)^2]*Log[16*(1 + x)^2]))/(768*(1 + p2)*(-1 + x)*x) - 
  ((-2*p2^2 + p2^3 + 12*p2^2*x - 2*p2^3*x + 14*x^2 + 24*p2*x^2 - 
     21*p2^2*x^2 + p2^3*x^2 - 38*x^3 - 64*p2*x^3 + 14*p2^2*x^3 + 30*x^4 + 
     50*p2*x^4 - 5*p2^2*x^4 - 6*x^5 - 12*p2*x^5)*
    (4*G[{-1 - 2*x, 1 - 2*x}, z] - 4*G[{1 + 2*x, -1 + 2*x}, z] - 
     4*G[{-1 - 2*x}, z]*Log[16] + 4*G[{1 + 2*x}, z]*Log[16] + 
     G[{-1 - 2*x}, z]*Log[4096] - G[{1 + 2*x}, z]*Log[4096] + 
     8*G[{-1 - 2*x}, z]*Log[1 - x] - 8*G[{1 + 2*x}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 4*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 - 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x}, z]*Log[x^2] + 
     2*G[{-1 + 2*x}, z]*Log[x^2] + 2*G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1 - 2*x}, z]*Log[x^2*(-1 + 2*x)^2] - 2*G[{1 + 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2]))/(1024*(1 + p2)^(5/2)*(-1 + x)^2*x^2) + 
  ((-2*p2^2 + p2^3 - p2*x + 11*p2^2*x - 2*p2^3*x + 13*x^2 + 26*p2*x^2 - 
     18*p2^2*x^2 + p2^3*x^2 - 39*x^3 - 68*p2*x^3 + 11*p2^2*x^3 + 39*x^4 + 
     61*p2*x^4 - 3*p2^2*x^4 - 13*x^5 - 19*p2*x^5)*(2*G[{-1, -1 + 2*x}, z] - 
     2*G[{1, 1 - 2*x}, z] + 2*G[{-1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 + 2*x, -1 + 2*x}, z] + 2*G[{-1}, z]*Log[8] + 
     2*G[{-1 - 2*x}, z]*Log[8] + 2*G[{1}, z]*Log[16] + 
     2*G[{1 + 2*x}, z]*Log[16] - G[{1}, z]*Log[64] - 
     G[{1 + 2*x}, z]*Log[64] - G[{-1}, z]*Log[256] - 
     G[{-1 - 2*x}, z]*Log[256] + 4*G[{-1}, z]*Log[1 - x] - 
     4*G[{1}, z]*Log[1 - x] + 4*G[{-1 - 2*x}, z]*Log[1 - x] - 
     4*G[{1 + 2*x}, z]*Log[1 - x] - 2*G[{-1}, z]*Log[(-1 + x)^2] + 
     2*G[{1}, z]*Log[(-1 + x)^2] - 2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[x^2] + 
     2*G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] + 
     G[{1 + 2*x}, z]*Log[x^2] + G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] - 
     G[{1}, z]*Log[x^2*(-1 + 2*x)^2] + G[{-1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2]))/
   (512*(1 + p2)^(5/2)*(-1 + x)^2*x^2) + 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] - 4*G[{1, -1 + 2*x}, z] - 
     2*G[{-1 - 2*x, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     4*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[4] - 2*G[{-1 - 2*x}, z]*Log[8] - 
     2*G[{-1 + 2*x}, z]*Log[8] + G[{1}, z]*Log[16] - 
     2*G[{1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[64] + 
     G[{1 + 2*x}, z]*Log[64] + G[{-1 - 2*x}, z]*Log[256] + 
     8*G[{-1}, z]*Log[1 - x] - 8*G[{1}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[1 - x] + 4*G[{1 - 2*x}, z]*Log[1 - x] - 
     4*G[{-1 + 2*x}, z]*Log[1 - x] + 4*G[{1 + 2*x}, z]*Log[1 - x] - 
     6*G[{-1}, z]*Log[(-1 + x)^2] + 6*G[{1}, z]*Log[(-1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] - 2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[x^2] + 2*G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] - G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] - 2*G[{1}, z]*Log[x^2*(-1 + 2*x)^2] - 
     G[{-1 - 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + G[{1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{-1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + 
     G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2]))/(512*(1 + p2)^(3/2)*
    (-1 + x)^2) + ((-1 - p2 - x + p2*x + 3*x^2)*
    (2*Pi^2 + 6*G[{-1 - 2*x, -1}, z] - 6*G[{-1 - 2*x, 1}, z] - 
     6*G[{1 + 2*x, -1}, z] + 6*G[{1 + 2*x, 1}, z] + 3*G[{-1}, z]*Log[4*x^2] + 
     3*G[{1}, z]*Log[4*x^2] - 3*G[{-1 - 2*x}, z]*Log[4*x^2] - 
     3*G[{1 + 2*x}, z]*Log[4*x^2] - 3*G[{-1}, z]*Log[4*(1 + x)^2] - 
     3*G[{1}, z]*Log[4*(1 + x)^2] + 3*G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] + 
     3*G[{1 + 2*x}, z]*Log[4*(1 + x)^2] - Log[64]*Log[(1 + 2*x)^2] - 
     3*Log[x^2]*Log[(1 + 2*x)^2] - 12*PolyLog[2, -1 - 2*x] - 
     12*PolyLog[2, -2*x]))/(384*(1 + p2)*(-1 + x)*x) + 
  ((2 - 3*x + 2*x^2)*(10*Pi^2 - 12*G[{-1, 1}, z] - 12*G[{1, -1}, z] + 
     12*G[{1 - 2*x, 1}, z] + 12*G[{-1 + 2*x, -1}, z] + 12*Log[2]^2 + 
     3*G[{-1}, z]*Log[16] + 3*G[{1}, z]*Log[16] - 3*G[{1 - 2*x}, z]*Log[16] - 
     3*G[{-1 + 2*x}, z]*Log[16] + 6*G[{-1}, z]*Log[x^2] + 
     6*G[{1}, z]*Log[x^2] - 6*G[{1 - 2*x}, z]*Log[x^2] - 
     6*G[{-1 + 2*x}, z]*Log[x^2] + 6*Log[4]*Log[x^2] - 
     6*Log[1 - 2*x]*Log[16*x^4] - 6*G[{-1 - 2*x}, z]*Log[1 + x] + 
     6*G[{1 - 2*x}, z]*Log[1 + x] + 6*G[{-1 + 2*x}, z]*Log[1 + x] - 
     6*G[{1 + 2*x}, z]*Log[1 + x] + 3*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[(1 + x)^2] - 3*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 
     3*G[{1 + 2*x}, z]*Log[(1 + x)^2] - 24*PolyLog[2, 1 + x^(-1)] + 
     24*PolyLog[2, 1/(2*x)] - 24*PolyLog[2, 1 + x]))/
   (1536*(1 + p2)*(-1 + x)) + 
  ((-4 + 6*x - 4*x^2)*(-Pi^2/6 + 2*G[{-1, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{-1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 + 2*x, -1 + 2*x}, z] + 8*Log[2]^2 + 4*G[{-1 - 2*x}, z]*Log[4] + 
     4*G[{1 + 2*x}, z]*Log[4] - 3*Log[4]^2 - 2*G[{-1}, z]*Log[16] - 
     2*G[{1}, z]*Log[16] + Log[16]^2/2 + G[{-1}, z]*Log[64] + 
     G[{1}, z]*Log[64] - G[{-1 - 2*x}, z]*Log[64] - G[{1 + 2*x}, z]*Log[64] + 
     (5*Log[2]*Log[64])/2 + Log[4]*Log[64] - Log[8]*Log[64] + 
     Log[2]*Log[256] - Log[4]*Log[512] - Log[16]*Log[(1 - x)^(-1)] + 
     4*G[{-1}, z]*Log[1 - x] + 4*G[{1}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[1 - x] - 4*G[{1 + 2*x}, z]*Log[1 - x] - 
     Log[16]*Log[1 - x] - 9*Log[1 - 2*x]*Log[1 - x] - (17*Log[1 - x]^2)/2 - 
     2*G[{-1}, z]*Log[(-1 + x)^2] - 2*G[{1}, z]*Log[(-1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     Log[4]*Log[(-1 + x)^2] + Log[256]*Log[(-1 + x)^2] + 
     2*Log[(-1 + x)^2]^2 - Log[4]*Log[x^(-1)] + Log[8]*Log[x^(-1)] + 
     Log[8]*Log[-x] - Log[512]*Log[-x] + (Log[-x^(-9)]*Log[-x])/2 + 
     Log[16]*Log[x] - 2*G[{-1}, z]*Log[x^2] - 2*G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] + G[{1 + 2*x}, z]*Log[x^2] - 
     Log[16]*Log[x^2] + Log[256]*Log[x^2] + 2*Log[x^2]^2 - 
     Log[2]*Log[(-1 + x)/(-1 + 2*x)] + Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 
     Log[64]*Log[(-1 + x)/(-1 + 2*x)] + Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
     2*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 
     Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] + 
     4*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + Log[(-1 + x)/(-1 + 2*x)]^2 + 
     Log[2]*Log[x/(-1 + 2*x)] - Log[4]*Log[x/(-1 + 2*x)] + 
     Log[64]*Log[x/(-1 + 2*x)] - Log[512]*Log[x/(-1 + 2*x)] - 
     4*Log[(1 - x)^(-1)]*Log[x/(-1 + 2*x)] - 4*Log[1 - x]*Log[x/(-1 + 2*x)] - 
     2*Log[x^2]*Log[x/(-1 + 2*x)] - Log[x/(-1 + 2*x)]^2 - 
     Log[64]*Log[x*(-1 + 2*x)] + G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] + 
     G[{1}, z]*Log[x^2*(-1 + 2*x)^2] - G[{-1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + 
     (3*Log[2]*Log[x^2*(-1 + 2*x)^2])/2 + 
     (Log[(-1 + x)/(-1 + 2*x)]*Log[x^2*(-1 + 2*x)^2])/2 - 
     (Log[x/(-1 + 2*x)]*Log[x^2*(-1 + 2*x)^2])/2 + 
     2*Log[64]*Log[x/(1 + 2*x)] - 2*Log[256]*Log[x/(1 + 2*x)] + 
     8*Log[1 - x]*Log[x/(1 + 2*x)] - 4*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
     2*Log[x^2]*Log[x/(1 + 2*x)] + 2*Log[x^2*(-1 + 2*x)^2]*Log[x/(1 + 2*x)] + 
     (Log[x^6]*Log[1 - 3*x + 2*x^2])/2 - PolyLog[2, 1 - 1/(2*x)] - 
     8*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] + 
     8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 4*PolyLog[2, 1/2 - x] + 
     4*PolyLog[2, 1 - x] - 5*PolyLog[2, 1/(2*x)] + PolyLog[2, (-1 + x)/x] - 
     11*PolyLog[2, x/(-1 + x)] + 8*PolyLog[2, (-1 + 2*x)^(-1)] + 
     4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
   (512*(1 + p2)*(-1 + x)) + 
  ((-9*p2 - 2*p2^2 - 28*x + 44*x^2 + 4*p2*x^2 - 32*x^3 + 16*x^4)*
    (Pi^2/3 - 2*G[{-1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1 + 2*x}, z] - 4*Log[2]^2 - 
     2*G[{1 - 2*x}, z]*Log[16] - 2*G[{-1 + 2*x}, z]*Log[16] - 
     G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] + G[{1 - 2*x}, z]*Log[64] + 
     G[{-1 + 2*x}, z]*Log[64] + G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] + 
     8*ArcCoth[3 - 4*x]*Log[1 + (1 - 2*x)^(-1)] - 4*Log[1 - 2*x]^2 - 
     G[{-1}, z]*Log[(1 - 2*x)^2] - G[{1}, z]*Log[(1 - 2*x)^2] + 
     G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] + G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
     3*Log[1 - x]^2 + 2*Log[1 - 2*x]*(Log[256] + 5*Log[1 - x]) + 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
      Log[16*(-1 + x)^2] + Log[-x]^2 + 
     Log[4]*Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] - 
     Log[256*x^2]*Log[1 - 3*x + 2*x^2] - Log[1 + (1 - 2*x)^(-1)]*
      Log[2 - 6*x + 4*x^2] - 2*Log[(-1 + x)^3*(-1 + 2*x)]*
      Log[1 + (-1 + 2*x)^(-1)] - Log[1 + (-1 + 2*x)^(-1)]^2 - 
     2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 4*PolyLog[2, (1 - 2*x)^(-1)] + 
     2*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, x/(-1 + x)] - 
     4*PolyLog[2, (-1 + 2*x)^(-1)] - 2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
     2*PolyLog[2, x/(-1 + 2*x)]))/(512*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)) + ((9*p2 + 2*p2^2 + 28*x - 44*x^2 - 4*p2*x^2 + 
     32*x^3 - 16*x^4)*(-Pi^2 + 2*G[{-1, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - Log[2]^2 - 2*Log[1 - 2*x]^2 + 
     2*G[{-1}, z]*Log[1 - x] + 2*G[{1}, z]*Log[1 - x] - 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] - G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] + G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] - Log[1 - x]*Log[-16*x] - G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] - 2*G[{-1}, z]*Log[4*x^2] - 
     2*G[{1}, z]*Log[4*x^2] + 2*G[{1 - 2*x}, z]*Log[4*x^2] + 
     2*G[{-1 + 2*x}, z]*Log[4*x^2] - Log[2]*Log[8*(1 - 2*x)*x^2] + 
     Log[1 - 2*x]*(4*Log[1 - x] + Log[-128*x^3]) + 
     G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
     G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4] + Log[4]*Log[-x^5] - 
     Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)] - 
     2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 4*PolyLog[2, (1 - 2*x)^(-1)] - 
     2*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] + 
     4*PolyLog[2, x/(-1 + x)] - 4*PolyLog[2, (-1 + 2*x)^(-1)] - 
     2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*PolyLog[2, x/(-1 + 2*x)]))/
   (512*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) + 
  ((32*p2 + 20*p2^2 + 128*x + 88*p2*x - 160*x^2 - 80*p2*x^2 + 160*x^3 - 
     128*x^4)*((-13*Pi^2)/3 + 2*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{1, 1 - 2*x}, z] + 2*G[{1, -1 + 2*x}, z] - 
     4*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] - 
     40*Log[2]^2 - 2*G[{-1}, z]*Log[1 - x] - 2*G[{1}, z]*Log[1 - x] - 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] + 
     (Log[4] - 4*Log[1 - 1/(2*x)])*Log[1 - x] - 
     6*Log[1 - x]*(-2*Log[2 - x^(-1)] + Log[-64*(-1 + x)]) + 
     Log[1 - 2*x]*Log[64/x^6] - (4*I)*Pi*Log[(-1 + x)/x] + 
     2*(Log[1 + (1 - 2*x)^(-1)]*(2*Log[-1 + x] + Log[-2/x^3]) - 
       (Log[-1 + x] - Log[x])^2) + 4*G[{-1}, z]*Log[4*x^2] + 
     4*G[{1}, z]*Log[4*x^2] - Log[16]*Log[4*x^2] - 
     G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
     G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4] + Log[2 - 2/(1 - 2*x)^2]*
      Log[64*(1 - 2*x)^2*x^4] - Log[-x]*Log[1099511627776*x^20] - 
     2*Log[1 - 1/(2*x)]*(-2*Log[x^(-1)] + Log[-4 + 8*x]) - 
     2*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)] - 
     4*PolyLog[2, 1 + 1/(2*(-1 + x))] + 12*PolyLog[2, (1 - 2*x)^(-1)] - 
     8*PolyLog[2, (2 - 2*x)^(-1)] + 8*PolyLog[2, 1/(2*x)] + 
     12*PolyLog[2, x/(-1 + x)] - 12*PolyLog[2, (-1 + 2*x)^(-1)] - 
     8*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 4*PolyLog[2, x/(-1 + 2*x)]))/
   (4096*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) + 
  ((-2*p2 - 2*p2^2 - 8*x - 14*p2*x + 2*p2^2*x - 16*x^2 + 21*p2*x^2 + 52*x^3 - 
     8*p2*x^3 - 44*x^4 + 16*x^5)*(7*Pi^2 + 12*G[{-1, 1 - 2*x}, z] - 
     6*G[{-1, -1 + 2*x}, z] - 6*G[{1, 1 - 2*x}, z] + 12*G[{1, -1 + 2*x}, z] + 
     12*G[{1 - 2*x, 1 - 2*x}, z] - 6*G[{1 - 2*x, -1 + 2*x}, z] - 
     6*G[{-1 + 2*x, 1 - 2*x}, z] + 12*G[{-1 + 2*x, -1 + 2*x}, z] + 
     18*G[{-1}, z]*Log[2] + 18*G[{1}, z]*Log[2] + 18*G[{1 - 2*x}, z]*Log[2] + 
     18*G[{-1 + 2*x}, z]*Log[2] + 66*Log[2]^2 + 12*Log[1 - 2*x]^2 + 
     60*Log[1 - 2*x]*Log[2 - 2*x] + 6*Log[128]*Log[1 - x] + 30*Log[1 - x]^2 + 
     6*G[{-1}, z]*Log[(-1 + x)^2] + 6*G[{1}, z]*Log[(-1 + x)^2] + 
     6*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     12*G[{-1}, z]*Log[4*(-1 + x)^2] - 12*G[{1}, z]*Log[4*(-1 + x)^2] - 
     18*Log[2]*Log[(4 - 4*x)/x^2] + 18*Log[-x]^2 + 3*G[{-1}, z]*Log[x^2] + 
     3*G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] + 
     3*G[{-1 + 2*x}, z]*Log[x^2] + 3*G[{-1}, z]*Log[(-1 + 2*x)^2] + 
     3*G[{1}, z]*Log[(-1 + 2*x)^2] + 3*G[{1 - 2*x}, z]*Log[(-1 + 2*x)^2] + 
     3*G[{-1 + 2*x}, z]*Log[(-1 + 2*x)^2] - 3*Log[x^4]*Log[1 - 3*x + 2*x^2] - 
     24*PolyLog[2, 1 + 1/(2*(-1 + x))] + 36*PolyLog[2, (1 - 2*x)^(-1)] - 
     48*PolyLog[2, (2 - 2*x)^(-1)] + 12*PolyLog[2, 1/(2*x)] + 
     36*PolyLog[2, x/(-1 + x)] - 36*PolyLog[2, (-1 + 2*x)^(-1)] - 
     12*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 24*PolyLog[2, x/(-1 + 2*x)]))/
   (1536*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((-8*p2^2 - 8*p2^3 - 32*p2*x - 72*p2^2*x - 2*p2^3*x - 128*p2*x^2 + 
     40*p2^2*x^2 + 288*p2*x^3 + 8*p2^2*x^3 - 256*p2*x^4 + 128*p2*x^5)*
    (4*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, 1 - 2*x}, z] - 
       G[{-1, -1 + 2*x}, z] + G[{1, -1}, z] + G[{1, 1}, z] - 
       G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + 
       G[{1 - 2*x, 1}, z] - 3*G[{1 - 2*x, 1 - 2*x}, z] + 
       G[{1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1}, z] + 
       G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z] - 2*G[{-1}, z]*Log[1 - 2*x] - 
       2*G[{1}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x}, z]*Log[1 - 2*x] - 
       2*G[{-1 + 2*x}, z]*Log[1 - 2*x] + G[{-1}, z]*Log[4*(1 - x)^2] + 
       G[{1}, z]*Log[4*(1 - x)^2] - G[{1 - 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1 + 2*x}, z]*Log[4*(1 - x)^2] + G[{-1}, z]*Log[4*x^2] + 
       G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1 + 2*x}, z]*Log[4*x^2]) - 
     (8*(Pi^2 + 3*Log[4 - 8*x]*Log[1 - 2*x] + 6*Log[1 - 2*x]*Log[-x] + 
        6*PolyLog[2, 2*x] - 6*PolyLog[2, -1 + 2*x]))/3))/
   (4096*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((32 + 32*p2 + 32*x - 32*p2*x - 96*x^2)*((-7*Pi^2)/3 - 4*G[{-1, -1}, z] + 
     2*G[{-1, 1}, z] + 2*G[{1, -1}, z] - 4*G[{1, 1}, z] + 
     2*G[{-1 - 2*x, -1}, z] - 4*G[{-1 - 2*x, 1}, z] - 4*G[{1 + 2*x, -1}, z] + 
     2*G[{1 + 2*x, 1}, z] + 2*G[{-1}, z]*Log[2] + 2*G[{1}, z]*Log[2] + 
     2*G[{-1 - 2*x}, z]*Log[2] + 2*G[{1 + 2*x}, z]*Log[2] + 2*Log[2]^2 + 
     8*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 + 2*x}, z]*Log[x^2] - Log[4]*Log[x^2] + 
     2*G[{-1}, z]*Log[(1 + x)^2] + 2*G[{1}, z]*Log[(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] + 2*G[{1 + 2*x}, z]*Log[(1 + x)^2] - 
     4*G[{-1}, z]*Log[4*(1 + x)^2] - 4*G[{1}, z]*Log[4*(1 + x)^2] - 
     Log[-2*x]*(Log[65536*x^8] + 8*Log[1 + 2*x]) + 
     4*Log[2*(1 + x)]*(6*Log[1 + x] + Log[-256*x^2*(1 + 2*x)]) + 
     12*PolyLog[2, -1 - 2*x] + 4*PolyLog[2, -1/(2*x)] + 
     12*PolyLog[2, 1 + x] + 4*PolyLog[2, -((1 + x)/x)] - 
     12*PolyLog[2, 1 + 2*x] + 8*PolyLog[2, (2 + 2*x)^(-1)] + 
     16*PolyLog[2, 1 - 1/(2*(1 + x))] - 8*PolyLog[2, -1 + (1 + x)^(-1)]))/
   (8192*(1 + p2)*(-1 + x)*x) + 
  (((p2^2 + p2*(8 + 8*x - 4*x^2) + 8*(1 + x^2))*
      (2*G[{1 - 2*x, -1, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 1 - 2*x, -1}, z] + 4*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, -1}, z] - 4*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 2*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
       4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16] + G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] + G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1, 1 - 2*x}, z]*Log[x^2] + G[{-1, -1 + 2*x}, z]*Log[x^2] + 
       G[{1, 1 - 2*x}, z]*Log[x^2] - G[{1, -1 + 2*x}, z]*Log[x^2] - 
       G[{1 - 2*x, -1}, z]*Log[x^2] + G[{1 - 2*x, 1}, z]*Log[x^2] - 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] + G[{-1 + 2*x, -1}, z]*Log[x^2] - G[{-1 + 2*x, 1}, z]*
        Log[x^2] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^2*(-1 + x)) + 
    ((-1 + 2*x)*(-1 + p2 + 2*x)*(-4*G[{-1, -1, 1 - 2*x}, z] + 
       4*G[{-1, -1, -1 + 2*x}, z] + 4*G[{-1, 0, 1 - 2*x}, z] - 
       4*G[{-1, 0, -1 + 2*x}, z] - 4*G[{-1, 1, 1 - 2*x}, z] + 
       4*G[{-1, 1, -1 + 2*x}, z] - 2*G[{-1, 1 - 2*x, -1}, z] - 
       2*G[{-1, 1 - 2*x, 1}, z] - 2*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 2*G[{-1, -1 + 2*x, -1}, z] + 
       2*G[{-1, -1 + 2*x, 1}, z] - 2*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 4*G[{0, -1, 1 - 2*x}, z] - 
       4*G[{0, -1, -1 + 2*x}, z] - 4*G[{0, 0, 1 - 2*x}, z] + 
       4*G[{0, 0, -1 + 2*x}, z] + 4*G[{0, 1, 1 - 2*x}, z] - 
       4*G[{0, 1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x, -1}, z] + 
       2*G[{0, 1 - 2*x, 1}, z] + 2*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, -1}, z] - 
       2*G[{0, -1 + 2*x, 1}, z] + 2*G[{0, -1 + 2*x, 1 - 2*x}, z] - 
       2*G[{0, -1 + 2*x, -1 + 2*x}, z] - 4*G[{1, -1, 1 - 2*x}, z] + 
       4*G[{1, -1, -1 + 2*x}, z] + 4*G[{1, 0, 1 - 2*x}, z] - 
       4*G[{1, 0, -1 + 2*x}, z] - 4*G[{1, 1, 1 - 2*x}, z] + 
       4*G[{1, 1, -1 + 2*x}, z] - 2*G[{1, 1 - 2*x, -1}, z] - 
       2*G[{1, 1 - 2*x, 1}, z] - 2*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{1, 1 - 2*x, -1 + 2*x}, z] + 2*G[{1, -1 + 2*x, -1}, z] + 
       2*G[{1, -1 + 2*x, 1}, z] - 2*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       2*G[{1, -1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1, -1}, z] - 
       G[{1 - 2*x, -1, 1}, z] - 2*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 2*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 0, -1 + 2*x}, z] - G[{1 - 2*x, 1, -1}, z] - 
       G[{1 - 2*x, 1, 1}, z] - 2*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1}, z] - 
       G[{1 - 2*x, 1 - 2*x, 1}, z] - G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
       G[{1 - 2*x, -1 + 2*x, 1}, z] - G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
       G[{-1 + 2*x, -1, 1}, z] - 2*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 
       2*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
       G[{-1 + 2*x, 1, 1}, z] - 2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       2*G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       G[{-1 + 2*x, -1 + 2*x, 1}, z] - G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       (3*G[{-1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (G[{-1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{0, -1}, z]*Log[4*(-1 + x)^2] + G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + (G[{1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (3*G[{1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (3*G[{-1, -1}, z]*Log[4*x^2])/2 + (G[{-1, 1}, z]*Log[4*x^2])/2 - 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] + G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       G[{0, -1}, z]*Log[4*x^2] - G[{0, 1}, z]*Log[4*x^2] + 
       G[{0, 1 - 2*x}, z]*Log[4*x^2] - G[{0, -1 + 2*x}, z]*Log[4*x^2] - 
       (G[{1, -1}, z]*Log[4*x^2])/2 + (3*G[{1, 1}, z]*Log[4*x^2])/2 - 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] - (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2])/
        2 + (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[4*x^2])/2 + (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 - 
       (G[{-1}, z]*Log[x^2]*Log[16*x^2])/4 + (G[{1}, z]*Log[x^2]*Log[16*x^2])/
        4 - (G[{1 - 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12 + 
       (G[{-1 + 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12))/
     (32*(1 + p2)^(3/2)*(-1 + x)) + ((4*(-1 + x)*x^2 + p2*(2 - 5*x + 2*x^2))*
      (G[{1 - 2*x}, z]*(6*Log[(-1 + x)^2]^2 + 3*Log[(-1 + x)^2]*
          (Log[65536] + 4*Log[x^2]) + 2*(Pi^2 + 72*Log[2]^2 - 3*Log[4]^2 + 
           Log[2]*Log[16777216] + (Log[4096] + 2*Log[16777216])*Log[x^2] + 
           12*Log[x^2]^2)) - G[{-1 + 2*x}, z]*(6*Log[(-1 + x)^2]^2 + 
         3*Log[(-1 + x)^2]*(Log[65536] + 4*Log[x^2]) + 
         2*(Pi^2 + 72*Log[2]^2 - 3*Log[4]^2 + Log[2]*Log[16777216] + 
           (Log[4096] + 2*Log[16777216])*Log[x^2] + 12*Log[x^2]^2)) + 
       3*(4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, -1, -1 + 2*x}, z] - 
         8*G[{-1, 0, 1 - 2*x}, z] + 8*G[{-1, 0, -1 + 2*x}, z] + 
         4*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] - 
         4*G[{-1, 1 - 2*x, -1}, z] - 4*G[{-1, 1 - 2*x, 1}, z] + 
         4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1, -1 + 2*x, -1}, z] + 4*G[{-1, -1 + 2*x, 1}, z] + 
         4*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1, 1 - 2*x}, z] + 8*G[{0, -1, -1 + 2*x}, z] + 
         16*G[{0, 0, 1 - 2*x}, z] - 16*G[{0, 0, -1 + 2*x}, z] - 
         8*G[{0, 1, 1 - 2*x}, z] + 8*G[{0, 1, -1 + 2*x}, z] + 
         8*G[{0, 1 - 2*x, -1}, z] + 8*G[{0, 1 - 2*x, 1}, z] - 
         8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 8*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1 + 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] - 
         8*G[{0, -1 + 2*x, 1 - 2*x}, z] + 8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1, 1 - 2*x}, z] - 4*G[{1, -1, -1 + 2*x}, z] - 
         8*G[{1, 0, 1 - 2*x}, z] + 8*G[{1, 0, -1 + 2*x}, z] + 
         4*G[{1, 1, 1 - 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] - 
         4*G[{1, 1 - 2*x, -1}, z] - 4*G[{1, 1 - 2*x, 1}, z] + 
         4*G[{1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] + 
         4*G[{1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, -1, 1}, z] + 
         4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
         8*G[{1 - 2*x, 0, 1 - 2*x}, z] + 8*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, 1, -1}, z] - 4*G[{1 - 2*x, 1, 1}, z] + 
         4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, 1 - 2*x, -1}, z] - 4*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 4*G[{1 - 2*x, -1 + 2*x, -1}, 
           z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
         4*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, -1}, z] + 
         4*G[{-1 + 2*x, -1, 1}, z] + 4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 8*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
         8*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, -1}, z] + 
         4*G[{-1 + 2*x, 1, 1}, z] + 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
         4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
           z] - 4*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 16*G[{-1}, z]*Log[2]^2 + 
         16*G[{1}, z]*Log[2]^2 + 4*G[{-1, 1 - 2*x}, z]*Log[16] - 
         6*G[{-1, -1 + 2*x}, z]*Log[16] - 4*G[{0, 1 - 2*x}, z]*Log[16] + 
         12*G[{0, -1 + 2*x}, z]*Log[16] + 4*G[{1, 1 - 2*x}, z]*Log[16] - 
         6*G[{1, -1 + 2*x}, z]*Log[16] + 4*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 
         6*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[16] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] + 
         G[{-1, 1 - 2*x}, z]*Log[256] - 4*G[{0, 1 - 2*x}, z]*Log[256] + 
         G[{1, 1 - 2*x}, z]*Log[256] + G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 
         G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 4*G[{-1, -1}, z]*
          Log[(-1 + x)^2] + 4*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
         4*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 4*G[{-1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] + 8*G[{0, -1}, z]*Log[(-1 + x)^2] - 
         8*G[{0, 1}, z]*Log[(-1 + x)^2] - 8*G[{0, 1 - 2*x}, z]*
          Log[(-1 + x)^2] + 8*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{1, -1}, z]*Log[(-1 + x)^2] + 4*G[{1, 1}, z]*Log[(-1 + x)^2] + 
         4*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 4*G[{1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
         4*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 4*G[{1 - 2*x, 1 - 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 4*G[{-1 + 2*x, 1}, z]*
          Log[(-1 + x)^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{-1}, z]*Log[(-1 + x)^2]^2 + 2*G[{1}, z]*Log[(-1 + x)^2]^2 + 
         4*G[{-1, -1}, z]*Log[x^2] - 4*G[{-1, 1}, z]*Log[x^2] + 
         8*G[{-1, 1 - 2*x}, z]*Log[x^2] - 8*G[{-1, -1 + 2*x}, z]*Log[x^2] - 
         8*G[{0, -1}, z]*Log[x^2] + 8*G[{0, 1}, z]*Log[x^2] - 
         16*G[{0, 1 - 2*x}, z]*Log[x^2] + 16*G[{0, -1 + 2*x}, z]*Log[x^2] + 
         4*G[{1, -1}, z]*Log[x^2] - 4*G[{1, 1}, z]*Log[x^2] + 
         8*G[{1, 1 - 2*x}, z]*Log[x^2] - 8*G[{1, -1 + 2*x}, z]*Log[x^2] + 
         4*G[{1 - 2*x, -1}, z]*Log[x^2] - 4*G[{1 - 2*x, 1}, z]*Log[x^2] + 
         8*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 8*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[x^2] + 4*G[{-1 + 2*x, -1}, z]*Log[x^2] - 4*G[{-1 + 2*x, 1}, z]*
          Log[x^2] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
         8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 2*G[{-1}, z]*Log[(-1 + x)^2]*
          Log[x^2] + 2*G[{1}, z]*Log[(-1 + x)^2]*Log[x^2] + 
         4*G[{-1}, z]*Log[x^2]^2 - 4*G[{1}, z]*Log[x^2]^2 + 
         16*G[{-1}, z]*Log[2]*Log[2*x^2] - 16*G[{1}, z]*Log[2]*Log[2*x^2] - 
         4*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
         4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, 1}, z]*
          Log[4*x^2] + 4*G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
         4*G[{1}, z]*Log[x^2]*Log[16*x^2] - 2*G[{-1}, z]*Log[(-1 + x)^2]*
          Log[256*x^2] + 2*G[{1}, z]*Log[(-1 + x)^2]*Log[256*x^2] - 
         2*G[{-1}, z]*Log[x^2]*Log[256*x^2] + 2*G[{1}, z]*Log[x^2]*
          Log[256*x^2])))/(1536*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
    ((p2^2 + 2*p2*(1 + x - x^2) - 4*(-1 + x)*(1 + x^2))*
      (6*(G[{-1, -1, 1 - 2*x}, z] - G[{-1, -1, -1 + 2*x}, z] - 
         2*G[{-1, 0, 1 - 2*x}, z] + 2*G[{-1, 0, -1 + 2*x}, z] + 
         G[{-1, 1, 1 - 2*x}, z] - G[{-1, 1, -1 + 2*x}, z] - 
         G[{-1, 1 - 2*x, -1}, z] - G[{-1, 1 - 2*x, 1}, z] + 
         G[{-1, 1 - 2*x, 1 - 2*x}, z] - G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
         G[{-1, -1 + 2*x, -1}, z] + G[{-1, -1 + 2*x, 1}, z] + 
         G[{-1, -1 + 2*x, 1 - 2*x}, z] - G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
         2*G[{0, -1, 1 - 2*x}, z] + 2*G[{0, -1, -1 + 2*x}, z] + 
         4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
         2*G[{0, 1, 1 - 2*x}, z] + 2*G[{0, 1, -1 + 2*x}, z] + 
         2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] - 
         2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
         2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] - 
         2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
         G[{1, -1, 1 - 2*x}, z] - G[{1, -1, -1 + 2*x}, z] - 
         2*G[{1, 0, 1 - 2*x}, z] + 2*G[{1, 0, -1 + 2*x}, z] + 
         G[{1, 1, 1 - 2*x}, z] - G[{1, 1, -1 + 2*x}, z] - 
         G[{1, 1 - 2*x, -1}, z] - G[{1, 1 - 2*x, 1}, z] + 
         G[{1, 1 - 2*x, 1 - 2*x}, z] - G[{1, 1 - 2*x, -1 + 2*x}, z] + 
         G[{1, -1 + 2*x, -1}, z] + G[{1, -1 + 2*x, 1}, z] + 
         G[{1, -1 + 2*x, 1 - 2*x}, z] - G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] + 
         G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] - 
         2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 2*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] + 
         G[{1 - 2*x, 1, 1 - 2*x}, z] - G[{1 - 2*x, 1, -1 + 2*x}, z] - 
         G[{1 - 2*x, 1 - 2*x, -1}, z] - G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
          z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{1 - 2*x, -1 + 2*x, 1}, z] + 
         G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x, 
           -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + G[{-1 + 2*x, -1, 1}, 
          z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - G[{-1 + 2*x, -1, -1 + 2*x}, 
          z] - 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 2*G[{-1 + 2*x, 0, -1 + 2*x}, 
           z] + G[{-1 + 2*x, 1, -1}, z] + G[{-1 + 2*x, 1, 1}, z] + 
         G[{-1 + 2*x, 1, 1 - 2*x}, z] - G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
         G[{-1 + 2*x, 1 - 2*x, -1}, z] - G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
         G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, 
           -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
         G[{-1 + 2*x, -1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
          z] - G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{1 - 2*x, 1}, z]*
          Log[1/(4*x^2)] - (G[{1 - 2*x, -1}, z] - G[{-1 + 2*x, 1}, z])*
          (3*Log[(-1 + x)^2] + Log[4/((-1 + x)^2*x^2)]) + 
         G[{-1 + 2*x, -1}, z]*Log[4*x^2] + Log[(-1 + x)/x]*
          (4*G[{0, -1}, z] - (G[{-1}, z] - G[{1}, z])*(6*Log[1 - x] + 
             Log[256*x^2])) + (G[{-1, -1}, z] - G[{-1, 1}, z] + 
           2*G[{0, 1}, z] + G[{1, -1}, z] - G[{1, 1}, z])*
          Log[x^2/(-1 + x)^2] + (G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 
           2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + 
           G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + G[{1 - 2*x, 1 - 2*x}, 
            z] - G[{1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
           G[{-1 + 2*x, -1 + 2*x}, z])*Log[64*(-1 + x)^4*x^2]) + 
       G[{1 - 2*x}, z]*(Pi^2 + 84*Log[2]^2 + 3*Log[x^2]*Log[256*x^2] + 
         6*Log[1 - x]*(8*Log[1 - x] + Log[1048576*x^4])) - 
       G[{-1 + 2*x}, z]*(Pi^2 + 84*Log[2]^2 + 3*Log[x^2]*Log[256*x^2] + 
         6*Log[1 - x]*(8*Log[1 - x] + Log[1048576*x^4]))))/
     (1536*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((p2*(-2 + x) + 2*(-1 + x)*x)*(6*(G[{-1, -1, 1 - 2*x}, z] - 
         G[{-1, -1, -1 + 2*x}, z] - 2*G[{-1, 0, 1 - 2*x}, z] + 
         2*G[{-1, 0, -1 + 2*x}, z] + G[{-1, 1, 1 - 2*x}, z] - 
         G[{-1, 1, -1 + 2*x}, z] - G[{-1, 1 - 2*x, -1}, z] - 
         G[{-1, 1 - 2*x, 1}, z] + G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1, 1 - 2*x, -1 + 2*x}, z] + G[{-1, -1 + 2*x, -1}, z] + 
         G[{-1, -1 + 2*x, 1}, z] + G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
         G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, 1 - 2*x}, z] + 
         2*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
         4*G[{0, 0, -1 + 2*x}, z] - 2*G[{0, 1, 1 - 2*x}, z] + 
         2*G[{0, 1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x, -1}, z] + 
         2*G[{0, 1 - 2*x, 1}, z] - 2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
         2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, -1}, z] - 
         2*G[{0, -1 + 2*x, 1}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
         2*G[{0, -1 + 2*x, -1 + 2*x}, z] + G[{1, -1, 1 - 2*x}, z] - 
         G[{1, -1, -1 + 2*x}, z] - 2*G[{1, 0, 1 - 2*x}, z] + 
         2*G[{1, 0, -1 + 2*x}, z] + G[{1, 1, 1 - 2*x}, z] - 
         G[{1, 1, -1 + 2*x}, z] - G[{1, 1 - 2*x, -1}, z] - 
         G[{1, 1 - 2*x, 1}, z] + G[{1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{1, 1 - 2*x, -1 + 2*x}, z] + G[{1, -1 + 2*x, -1}, z] + 
         G[{1, -1 + 2*x, 1}, z] + G[{1, -1 + 2*x, 1 - 2*x}, z] - 
         G[{1, -1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1, -1}, z] - 
         G[{1 - 2*x, -1, 1}, z] + G[{1 - 2*x, -1, 1 - 2*x}, z] - 
         G[{1 - 2*x, -1, -1 + 2*x}, z] - 2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
         2*G[{1 - 2*x, 0, -1 + 2*x}, z] - G[{1 - 2*x, 1, -1}, z] - 
         G[{1 - 2*x, 1, 1}, z] + G[{1 - 2*x, 1, 1 - 2*x}, z] - 
         G[{1 - 2*x, 1, -1 + 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1}, z] - 
         G[{1 - 2*x, 1 - 2*x, 1}, z] + G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
         G[{1 - 2*x, -1 + 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
         G[{-1 + 2*x, -1, 1}, z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
         G[{-1 + 2*x, -1, -1 + 2*x}, z] - 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
         2*G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
         G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
         G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
         G[{-1 + 2*x, 1 - 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, 
          z] + G[{-1 + 2*x, -1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, 
           1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
         G[{1 - 2*x, -1}, z]*Log[1/(4*(-1 + x)^2)] + G[{-1 + 2*x, 1}, z]*
          Log[4*(-1 + x)^2] + G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2/(4*x^4)] + 
         2*(-G[{-1, -1}, z] + G[{-1, 1}, z] + 2*G[{0, -1}, z] - 
           2*G[{0, 1}, z] - G[{1, -1}, z] + G[{1, 1}, z])*Log[(-1 + x)/x] + 
         G[{-1 + 2*x, -1}, z]*Log[(4*x^4)/(-1 + x)^2] + 
         (G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x}, z] + 
           2*G[{0, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
           G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z] + 
           G[{-1 + 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x}, z])*
          Log[64*(-1 + x)^2*x^4] - (G[{-1}, z] - G[{1}, z])*
          (2*Log[1 - x]*Log[-16*(-1 + x)*x^2] - Log[-x]*Log[256*x^6])) + 
       (G[{1 - 2*x}, z] - G[{-1 + 2*x}, z])*(Pi^2 + 84*Log[2]^2 + 
         3*Log[(-1 + x)^2]*Log[256*(-1 + x)^2*x^4] + 
         Log[x^2]*Log[1152921504606846976*x^24])))/(768*(1 + p2)^(3/2)*x) - 
    ((8 + p2^2 + 8*x^2 + 4*p2*(2 + x))*(4*G[{-1, -1, 1}, z] - 
       4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, 1, 1}, z] + 
       4*G[{-1, 1, 1 - 2*x}, z] + 4*G[{-1, 1 - 2*x, -1}, z] - 
       4*G[{-1, -x, -1}, z] + 4*G[{-1, -x, 1 - 2*x}, z] - 
       4*G[{-1, -1 + 2*x, 1}, z] - 4*G[{1, -1, -1}, z] + 
       4*G[{1, -1, -1 + 2*x}, z] + 4*G[{1, 1, -1}, z] - 
       4*G[{1, 1, -1 + 2*x}, z] - 4*G[{1, 1 - 2*x, -1}, z] - 
       4*G[{1, x, 1}, z] + 4*G[{1, x, -1 + 2*x}, z] + 
       4*G[{1, -1 + 2*x, 1}, z] + 6*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, -1}, z] + 
       4*G[{1 - 2*x, 1, 1}, z] - 2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 4*G[{1 - 2*x, -x, -1}, z] - 
       4*G[{1 - 2*x, -x, 1 - 2*x}, z] + 4*G[{-1 + 2*x, -1, -1}, z] - 
       4*G[{-1 + 2*x, -1, 1}, z] - 2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       6*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 4*G[{-1 + 2*x, x, 1}, z] - 
       4*G[{-1 + 2*x, x, -1 + 2*x}, z] + 4*G[{-1, -x}, z]*Log[1 - 2*x] + 
       4*G[{1, x}, z]*Log[1 - 2*x] + 4*G[{1 - 2*x, -1}, z]*Log[1 - 2*x] - 
       4*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] - 4*G[{1 - 2*x, -x}, z]*
        Log[1 - 2*x] - 4*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] + 
       4*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] - 4*G[{-1 + 2*x, x}, z]*
        Log[1 - 2*x] + (G[{-1, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z])*
        Log[(16*(-1 + x)^2)/x^2] + G[{1 - 2*x, 1}, z]*
        Log[(16*(-1 + x)^2)/x^2] + G[{-1 + 2*x, -1}, z]*
        Log[(16*(-1 + x)^2)/x^2] + 4*(G[{-1, 1}, z] + G[{1, -1}, z])*
        Log[(1 - 2*x)/((-1 + x)*x)] + (G[{-1, 1 - 2*x}, z] + 
         G[{1, -1 + 2*x}, z])*Log[x^2/(16*(-1 + x)^2)] + 
       (G[{1 - 2*x, -1}, z] + G[{-1 + 2*x, 1}, z])*Log[x^2/(16*(-1 + x)^2)] + 
       4*(G[{-1, -1}, z] + G[{1, 1}, z])*Log[-(((-1 + x)*x)/(-1 + 2*x))]))/
     (512*(1 + p2)^2*(-1 + x)) - 
    ((p2^2 + p2*(14 - 13*x)*x + 2*(3 - 5*x + 9*x^2 - 7*x^3))*
      ((7*Pi^2*G[{1 - 2*x}, z])/12 - (7*Pi^2*G[{-1 + 2*x}, z])/12 + 
       4*G[{-1, -1, 1 - 2*x}, z] - 2*G[{-1, -1, -1 + 2*x}, z] - 
       3*G[{-1, 0, 1 - 2*x}, z] + 3*G[{-1, 0, -1 + 2*x}, z] + 
       G[{-1, 1, 1 - 2*x}, z] - 2*G[{-1, 1, -1 + 2*x}, z] + 
       4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 2*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       G[{-1, -1 + 2*x, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{0, -1, 1 - 2*x}, z] + 2*G[{0, -1, -1 + 2*x}, z] + 
       4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
       2*G[{0, 1, 1 - 2*x}, z] + 4*G[{0, 1, -1 + 2*x}, z] - 
       4*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{1, -1, 1 - 2*x}, z] - G[{1, -1, -1 + 2*x}, z] - 
       3*G[{1, 0, 1 - 2*x}, z] + 3*G[{1, 0, -1 + 2*x}, z] + 
       2*G[{1, 1, 1 - 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] + 
       2*G[{1, 1 - 2*x, 1 - 2*x}, z] - G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       3*G[{1 - 2*x, 0, 1 - 2*x}, z] + 3*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       G[{1 - 2*x, 1, 1 - 2*x}, z] - 2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] - 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + (3*G[{-1, 1}, z]*Log[2])/2 + 
       (3*G[{-1, -1 + 2*x}, z]*Log[2])/2 - 6*G[{0, -1}, z]*Log[2] - 
       6*G[{0, 1 - 2*x}, z]*Log[2] - (3*G[{1, 1}, z]*Log[2])/2 - 
       (3*G[{1, -1 + 2*x}, z]*Log[2])/2 + (3*G[{1 - 2*x, 1}, z]*Log[2])/2 + 
       (3*G[{1 - 2*x, -1 + 2*x}, z]*Log[2])/2 - 
       (3*G[{-1 + 2*x, 1}, z]*Log[2])/2 - (3*G[{-1 + 2*x, -1 + 2*x}, z]*
         Log[2])/2 + (11*G[{1 - 2*x}, z]*Log[2]^2)/2 - 
       (11*G[{-1 + 2*x}, z]*Log[2]^2)/2 + G[{1, -1}, z]*Log[8] + 
       G[{1, 1 - 2*x}, z]*Log[8] + G[{-1 + 2*x, -1}, z]*Log[8] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] + G[{-1, -1}, z]*Log[64] - 
       (3*G[{-1, 1}, z]*Log[64])/4 + G[{-1, 1 - 2*x}, z]*Log[64] - 
       (3*G[{-1, -1 + 2*x}, z]*Log[64])/4 + G[{0, 1}, z]*Log[64] + 
       G[{0, -1 + 2*x}, z]*Log[64] - (3*G[{1, 1}, z]*Log[64])/4 - 
       (3*G[{1, -1 + 2*x}, z]*Log[64])/4 + G[{1 - 2*x, -1}, z]*Log[64] - 
       (3*G[{1 - 2*x, 1}, z]*Log[64])/4 + G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       (3*G[{1 - 2*x, -1 + 2*x}, z]*Log[64])/4 - 
       (3*G[{-1 + 2*x, 1}, z]*Log[64])/4 - (3*G[{-1 + 2*x, -1 + 2*x}, z]*
         Log[64])/4 + G[{1 - 2*x}, z]*Log[1 - 2*x]^2 - 
       G[{-1 + 2*x}, z]*Log[1 - 2*x]^2 + G[{-1, -1}, z]*Log[(1 - 2*x)^2] - 
       (G[{-1, 1}, z]*Log[(1 - 2*x)^2])/2 + G[{-1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] - (G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{0, -1}, z]*Log[(1 - 2*x)^2] + G[{0, 1}, z]*Log[(1 - 2*x)^2] - 
       G[{0, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + G[{0, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] + (G[{1, -1}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{1, 1}, z]*Log[(1 - 2*x)^2] + (G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/
        2 - G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x, -1}, z]*
        Log[(1 - 2*x)^2] - (G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 + 
       (G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2])/2 - G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 5*G[{1 - 2*x}, z]*
        Log[1 - 2*x]*Log[2 - 2*x] - 5*G[{-1 + 2*x}, z]*Log[1 - 2*x]*
        Log[2 - 2*x] + (G[{1 - 2*x}, z]*Log[128]*Log[1 - x])/2 - 
       (G[{-1 + 2*x}, z]*Log[128]*Log[1 - x])/2 + 
       (5*G[{1 - 2*x}, z]*Log[1 - x]^2)/2 - (5*G[{-1 + 2*x}, z]*Log[1 - x]^2)/
        2 + 2*G[{-1, -1}, z]*Log[(-1 + x)^2] - G[{-1, 1}, z]*
        Log[(-1 + x)^2] + 2*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{0, -1}, z]*
        Log[(-1 + x)^2] + 2*G[{0, 1}, z]*Log[(-1 + x)^2] - 
       2*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + G[{1, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{1, 1}, z]*Log[(-1 + x)^2] + G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       4*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{0, -1}, z]*Log[4*(-1 + x)^2] - 
       4*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 4*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - (3*G[{1 - 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2])/2 + 
       (3*G[{-1 + 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2])/2 + 
       (3*G[{1 - 2*x}, z]*Log[-x]^2)/2 - (3*G[{-1 + 2*x}, z]*Log[-x]^2)/2 + 
       G[{-1, -1}, z]*Log[x^2] - (G[{-1, 1}, z]*Log[x^2])/2 + 
       G[{-1, 1 - 2*x}, z]*Log[x^2] - (G[{-1, -1 + 2*x}, z]*Log[x^2])/2 - 
       G[{0, -1}, z]*Log[x^2] + G[{0, 1}, z]*Log[x^2] - 
       G[{0, 1 - 2*x}, z]*Log[x^2] + G[{0, -1 + 2*x}, z]*Log[x^2] + 
       (G[{1, -1}, z]*Log[x^2])/2 - G[{1, 1}, z]*Log[x^2] + 
       (G[{1, 1 - 2*x}, z]*Log[x^2])/2 - G[{1, -1 + 2*x}, z]*Log[x^2] + 
       G[{1 - 2*x, -1}, z]*Log[x^2] - (G[{1 - 2*x, 1}, z]*Log[x^2])/2 + 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[x^2])/2 + (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 - 
       G[{-1 + 2*x, 1}, z]*Log[x^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/
        2 - G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 
       (G[{1 - 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2])/4 + 
       (G[{-1 + 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2])/4 - 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       4*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       4*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       (G[{-1}, z]*(Pi^2 - 22*Log[2]^2 + 8*Log[4]^2 - 4*Log[1 - 2*x]^2 - 
          20*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[128]*Log[1 - x] - 
          10*Log[1 - x]^2 + 8*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
          6*Log[2]*Log[(4 - 4*x)/x^2] - 6*Log[-x]^2 + 
          Log[x^4]*Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 16*PolyLog[2, (2 - 2*x)^(-1)] - 
          4*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]))/
        4 + (G[{1}, z]*(Pi^2 - 22*Log[2]^2 + 8*Log[4]^2 - 4*Log[1 - 2*x]^2 - 
          20*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[128]*Log[1 - x] - 
          10*Log[1 - x]^2 + 8*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
          6*Log[2]*Log[(4 - 4*x)/x^2] - 6*Log[-x]^2 + 
          Log[x^4]*Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 16*PolyLog[2, (2 - 2*x)^(-1)] - 
          4*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]))/
        4 + 2*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + 2*x)]))/
     (128*(1 + p2)^(3/2)*(-1 + x)^2) + ((2 - 4*x + 14*x^2 + p2*(-1 + 11*x))*
      ((13*Pi^2*G[{1 - 2*x}, z])/12 - (13*Pi^2*G[{-1 + 2*x}, z])/12 + 
       2*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, -1, -1 + 2*x}, z] - 
       3*G[{-1, 0, 1 - 2*x}, z] + 3*G[{-1, 0, -1 + 2*x}, z] + 
       2*G[{-1, 1, 1 - 2*x}, z] - G[{-1, 1, -1 + 2*x}, z] + 
       2*G[{-1, 1 - 2*x, 1 - 2*x}, z] - G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1, 1 - 2*x}, z] + 4*G[{0, -1, -1 + 2*x}, z] + 
       4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
       4*G[{0, 1, 1 - 2*x}, z] + 2*G[{0, 1, -1 + 2*x}, z] - 
       4*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       G[{1, -1, 1 - 2*x}, z] - 2*G[{1, -1, -1 + 2*x}, z] - 
       3*G[{1, 0, 1 - 2*x}, z] + 3*G[{1, 0, -1 + 2*x}, z] + 
       4*G[{1, 1, 1 - 2*x}, z] - 2*G[{1, 1, -1 + 2*x}, z] + 
       4*G[{1, 1 - 2*x, 1 - 2*x}, z] - 2*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       G[{1, -1 + 2*x, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x, -1 + 2*x}, z] + 
       G[{1 - 2*x, -1, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       3*G[{1 - 2*x, 0, 1 - 2*x}, z] + 3*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] - 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 10*G[{1 - 2*x}, z]*Log[2]^2 - 
       10*G[{-1 + 2*x}, z]*Log[2]^2 - 2*G[{-1, -1}, z]*Log[1 - x] + 
       G[{-1, 1}, z]*Log[1 - x] + G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       2*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 2*G[{0, -1}, z]*Log[1 - x] - 
       2*G[{0, 1}, z]*Log[1 - x] - 2*G[{0, 1 - 2*x}, z]*Log[1 - x] + 
       2*G[{0, -1 + 2*x}, z]*Log[1 - x] - G[{1, -1}, z]*Log[1 - x] + 
       2*G[{1, 1}, z]*Log[1 - x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - x] - 
       G[{1, -1 + 2*x}, z]*Log[1 - x] - G[{1 - 2*x, -1}, z]*Log[1 - x] + 
       2*G[{1 - 2*x, 1}, z]*Log[1 - x] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] - G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] - 
       2*G[{-1 + 2*x, -1}, z]*Log[1 - x] + G[{-1 + 2*x, 1}, z]*Log[1 - x] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] - (G[{1 - 2*x}, z]*Log[2]*Log[1 - x])/2 + 
       (G[{-1 + 2*x}, z]*Log[2]*Log[1 - x])/2 - 3*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[1 - x] + 3*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[1 - x] + G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] - 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] + 
       (3*G[{1 - 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 - 
       (3*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 - 
       G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 
       G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 
       (G[{1 - 2*x}, z]*Log[-1 + x]^2)/2 - (G[{-1 + 2*x}, z]*Log[-1 + x]^2)/
        2 - (G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 + 
       (G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 - 
       (G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 + 
       (G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 - 
       G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
       I*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] - I*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] - G[{1 - 2*x}, z]*Log[-1 + x]*Log[x] + 
       G[{-1 + 2*x}, z]*Log[-1 + x]*Log[x] + (G[{1 - 2*x}, z]*Log[x]^2)/2 - 
       (G[{-1 + 2*x}, z]*Log[x]^2)/2 + 4*G[{-1, -1}, z]*Log[4*x^2] - 
       2*G[{-1, 1}, z]*Log[4*x^2] - 4*G[{0, -1}, z]*Log[4*x^2] + 
       4*G[{0, 1}, z]*Log[4*x^2] + 2*G[{1, -1}, z]*Log[4*x^2] - 
       4*G[{1, 1}, z]*Log[4*x^2] + 2*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + (G[{1 - 2*x}, z]*Log[16]*
         Log[4*x^2])/4 - (G[{-1 + 2*x}, z]*Log[16]*Log[4*x^2])/4 - 
       G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       (G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       (G[{-1, 1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4])/2 - 
       G[{-1, -1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{0, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - (G[{1 - 2*x, -1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + (G[{-1 + 2*x, 1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1 - 2*x}, z]*Log[2 - 2/(1 - 2*x)^2]*
         Log[64*(1 - 2*x)^2*x^4])/4 + (G[{-1 + 2*x}, z]*
         Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4])/4 + 
       (G[{1 - 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 - 
       (G[{-1 + 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 + 
       (G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 - 
       (G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 + 
       (G[{1 - 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/2 - 
       (G[{-1 + 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/
        2 + G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 2*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       (G[{-1}, z]*(Pi^2 + 40*Log[2]^2 - 8*Log[4]^2 - Log[4]*Log[1 - x] - 
          12*Log[2 - x^(-1)]*Log[1 - x] + 4*Log[1 - 1/(2*x)]*Log[1 - x] + 
          6*Log[1 - x]*Log[-64*(-1 + x)] - 4*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 2*Log[-1 + x]^2 - Log[1 - 2*x]*Log[64/x^6] - 
          2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 4*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (4*I)*Pi*Log[(-1 + x)/x] - 4*Log[-1 + x]*Log[x] + 
          2*Log[x]^2 + Log[16]*Log[4*x^2] - 8*Log[x^2]*Log[16*x^2] - 
          Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          Log[-x]*Log[1099511627776*x^20] + 2*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 2*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] - 
          8*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
        4 + (G[{1}, z]*(Pi^2 + 40*Log[2]^2 - 8*Log[4]^2 - Log[4]*Log[1 - x] - 
          12*Log[2 - x^(-1)]*Log[1 - x] + 4*Log[1 - 1/(2*x)]*Log[1 - x] + 
          6*Log[1 - x]*Log[-64*(-1 + x)] - 4*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 2*Log[-1 + x]^2 - Log[1 - 2*x]*Log[64/x^6] - 
          2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 4*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (4*I)*Pi*Log[(-1 + x)/x] - 4*Log[-1 + x]*Log[x] + 
          2*Log[x]^2 + Log[16]*Log[4*x^2] - 8*Log[x^2]*Log[16*x^2] - 
          Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          Log[-x]*Log[1099511627776*x^20] + 2*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 2*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] - 
          8*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
        4 - G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 
       G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + 2*x)]))/
     (128*(1 + p2)^(3/2)*(-1 + x)) - 
    ((p2^2 + p2*(2 + 14*x - 14*x^2) - 12*(-1 + x - x^2 + x^3))*
      (-10*Pi^2*G[{1 - 2*x}, z] + 10*Pi^2*G[{-1 + 2*x}, z] - 
       120*G[{-1, -1, 1 - 2*x}, z] + 24*G[{-1, -1, -1 + 2*x}, z] + 
       72*G[{-1, 0, 1 - 2*x}, z] - 72*G[{-1, 0, -1 + 2*x}, z] - 
       24*G[{-1, 1, 1 - 2*x}, z] + 48*G[{-1, 1, -1 + 2*x}, z] - 
       72*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 48*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       24*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 72*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       96*G[{0, -1, 1 - 2*x}, z] - 48*G[{0, -1, -1 + 2*x}, z] - 
       96*G[{0, 0, 1 - 2*x}, z] + 96*G[{0, 0, -1 + 2*x}, z] + 
       48*G[{0, 1, 1 - 2*x}, z] - 96*G[{0, 1, -1 + 2*x}, z] + 
       96*G[{0, 1 - 2*x, 1 - 2*x}, z] - 48*G[{0, 1 - 2*x, -1 + 2*x}, z] + 
       48*G[{0, -1 + 2*x, 1 - 2*x}, z] - 96*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{1, -1, 1 - 2*x}, z] + 24*G[{1, -1, -1 + 2*x}, z] + 
       72*G[{1, 0, 1 - 2*x}, z] - 72*G[{1, 0, -1 + 2*x}, z] - 
       24*G[{1, 1, 1 - 2*x}, z] + 120*G[{1, 1, -1 + 2*x}, z] - 
       72*G[{1, 1 - 2*x, 1 - 2*x}, z] + 24*G[{1, 1 - 2*x, -1 + 2*x}, z] - 
       48*G[{1, -1 + 2*x, 1 - 2*x}, z] + 72*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       72*G[{1 - 2*x, -1, 1 - 2*x}, z] + 48*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       72*G[{1 - 2*x, 0, 1 - 2*x}, z] - 72*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       48*G[{1 - 2*x, 1, 1 - 2*x}, z] + 48*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       96*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       48*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       24*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       48*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 48*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       72*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 72*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 72*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       96*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 36*G[{1, -1}, z]*Log[2] + 
       36*G[{1, 1}, z]*Log[2] + 36*G[{1, 1 - 2*x}, z]*Log[2] + 
       36*G[{1, -1 + 2*x}, z]*Log[2] - 108*G[{1 - 2*x, -1}, z]*Log[2] - 
       108*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 36*G[{-1 + 2*x, 1}, z]*Log[2] + 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 102*G[{1 - 2*x}, z]*Log[2]^2 + 
       102*G[{-1 + 2*x}, z]*Log[2]^2 + 12*G[{-1, -1}, z]*Log[4] - 
       12*G[{-1, 1 - 2*x}, z]*Log[4] - 12*G[{1, 1}, z]*Log[4] + 
       12*G[{1, -1 + 2*x}, z]*Log[4] + 12*G[{1 - 2*x, 1}, z]*Log[4] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] - 12*G[{-1 + 2*x, -1}, z]*Log[4] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 3*G[{-1 + 2*x}, z]*Log[4]*
        Log[8] + 12*G[{-1, -1}, z]*Log[16] - 36*G[{-1, -1 + 2*x}, z]*
        Log[16] + 12*G[{0, 1}, z]*Log[16] + 24*G[{0, -1 + 2*x}, z]*Log[16] + 
       12*G[{1, -1}, z]*Log[16] + 12*G[{1, 1 - 2*x}, z]*Log[16] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16] - 12*G[{-1, -1}, z]*Log[64] - 12*G[{-1, 1}, z]*Log[64] + 
       12*G[{-1, 1 - 2*x}, z]*Log[64] - 12*G[{-1, -1 + 2*x}, z]*Log[64] + 
       6*G[{1, -1}, z]*Log[64] + 6*G[{1, 1}, z]*Log[64] + 
       6*G[{1, 1 - 2*x}, z]*Log[64] - 18*G[{1, -1 + 2*x}, z]*Log[64] + 
       6*G[{1 - 2*x, -1}, z]*Log[64] + 12*G[{1 - 2*x, 1}, z]*Log[64] - 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64] - 12*G[{-1 + 2*x, -1}, z]*Log[64] + 6*G[{-1 + 2*x, 1}, z]*
        Log[64] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 
       30*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] + G[{1 - 2*x}, z]*Log[8]*
        Log[64] + 6*G[{-1, -1}, z]*Log[256] - 6*G[{-1, 1 - 2*x}, z]*
        Log[256] + 12*G[{-1, -1 + 2*x}, z]*Log[256] - 
       6*G[{0, -1}, z]*Log[256] - 12*G[{0, -1 + 2*x}, z]*Log[256] - 
       6*G[{1, -1}, z]*Log[256] - 12*G[{1, 1}, z]*Log[256] + 
       6*G[{1, -1 + 2*x}, z]*Log[256] - 6*G[{1 - 2*x, -1}, z]*Log[256] - 
       6*G[{1 - 2*x, 1}, z]*Log[256] + 6*G[{-1 + 2*x, -1}, z]*Log[256] + 
       6*G[{-1 + 2*x, 1}, z]*Log[256] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[256] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 
       12*G[{-1, 1 - 2*x}, z]*Log[4096] + 12*G[{-1, -1 + 2*x}, z]*Log[4096] + 
       12*G[{0, 1 - 2*x}, z]*Log[4096] - 12*G[{0, -1 + 2*x}, z]*Log[4096] - 
       12*G[{1, 1 - 2*x}, z]*Log[4096] + 12*G[{1, -1 + 2*x}, z]*Log[4096] + 
       24*G[{-1, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] + 
       24*G[{1, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{-1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       24*G[{1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       24*G[{1 - 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{-1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] - 
       72*G[{-1, -1}, z]*Log[1 - 2*x] + 24*G[{-1, 1}, z]*Log[1 - 2*x] - 
       48*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] + 48*G[{-1, -1 + 2*x}, z]*
        Log[1 - 2*x] + 48*G[{0, -1}, z]*Log[1 - 2*x] - 
       48*G[{0, 1}, z]*Log[1 - 2*x] + 48*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] - 
       48*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] - 24*G[{1, -1}, z]*Log[1 - 2*x] + 
       72*G[{1, 1}, z]*Log[1 - 2*x] - 48*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       48*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] - 24*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 24*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 24*G[{-1 + 2*x, -1}, z]*
        Log[1 - 2*x] + 24*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 6*G[{1 - 2*x}, z]*
        Log[128]*Log[1 - 2*x] + 6*G[{-1 + 2*x}, z]*Log[128]*Log[1 - 2*x] - 
       12*G[{1 - 2*x}, z]*Log[256]*Log[1 - 2*x] + 12*G[{-1 + 2*x}, z]*
        Log[256]*Log[1 - 2*x] + 12*G[{1 - 2*x}, z]*Log[1 - 2*x]^2 - 
       12*G[{-1 + 2*x}, z]*Log[1 - 2*x]^2 - 120*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[2 - 2*x] + 120*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] - 
       24*G[{-1, -1}, z]*Log[1 - x] + 24*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 
       24*G[{1, 1}, z]*Log[1 - x] - 24*G[{1, 1 - 2*x}, z]*Log[1 - x] - 
       24*G[{1 - 2*x, 1}, z]*Log[1 - x] + 24*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] + 24*G[{-1 + 2*x, -1}, z]*Log[1 - x] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 12*G[{1 - 2*x}, z]*Log[4]*
        Log[1 - x] - 12*G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] - 
       12*G[{1 - 2*x}, z]*Log[128]*Log[1 - x] + 12*G[{-1 + 2*x}, z]*Log[128]*
        Log[1 - x] - 84*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 
       84*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[1 - x] - 42*G[{1 - 2*x}, z]*
        Log[1 - x]^2 + 42*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 
       48*G[{-1, -1}, z]*Log[(-1 + x)^2] - 48*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       36*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 48*G[{0, -1}, z]*Log[(-1 + x)^2] + 
       48*G[{0, 1}, z]*Log[(-1 + x)^2] + 24*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 24*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{1, -1}, z]*Log[(-1 + x)^2] - 48*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 36*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 36*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       12*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 48*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 36*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 12*G[{-1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] + 12*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*
        Log[(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*
        Log[(-1 + x)^2] + 24*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 
       24*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 24*G[{1, -1}, z]*
        Log[4*(-1 + x)^2] - 24*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 
       72*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 24*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       72*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 6*G[{1 - 2*x}, z]*
        Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*Log[16*(-1 + x)^2] - 
       6*G[{-1 + 2*x}, z]*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
        Log[16*(-1 + x)^2] + 12*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] + 36*G[{1 - 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2] - 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2] + 
       12*G[{1 - 2*x}, z]*Log[64]*Log[-x] - 12*G[{-1 + 2*x}, z]*Log[64]*
        Log[-x] + 6*G[{1 - 2*x}, z]*Log[1 - x]*Log[-x] - 
       6*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-x] - 42*G[{1 - 2*x}, z]*Log[-x]^2 + 
       42*G[{-1 + 2*x}, z]*Log[-x]^2 + 12*G[{-1, -1}, z]*Log[x^2] + 
       12*G[{-1, 1}, z]*Log[x^2] - 36*G[{-1, 1 - 2*x}, z]*Log[x^2] - 
       12*G[{-1, -1 + 2*x}, z]*Log[x^2] + 24*G[{0, -1}, z]*Log[x^2] - 
       24*G[{0, 1}, z]*Log[x^2] + 48*G[{0, 1 - 2*x}, z]*Log[x^2] - 
       48*G[{0, -1 + 2*x}, z]*Log[x^2] - 12*G[{1, -1}, z]*Log[x^2] - 
       12*G[{1, 1}, z]*Log[x^2] + 12*G[{1, 1 - 2*x}, z]*Log[x^2] + 
       36*G[{1, -1 + 2*x}, z]*Log[x^2] - 24*G[{1 - 2*x, -1}, z]*Log[x^2] + 
       48*G[{1 - 2*x, 1}, z]*Log[x^2] - 72*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x^2] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2] - 
       48*G[{-1 + 2*x, -1}, z]*Log[x^2] + 24*G[{-1 + 2*x, 1}, z]*Log[x^2] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 72*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] - 12*G[{1 - 2*x}, z]*Log[4]*Log[x^2] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[x^2] - 12*G[{1 - 2*x}, z]*Log[16]*
        Log[x^2] + 12*G[{-1 + 2*x}, z]*Log[16]*Log[x^2] - 
       3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] + 3*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]*Log[x^2] - 15*G[{1 - 2*x}, z]*Log[x^2]^2 + 
       15*G[{-1 + 2*x}, z]*Log[x^2]^2 + 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*x^2] - 3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2] + 
       3*G[{1 - 2*x}, z]*Log[x^2]*Log[256*x^2] - 3*G[{-1 + 2*x}, z]*Log[x^2]*
        Log[256*x^2] - 6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x^3] + 
       6*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[-x^3] - 12*G[{-1, -1}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{1, 1}, z]*Log[(1 - 2*x)^2*x^4] - 12*G[{1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{1 - 2*x}, z]*Log[2]*Log[-x^5] + 3*G[{-1 + 2*x}, z]*Log[16]*
        Log[-x^5] - 6*G[{1 - 2*x}, z]*Log[4]*
        Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] + 6*G[{-1 + 2*x}, z]*Log[4]*
        Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] + 6*G[{1 - 2*x}, z]*Log[256*x^2]*
        Log[1 - 3*x + 2*x^2] - 6*G[{-1 + 2*x}, z]*Log[256*x^2]*
        Log[1 - 3*x + 2*x^2] + 6*G[{1 - 2*x}, z]*Log[x^4]*
        Log[1 - 3*x + 2*x^2] - 6*G[{-1 + 2*x}, z]*Log[x^4]*
        Log[1 - 3*x + 2*x^2] + 6*G[{1 - 2*x}, z]*Log[-x]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 6*G[{-1 + 2*x}, z]*Log[-x]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 6*G[{1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] - 
       6*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] + 
       6*G[{1 - 2*x}, z]*Log[2]*Log[x^2 - 2*x^3] - 6*G[{-1 + 2*x}, z]*Log[2]*
        Log[x^2 - 2*x^3] + 12*G[{1 - 2*x}, z]*Log[(-1 + x)^3*(-1 + 2*x)]*
        Log[1 + (-1 + 2*x)^(-1)] - 12*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] + 
       6*G[{1 - 2*x}, z]*Log[1 + (-1 + 2*x)^(-1)]^2 - 
       6*G[{-1 + 2*x}, z]*Log[1 + (-1 + 2*x)^(-1)]^2 - 
       24*G[{-1, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] - 
       24*G[{1, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] - 
       24*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] + 
       60*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       60*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       120*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       120*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       96*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
       120*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 120*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 120*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 120*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 48*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - G[{1}, z]*(6*Pi^2 - 54*Log[2]^2 + 
         24*Log[4]^2 + Log[8]*Log[64] + 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[1 + (1 - 2*x)^(-1)] - 6*Log[128]*Log[1 - 2*x] + 
         12*Log[256]*Log[1 - 2*x] - 36*Log[1 - 2*x]^2 - 
         120*Log[1 - 2*x]*Log[2 - 2*x] + 12*Log[4]*Log[1 - x] - 
         12*Log[128]*Log[1 - x] + 36*Log[1 - 2*x]*Log[1 - x] - 
         78*Log[1 - x]^2 + 12*Log[4]*Log[(-1 + x)^2] - 12*Log[1 - 1/(2*x)]*
          Log[(-1 + x)^2] + 6*Log[(-1 + x)^2]^2 - 
         6*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*Log[16*(-1 + x)^2] + 
         36*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 36*Log[2]*
          Log[(4 - 4*x)/x^2] + 12*Log[64]*Log[-x] + 6*Log[1 - x]*Log[-x] - 
         30*Log[-x]^2 + 12*Log[4]*Log[x^2] - 12*Log[16]*Log[x^2] + 
         9*Log[(-1 + x)^2]*Log[x^2] - 9*Log[x^2]^2 + 3*Log[(-1 + x)^2]*
          Log[256*x^2] + 3*Log[x^2]*Log[256*x^2] - 6*Log[1 - 2*x]*Log[-x^3] - 
         12*Log[2]*Log[-x^5] + 6*Log[4]*Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] - 
         6*Log[256*x^2]*Log[1 - 3*x + 2*x^2] + 6*Log[x^4]*
          Log[1 - 3*x + 2*x^2] + 6*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] - 
         6*Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] + 
         6*Log[2]*Log[x^2 - 2*x^3] - 12*Log[(-1 + x)^3*(-1 + 2*x)]*
          Log[1 + (-1 + 2*x)^(-1)] - 6*Log[1 + (-1 + 2*x)^(-1)]^2 - 
         24*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] + 
         36*PolyLog[2, 1 + 1/(2*(-1 + x))] - 72*PolyLog[2, (1 - 2*x)^(-1)] + 
         120*PolyLog[2, (2 - 2*x)^(-1)] + 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 72*PolyLog[2, x/(-1 + x)] + 
         72*PolyLog[2, (-1 + 2*x)^(-1)] + 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 48*PolyLog[2, x/(-1 + 2*x)]) + 
       6*G[{-1}, z]*(Pi^2 - 9*Log[2]^2 + 4*Log[4]^2 + 
         4*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] + 
         2*Log[256]*Log[1 - 2*x] - 6*Log[1 - 2*x]^2 - 20*Log[1 - 2*x]*
          Log[2 - 2*x] - 2*Log[128]*Log[1 - x] + 6*Log[1 - 2*x]*Log[1 - x] - 
         13*Log[1 - x]^2 - 2*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] + 
         Log[(-1 + x)^2]^2 - Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
          Log[16*(-1 + x)^2] + 6*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         6*Log[2]*Log[(4 - 4*x)/x^2] + Log[1 - x]*Log[-16*x] - 5*Log[-x]^2 + 
         Log[(-1 + x)^2]*Log[x^2] - 2*Log[x^2]*Log[16*x^2] + 
         Log[(-1 + x)^2]*Log[256*x^2] + Log[x^2]*Log[256*x^2] + 
         Log[2]*Log[8*(1 - 2*x)*x^2] - Log[1 - 2*x]*Log[-128*x^3] - 
         Log[4]*Log[-x^5] + Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)] + 
         Log[4]*Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] - Log[256*x^2]*
          Log[1 - 3*x + 2*x^2] + Log[x^4]*Log[1 - 3*x + 2*x^2] - 
         Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] - 
         2*Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] - 
         Log[1 + (-1 + 2*x)^(-1)]^2 - 4*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         12*PolyLog[2, (1 - 2*x)^(-1)] + 20*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, x/(-1 + x)] + 12*PolyLog[2, (-1 + 2*x)^(-1)] + 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]) - 
       72*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 72*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)]))/(3072*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((p2^2 + p2*(2 + 8*x - 8*x^2) - 8*(-1 + x - x^2 + x^3))*
      (8*G[{0, 1 - 2*x, 1 - 2*x}, z] - 8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 4*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       4*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x}, z]*
        Log[16] - 4*G[{1 - 2*x, -1}, z]*Log[16] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16] + 2*G[{1 - 2*x, -1}, z]*Log[64] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64] - 2*G[{-1 + 2*x, 1}, z]*Log[64] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[64] - G[{0, 1 - 2*x}, z]*Log[256] + 2*G[{0, -1 + 2*x}, z]*
        Log[256] + G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + 
       2*G[{-1 + 2*x, 1}, z]*Log[256] + 8*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       8*G[{0, -1 + 2*x}, z]*Log[1 - x] + 4*G[{1 - 2*x, -1}, z]*Log[1 - x] - 
       16*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 4*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 
       4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] + 16*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 4*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       4*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 12*G[{0, 1 - 2*x}, z]*
        Log[x^2] + 12*G[{0, -1 + 2*x}, z]*Log[x^2] - 6*G[{1 - 2*x, -1}, z]*
        Log[x^2] + 2*G[{1 - 2*x, 1}, z]*Log[x^2] + 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - 2*G[{-1 + 2*x, -1}, z]*Log[x^2] + 6*G[{-1 + 2*x, 1}, z]*
        Log[x^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 4*G[{0, 1 - 2*x}, z]*
        Log[x^4*(-1 + 2*x)^2] - 4*G[{0, -1 + 2*x}, z]*Log[x^4*(-1 + 2*x)^2] + 
       2*G[{1 - 2*x, -1}, z]*Log[x^4*(-1 + 2*x)^2] - 
       8*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^4*(-1 + 2*x)^2] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^4*(-1 + 2*x)^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[x^4*(-1 + 2*x)^2] - 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^4*(-1 + 2*x)^2] + 
       8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^4*(-1 + 2*x)^2] + 
       G[{-1 + 2*x}, z]*((13*Pi^2)/3 + 26*Log[2]^2 - 4*Log[4]^2 + 
         4*Log[1 - 2*x]^2 - Log[4]*Log[1 - x] - 12*Log[2 - x^(-1)]*
          Log[1 - x] + 4*Log[1 - 1/(2*x)]*Log[1 - x] - 
         8*Log[1 - 2*x]*Log[1 - x] + 6*Log[1 - x]*Log[-64*(-1 + x)] - 
         4*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 2*Log[-1 + x]^2 - 
         Log[(-1 + x)^2]^2 - Log[1 - 2*x]*Log[64/x^6] - 
         2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 4*Log[1 - 1/(2*x)]*
          Log[x^(-1)] + (4*I)*Pi*Log[(-1 + x)/x] + 2*Log[1 - x]*Log[-16*x] - 
         4*Log[-1 + x]*Log[x] + 2*Log[x]^2 - Log[(-1 + x)^2]*Log[x^2] + 
         Log[16]*Log[4*x^2] - 4*Log[x^2]*Log[16*x^2] - Log[(-1 + x)^2]*
          Log[256*x^2] - Log[x^2]*Log[256*x^2] + 
         2*Log[2]*Log[8*(1 - 2*x)*x^2] - 2*Log[1 - 2*x]*Log[-128*x^3] - 
         Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] - 
         2*Log[4]*Log[-x^5] + Log[-x]*Log[1099511627776*x^20] + 
         2*Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)] + 2*Log[1 - 1/(2*x)]*
          Log[-4 + 8*x] + 2*Log[-3/2 + 1/(2*x) + x]*
          Log[1 + (-1 + 2*x)^(-1)] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         20*PolyLog[2, (1 - 2*x)^(-1)] + 12*PolyLog[2, (2 - 2*x)^(-1)] - 
         20*PolyLog[2, x/(-1 + x)] + 20*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]) + 
       G[{1 - 2*x}, z]*((-13*Pi^2)/3 - 26*Log[2]^2 + 4*Log[4]^2 - 
         4*Log[1 - 2*x]^2 + Log[4]*Log[1 - x] + 12*Log[2 - x^(-1)]*
          Log[1 - x] - 4*Log[1 - 1/(2*x)]*Log[1 - x] + 
         8*Log[1 - 2*x]*Log[1 - x] - 6*Log[1 - x]*Log[-64*(-1 + x)] + 
         4*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] - 2*Log[-1 + x]^2 + 
         Log[(-1 + x)^2]^2 + Log[1 - 2*x]*Log[64/x^6] + 
         2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] + 4*Log[1 - 1/(2*x)]*
          Log[x^(-1)] - (4*I)*Pi*Log[(-1 + x)/x] - 2*Log[1 - x]*Log[-16*x] + 
         4*Log[-1 + x]*Log[x] - 2*Log[x]^2 + Log[(-1 + x)^2]*Log[x^2] - 
         Log[16]*Log[4*x^2] + 4*Log[x^2]*Log[16*x^2] + Log[(-1 + x)^2]*
          Log[256*x^2] + Log[x^2]*Log[256*x^2] - 
         2*Log[2]*Log[8*(1 - 2*x)*x^2] + 2*Log[1 - 2*x]*Log[-128*x^3] + 
         Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + Log[16]*Log[-x^5] - 
         Log[-x]*Log[1099511627776*x^20] - 2*Log[-x]*
          Log[4096*(-1 + x)*x^2*(-1 + 2*x)] - 2*Log[1 - 1/(2*x)]*
          Log[-4 + 8*x] - 2*Log[-3/2 + 1/(2*x) + x]*
          Log[1 + (-1 + 2*x)^(-1)] - 8*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         20*PolyLog[2, (1 - 2*x)^(-1)] - 12*PolyLog[2, (2 - 2*x)^(-1)] + 
         20*PolyLog[2, x/(-1 + x)] - 20*PolyLog[2, (-1 + 2*x)^(-1)] - 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 8*PolyLog[2, x/(-1 + 2*x)])))/
     (512*(1 + p2)^(3/2)*(-1 + x)^2) - ((p2*(-2 + x) - 4*(-1 + x)*x^2)*
      (2*(2*G[{-1, -1, -1 + 2*x}, z] + 2*G[{-1, 1, 1 - 2*x}, z] - 
         2*G[{-1, 1, -1 + 2*x}, z] - 2*G[{-1, -1 + 2*x, -1}, z] - 
         2*G[{-1, -1 + 2*x, 1}, z] + 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
         2*G[{1, -1, 1 - 2*x}, z] - 2*G[{1, -1, -1 + 2*x}, z] - 
         2*G[{1, 1, 1 - 2*x}, z] + 2*G[{1, 1 - 2*x, -1}, z] + 
         2*G[{1, 1 - 2*x, 1}, z] - 2*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1, 1}, z]*Log[64] - G[{-1, -1 + 2*x}, z]*Log[64] + 
         G[{1, -1}, z]*Log[64] + G[{1, 1 - 2*x}, z]*Log[64] + 
         2*G[{-1, -1}, z]*Log[1 - 2*x] + 2*G[{-1, 1}, z]*Log[1 - 2*x] + 
         4*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 2*G[{1, -1}, z]*Log[1 - 2*x] - 
         2*G[{1, 1}, z]*Log[1 - 2*x] - 4*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
         G[{-1, 1}, z]*Log[(1 - 2*x)^2] - G[{-1, -1 + 2*x}, z]*
          Log[(1 - 2*x)^2] + G[{1, -1}, z]*Log[(1 - 2*x)^2] + 
         G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 2*G[{-1, 1}, z]*
          Log[(-1 + x)^2] - 2*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
         2*G[{1, -1}, z]*Log[(-1 + x)^2] + 2*G[{1, 1 - 2*x}, z]*
          Log[(-1 + x)^2] + 2*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 
         2*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*
          Log[4*(-1 + x)^2] - 2*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
         G[{-1, 1}, z]*Log[x^2] - G[{-1, -1 + 2*x}, z]*Log[x^2] + 
         G[{1, -1}, z]*Log[x^2] + G[{1, 1 - 2*x}, z]*Log[x^2] - 
         G[{-1, -1}, z]*Log[4*x^2] + G[{-1, 1}, z]*Log[4*x^2] + 
         2*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - G[{1, -1}, z]*Log[4*x^2] + 
         G[{1, 1}, z]*Log[4*x^2] - 2*G[{1, 1 - 2*x}, z]*Log[4*x^2]) + 
       G[{-1}, z]*(Pi^2 - 22*Log[2]^2 + 5*Log[4]^2 + 4*Log[4 - 8*x]*
          Log[1 - 2*x] - 4*Log[1 - 2*x]^2 - 20*Log[1 - 2*x]*Log[2 - 2*x] - 
         2*Log[128]*Log[1 - x] - 10*Log[1 - x]^2 + 4*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + 6*Log[2]*Log[(4 - 4*x)/x^2] + 
         8*Log[1 - 2*x]*Log[-x] - 6*Log[-x]^2 + Log[x^2]*Log[16*x^2] + 
         Log[x^4]*Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         12*PolyLog[2, (1 - 2*x)^(-1)] + 16*PolyLog[2, (2 - 2*x)^(-1)] - 
         4*PolyLog[2, 1/(2*x)] + 8*PolyLog[2, 2*x] - 
         12*PolyLog[2, x/(-1 + x)] + 12*PolyLog[2, (-1 + 2*x)^(-1)] + 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)] - 
         8*PolyLog[2, -1 + 2*x]) - G[{1}, z]*(Pi^2 - 22*Log[2]^2 + 
         5*Log[4]^2 + 4*Log[4 - 8*x]*Log[1 - 2*x] - 4*Log[1 - 2*x]^2 - 
         20*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[128]*Log[1 - x] - 
         10*Log[1 - x]^2 + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         6*Log[2]*Log[(4 - 4*x)/x^2] + 8*Log[1 - 2*x]*Log[-x] - 6*Log[-x]^2 + 
         Log[x^2]*Log[16*x^2] + Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*PolyLog[2, (1 - 2*x)^(-1)] + 
         16*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, 2*x] - 12*PolyLog[2, x/(-1 + x)] + 
         12*PolyLog[2, (-1 + 2*x)^(-1)] + 4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         8*PolyLog[2, x/(-1 + 2*x)] - 8*PolyLog[2, -1 + 2*x])))/
     (256*(1 + p2)^(3/2)*(-1 + x)*x) - 
    ((p2^2 + 2*p2*(2 - 8*x + 7*x^2) + 4*(1 - x - 3*x^2 + 3*x^3))*
      (G[{-1, -1, 1 - 2*x}, z] - G[{-1, -1, -1 + 2*x}, z] - 
       2*G[{-1, 0, 1 - 2*x}, z] + 2*G[{-1, 0, -1 + 2*x}, z] + 
       G[{-1, 1, 1 - 2*x}, z] - G[{-1, 1, -1 + 2*x}, z] - 
       G[{-1, 1 - 2*x, -1}, z] - G[{-1, 1 - 2*x, 1}, z] + 
       3*G[{-1, 1 - 2*x, 1 - 2*x}, z] - G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       G[{-1, -1 + 2*x, -1}, z] + G[{-1, -1 + 2*x, 1}, z] + 
       G[{-1, -1 + 2*x, 1 - 2*x}, z] - 3*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1, 1 - 2*x}, z] + 2*G[{0, -1, -1 + 2*x}, z] + 
       4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
       2*G[{0, 1, 1 - 2*x}, z] + 2*G[{0, 1, -1 + 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] - 
       6*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] - 
       2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 6*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       G[{1, -1, 1 - 2*x}, z] - G[{1, -1, -1 + 2*x}, z] - 
       2*G[{1, 0, 1 - 2*x}, z] + 2*G[{1, 0, -1 + 2*x}, z] + 
       G[{1, 1, 1 - 2*x}, z] - G[{1, 1, -1 + 2*x}, z] - 
       G[{1, 1 - 2*x, -1}, z] - G[{1, 1 - 2*x, 1}, z] + 
       3*G[{1, 1 - 2*x, 1 - 2*x}, z] - G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       G[{1, -1 + 2*x, -1}, z] + G[{1, -1 + 2*x, 1}, z] + 
       G[{1, -1 + 2*x, 1 - 2*x}, z] - 3*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] + 
       3*G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] + 
       3*G[{1 - 2*x, 1, 1 - 2*x}, z] - G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       3*G[{1 - 2*x, 1 - 2*x, -1}, z] - 3*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       9*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
       G[{1 - 2*x, -1 + 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
       G[{-1 + 2*x, -1, 1}, z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
       G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] + 3*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       3*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       3*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       9*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 2*G[{-1, 1 - 2*x}, z]*
        Log[1 - 2*x] - 2*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 
       4*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 4*G[{0, -1 + 2*x}, z]*
        Log[1 - 2*x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       2*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 2*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 2*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 2*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       2*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 
       G[{-1, -1}, z]*Log[4*(1 - x)^2] + G[{-1, 1}, z]*Log[4*(1 - x)^2] + 
       G[{-1, 1 - 2*x}, z]*Log[4*(1 - x)^2] - G[{-1, -1 + 2*x}, z]*
        Log[4*(1 - x)^2] + 2*G[{0, -1}, z]*Log[4*(1 - x)^2] - 
       2*G[{0, 1}, z]*Log[4*(1 - x)^2] - 2*G[{0, 1 - 2*x}, z]*
        Log[4*(1 - x)^2] + 2*G[{0, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{1, -1}, z]*Log[4*(1 - x)^2] + G[{1, 1}, z]*Log[4*(1 - x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[4*(1 - x)^2] - G[{1, -1 + 2*x}, z]*
        Log[4*(1 - x)^2] - 3*G[{1 - 2*x, -1}, z]*Log[4*(1 - x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[4*(1 - x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*(1 - x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[4*(1 - x)^2] + 3*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 - x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(1 - x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1}, z]*Log[(1 - x)^2]*Log[16*(1 - x)^2] + G[{1}, z]*Log[(1 - x)^2]*
        Log[16*(1 - x)^2] + G[{-1, -1}, z]*Log[4*x^2] - 
       G[{-1, 1}, z]*Log[4*x^2] + G[{-1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 2*G[{0, -1}, z]*Log[4*x^2] + 
       2*G[{0, 1}, z]*Log[4*x^2] - 2*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 
       2*G[{0, -1 + 2*x}, z]*Log[4*x^2] + G[{1, -1}, z]*Log[4*x^2] - 
       G[{1, 1}, z]*Log[4*x^2] + G[{1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{1, -1 + 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       3*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] - 3*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
       G[{1}, z]*Log[x^2]*Log[16*x^2] - 
       (G[{-1 + 2*x}, z]*(3*Pi^2 + 4*Log[4]^2 + 4*Log[4 - 8*x]*Log[1 - 2*x] + 
          2*Log[(1 - x)^2]*Log[16*(1 - x)^2] + 8*Log[1 - 2*x]*Log[-x] + 
          2*Log[x^2]*Log[16*x^2] + 8*PolyLog[2, 2*x] - 
          8*PolyLog[2, -1 + 2*x]))/2 + G[{1 - 2*x}, z]*
        ((3*Pi^2)/2 + 2*Log[4]^2 + 2*Log[4 - 8*x]*Log[1 - 2*x] + 
         Log[(1 - x)^2]*Log[16*(1 - x)^2] + 4*Log[1 - 2*x]*Log[-x] + 
         Log[x^2]*Log[16*x^2] + 4*PolyLog[2, 2*x] - 4*PolyLog[2, -1 + 2*x])))/
     (256*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((p2*(-2 + 3*x) + 2*x*(-1 - 2*x + 2*x^2))*(4*Pi^2*G[{-1}, z] - 
       4*Pi^2*G[{1}, z] + 12*G[{-1, -1, -1 + 2*x}, z] + 
       12*G[{-1, 1, 1 - 2*x}, z] - 12*G[{-1, 1, -1 + 2*x}, z] - 
       12*G[{-1, -1 + 2*x, -1}, z] - 12*G[{-1, -1 + 2*x, 1}, z] + 
       12*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 12*G[{1, -1, 1 - 2*x}, z] - 
       12*G[{1, -1, -1 + 2*x}, z] - 12*G[{1, 1, 1 - 2*x}, z] + 
       12*G[{1, 1 - 2*x, -1}, z] + 12*G[{1, 1 - 2*x, 1}, z] - 
       12*G[{1, 1 - 2*x, 1 - 2*x}, z] + 42*G[{-1}, z]*Log[2]^2 - 
       42*G[{1}, z]*Log[2]^2 + 15*G[{-1}, z]*Log[4]^2 - 
       15*G[{1}, z]*Log[4]^2 + 6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 
       6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]^2 + 12*G[{-1, -1}, z]*
        Log[1 - 2*x] + 12*G[{-1, 1}, z]*Log[1 - 2*x] + 
       24*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 12*G[{1, -1}, z]*Log[1 - 2*x] - 
       12*G[{1, 1}, z]*Log[1 - 2*x] - 24*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       12*G[{-1}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 12*G[{1}, z]*Log[4 - 8*x]*
        Log[1 - 2*x] - 24*G[{-1, 1}, z]*Log[1 - x] - 24*G[{-1, -1 + 2*x}, z]*
        Log[1 - x] + 24*G[{1, -1}, z]*Log[1 - x] + 24*G[{1, 1 - 2*x}, z]*
        Log[1 - x] + 3*G[{-1}, z]*Log[16]*Log[1 - x] - 
       3*G[{1}, z]*Log[16]*Log[1 - x] - 3*G[{-1}, z]*Log[65536]*Log[1 - x] + 
       3*G[{1}, z]*Log[65536]*Log[1 - x] + 12*G[{-1}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 12*G[{1}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*G[{-1}, z]*Log[1 - 2*x]*
        Log[1 - x] + 54*G[{1}, z]*Log[1 - 2*x]*Log[1 - x] - 
       51*G[{-1}, z]*Log[1 - x]^2 + 51*G[{1}, z]*Log[1 - x]^2 + 
       12*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 12*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 12*G[{-1}, z]*Log[2]*
        Log[4*(-1 + x)^2] + 12*G[{1}, z]*Log[2]*Log[4*(-1 + x)^2] + 
       12*G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       12*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[x^(-1)] + 
       6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[x^(-1)] - 
       18*G[{-1}, z]*Log[8]*Log[-4*x] + 18*G[{1}, z]*Log[8]*Log[-4*x] + 
       24*G[{-1}, z]*Log[1 - 2*x]*Log[-x] - 24*G[{1}, z]*Log[1 - 2*x]*
        Log[-x] + 3*G[{-1}, z]*Log[-64/x^9]*Log[-x] - 
       3*G[{1}, z]*Log[-64/x^9]*Log[-x] - 6*G[{-1, -1}, z]*Log[4*x^2] + 
       6*G[{-1, 1}, z]*Log[4*x^2] + 12*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       6*G[{1, -1}, z]*Log[4*x^2] + 6*G[{1, 1}, z]*Log[4*x^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[4*x^2] + 3*G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
       3*G[{1}, z]*Log[x^2]*Log[16*x^2] - 6*G[{-1, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{-1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 6*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       3*G[{-1}, z]*Log[2]*Log[64*(1 - 2*x)^2*x^2] - 3*G[{1}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] + 3*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 3*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 6*G[{-1}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{1}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{-1}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 
       6*G[{1}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 18*G[{-1}, z]*Log[4]*
        Log[x*(-1 + 2*x)] + 18*G[{1}, z]*Log[4]*Log[x*(-1 + 2*x)] + 
       3*G[{-1}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 3*G[{1}, z]*Log[x^6]*
        Log[1 - 3*x + 2*x^2] + 36*G[{-1}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       36*G[{1}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       6*G[{-1}, z]*PolyLog[2, 1 - 1/(2*x)] - 6*G[{1}, z]*
        PolyLog[2, 1 - 1/(2*x)] - 36*G[{-1}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       36*G[{1}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 48*G[{-1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 48*G[{1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 12*G[{-1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 12*G[{1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*G[{-1}, z]*PolyLog[2, 1/(2*x)] + 
       6*G[{1}, z]*PolyLog[2, 1/(2*x)] - 6*G[{-1}, z]*
        PolyLog[2, (-1 + x)/x] + 6*G[{1}, z]*PolyLog[2, (-1 + x)/x] + 
       24*G[{-1}, z]*PolyLog[2, 2*x] - 24*G[{1}, z]*PolyLog[2, 2*x] - 
       42*G[{-1}, z]*PolyLog[2, x/(-1 + x)] + 42*G[{1}, z]*
        PolyLog[2, x/(-1 + x)] + 36*G[{-1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       36*G[{1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 12*G[{-1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*G[{1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*G[{-1}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 24*G[{1}, z]*PolyLog[2, x/(-1 + 2*x)] - 
       24*G[{-1}, z]*PolyLog[2, -1 + 2*x] + 24*G[{1}, z]*
        PolyLog[2, -1 + 2*x]))/(768*(1 + p2)^(3/2)*(-1 + x)*x) + 
    ((2 + 3*p2*x + 2*x^2)*(42*G[{-1, -1, 1 - 2*x}, z] + 
       30*G[{-1, -1, -1 + 2*x}, z] - 12*G[{-1, 0, 1 - 2*x}, z] + 
       12*G[{-1, 0, -1 + 2*x}, z] - 6*G[{-1, 1, 1 - 2*x}, z] - 
       18*G[{-1, 1, -1 + 2*x}, z] - 18*G[{-1, 1 - 2*x, -1}, z] - 
       18*G[{-1, 1 - 2*x, 1}, z] + 54*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       18*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 6*G[{-1, -1 + 2*x, -1}, z] - 
       6*G[{-1, -1 + 2*x, 1}, z] - 6*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       18*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 36*G[{0, -1, 1 - 2*x}, z] - 
       12*G[{0, -1, -1 + 2*x}, z] + 24*G[{0, 0, 1 - 2*x}, z] - 
       24*G[{0, 0, -1 + 2*x}, z] + 12*G[{0, 1, 1 - 2*x}, z] + 
       36*G[{0, 1, -1 + 2*x}, z] + 12*G[{0, 1 - 2*x, -1}, z] + 
       12*G[{0, 1 - 2*x, 1}, z] - 60*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       12*G[{0, 1 - 2*x, -1 + 2*x}, z] - 12*G[{0, -1 + 2*x, -1}, z] - 
       12*G[{0, -1 + 2*x, 1}, z] - 12*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       60*G[{0, -1 + 2*x, -1 + 2*x}, z] + 18*G[{1, -1, 1 - 2*x}, z] + 
       6*G[{1, -1, -1 + 2*x}, z] - 12*G[{1, 0, 1 - 2*x}, z] + 
       12*G[{1, 0, -1 + 2*x}, z] - 30*G[{1, 1, 1 - 2*x}, z] - 
       42*G[{1, 1, -1 + 2*x}, z] + 6*G[{1, 1 - 2*x, -1}, z] + 
       6*G[{1, 1 - 2*x, 1}, z] - 18*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       6*G[{1, 1 - 2*x, -1 + 2*x}, z] + 18*G[{1, -1 + 2*x, -1}, z] + 
       18*G[{1, -1 + 2*x, 1}, z] + 18*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       54*G[{1, -1 + 2*x, -1 + 2*x}, z] - 6*G[{1 - 2*x, -1, -1}, z] - 
       6*G[{1 - 2*x, -1, 1}, z] + 30*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       18*G[{1 - 2*x, -1, -1 + 2*x}, z] - 36*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       36*G[{1 - 2*x, 0, -1 + 2*x}, z] - 6*G[{1 - 2*x, 1, -1}, z] - 
       6*G[{1 - 2*x, 1, 1}, z] + 18*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       18*G[{1 - 2*x, 1, -1 + 2*x}, z] - 18*G[{1 - 2*x, 1 - 2*x, -1}, z] - 
       18*G[{1 - 2*x, 1 - 2*x, 1}, z] + 114*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 30*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, -1}, z] + 6*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       30*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 6*G[{-1 + 2*x, -1, -1}, z] + 
       6*G[{-1 + 2*x, -1, 1}, z] + 18*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       18*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 36*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       36*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 6*G[{-1 + 2*x, 1, -1}, z] + 
       6*G[{-1 + 2*x, 1, 1}, z] + 18*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       30*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 6*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       6*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 30*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 6*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       18*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 18*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       30*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       114*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 36*G[{1 - 2*x, -1}, z]*
        Log[2] + 36*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 18*G[{-1 + 2*x, 1}, z]*
        Log[2] - 18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       96*G[{-1}, z]*Log[2]^2 + 96*G[{1}, z]*Log[2]^2 + 
       24*G[{-1, -1}, z]*Log[4] - 48*G[{-1, 1}, z]*Log[4] - 
       24*G[{0, -1}, z]*Log[4] + 48*G[{0, 1}, z]*Log[4] + 
       24*G[{1, -1}, z]*Log[4] - 48*G[{1, 1}, z]*Log[4] + 
       6*G[{-1}, z]*Log[4]^2 - 6*G[{1}, z]*Log[4]^2 - 
       12*G[{-1, -1}, z]*Log[16] + 24*G[{-1, 1}, z]*Log[16] + 
       24*G[{0, -1}, z]*Log[16] - 24*G[{0, 1}, z]*Log[16] - 
       12*G[{1, -1}, z]*Log[16] + 24*G[{1, 1}, z]*Log[16] - 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] + 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] - 6*G[{1 - 2*x, -1}, z]*
        Log[64] - 6*G[{1 - 2*x, 1}, z]*Log[64] + 6*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64] + 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 
       6*G[{-1 + 2*x, -1}, z]*Log[64] + 3*G[{-1 + 2*x, 1}, z]*Log[64] - 
       6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] - 9*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64] - 6*G[{0, -1}, z]*Log[256] + 6*G[{1 - 2*x, -1}, z]*Log[256] + 
       6*G[{1 - 2*x, 1}, z]*Log[256] - 6*G[{-1 + 2*x, -1}, z]*Log[256] - 
       6*G[{-1 + 2*x, 1}, z]*Log[256] - 24*G[{0, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] + 24*G[{0, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] + 72*G[{-1, -1}, z]*Log[1 - 2*x] - 
       24*G[{-1, 1}, z]*Log[1 - 2*x] + 36*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       12*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 48*G[{0, -1}, z]*Log[1 - 2*x] + 
       48*G[{0, 1}, z]*Log[1 - 2*x] - 24*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 
       24*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] + 24*G[{1, -1}, z]*Log[1 - 2*x] - 
       72*G[{1, 1}, z]*Log[1 - 2*x] - 12*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       36*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 12*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 60*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 
       12*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] - 60*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 3*G[{1}, z]*Log[256]*Log[1 - 2*x] + 
       G[{-1}, z]*Log[16777216]*Log[1 - 2*x] + 12*G[{-1}, z]*Log[4 - 8*x]*
        Log[1 - 2*x] - 12*G[{1}, z]*Log[4 - 8*x]*Log[1 - 2*x] + 
       12*G[{-1}, z]*Log[1 - 2*x]^2 - 12*G[{1}, z]*Log[1 - 2*x]^2 + 
       12*G[{-1, -1}, z]*Log[(-1 + x)^2] - 12*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       12*G[{0, -1}, z]*Log[(-1 + x)^2] + 12*G[{0, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{1, -1}, z]*Log[(-1 + x)^2] - 12*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       18*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 6*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] + 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 6*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 18*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 6*G[{-1}, z]*Log[256]*
        Log[(-1 + x)^2] - 3*G[{1}, z]*Log[256]*Log[(-1 + x)^2] - 
       G[{-1}, z]*Log[16777216]*Log[(-1 + x)^2] + 
       9*G[{-1}, z]*Log[(-1 + x)^2]^2 - 9*G[{1}, z]*Log[(-1 + x)^2]^2 - 
       36*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 24*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 18*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 36*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] - 36*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 12*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 24*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       36*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 6*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 18*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       42*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 6*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 42*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       15*G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       15*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       3*G[{-1}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
       3*G[{1}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
       48*G[{-1}, z]*Log[1 - 2*x]*Log[-x] - 48*G[{1}, z]*Log[1 - 2*x]*
        Log[-x] - 12*G[{-1, -1}, z]*Log[x^2] + 12*G[{-1, 1}, z]*Log[x^2] + 
       12*G[{0, -1}, z]*Log[x^2] - 12*G[{0, 1}, z]*Log[x^2] - 
       12*G[{1, -1}, z]*Log[x^2] + 12*G[{1, 1}, z]*Log[x^2] + 
       6*G[{1 - 2*x, -1}, z]*Log[x^2] + 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 
       6*G[{-1 + 2*x, 1}, z]*Log[x^2] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] - 6*G[{-1}, z]*Log[16]*Log[x^2] + 6*G[{1}, z]*Log[16]*
        Log[x^2] - 12*G[{-1}, z]*Log[(-1 + x)^2]*Log[x^2] + 
       12*G[{1}, z]*Log[(-1 + x)^2]*Log[x^2] - 3*G[{-1}, z]*Log[x^2]^2 + 
       3*G[{1}, z]*Log[x^2]^2 - 12*G[{-1, 1}, z]*Log[4*x^2] + 
       18*G[{-1, 1 - 2*x}, z]*Log[4*x^2] + 6*G[{-1, -1 + 2*x}, z]*
        Log[4*x^2] - 12*G[{0, -1}, z]*Log[4*x^2] + 12*G[{0, 1}, z]*
        Log[4*x^2] - 12*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 
       12*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 12*G[{1, -1}, z]*Log[4*x^2] - 
       6*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 18*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       6*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 18*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + 18*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       6*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       9*G[{-1}, z]*Log[x^2]*Log[16*x^2] - 9*G[{1}, z]*Log[x^2]*Log[16*x^2] - 
       3*G[{-1}, z]*Log[x^2]*Log[256*x^2] + 3*G[{1}, z]*Log[x^2]*
        Log[256*x^2] + 24*G[{0, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       48*G[{-1}, z]*PolyLog[2, 2*x] - 48*G[{1}, z]*PolyLog[2, 2*x] + 
       3*G[{1 - 2*x}, z]*(4*Pi^2 - 2*Log[2]^2 + 8*Log[1 + (3 - 4*x)^(-1)]*
          Log[1 + (1 - 2*x)^(-1)] + 4*Log[256]*Log[1 - 2*x] + 
         4*Log[4 - 8*x]*Log[1 - 2*x] - 4*Log[1 - 2*x]^2 + 
         20*Log[1 - 2*x]*Log[2 - 2*x] + 2*Log[128]*Log[1 - x] + 
         20*Log[1 - 2*x]*Log[1 - x] + 4*Log[1 - x]^2 - 4*Log[1 - 1/(2*x)]*
          Log[(-1 + x)^2] - Log[(-1 + x)^2]^2 - 
         2*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*Log[16*(-1 + x)^2] - 
         2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[2]*Log[(4 - 4*x)/x^2] + 
         8*Log[1 - 2*x]*Log[-x] + 8*Log[-x]^2 - Log[(-1 + x)^2]*Log[x^2] + 
         2*Log[x^2]*Log[16*x^2] - Log[(-1 + x)^2]*Log[256*x^2] - 
         Log[x^2]*Log[256*x^2] + 2*Log[4]*Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] - 
         2*Log[256*x^2]*Log[1 - 3*x + 2*x^2] - Log[x^4]*
          Log[1 - 3*x + 2*x^2] - 2*Log[1 + (1 - 2*x)^(-1)]*
          Log[2 - 6*x + 4*x^2] - 4*Log[(-1 + x)^3*(-1 + 2*x)]*
          Log[1 + (-1 + 2*x)^(-1)] - 2*Log[1 + (-1 + 2*x)^(-1)]^2 - 
         8*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] - 
         12*PolyLog[2, 1 + 1/(2*(-1 + x))] + 20*PolyLog[2, (1 - 2*x)^(-1)] - 
         12*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, 2*x] + 20*PolyLog[2, x/(-1 + x)] - 
         20*PolyLog[2, (-1 + 2*x)^(-1)] - 8*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
         12*PolyLog[2, x/(-1 + 2*x)] - 8*PolyLog[2, -1 + 2*x]) - 
       3*G[{-1 + 2*x}, z]*(4*Pi^2 - 2*Log[2]^2 + 8*Log[1 + (3 - 4*x)^(-1)]*
          Log[1 + (1 - 2*x)^(-1)] + 4*Log[256]*Log[1 - 2*x] + 
         4*Log[4 - 8*x]*Log[1 - 2*x] - 4*Log[1 - 2*x]^2 + 
         20*Log[1 - 2*x]*Log[2 - 2*x] + 2*Log[128]*Log[1 - x] + 
         20*Log[1 - 2*x]*Log[1 - x] + 4*Log[1 - x]^2 - 4*Log[1 - 1/(2*x)]*
          Log[(-1 + x)^2] - Log[(-1 + x)^2]^2 - 
         2*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*Log[16*(-1 + x)^2] - 
         2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[2]*Log[(4 - 4*x)/x^2] + 
         8*Log[1 - 2*x]*Log[-x] + 8*Log[-x]^2 - Log[(-1 + x)^2]*Log[x^2] + 
         2*Log[x^2]*Log[16*x^2] - Log[(-1 + x)^2]*Log[256*x^2] - 
         Log[x^2]*Log[256*x^2] + 2*Log[4]*Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] - 
         2*Log[256*x^2]*Log[1 - 3*x + 2*x^2] - Log[x^4]*
          Log[1 - 3*x + 2*x^2] - 2*Log[1 + (1 - 2*x)^(-1)]*
          Log[2 - 6*x + 4*x^2] - 4*Log[(-1 + x)^3*(-1 + 2*x)]*
          Log[1 + (-1 + 2*x)^(-1)] - 2*Log[1 + (-1 + 2*x)^(-1)]^2 - 
         8*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] - 
         12*PolyLog[2, 1 + 1/(2*(-1 + x))] + 20*PolyLog[2, (1 - 2*x)^(-1)] - 
         12*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, 2*x] + 20*PolyLog[2, x/(-1 + x)] - 
         20*PolyLog[2, (-1 + 2*x)^(-1)] - 8*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
         12*PolyLog[2, x/(-1 + 2*x)] - 8*PolyLog[2, -1 + 2*x]) - 
       48*G[{-1}, z]*PolyLog[2, -1 + 2*x] + 48*G[{1}, z]*
        PolyLog[2, -1 + 2*x]))/(768*(1 + p2)^(3/2)*(-1 + x)) - 
    (x*(4*Pi^2*G[{1 - 2*x}, z] - 4*Pi^2*G[{-1 + 2*x}, z] - 
       12*G[{-1, -1, 1 - 2*x}, z] + 12*G[{-1, -1, -1 + 2*x}, z] + 
       4*G[{-1, 0, 1 - 2*x}, z] - 4*G[{-1, 0, -1 + 2*x}, z] + 
       8*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] - 
       4*G[{-1, 1 - 2*x, -1}, z] - 4*G[{-1, 1 - 2*x, 1}, z] - 
       4*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       4*G[{-1, -1 + 2*x, -1}, z] - 4*G[{-1, -1 + 2*x, 1}, z] + 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 8*G[{0, -1, 1 - 2*x}, z] - 
       8*G[{0, 1, -1 + 2*x}, z] + 8*G[{0, 1 - 2*x, -1}, z] + 
       8*G[{0, 1 - 2*x, 1}, z] - 8*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       8*G[{0, -1 + 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] + 
       8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 4*G[{1, -1, 1 - 2*x}, z] - 
       8*G[{1, -1, -1 + 2*x}, z] + 4*G[{1, 0, 1 - 2*x}, z] - 
       4*G[{1, 0, -1 + 2*x}, z] - 12*G[{1, 1, 1 - 2*x}, z] + 
       12*G[{1, 1, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x, -1}, z] + 
       4*G[{1, 1 - 2*x, 1}, z] - 4*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       4*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] - 
       4*G[{1, -1 + 2*x, 1 - 2*x}, z] + 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, -1, 1}, z] - 
       4*G[{1 - 2*x, -1, 1 - 2*x}, z] + 4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 1, -1}, z] - 4*G[{1 - 2*x, 1, 1}, z] + 
       8*G[{1 - 2*x, 1, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       12*G[{1 - 2*x, 1 - 2*x, -1}, z] - 12*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1 + 2*x, -1}, z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, -1}, z] + 
       4*G[{-1 + 2*x, -1, 1}, z] - 4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       8*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, -1}, z] + 
       4*G[{-1 + 2*x, 1, 1}, z] - 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 12*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       12*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
         z] - 20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       14*G[{1 - 2*x}, z]*Log[2]^2 - 14*G[{-1 + 2*x}, z]*Log[2]^2 + 
       8*G[{1 - 2*x}, z]*Log[4]^2 - 8*G[{-1 + 2*x}, z]*Log[4]^2 + 
       2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 2*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]^2 + 24*G[{-1, -1}, z]*Log[1 - 2*x] - 
       8*G[{-1, 1}, z]*Log[1 - 2*x] + 8*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       8*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 16*G[{0, -1}, z]*Log[1 - 2*x] + 
       16*G[{0, 1}, z]*Log[1 - 2*x] - 16*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 
       16*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] + 8*G[{1, -1}, z]*Log[1 - 2*x] - 
       24*G[{1, 1}, z]*Log[1 - 2*x] - 8*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       8*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 8*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 8*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 8*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 8*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       8*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 
       8*G[{1 - 2*x}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 8*G[{-1 + 2*x}, z]*
        Log[4 - 8*x]*Log[1 - 2*x] - 48*G[{-1, -1}, z]*Log[1 - x] + 
       24*G[{-1, 1}, z]*Log[1 - x] - 16*G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       8*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 48*G[{0, -1}, z]*Log[1 - x] - 
       48*G[{0, 1}, z]*Log[1 - x] + 16*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       16*G[{0, -1 + 2*x}, z]*Log[1 - x] - 24*G[{1, -1}, z]*Log[1 - x] + 
       48*G[{1, 1}, z]*Log[1 - x] + 8*G[{1, 1 - 2*x}, z]*Log[1 - x] + 
       16*G[{1, -1 + 2*x}, z]*Log[1 - x] - 16*G[{1 - 2*x, -1}, z]*
        Log[1 - x] + 8*G[{1 - 2*x, 1}, z]*Log[1 - x] - 
       16*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 8*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 8*G[{-1 + 2*x, -1}, z]*Log[1 - x] + 
       16*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - x] + 16*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       G[{1 - 2*x}, z]*Log[16]*Log[1 - x] - G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] - G[{1 - 2*x}, z]*Log[65536]*Log[1 - x] + 
       G[{-1 + 2*x}, z]*Log[65536]*Log[1 - x] + 4*G[{1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 18*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[1 - x] + 18*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[1 - x] - 
       17*G[{1 - 2*x}, z]*Log[1 - x]^2 + 17*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 
       28*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 12*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 24*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       8*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 8*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 12*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       28*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 4*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 4*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x}, z]*Log[2]*Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x}, z]*Log[2]*
        Log[4*(-1 + x)^2] + 4*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] - 4*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] - 2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x^(-1)] + 2*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x^(-1)] - 6*G[{1 - 2*x}, z]*Log[8]*Log[-4*x] + 
       6*G[{-1 + 2*x}, z]*Log[8]*Log[-4*x] + 16*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[-x] - 16*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[-x] + 
       G[{1 - 2*x}, z]*Log[-64/x^9]*Log[-x] - G[{-1 + 2*x}, z]*Log[-64/x^9]*
        Log[-x] + 8*G[{-1, -1}, z]*Log[4*x^2] - 8*G[{-1, 1}, z]*Log[4*x^2] + 
       4*G[{-1, 1 - 2*x}, z]*Log[4*x^2] + 4*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       16*G[{0, -1}, z]*Log[4*x^2] + 16*G[{0, 1}, z]*Log[4*x^2] - 
       8*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 8*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       8*G[{1, -1}, z]*Log[4*x^2] - 8*G[{1, 1}, z]*Log[4*x^2] - 
       4*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 4*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 12*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + 12*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       4*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] - 4*G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] - 12*G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       6*G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^2] - 4*G[{-1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 12*G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^2] - 
       12*G[{0, 1}, z]*Log[64*(1 - 2*x)^2*x^2] + 4*G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       12*G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^2] + 2*G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{1 - 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 2*G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{-1 + 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 2*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 
       2*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 6*G[{1 - 2*x}, z]*Log[4]*
        Log[x*(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[4]*Log[x*(-1 + 2*x)] + 
       G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*x)] - 12*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 12*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 16*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 16*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 4*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 2*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 2*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/x] + 16*G[{1 - 2*x}, z]*PolyLog[2, 2*x] - 
       16*G[{-1 + 2*x}, z]*PolyLog[2, 2*x] - 14*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 14*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       4*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       8*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 8*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{-1}, z]*(4*Pi^2 + 42*Log[2]^2 + 
         18*Log[4]^2 + 6*Log[1 + (1 - 2*x)^(-1)]^2 + 8*Log[4 - 8*x]*
          Log[1 - 2*x] + 3*Log[16]*Log[1 - x] - 3*Log[65536]*Log[1 - x] + 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*Log[1 - 2*x]*Log[1 - x] - 
         51*Log[1 - x]^2 - 12*Log[2]*Log[4*(-1 + x)^2] + 
         12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x^(-1)] - 18*Log[8]*Log[-4*x] + 16*Log[1 - 2*x]*Log[-x] + 
         3*Log[-64/x^9]*Log[-x] + 6*Log[x^2]*Log[16*x^2] + 
         3*Log[2]*Log[64*(1 - 2*x)^2*x^2] + 3*Log[1 + (1 - 2*x)^(-1)]*
          Log[64*(1 - 2*x)^2*x^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x/(-1 + 2*x)] + 3*Log[64*(1 - 2*x)^2*x^2]*
          Log[(2*x)/(-1 + 2*x)] - 6*Log[(-1 + x)/(-1 + 2*x)]*
          Log[(2*x)/(-1 + 2*x)] + 6*Log[(2*x)/(-1 + 2*x)]^2 - 
         18*Log[4]*Log[x*(-1 + 2*x)] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 6*PolyLog[2, 1 - 1/(2*x)] - 
         36*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*PolyLog[2, 1/(2*x)] - 
         6*PolyLog[2, (-1 + x)/x] + 16*PolyLog[2, 2*x] - 
         42*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)] - 
         16*PolyLog[2, -1 + 2*x]) - G[{1}, z]*(4*Pi^2 + 42*Log[2]^2 + 
         18*Log[4]^2 + 6*Log[1 + (1 - 2*x)^(-1)]^2 + 8*Log[4 - 8*x]*
          Log[1 - 2*x] + 3*Log[16]*Log[1 - x] - 3*Log[65536]*Log[1 - x] + 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*Log[1 - 2*x]*Log[1 - x] - 
         51*Log[1 - x]^2 - 12*Log[2]*Log[4*(-1 + x)^2] + 
         12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x^(-1)] - 18*Log[8]*Log[-4*x] + 16*Log[1 - 2*x]*Log[-x] + 
         3*Log[-64/x^9]*Log[-x] + 6*Log[x^2]*Log[16*x^2] + 
         3*Log[2]*Log[64*(1 - 2*x)^2*x^2] + 3*Log[1 + (1 - 2*x)^(-1)]*
          Log[64*(1 - 2*x)^2*x^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x/(-1 + 2*x)] + 3*Log[64*(1 - 2*x)^2*x^2]*
          Log[(2*x)/(-1 + 2*x)] - 6*Log[(-1 + x)/(-1 + 2*x)]*
          Log[(2*x)/(-1 + 2*x)] + 6*Log[(2*x)/(-1 + 2*x)]^2 - 
         18*Log[4]*Log[x*(-1 + 2*x)] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 6*PolyLog[2, 1 - 1/(2*x)] - 
         36*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*PolyLog[2, 1/(2*x)] - 
         6*PolyLog[2, (-1 + x)/x] + 16*PolyLog[2, 2*x] - 
         42*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)] - 
         16*PolyLog[2, -1 + 2*x]) - 16*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       16*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x]))/(128*(1 + p2)^(3/2)) - 
    ((-2 - 2*(-1 + p2)*x + (-2 + p2)*x^2 + 2*x^3)*(-74*Pi^2*G[{1 - 2*x}, z] + 
       74*Pi^2*G[{-1 + 2*x}, z] - 72*G[{-1, -1, 1 - 2*x}, z] + 
       24*G[{-1, -1, -1 + 2*x}, z] + 24*G[{-1, 0, 1 - 2*x}, z] - 
       24*G[{-1, 0, -1 + 2*x}, z] - 48*G[{-1, 1, -1}, z] - 
       48*G[{-1, 1, 1 - 2*x}, z] + 24*G[{-1, 1, -1 + 2*x}, z] + 
       48*G[{-1, -1 - 2*x, 1 - 2*x}, z] - 24*G[{-1, 1 - 2*x, -1}, z] + 
       24*G[{-1, 1 - 2*x, 1}, z] - 72*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 24*G[{-1, -1 + 2*x, -1}, z] + 
       24*G[{-1, -1 + 2*x, 1}, z] + 24*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{0, -1, 1 - 2*x}, z] - 48*G[{0, 1, -1 + 2*x}, z] + 
       48*G[{0, 1 - 2*x, -1}, z] + 48*G[{0, 1 - 2*x, 1}, z] + 
       48*G[{0, 1 - 2*x, 1 - 2*x}, z] - 48*G[{0, -1 + 2*x, -1}, z] - 
       48*G[{0, -1 + 2*x, 1}, z] - 48*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{1, -1, 1}, z] - 24*G[{1, -1, 1 - 2*x}, z] + 
       48*G[{1, -1, -1 + 2*x}, z] + 24*G[{1, 0, 1 - 2*x}, z] - 
       24*G[{1, 0, -1 + 2*x}, z] - 24*G[{1, 1, 1 - 2*x}, z] + 
       72*G[{1, 1, -1 + 2*x}, z] - 24*G[{1, 1 - 2*x, -1}, z] - 
       24*G[{1, 1 - 2*x, 1}, z] - 24*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       24*G[{1, -1 + 2*x, -1}, z] + 24*G[{1, -1 + 2*x, 1}, z] - 
       24*G[{1, -1 + 2*x, 1 - 2*x}, z] + 72*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{1, 1 + 2*x, -1 + 2*x}, z] - 24*G[{1 - 2*x, -1, -1}, z] + 
       24*G[{1 - 2*x, -1, 1}, z] - 72*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, -1, -1 + 2*x}, z] + 24*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 0, -1 + 2*x}, z] + 72*G[{1 - 2*x, 1, -1}, z] - 
       72*G[{1 - 2*x, 1, 1}, z] + 48*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, 1, -1 + 2*x}, z] - 48*G[{1 - 2*x, -1 - 2*x, -1}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 1 - 2*x, -1}, z] - 72*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       72*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       24*G[{1 - 2*x, -1 + 2*x, -1}, z] + 24*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       24*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 72*G[{-1 + 2*x, -1, -1}, z] - 
       72*G[{-1 + 2*x, -1, 1}, z] - 24*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       48*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 24*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       24*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 24*G[{-1 + 2*x, 1, -1}, z] + 
       24*G[{-1 + 2*x, 1, 1}, z] - 24*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       72*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 24*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 24*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 72*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       24*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 24*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
         z] + 72*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, 1}, z] + 48*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, 
         z] - 24*G[{-1 - 2*x, -1}, z]*Log[2] - 72*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[2] - 12*G[{1 - 2*x, -1}, z]*Log[2] + 48*G[{1 - 2*x, 1}, z]*
        Log[2] + 48*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] - 
       36*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[2] - 48*G[{-1 + 2*x, -1}, z]*Log[2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[2] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] + 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 48*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[2] + 96*G[{1 + 2*x, -1}, z]*Log[2] + 72*G[{1 + 2*x, 1}, z]*
        Log[2] + 72*G[{1 + 2*x, -1 + 2*x}, z]*Log[2] + 
       492*G[{1 - 2*x}, z]*Log[2]^2 - 492*G[{-1 + 2*x}, z]*Log[2]^2 + 
       72*G[{-1, 1}, z]*Log[4] - 24*G[{-1, -1 + 2*x}, z]*Log[4] + 
       48*G[{0, -1}, z]*Log[4] - 48*G[{0, 1}, z]*Log[4] - 
       48*G[{0, 1 - 2*x}, z]*Log[4] + 48*G[{0, -1 + 2*x}, z]*Log[4] + 
       48*G[{0, 1 + 2*x}, z]*Log[4] - 24*G[{1, -1}, z]*Log[4] + 
       24*G[{1, 1}, z]*Log[4] + 24*G[{1, 1 - 2*x}, z]*Log[4] + 
       48*G[{-1 - 2*x, -1}, z]*Log[4] + 72*G[{-1 - 2*x, 1}, z]*Log[4] - 
       48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4] + 24*G[{1 - 2*x, -1}, z]*Log[4] - 
       96*G[{1 - 2*x, 1}, z]*Log[4] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + 
       48*G[{-1 + 2*x, -1}, z]*Log[4] - 72*G[{-1 + 2*x, 1}, z]*Log[4] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - 24*G[{1 + 2*x, -1}, z]*Log[4] + 
       48*G[{1 + 2*x, 1 + 2*x}, z]*Log[4] - 84*G[{1 - 2*x}, z]*Log[4]^2 + 
       84*G[{-1 + 2*x}, z]*Log[4]^2 + 24*G[{-1, 1}, z]*Log[8] + 
       24*G[{-1, -1 + 2*x}, z]*Log[8] - 24*G[{1, -1}, z]*Log[8] - 
       24*G[{1, 1 - 2*x}, z]*Log[8] - 48*G[{-1 - 2*x, 1}, z]*Log[8] - 
       48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[8] - 72*G[{1 - 2*x, -1}, z]*Log[8] + 
       72*G[{1 - 2*x, 1}, z]*Log[8] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[8] - 
       72*G[{-1 + 2*x, -1}, z]*Log[8] + 72*G[{-1 + 2*x, 1}, z]*Log[8] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] + 48*G[{1 + 2*x, -1}, z]*Log[8] - 
       48*G[{1 + 2*x, 1}, z]*Log[8] + 48*G[{1 + 2*x, -1 - 2*x}, z]*Log[8] + 
       48*G[{-1, -1}, z]*Log[16] - 48*G[{-1, 1}, z]*Log[16] - 
       24*G[{0, -1}, z]*Log[16] + 24*G[{0, 1}, z]*Log[16] - 
       24*G[{0, 1 + 2*x}, z]*Log[16] + 72*G[{1, -1}, z]*Log[16] - 
       72*G[{1, 1}, z]*Log[16] - 12*G[{-1 - 2*x, -1}, z]*Log[16] - 
       12*G[{-1 - 2*x, 1}, z]*Log[16] - 96*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[16] + 36*G[{1 - 2*x, -1}, z]*Log[16] - 24*G[{1 - 2*x, 1}, z]*
        Log[16] + 60*G[{-1 + 2*x, -1}, z]*Log[16] - 12*G[{-1 + 2*x, 1}, z]*
        Log[16] - 60*G[{1 + 2*x, -1}, z]*Log[16] - 
       48*G[{1 + 2*x, -1 - 2*x}, z]*Log[16] + 12*G[{1 + 2*x}, z]*Log[4]*
        Log[16] - 6*G[{-1 - 2*x}, z]*Log[16]^2 + 6*G[{1 - 2*x}, z]*
        Log[16]^2 - 6*G[{-1 + 2*x}, z]*Log[16]^2 + 12*G[{1 - 2*x}, z]*Log[8]*
        Log[32] - 24*G[{-1, -1}, z]*Log[64] - 24*G[{-1, 1}, z]*Log[64] + 
       24*G[{-1, -1 - 2*x}, z]*Log[64] - 24*G[{-1, 1 - 2*x}, z]*Log[64] - 
       24*G[{0, -1}, z]*Log[64] + 24*G[{0, 1}, z]*Log[64] - 
       48*G[{0, -1 - 2*x}, z]*Log[64] + 24*G[{0, 1 - 2*x}, z]*Log[64] - 
       24*G[{0, -1 + 2*x}, z]*Log[64] + 48*G[{0, 1 + 2*x}, z]*Log[64] + 
       24*G[{1, -1}, z]*Log[64] + 24*G[{1, -1 + 2*x}, z]*Log[64] - 
       24*G[{1, 1 + 2*x}, z]*Log[64] - 36*G[{-1 - 2*x, -1}, z]*Log[64] + 
       24*G[{-1 - 2*x, 1}, z]*Log[64] + 24*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[64] + 12*G[{-1 - 2*x, 1 - 2*x}, z]*Log[64] + 
       48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[64] + 48*G[{1 - 2*x, -1}, z]*
        Log[64] - 48*G[{-1 + 2*x, 1}, z]*Log[64] - 24*G[{1 + 2*x, -1}, z]*
        Log[64] + 36*G[{1 + 2*x, 1}, z]*Log[64] - 
       12*G[{1 + 2*x, -1 + 2*x}, z]*Log[64] + 12*G[{1 - 2*x}, z]*Log[4]*
        Log[64] - 12*G[{-1 + 2*x}, z]*Log[4]*Log[64] - 
       12*G[{1 + 2*x}, z]*Log[4]*Log[64] - 12*G[{1 - 2*x}, z]*Log[8]*
        Log[64] + 12*G[{-1 + 2*x}, z]*Log[8]*Log[64] + 
       6*G[{-1 - 2*x}, z]*Log[16]*Log[64] + 6*G[{-1 - 2*x}, z]*Log[32]*
        Log[64] - 6*G[{-1 + 2*x}, z]*Log[32]*Log[64] - 
       6*G[{1 + 2*x}, z]*Log[32]*Log[64] - 6*G[{-1 - 2*x}, z]*Log[64]^2 + 
       3*G[{1 - 2*x}, z]*Log[64]^2 - 3*G[{-1 + 2*x}, z]*Log[64]^2 + 
       6*G[{1 + 2*x}, z]*Log[64]^2 + 24*G[{-1, 1}, z]*Log[256] - 
       24*G[{-1, -1 - 2*x}, z]*Log[256] - 24*G[{0, -1}, z]*Log[256] + 
       24*G[{0, 1}, z]*Log[256] + 48*G[{0, -1 - 2*x}, z]*Log[256] - 
       48*G[{0, 1 + 2*x}, z]*Log[256] - 48*G[{1, -1}, z]*Log[256] + 
       24*G[{1, 1}, z]*Log[256] + 24*G[{1, 1 + 2*x}, z]*Log[256] - 
       12*G[{-1 - 2*x, -1}, z]*Log[256] - 12*G[{-1 - 2*x, 1}, z]*Log[256] + 
       24*G[{-1 - 2*x, -1 - 2*x}, z]*Log[256] + 12*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[256] - 12*G[{1 - 2*x, -1}, z]*Log[256] + 12*G[{1 - 2*x, 1}, z]*
        Log[256] + 12*G[{-1 + 2*x, 1}, z]*Log[256] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[256] - 24*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[256] + 24*G[{1 + 2*x, -1}, z]*Log[256] - 
       12*G[{1 + 2*x, 1 + 2*x}, z]*Log[256] - 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[256] + 12*G[{1 + 2*x}, z]*Log[2]*Log[256] + 
       12*G[{1 - 2*x}, z]*Log[4]*Log[256] - 12*G[{-1 + 2*x}, z]*Log[4]*
        Log[256] - 12*G[{1 + 2*x}, z]*Log[4]*Log[256] + 
       6*G[{-1 - 2*x}, z]*Log[16]*Log[256] + 24*G[{-1 - 2*x, -1}, z]*
        Log[512] + 24*G[{-1 - 2*x, 1 - 2*x}, z]*Log[512] - 
       12*G[{1 - 2*x, -1}, z]*Log[512] - 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[512] + 12*G[{-1 + 2*x, 1}, z]*Log[512] + 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[512] - 24*G[{1 + 2*x, 1}, z]*
        Log[512] - 24*G[{1 + 2*x, -1 + 2*x}, z]*Log[512] - 
       12*G[{-1 - 2*x}, z]*Log[4]*Log[512] - 12*G[{1 - 2*x}, z]*Log[4]*
        Log[512] + 12*G[{-1 + 2*x}, z]*Log[4]*Log[512] + 
       12*G[{1 + 2*x}, z]*Log[4]*Log[512] + 24*G[{0, -1}, z]*Log[4096] - 
       24*G[{0, 1}, z]*Log[4096] - 12*G[{-1 - 2*x, -1 - 2*x}, z]*Log[4096] + 
       12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4096] - 12*G[{1 - 2*x, 1}, z]*
        Log[4096] - 12*G[{1 - 2*x, -1 - 2*x}, z]*Log[4096] + 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4096] + 12*G[{1 + 2*x, 1}, z]*
        Log[4096] - 12*G[{1 + 2*x, -1 - 2*x}, z]*Log[4096] + 
       24*G[{1 + 2*x, 1 + 2*x}, z]*Log[4096] - 6*G[{1 + 2*x}, z]*Log[2]*
        Log[4096] + G[{-1 - 2*x}, z]*Log[64]*Log[4096] - 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[32768] + 12*G[{1 + 2*x}, z]*Log[2]*
        Log[32768] + 12*G[{-1 - 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{1 + 2*x, -1 - 2*x}, z]*Log[65536] - 12*G[{-1 - 2*x, -1}, z]*
        Log[262144] - 12*G[{-1 - 2*x, 1 - 2*x}, z]*Log[262144] + 
       12*G[{1 + 2*x, 1}, z]*Log[262144] + 12*G[{1 + 2*x, -1 + 2*x}, z]*
        Log[262144] + 12*G[{-1 - 2*x}, z]*Log[2]*Log[262144] - 
       12*G[{1 + 2*x}, z]*Log[2]*Log[262144] - 12*G[{-1 - 2*x}, z]*Log[4]*
        Log[262144] + 12*G[{1 + 2*x}, z]*Log[4]*Log[262144] + 
       12*G[{0, -1 - 2*x}, z]*Log[16777216] - 12*G[{0, 1 + 2*x}, z]*
        Log[16777216] + 12*G[{-1 - 2*x, -1}, z]*Log[16777216] - 
       12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[16777216] - 12*G[{1 + 2*x, 1}, z]*
        Log[16777216] - 12*G[{1 + 2*x, 1 + 2*x}, z]*Log[16777216] - 
       4*G[{1 + 2*x}, z]*Log[2]*Log[16777216] - G[{1 - 2*x}, z]*Log[4]*
        Log[16777216] + G[{-1 + 2*x}, z]*Log[4]*Log[16777216] + 
       G[{-1 - 2*x}, z]*Log[16]*Log[16777216] - 12*G[{0, -1 - 2*x}, z]*
        Log[4294967296] + 12*G[{0, 1 + 2*x}, z]*Log[4294967296] - 
       G[{-1 - 2*x}, z]*Log[4]*Log[281474976710656] + G[{1 + 2*x}, z]*Log[4]*
        Log[281474976710656] - 4*G[{1 + 2*x}, z]*Log[2]*
        Log[324518553658426726783156020576256] - G[{1 - 2*x}, z]*Log[4]*
        Log[324518553658426726783156020576256] + G[{-1 + 2*x}, z]*Log[4]*
        Log[324518553658426726783156020576256] + G[{-1 - 2*x}, z]*Log[16]*
        Log[324518553658426726783156020576256] + 3*G[{-1 - 2*x}, z]*Log[256]*
        Log[1 - 2*x] - 96*G[{-1, -1}, z]*Log[1 - x] - 
       48*G[{-1, 1}, z]*Log[1 - x] + 96*G[{-1, -1 - 2*x}, z]*Log[1 - x] - 
       96*G[{-1, 1 - 2*x}, z]*Log[1 - x] + 48*G[{-1, -1 + 2*x}, z]*
        Log[1 - x] + 96*G[{0, -1}, z]*Log[1 - x] - 96*G[{0, 1}, z]*
        Log[1 - x] + 96*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       96*G[{0, -1 + 2*x}, z]*Log[1 - x] + 48*G[{1, -1}, z]*Log[1 - x] + 
       96*G[{1, 1}, z]*Log[1 - x] - 48*G[{1, 1 - 2*x}, z]*Log[1 - x] + 
       96*G[{1, -1 + 2*x}, z]*Log[1 - x] - 96*G[{1, 1 + 2*x}, z]*Log[1 - x] - 
       96*G[{1 - 2*x, -1}, z]*Log[1 - x] + 144*G[{1 - 2*x, 1}, z]*
        Log[1 - x] - 96*G[{1 - 2*x, -1 - 2*x}, z]*Log[1 - x] - 
       96*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 144*G[{-1 + 2*x, -1}, z]*Log[1 - x] + 
       96*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - x] + 96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 - x] - 96*G[{-1 - 2*x}, z]*Log[2]*
        Log[1 - x] + 48*G[{1 - 2*x}, z]*Log[2]*Log[1 - x] - 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[1 - x] + 96*G[{1 + 2*x}, z]*Log[2]*
        Log[1 - x] + 60*G[{-1 - 2*x}, z]*Log[16]*Log[1 - x] - 
       24*G[{1 - 2*x}, z]*Log[16]*Log[1 - x] + 24*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] - 72*G[{1 + 2*x}, z]*Log[16]*Log[1 - x] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[1 - x] - 12*G[{-1 - 2*x}, z]*
        Log[65536]*Log[1 - x] + 12*G[{1 + 2*x}, z]*Log[65536]*Log[1 - x] - 
       216*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 216*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[1 - x] - 204*G[{1 - 2*x}, z]*Log[1 - x]^2 + 
       204*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 84*G[{-1, -1}, z]*
        Log[(-1 + x)^2] + 12*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       48*G[{-1, -1 - 2*x}, z]*Log[(-1 + x)^2] + 12*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       72*G[{0, -1}, z]*Log[(-1 + x)^2] + 72*G[{0, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 24*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1}, z]*Log[(-1 + x)^2] - 
       84*G[{1, 1}, z]*Log[(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{1, 1 + 2*x}, z]*Log[(-1 + x)^2] + 84*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - 84*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[(-1 + x)^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 84*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 84*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(-1 + x)^2] + 
       72*G[{-1 - 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 24*G[{1 - 2*x}, z]*Log[2]*
        Log[(-1 + x)^2] + 24*G[{-1 + 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 
       72*G[{1 + 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 60*G[{-1 - 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] - 12*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 60*G[{1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] - 60*G[{-1 - 2*x}, z]*Log[16]*Log[(-1 + x)^2] + 
       60*G[{1 + 2*x}, z]*Log[16]*Log[(-1 + x)^2] + 12*G[{-1 - 2*x}, z]*
        Log[256]*Log[(-1 + x)^2] + 12*G[{1 - 2*x}, z]*Log[256]*
        Log[(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] - 
       12*G[{1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] + 12*G[{-1 - 2*x}, z]*
        Log[65536]*Log[(-1 + x)^2] - 12*G[{1 + 2*x}, z]*Log[65536]*
        Log[(-1 + x)^2] + 30*G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 - 
       30*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 - 12*G[{-1, -1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1, 1}, z]*Log[16*(-1 + x)^2] + 
       12*G[{-1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 24*G[{0, -1}, z]*Log[16*(-1 + x)^2] - 
       24*G[{0, 1}, z]*Log[16*(-1 + x)^2] - 24*G[{0, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] + 24*G[{0, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1, -1}, z]*Log[16*(-1 + x)^2] + 12*G[{1, 1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 12*G[{1 - 2*x, -1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1 - 2*x, 1}, z]*Log[16*(-1 + x)^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1}, z]*Log[16*(-1 + x)^2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 6*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*(-1 + x)^2] + 96*G[{1 - 2*x}, z]*Log[1 + 1/(2*x)]*
        Log[-1/(2*x)] - 96*G[{-1 + 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[x^(-1)] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[x^(-1)] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[x^(-1)] - 
       12*G[{1 + 2*x}, z]*Log[2]*Log[x^(-1)] - 24*G[{-1 - 2*x}, z]*Log[4]*
        Log[x^(-1)] - 12*G[{1 - 2*x}, z]*Log[4]*Log[x^(-1)] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[x^(-1)] + 12*G[{1 - 2*x}, z]*Log[8]*
        Log[x^(-1)] - 12*G[{-1 + 2*x}, z]*Log[8]*Log[x^(-1)] - 
       12*G[{1 + 2*x}, z]*Log[8]*Log[x^(-1)] + 12*G[{1 + 2*x}, z]*Log[16]*
        Log[x^(-1)] + 6*G[{-1 - 2*x}, z]*Log[64]*Log[x^(-1)] - 
       108*G[{-1 - 2*x}, z]*Log[2]*Log[-x] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[-x] - 36*G[{-1 + 2*x}, z]*Log[2]*Log[-x] + 
       108*G[{1 + 2*x}, z]*Log[2]*Log[-x] + 12*G[{1 - 2*x}, z]*Log[8]*
        Log[-x] - 12*G[{-1 + 2*x}, z]*Log[8]*Log[-x] - 
       12*G[{1 + 2*x}, z]*Log[8]*Log[-x] + 18*G[{-1 - 2*x}, z]*Log[64]*
        Log[-x] - 12*G[{1 + 2*x}, z]*Log[64]*Log[-x] + 
       24*G[{-1 - 2*x}, z]*Log[512]*Log[-x] - 24*G[{1 - 2*x}, z]*Log[512]*
        Log[-x] + 24*G[{-1 + 2*x}, z]*Log[512]*Log[-x] - 
       24*G[{1 + 2*x}, z]*Log[512]*Log[-x] - 12*G[{-1 - 2*x}, z]*Log[262144]*
        Log[-x] + 12*G[{1 + 2*x}, z]*Log[262144]*Log[-x] + 
       12*G[{1 - 2*x}, z]*Log[-x^(-9)]*Log[-x] - 12*G[{-1 + 2*x}, z]*
        Log[-x^(-9)]*Log[-x] - 48*G[{-1 - 2*x}, z]*Log[2]*Log[x] + 
       48*G[{1 + 2*x}, z]*Log[2]*Log[x] + 12*G[{1 - 2*x}, z]*Log[16]*Log[x] - 
       12*G[{-1 + 2*x}, z]*Log[16]*Log[x] - 12*G[{1 + 2*x}, z]*Log[16]*
        Log[x] + 6*G[{-1 - 2*x}, z]*Log[256]*Log[x] + 
       60*G[{-1, -1}, z]*Log[x^2] + 12*G[{-1, 1}, z]*Log[x^2] - 
       48*G[{-1, -1 - 2*x}, z]*Log[x^2] - 12*G[{-1, 1 - 2*x}, z]*Log[x^2] - 
       36*G[{-1, -1 + 2*x}, z]*Log[x^2] + 24*G[{-1, 1 + 2*x}, z]*Log[x^2] - 
       72*G[{0, -1}, z]*Log[x^2] + 72*G[{0, 1}, z]*Log[x^2] + 
       48*G[{0, -1 - 2*x}, z]*Log[x^2] - 72*G[{0, 1 - 2*x}, z]*Log[x^2] + 
       72*G[{0, -1 + 2*x}, z]*Log[x^2] - 48*G[{0, 1 + 2*x}, z]*Log[x^2] - 
       12*G[{1, -1}, z]*Log[x^2] - 60*G[{1, 1}, z]*Log[x^2] - 
       24*G[{1, -1 - 2*x}, z]*Log[x^2] + 36*G[{1, 1 - 2*x}, z]*Log[x^2] + 
       12*G[{1, -1 + 2*x}, z]*Log[x^2] + 48*G[{1, 1 + 2*x}, z]*Log[x^2] + 
       12*G[{1 - 2*x, -1}, z]*Log[x^2] - 108*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[x^2] + 84*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x^2] - 36*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[x^2] + 108*G[{-1 + 2*x, -1}, z]*
        Log[x^2] - 12*G[{-1 + 2*x, 1}, z]*Log[x^2] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x^2] + 36*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x^2] - 84*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x^2] - 36*G[{-1 - 2*x}, z]*Log[2]*
        Log[x^2] - 48*G[{1 - 2*x}, z]*Log[2]*Log[x^2] + 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[x^2] + 36*G[{1 + 2*x}, z]*Log[2]*
        Log[x^2] - 48*G[{-1 - 2*x}, z]*Log[4]*Log[x^2] - 
       24*G[{1 - 2*x}, z]*Log[4]*Log[x^2] + 24*G[{-1 + 2*x}, z]*Log[4]*
        Log[x^2] + 48*G[{1 + 2*x}, z]*Log[4]*Log[x^2] - 
       3*G[{-1 - 2*x}, z]*Log[16]*Log[x^2] - 12*G[{1 - 2*x}, z]*Log[16]*
        Log[x^2] + 12*G[{-1 + 2*x}, z]*Log[16]*Log[x^2] - 
       9*G[{1 + 2*x}, z]*Log[16]*Log[x^2] + 18*G[{-1 - 2*x}, z]*Log[256]*
        Log[x^2] + 24*G[{1 - 2*x}, z]*Log[256]*Log[x^2] - 
       24*G[{-1 + 2*x}, z]*Log[256]*Log[x^2] - 12*G[{1 + 2*x}, z]*Log[256]*
        Log[x^2] + 12*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] - 
       12*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] + 
       9*G[{-1 - 2*x}, z]*Log[x^2]^2 + 36*G[{1 - 2*x}, z]*Log[x^2]^2 - 
       36*G[{-1 + 2*x}, z]*Log[x^2]^2 - 24*G[{-1, -1}, z]*Log[4*x^2] + 
       24*G[{-1, 1}, z]*Log[4*x^2] + 24*G[{-1, -1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{-1, 1 + 2*x}, z]*Log[4*x^2] + 48*G[{0, -1}, z]*Log[4*x^2] - 
       48*G[{0, 1}, z]*Log[4*x^2] - 48*G[{0, -1 - 2*x}, z]*Log[4*x^2] + 
       48*G[{0, 1 + 2*x}, z]*Log[4*x^2] - 24*G[{1, -1}, z]*Log[4*x^2] + 
       24*G[{1, 1}, z]*Log[4*x^2] + 24*G[{1, -1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{1, 1 + 2*x}, z]*Log[4*x^2] - 72*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 
       24*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] - 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] - 
       24*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 72*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] + 12*G[{-1, -1}, z]*
        Log[16*x^2] - 12*G[{-1, 1}, z]*Log[16*x^2] + 12*G[{-1, 1 - 2*x}, z]*
        Log[16*x^2] - 12*G[{-1, -1 + 2*x}, z]*Log[16*x^2] - 
       24*G[{0, -1}, z]*Log[16*x^2] + 24*G[{0, 1}, z]*Log[16*x^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[16*x^2] + 24*G[{0, -1 + 2*x}, z]*
        Log[16*x^2] + 12*G[{1, -1}, z]*Log[16*x^2] - 
       12*G[{1, 1}, z]*Log[16*x^2] + 12*G[{1, 1 - 2*x}, z]*Log[16*x^2] - 
       12*G[{1, -1 + 2*x}, z]*Log[16*x^2] + 12*G[{1 - 2*x, -1}, z]*
        Log[16*x^2] - 12*G[{1 - 2*x, 1}, z]*Log[16*x^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*x^2] - 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16*x^2] + 12*G[{-1 + 2*x, -1}, z]*Log[16*x^2] - 
       12*G[{-1 + 2*x, 1}, z]*Log[16*x^2] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16*x^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*x^2] + 
       12*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*x^2] - 
       12*G[{-1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + 36*G[{1 - 2*x}, z]*Log[x^2]*
        Log[16*x^2] - 36*G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2] + 
       3*G[{-1 - 2*x}, z]*Log[x^2]*Log[256*x^2] + 12*G[{1 - 2*x}, z]*Log[x^2]*
        Log[256*x^2] - 12*G[{-1 + 2*x}, z]*Log[x^2]*Log[256*x^2] - 
       24*G[{-1, -1}, z]*Log[(1 - 2*x)^2*x^2] - 12*G[{-1, 1}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{0, -1}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{0, 1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{0, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 24*G[{0, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1, -1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{1, 1}, z]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 24*G[{1, 1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 24*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] + 
       36*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       36*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 54*G[{-1 - 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] - 36*G[{-1 + 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 36*G[{1 + 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 6*G[{-1 - 2*x}, z]*Log[8]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{1 + 2*x}, z]*Log[8]*
        Log[(1 - 2*x)^2*x^2] + 6*G[{-1 - 2*x}, z]*Log[64]*
        Log[(1 - 2*x)^2*x^2] + 6*G[{-1 - 2*x}, z]*Log[1 - 2*x]*Log[x^4] - 
       6*G[{-1 - 2*x}, z]*Log[1 - 2*x]*Log[16*x^4] + 12*G[{1 - 2*x}, z]*
        Log[1 - 2*x]*Log[16*x^4] - 12*G[{-1 + 2*x}, z]*Log[1 - 2*x]*
        Log[16*x^4] - 12*G[{1 - 2*x}, z]*Log[-2*x]*Log[65536*x^8] + 
       12*G[{-1 + 2*x}, z]*Log[-2*x]*Log[65536*x^8] - 
       48*G[{-1, -1}, z]*Log[1 + x] + 48*G[{-1, 1}, z]*Log[1 + x] + 
       48*G[{-1, -1 - 2*x}, z]*Log[1 + x] - 48*G[{-1, 1 + 2*x}, z]*
        Log[1 + x] + 96*G[{0, -1}, z]*Log[1 + x] - 96*G[{0, 1}, z]*
        Log[1 + x] - 96*G[{0, -1 - 2*x}, z]*Log[1 + x] + 
       96*G[{0, 1 + 2*x}, z]*Log[1 + x] - 48*G[{1, -1}, z]*Log[1 + x] + 
       48*G[{1, 1}, z]*Log[1 + x] + 48*G[{1, -1 - 2*x}, z]*Log[1 + x] - 
       48*G[{1, 1 + 2*x}, z]*Log[1 + x] - 48*G[{1 - 2*x, -1}, z]*Log[1 + x] + 
       144*G[{1 - 2*x, 1}, z]*Log[1 + x] + 144*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + x] - 48*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] - 
       144*G[{-1 + 2*x, -1}, z]*Log[1 + x] + 48*G[{-1 + 2*x, 1}, z]*
        Log[1 + x] + 48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] - 
       144*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] - 48*G[{-1 - 2*x}, z]*Log[2]*
        Log[1 + x] - 48*G[{1 - 2*x}, z]*Log[2]*Log[1 + x] + 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[1 + x] + 24*G[{1 - 2*x}, z]*Log[4]*
        Log[1 + x] - 24*G[{-1 + 2*x}, z]*Log[4]*Log[1 + x] - 
       24*G[{-1 - 2*x}, z]*Log[x^2]*Log[1 + x] + 288*G[{1 - 2*x}, z]*
        Log[1 + x]*Log[2*(1 + x)] - 288*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[2*(1 + x)] + 24*G[{-1, -1}, z]*Log[4*(1 + x)^2] - 
       24*G[{-1, 1}, z]*Log[4*(1 + x)^2] - 24*G[{-1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{0, -1}, z]*Log[4*(1 + x)^2] + 48*G[{0, 1}, z]*Log[4*(1 + x)^2] + 
       48*G[{0, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 48*G[{0, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, -1}, z]*Log[4*(1 + x)^2] - 
       24*G[{1, 1}, z]*Log[4*(1 + x)^2] - 24*G[{1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       24*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 72*G[{1 - 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 72*G[{-1 + 2*x, -1}, z]*
        Log[4*(1 + x)^2] - 24*G[{-1 + 2*x, 1}, z]*Log[4*(1 + x)^2] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       12*G[{-1 - 2*x}, z]*Log[x^2]*Log[4*(1 + x)^2] - 
       24*G[{-1 - 2*x}, z]*Log[1 + x]*Log[4*(1 + x)^2] + 
       24*G[{-1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 
       96*G[{1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] + 
       96*G[{-1 + 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 
       36*G[{-1 - 2*x}, z]*Log[2]*Log[(-1 + x)/(-1 + 2*x)] + 
       36*G[{1 - 2*x}, z]*Log[2]*Log[(-1 + x)/(-1 + 2*x)] - 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[(-1 + x)/(-1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[2]*Log[(-1 + x)/(-1 + 2*x)] - 
       6*G[{-1 - 2*x}, z]*Log[4]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{1 + 2*x}, z]*Log[16]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[64]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[64]*Log[(-1 + x)/(-1 + 2*x)] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{-1 - 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{1 + 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
       48*G[{-1 - 2*x}, z]*Log[1/(4*2^(1/4))]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[1/(4*2^(1/4))]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[1/(4*2^(1/4))]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[4*2^(1/4)]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[4*2^(1/4)]*Log[(-1 + x)/(-1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[4*2^(1/4)]*Log[(-1 + x)/(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^2 - 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^2 - 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] + 
       60*G[{1 - 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*
        Log[2]*Log[x/(-1 + 2*x)] + 144*G[{1 + 2*x}, z]*Log[2]*
        Log[x/(-1 + 2*x)] - 18*G[{-1 - 2*x}, z]*Log[4]*Log[x/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[4]*Log[x/(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*
        Log[4]*Log[x/(-1 + 2*x)] - 48*G[{-1 - 2*x}, z]*Log[8]*
        Log[x/(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[8]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[x/(-1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       48*G[{-1 - 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       72*G[{-1 - 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] - 
       72*G[{1 + 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 48*G[{-1 - 2*x}, z]*
        Log[8]*Log[x*(-1 + 2*x)] - 24*G[{1 - 2*x}, z]*Log[8]*
        Log[x*(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 
       48*G[{1 + 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 12*G[{-1 - 2*x}, z]*
        Log[64]*Log[x*(-1 + 2*x)] - 12*G[{1 - 2*x}, z]*Log[64]*
        Log[x*(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*Log[64]*Log[x*(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[64]*Log[x*(-1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[4096]*Log[x*(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[4096]*Log[x*(-1 + 2*x)] - 
       48*G[{-1 - 2*x}, z]*Log[8]*Log[x/(1 + 2*x)] + 48*G[{1 + 2*x}, z]*
        Log[8]*Log[x/(1 + 2*x)] + 48*G[{-1 - 2*x}, z]*Log[16]*
        Log[x/(1 + 2*x)] - 48*G[{1 + 2*x}, z]*Log[16]*Log[x/(1 + 2*x)] + 
       12*G[{-1 - 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{1 + 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       96*G[{1 - 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] - 
       96*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
       96*G[{1 - 2*x}, z]*Log[-2*x]*Log[1 + 2*x] + 96*G[{-1 + 2*x}, z]*
        Log[-2*x]*Log[1 + 2*x] + 48*G[{1 - 2*x}, z]*Log[2*(1 + x)]*
        Log[-256*x^2*(1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[2*(1 + x)]*
        Log[-256*x^2*(1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[4]*
        Log[(1 + 2*x)^2] - 24*G[{-1 + 2*x}, z]*Log[4]*Log[(1 + 2*x)^2] + 
       24*G[{1 - 2*x}, z]*Log[x^2]*Log[(1 + 2*x)^2] - 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[(1 + 2*x)^2] + 
       12*G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, 1 + x^(-1)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + x^(-1)] + 240*G[{1 - 2*x}, z]*PolyLog[2, -1 - 2*x] - 
       240*G[{-1 + 2*x}, z]*PolyLog[2, -1 - 2*x] - 168*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 168*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 192*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 192*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 144*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 144*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 48*G[{1 - 2*x}, z]*
        PolyLog[2, 1/2 - x] + 48*G[{-1 + 2*x}, z]*PolyLog[2, 1/2 - x] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - x] + 48*G[{1 - 2*x}, z]*PolyLog[2, -1/(2*x)] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 120*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 120*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] + 
       96*G[{1 - 2*x}, z]*PolyLog[2, -2*x] - 96*G[{-1 + 2*x}, z]*
        PolyLog[2, -2*x] - 216*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       216*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 192*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + x] - 192*G[{-1 + 2*x}, z]*PolyLog[2, 1 + x] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, -((1 + x)/x)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, -((1 + x)/x)] + 168*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 168*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + G[{-1}, z]*(14*Pi^2 - 60*Log[2]^2 + 
         84*Log[4]^2 - 6*Log[16]^2 + 6*Log[64]^2 - 8*Log[2]*Log[4096] + 
         Log[16]*Log[4096] - Log[4096]^2 - 12*Log[2]*Log[32768] + 
         24*Log[2]*Log[262144] - 2*Log[8]*Log[262144] - 
         4*Log[2]*Log[16777216] + Log[4]*Log[281474976710656] + 
         Log[16]*Log[18014398509481984] - 4*Log[2]*
          Log[324518553658426726783156020576256] - 24*Log[4]*Log[1 - x] + 
         48*Log[16]*Log[1 - x] - 24*Log[256]*Log[1 - x] + 
         48*Log[2]*Log[(-1 + x)^2] - 48*Log[4]*Log[(-1 + x)^2] - 
         24*Log[256]*Log[(-1 + x)^2] + 24*Log[4096]*Log[(-1 + x)^2] + 
         18*Log[(-1 + x)^2]^2 - 6*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 
         36*Log[2]*Log[x^(-1)] + 2*Log[64]*Log[x^(-1)] - 72*Log[2]*Log[-x] + 
         24*Log[8]*Log[-x] - 24*Log[4]*Log[x] + 24*Log[2]*Log[x^2] + 
         48*Log[4]*Log[x^2] - 24*Log[16]*Log[x^2] - 24*Log[(-1 + x)^2]*
          Log[x^2] + 12*Log[x^2]^2 - 12*Log[1 - 2*x]*Log[16*x^4] + 
         48*Log[4]*Log[1 + x] - 48*Log[x^2]*Log[1 + x] + 96*Log[1 + x]^2 + 
         24*Log[x^2]*Log[4*(1 + x)^2] - 48*Log[1 + x]*Log[4*(1 + x)^2] - 
         24*Log[4]*Log[(-1 + x)/(-1 + 2*x)] + 24*Log[8]*
          Log[(-1 + x)/(-1 + 2*x)] + 12*Log[128]*Log[(-1 + x)/(-1 + 2*x)] - 
         12*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 24*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] - 48*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 
         12*Log[2]*Log[x/(-1 + 2*x)] + 12*Log[512]*Log[x/(-1 + 2*x)] + 
         24*Log[x^2]*Log[x/(-1 + 2*x)] + 12*Log[(1 - 2*x)^2*x^2]*
          Log[x/(-1 + 2*x)] - 24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
         24*Log[x/(-1 + 2*x)]^2 + 48*Log[8]*Log[x*(-1 + 2*x)] - 
         24*Log[64]*Log[x*(-1 + 2*x)] - 24*Log[64]*Log[x/(1 + 2*x)] + 
         24*Log[256]*Log[x/(1 + 2*x)] - 96*Log[1 - x]*Log[x/(1 + 2*x)] + 
         48*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 24*Log[x^2]*Log[x/(1 + 2*x)] - 
         24*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 
         24*PolyLog[2, 1 - 1/(2*x)] - 48*PolyLog[2, 1 + x^(-1)] + 
         24*PolyLog[2, (1 - 2*x)^(-1)] - 48*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
         48*PolyLog[2, 1/2 - x] - 48*PolyLog[2, 1 - x] + 
         96*PolyLog[2, 1/(2*x)] - 24*PolyLog[2, (-1 + x)/x] + 
         48*PolyLog[2, x/(-1 + x)] - 48*PolyLog[2, 1 + x] - 
         24*PolyLog[2, (-1 + 2*x)^(-1)] - 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)]) + 72*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 72*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{1}, z]*(-14*Pi^2 + 60*Log[2]^2 - 
         84*Log[4]^2 + 6*Log[16]^2 - 6*Log[64]^2 + 8*Log[2]*Log[4096] - 
         2*Log[4]*Log[4096] + Log[4096]^2 + 12*Log[2]*Log[32768] - 
         24*Log[2]*Log[262144] + Log[64]*Log[262144] + 
         Log[16]*Log[16777216] - Log[4]*Log[281474976710656] - 
         2*Log[4]*Log[18014398509481984] + Log[16]*
          Log[324518553658426726783156020576256] + 24*Log[4]*Log[1 - x] - 
         48*Log[16]*Log[1 - x] + 24*Log[256]*Log[1 - x] - 
         48*Log[2]*Log[(-1 + x)^2] + 24*Log[4]*Log[(-1 + x)^2] + 
         24*Log[256]*Log[(-1 + x)^2] - 24*Log[4096]*Log[(-1 + x)^2] - 
         18*Log[(-1 + x)^2]^2 + 6*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
         36*Log[2]*Log[x^(-1)] - 2*Log[64]*Log[x^(-1)] + 72*Log[2]*Log[-x] - 
         24*Log[8]*Log[-x] + 24*Log[4]*Log[x] - 24*Log[2]*Log[x^2] - 
         48*Log[4]*Log[x^2] + 24*Log[16]*Log[x^2] + 12*Log[(-1 + x)^2]*
          Log[x^2] + 12*Log[(-1 + x)^2]*Log[16*x^2] - 
         12*Log[x^2]*Log[16*x^2] + 12*Log[1 - 2*x]*Log[16*x^4] + 
         24*Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 24*Log[8]*
          Log[(-1 + x)/(-1 + 2*x)] - 12*Log[128]*Log[(-1 + x)/(-1 + 2*x)] + 
         12*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 24*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] + 48*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 
         12*Log[2]*Log[x/(-1 + 2*x)] - 12*Log[512]*Log[x/(-1 + 2*x)] - 
         24*Log[x^2]*Log[x/(-1 + 2*x)] - 12*Log[(1 - 2*x)^2*x^2]*
          Log[x/(-1 + 2*x)] + 24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] - 
         24*Log[x/(-1 + 2*x)]^2 - 48*Log[8]*Log[x*(-1 + 2*x)] + 
         24*Log[64]*Log[x*(-1 + 2*x)] + 24*Log[64]*Log[x/(1 + 2*x)] - 
         24*Log[256]*Log[x/(1 + 2*x)] + 96*Log[1 - x]*Log[x/(1 + 2*x)] - 
         48*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 24*Log[x^2]*Log[x/(1 + 2*x)] + 
         24*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
         24*PolyLog[2, 1 - 1/(2*x)] + 48*PolyLog[2, 1 + x^(-1)] - 
         24*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
         48*PolyLog[2, 1/2 - x] + 48*PolyLog[2, 1 - x] - 
         96*PolyLog[2, 1/(2*x)] + 24*PolyLog[2, (-1 + x)/x] - 
         48*PolyLog[2, x/(-1 + x)] + 48*PolyLog[2, 1 + x] + 
         24*PolyLog[2, (-1 + 2*x)^(-1)] + 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)]) - 96*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 144*G[{1 - 2*x}, z]*PolyLog[2, 1 + 2*x] + 
       144*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 2*x] + 96*G[{1 - 2*x}, z]*
        PolyLog[2, (2 + 2*x)^(-1)] - 96*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 + 2*x)^(-1)] + 192*G[{1 - 2*x}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] - 192*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] - 96*G[{1 - 2*x}, z]*
        PolyLog[2, -1 + (1 + x)^(-1)] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + (1 + x)^(-1)]))/(3072*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((p2*(2 - 2*x + x^2) - 2*(-1 + x - x^2 + x^3))*
      (-6*(2*G[{-1, -1, 1}, z] + 2*G[{-1, 1, -1}, z] - 2*G[{-1, 1, 1}, z] - 
         2*G[{-1, -1 - 2*x, -1}, z] + 2*G[{1, -1, -1}, z] - 
         2*G[{1, -1, 1}, z] - 2*G[{1, 1, -1}, z] + 2*G[{1, 1 + 2*x, 1}, z] - 
         G[{-1, -1}, z]*Log[4] + G[{-1, -1 - 2*x}, z]*Log[4] + 
         G[{1, 1}, z]*Log[4] - G[{1, 1 + 2*x}, z]*Log[4] - 
         G[{-1, -1}, z]*Log[x^2] + G[{-1, -1 - 2*x}, z]*Log[x^2] + 
         G[{1, 1}, z]*Log[x^2] - G[{1, 1 + 2*x}, z]*Log[x^2]) + 
       G[{1}, z]*(-15*Pi^2 + 6*Log[2]^2 - 9*Log[4]^2 + 24*Log[1 + 1/(2*x)]*
          Log[-1/(2*x)] - 3*Log[4]*Log[x^2] + 3*Log[x^2]*Log[16*x^2] - 
         3*Log[-2*x]*Log[65536*x^8] + 72*Log[1 + x]*Log[2*(1 + x)] - 
         12*Log[(1 + x)^2]*Log[16*(1 + x)^2] - 24*Log[-2*x]*Log[1 + 2*x] + 
         12*Log[2*(1 + x)]*Log[-256*x^2*(1 + 2*x)] + 
         2*Log[64]*Log[(1 + 2*x)^2] + 6*Log[x^2]*Log[(1 + 2*x)^2] + 
         60*PolyLog[2, -1 - 2*x] + 12*PolyLog[2, -1/(2*x)] + 
         24*PolyLog[2, -2*x] + 36*PolyLog[2, 1 + x] + 
         12*PolyLog[2, -((1 + x)/x)] - 36*PolyLog[2, 1 + 2*x] + 
         24*PolyLog[2, (2 + 2*x)^(-1)] + 48*PolyLog[2, 1 - 1/(2*(1 + x))] - 
         24*PolyLog[2, -1 + (1 + x)^(-1)]) + G[{-1}, z]*
        (15*Pi^2 - 6*Log[2]^2 + 9*Log[4]^2 - 24*Log[1 + 1/(2*x)]*
          Log[-1/(2*x)] + Log[64]*Log[x^2] - 3*Log[x^2]*Log[16*x^2] + 
         3*Log[-2*x]*Log[65536*x^8] - 72*Log[1 + x]*Log[2*(1 + x)] + 
         12*Log[(1 + x)^2]*Log[16*(1 + x)^2] + 24*Log[-2*x]*Log[1 + 2*x] - 
         12*Log[2*(1 + x)]*Log[-256*x^2*(1 + 2*x)] - 
         2*Log[64]*Log[(1 + 2*x)^2] - 6*Log[x^2]*Log[(1 + 2*x)^2] - 
         60*PolyLog[2, -1 - 2*x] - 12*PolyLog[2, -1/(2*x)] - 
         24*PolyLog[2, -2*x] - 36*PolyLog[2, 1 + x] - 
         12*PolyLog[2, -((1 + x)/x)] + 36*PolyLog[2, 1 + 2*x] - 
         24*PolyLog[2, (2 + 2*x)^(-1)] - 48*PolyLog[2, 1 - 1/(2*(1 + x))] + 
         24*PolyLog[2, -1 + (1 + x)^(-1)])))/(768*(1 + p2)^(3/2)*
      (-1 + x)^2) + ((-2 + p2 + 2*x)*(-30*Pi^2*G[{1 - 2*x}, z] + 
       30*Pi^2*G[{-1 + 2*x}, z] + 24*G[{-1, -1, 1}, z] + 
       132*G[{-1, -1, 1 - 2*x}, z] - 108*G[{-1, -1, -1 + 2*x}, z] - 
       108*G[{-1, 0, 1 - 2*x}, z] + 108*G[{-1, 0, -1 + 2*x}, z] - 
       24*G[{-1, 1, 1}, z] + 84*G[{-1, 1, 1 - 2*x}, z] - 
       96*G[{-1, 1, -1 + 2*x}, z] + 24*G[{-1, -1 - 2*x, -1}, z] - 
       24*G[{-1, -1 - 2*x, 1 - 2*x}, z] + 108*G[{-1, 1 - 2*x, -1}, z] + 
       84*G[{-1, 1 - 2*x, 1}, z] - 12*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       48*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 48*G[{-1, -x, -1}, z] + 
       48*G[{-1, -x, 1 - 2*x}, z] - 60*G[{-1, -1 + 2*x, -1}, z] - 
       60*G[{-1, -1 + 2*x, 1}, z] + 60*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       108*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 96*G[{0, -1, 1 - 2*x}, z] + 
       120*G[{0, -1, -1 + 2*x}, z] + 96*G[{0, 0, 1 - 2*x}, z] - 
       96*G[{0, 0, -1 + 2*x}, z] - 120*G[{0, 1, 1 - 2*x}, z] + 
       96*G[{0, 1, -1 + 2*x}, z] - 72*G[{0, 1 - 2*x, -1}, z] - 
       72*G[{0, 1 - 2*x, 1}, z] - 24*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       48*G[{0, 1 - 2*x, -1 + 2*x}, z] + 72*G[{0, -1 + 2*x, -1}, z] + 
       72*G[{0, -1 + 2*x, 1}, z] - 48*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       24*G[{0, -1 + 2*x, -1 + 2*x}, z] + 24*G[{1, -1, -1}, z] + 
       96*G[{1, -1, 1 - 2*x}, z] - 84*G[{1, -1, -1 + 2*x}, z] - 
       108*G[{1, 0, 1 - 2*x}, z] + 108*G[{1, 0, -1 + 2*x}, z] - 
       24*G[{1, 1, -1}, z] + 108*G[{1, 1, 1 - 2*x}, z] - 
       132*G[{1, 1, -1 + 2*x}, z] + 60*G[{1, 1 - 2*x, -1}, z] + 
       60*G[{1, 1 - 2*x, 1}, z] + 108*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       60*G[{1, 1 - 2*x, -1 + 2*x}, z] + 48*G[{1, x, 1}, z] - 
       48*G[{1, x, -1 + 2*x}, z] - 84*G[{1, -1 + 2*x, -1}, z] - 
       108*G[{1, -1 + 2*x, 1}, z] + 48*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       12*G[{1, -1 + 2*x, -1 + 2*x}, z] - 24*G[{1, 1 + 2*x, 1}, z] + 
       24*G[{1, 1 + 2*x, -1 + 2*x}, z] + 36*G[{1 - 2*x, -1, -1}, z] + 
       60*G[{1 - 2*x, -1, 1}, z] + 72*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       84*G[{1 - 2*x, -1, -1 + 2*x}, z] - 36*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       36*G[{1 - 2*x, 0, -1 + 2*x}, z] + 36*G[{1 - 2*x, 1, -1}, z] + 
       60*G[{1 - 2*x, 1, 1}, z] + 108*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       84*G[{1 - 2*x, 1, -1 + 2*x}, z] - 24*G[{1 - 2*x, -1 - 2*x, -1}, z] - 
       24*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] + 
       84*G[{1 - 2*x, 1 - 2*x, -1}, z] + 60*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       108*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       12*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 48*G[{1 - 2*x, -x, -1}, z] - 
       48*G[{1 - 2*x, -x, 1 - 2*x}, z] - 36*G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       36*G[{1 - 2*x, -1 + 2*x, 1}, z] + 24*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
         z] - 12*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       60*G[{-1 + 2*x, -1, -1}, z] - 36*G[{-1 + 2*x, -1, 1}, z] + 
       84*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 108*G[{-1 + 2*x, -1, -1 + 2*x}, 
         z] - 36*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       36*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 60*G[{-1 + 2*x, 1, -1}, z] - 
       36*G[{-1 + 2*x, 1, 1}, z] + 84*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       72*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 36*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
       36*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 12*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 24*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, x, 1}, z] + 48*G[{-1 + 2*x, x, -1 + 2*x}, z] - 
       60*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 84*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       12*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       108*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       24*G[{-1 + 2*x, 1 + 2*x, 1}, z] + 24*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, 
         z] + 84*G[{-1, -1}, z]*Log[2] - 72*G[{-1, -1 - 2*x}, z]*Log[2] + 
       60*G[{-1, 1 - 2*x}, z]*Log[2] + 12*G[{-1, 1 + 2*x}, z]*Log[2] - 
       12*G[{1, 1}, z]*Log[2] + 24*G[{1, -1 - 2*x}, z]*Log[2] - 
       60*G[{1, -1 + 2*x}, z]*Log[2] + 36*G[{1, 1 + 2*x}, z]*Log[2] - 
       84*G[{1 - 2*x, -1}, z]*Log[2] + 36*G[{1 - 2*x, 1}, z]*Log[2] + 
       36*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] - 144*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[2] - 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[2] - 72*G[{-1 + 2*x, -1}, z]*
        Log[2] + 12*G[{-1 + 2*x, 1}, z]*Log[2] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[2] - 72*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[2] + 72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[2] + 114*G[{1 - 2*x}, z]*Log[2]^2 - 
       114*G[{-1 + 2*x}, z]*Log[2]^2 - 24*G[{-1, -1}, z]*Log[4] + 
       24*G[{-1, -1 - 2*x}, z]*Log[4] + 24*G[{0, -1}, z]*Log[4] - 
       24*G[{1, -1}, z]*Log[4] - 24*G[{1, -1 - 2*x}, z]*Log[4] - 
       24*G[{1 - 2*x, -1}, z]*Log[4] - 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] - 
       24*G[{-1 + 2*x, -1}, z]*Log[4] - 24*G[{-1 + 2*x, 1}, z]*Log[4] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 54*G[{1 - 2*x}, z]*Log[4]^2 + 
       54*G[{-1 + 2*x}, z]*Log[4]^2 - 24*G[{-1, -1}, z]*Log[8] - 
       24*G[{-1, 1}, z]*Log[8] + 24*G[{-1, -1 - 2*x}, z]*Log[8] + 
       24*G[{1, -1 - 2*x}, z]*Log[8] - 24*G[{1, 1 + 2*x}, z]*Log[8] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[8] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[8] + 24*G[{-1 + 2*x, -1}, z]*Log[8] + 24*G[{-1 + 2*x, 1}, z]*
        Log[8] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] + 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[8] - 3*G[{1 - 2*x}, z]*Log[4]*
        Log[8] - 33*G[{-1, -1}, z]*Log[16] + 12*G[{-1, 1}, z]*Log[16] - 
       21*G[{-1, -1 - 2*x}, z]*Log[16] + 36*G[{-1, 1 - 2*x}, z]*Log[16] + 
       18*G[{-1, -1 + 2*x}, z]*Log[16] + 3*G[{-1, 1 + 2*x}, z]*Log[16] + 
       12*G[{0, -1}, z]*Log[16] - 12*G[{0, 1}, z]*Log[16] + 
       21*G[{1, -1}, z]*Log[16] + 45*G[{1, 1}, z]*Log[16] - 
       21*G[{1, -1 - 2*x}, z]*Log[16] + 6*G[{1, 1 - 2*x}, z]*Log[16] - 
       12*G[{1, -1 + 2*x}, z]*Log[16] - 21*G[{1, 1 + 2*x}, z]*Log[16] - 
       27*G[{1 - 2*x, -1}, z]*Log[16] + 9*G[{1 - 2*x, 1}, z]*Log[16] + 
       21*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] + 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[16] + 18*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] - 
       3*G[{1 - 2*x, 1 + 2*x}, z]*Log[16] - 24*G[{-1 + 2*x, -1}, z]*Log[16] + 
       39*G[{-1 + 2*x, 1}, z]*Log[16] - 3*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[16] - 18*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] - 27*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[16] - 3*G[{1 - 2*x}, z]*Log[4]*Log[16] + 3*G[{1 - 2*x}, z]*
        Log[16]^2 - 3*G[{-1 + 2*x}, z]*Log[16]^2 - 24*G[{-1, -1 + 2*x}, z]*
        Log[32] - 24*G[{1, -1}, z]*Log[32] + 24*G[{1, 1 - 2*x}, z]*Log[32] - 
       24*G[{1 - 2*x, 1}, z]*Log[32] + 24*G[{-1 + 2*x, -1}, z]*Log[32] + 
       24*G[{-1 + 2*x, 1}, z]*Log[32] + 6*G[{-1, -1}, z]*Log[64] + 
       6*G[{-1, 1}, z]*Log[64] + 24*G[{-1, -1 - 2*x}, z]*Log[64] - 
       30*G[{-1, 1 - 2*x}, z]*Log[64] + 18*G[{-1, -1 + 2*x}, z]*Log[64] + 
       24*G[{0, 1}, z]*Log[64] - 6*G[{1, -1}, z]*Log[64] - 
       6*G[{1, 1}, z]*Log[64] + 24*G[{1, -1 - 2*x}, z]*Log[64] - 
       18*G[{1, 1 - 2*x}, z]*Log[64] + 30*G[{1, -1 + 2*x}, z]*Log[64] + 
       24*G[{1, 1 + 2*x}, z]*Log[64] - 18*G[{1 - 2*x, -1}, z]*Log[64] + 
       18*G[{1 - 2*x, 1}, z]*Log[64] - 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       18*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] - 6*G[{-1 + 2*x, -1}, z]*
        Log[64] + 6*G[{-1 + 2*x, 1}, z]*Log[64] + 
       30*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 18*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64] + 27*G[{1 - 2*x}, z]*Log[2]*Log[64] - 
       27*G[{-1 + 2*x}, z]*Log[2]*Log[64] + G[{-1 + 2*x}, z]*Log[8]*Log[64] + 
       G[{-1 + 2*x}, z]*Log[16]*Log[64] - 9*G[{1 - 2*x}, z]*Log[64]^2 + 
       9*G[{-1 + 2*x}, z]*Log[64]^2 - 24*G[{1 - 2*x, 1 - 2*x}, z]*Log[128] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[128] - 18*G[{-1, -1}, z]*Log[256] + 
       6*G[{-1, 1}, z]*Log[256] - 12*G[{-1, 1 - 2*x}, z]*Log[256] - 
       3*G[{-1, 1 + 2*x}, z]*Log[256] - 24*G[{0, 1}, z]*Log[256] - 
       6*G[{1, -1}, z]*Log[256] + 18*G[{1, 1}, z]*Log[256] - 
       12*G[{1, 1 - 2*x}, z]*Log[256] - 3*G[{1, 1 + 2*x}, z]*Log[256] + 
       6*G[{1 - 2*x, -1}, z]*Log[256] - 18*G[{1 - 2*x, 1}, z]*Log[256] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + 3*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[256] + 18*G[{-1 + 2*x, -1}, z]*Log[256] - 6*G[{-1 + 2*x, 1}, z]*
        Log[256] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] + 
       3*G[{-1 + 2*x, 1 + 2*x}, z]*Log[256] + 18*G[{1 - 2*x}, z]*Log[2]*
        Log[256] - 3*G[{-1 + 2*x}, z]*Log[64]*Log[256] + 
       12*G[{-1, -1}, z]*Log[512] + 12*G[{-1, 1}, z]*Log[512] - 
       12*G[{-1, -1 - 2*x}, z]*Log[512] + 12*G[{-1, -1 + 2*x}, z]*Log[512] - 
       12*G[{1, 1}, z]*Log[512] - 12*G[{1, -1 - 2*x}, z]*Log[512] - 
       12*G[{1, 1 - 2*x}, z]*Log[512] + 12*G[{1 - 2*x, 1}, z]*Log[512] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[512] - 12*G[{-1 + 2*x, -1}, z]*
        Log[512] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[512] + 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[512] - 3*G[{1 - 2*x}, z]*Log[16]*
        Log[512] + 12*G[{-1, 1 - 2*x}, z]*Log[4096] - 12*G[{-1, -1 + 2*x}, z]*
        Log[4096] + 12*G[{1, 1 - 2*x}, z]*Log[4096] - 12*G[{1, -1 + 2*x}, z]*
        Log[4096] + 12*G[{1 - 2*x, -1}, z]*Log[32768] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[32768] - 12*G[{-1 + 2*x, 1}, z]*
        Log[32768] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[32768] - 
       G[{1 - 2*x}, z]*Log[8]*Log[65536] + G[{-1 + 2*x}, z]*Log[8]*
        Log[65536] + 3*G[{-1, -1}, z]*Log[16777216] - 
       3*G[{-1, 1}, z]*Log[16777216] + 3*G[{1, -1}, z]*Log[16777216] - 
       3*G[{1, 1}, z]*Log[16777216] - 3*G[{1 - 2*x, -1}, z]*Log[16777216] + 
       3*G[{1 - 2*x, 1}, z]*Log[16777216] - 3*G[{-1 + 2*x, -1}, z]*
        Log[16777216] + 3*G[{-1 + 2*x, 1}, z]*Log[16777216] - 
       3*G[{-1 + 2*x}, z]*Log[4]*Log[68719476736] + G[{1 - 2*x}, z]*Log[64]*
        Log[68719476736] - 24*G[{-1, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{1, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] + 
       24*G[{-1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       24*G[{1 - 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{-1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{1 - 2*x}, z]*Log[2]*Log[2 - x^(-1)] - 24*G[{-1 + 2*x}, z]*Log[2]*
        Log[2 - x^(-1)] - 24*G[{-1, -1}, z]*Log[1 - 2*x] - 
       24*G[{-1, 1}, z]*Log[1 - 2*x] + 48*G[{-1, -x}, z]*Log[1 - 2*x] - 
       96*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 48*G[{0, -1}, z]*Log[1 - 2*x] + 
       48*G[{0, 1}, z]*Log[1 - 2*x] + 48*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] - 
       48*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] + 24*G[{1, -1}, z]*Log[1 - 2*x] + 
       24*G[{1, 1}, z]*Log[1 - 2*x] + 96*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       48*G[{1, x}, z]*Log[1 - 2*x] - 24*G[{1 - 2*x, -1}, z]*Log[1 - 2*x] - 
       72*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] - 192*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 48*G[{1 - 2*x, -x}, z]*Log[1 - 2*x] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 72*G[{-1 + 2*x, -1}, z]*
        Log[1 - 2*x] + 24*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] - 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - 2*x] + 48*G[{-1 + 2*x, x}, z]*
        Log[1 - 2*x] + 192*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 
       3*G[{-1 + 2*x}, z]*Log[4]*Log[1 - 2*x] - 24*G[{1 - 2*x}, z]*Log[16]*
        Log[1 - 2*x] + 24*G[{-1 + 2*x}, z]*Log[16]*Log[1 - 2*x] + 
       G[{1 - 2*x}, z]*Log[64]*Log[1 - 2*x] - 12*G[{1 - 2*x}, z]*Log[256]*
        Log[1 - 2*x] + 12*G[{-1 + 2*x}, z]*Log[256]*Log[1 - 2*x] - 
       60*G[{1 - 2*x}, z]*Log[1 - 2*x]^2 + 60*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]^2 - 120*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] + 
       120*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] + 
       96*G[{-1, -1}, z]*Log[1 - x] + 12*G[{-1, 1}, z]*Log[1 - x] - 
       48*G[{-1, -1 - 2*x}, z]*Log[1 - x] - 36*G[{-1, 1 - 2*x}, z]*
        Log[1 - x] + 48*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 
       72*G[{0, -1}, z]*Log[1 - x] - 72*G[{0, 1}, z]*Log[1 - x] - 
       24*G[{0, 1 - 2*x}, z]*Log[1 - x] + 24*G[{0, -1 + 2*x}, z]*Log[1 - x] - 
       12*G[{1, -1}, z]*Log[1 - x] - 96*G[{1, 1}, z]*Log[1 - x] - 
       48*G[{1, 1 - 2*x}, z]*Log[1 - x] + 36*G[{1, -1 + 2*x}, z]*Log[1 - x] + 
       48*G[{1, 1 + 2*x}, z]*Log[1 - x] + 60*G[{1 - 2*x, -1}, z]*Log[1 - x] + 
       96*G[{1 - 2*x, 1}, z]*Log[1 - x] - 48*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 - x] + 144*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] - 
       84*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] - 96*G[{-1 + 2*x, -1}, z]*
        Log[1 - x] - 60*G[{-1 + 2*x, 1}, z]*Log[1 - x] + 
       84*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] - 
       144*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 - x] + 18*G[{1 - 2*x}, z]*Log[2]*
        Log[1 - x] - 6*G[{-1 + 2*x}, z]*Log[2]*Log[1 - x] + 
       24*G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] - 24*G[{1 - 2*x}, z]*Log[8]*
        Log[1 - x] + 24*G[{-1 + 2*x}, z]*Log[8]*Log[1 - x] + 
       24*G[{1 - 2*x}, z]*Log[16]*Log[1 - x] - 24*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] - 12*G[{1 - 2*x}, z]*Log[32]*Log[1 - x] - 
       12*G[{1 - 2*x}, z]*Log[128]*Log[1 - x] + 12*G[{-1 + 2*x}, z]*Log[128]*
        Log[1 - x] + 24*G[{1 - 2*x}, z]*Log[512]*Log[1 - x] - 
       24*G[{-1 + 2*x}, z]*Log[512]*Log[1 - x] - 84*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[1 - x] + 84*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[1 - x] + 12*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] - 
       12*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] + 
       18*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] - 18*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[1 - x] + 45*G[{1 - 2*x}, z]*Log[1 - x]^2 - 
       45*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 18*G[{1 - 2*x}, z]*Log[1 - x]*
        Log[-64*(-1 + x)] - 18*G[{-1 + 2*x}, z]*Log[1 - x]*
        Log[-64*(-1 + x)] - 24*G[{1 - 2*x}, z]*Log[2]*Log[-1 + x] + 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[-1 + x] - 12*G[{1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 12*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 18*G[{1 - 2*x}, z]*
        Log[-1 + x]^2 - 18*G[{-1 + 2*x}, z]*Log[-1 + x]^2 - 
       96*G[{-1, -1}, z]*Log[(-1 + x)^2] + 48*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       24*G[{-1, -1 - 2*x}, z]*Log[(-1 + x)^2] + 36*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 36*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       48*G[{1, -1}, z]*Log[(-1 + x)^2] + 96*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       36*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 36*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 24*G[{1, 1 + 2*x}, z]*Log[(-1 + x)^2] - 
       72*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 24*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] + 24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(-1 + x)^2] - 
       108*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       60*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 24*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] + 72*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 
       60*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       108*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(-1 + x)^2] + 
       12*G[{1 - 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)^2] - 24*G[{1 - 2*x}, z]*Log[8]*Log[(-1 + x)^2] + 
       24*G[{-1 + 2*x}, z]*Log[8]*Log[(-1 + x)^2] + 12*G[{1 - 2*x}, z]*
        Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*
        Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - 18*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]^2 + 18*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 - 
       48*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 24*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       48*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 72*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       72*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{1 - 2*x}, z]*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
        Log[16*(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*
        Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*Log[16*(-1 + x)^2] + 
       18*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       18*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[x^(-6)] + 6*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[x^(-6)] - 3*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[64/x^6] + 3*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[64/x^6] - 
       6*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] + 
       6*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] + 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[-x^(-3)] - 3*G[{1 - 2*x}, z]*Log[16]*
        Log[-x^(-3)] + 36*G[{1 - 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2] - 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2] + 
       48*G[{1 - 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
       42*G[{1 - 2*x}, z]*Log[2]*Log[x^(-1)] - 42*G[{-1 + 2*x}, z]*Log[2]*
        Log[x^(-1)] - 24*G[{1 - 2*x}, z]*Log[2 - x^(-1)]*Log[x^(-1)] + 
       24*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*Log[x^(-1)] - 
       12*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
       12*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
       (36*I)*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] - (36*I)*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] + 36*G[{-1 + 2*x}, z]*Log[2]*Log[-x] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[-x] + 24*G[{-1 + 2*x}, z]*Log[8]*
        Log[-x] - 3*G[{1 - 2*x}, z]*Log[64]*Log[-x] - 
       3*G[{-1 + 2*x}, z]*Log[64]*Log[-x] + 6*G[{1 - 2*x}, z]*Log[512]*
        Log[-x] - 6*G[{-1 + 2*x}, z]*Log[512]*Log[-x] + 
       24*G[{1 - 2*x}, z]*Log[1024]*Log[-x] - 24*G[{-1 + 2*x}, z]*Log[1024]*
        Log[-x] - 96*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x] + 
       96*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[-x] - 6*G[{1 - 2*x}, z]*
        Log[1 - x]*Log[-x] + 6*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-x] - 
       3*G[{1 - 2*x}, z]*Log[-x^(-9)]*Log[-x] + 3*G[{-1 + 2*x}, z]*
        Log[-x^(-9)]*Log[-x] - 42*G[{1 - 2*x}, z]*Log[-x]^2 + 
       42*G[{-1 + 2*x}, z]*Log[-x]^2 + 24*G[{1 - 2*x}, z]*Log[2]*Log[x] - 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[x] - 36*G[{1 - 2*x}, z]*Log[-1 + x]*
        Log[x] + 36*G[{-1 + 2*x}, z]*Log[-1 + x]*Log[x] + 
       18*G[{1 - 2*x}, z]*Log[x]^2 - 18*G[{-1 + 2*x}, z]*Log[x]^2 - 
       36*G[{1 - 2*x}, z]*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] + 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] - 
       108*G[{-1, -1}, z]*Log[x^2] + 36*G[{-1, 1}, z]*Log[x^2] + 
       36*G[{-1, -1 - 2*x}, z]*Log[x^2] + 48*G[{-1, 1 - 2*x}, z]*Log[x^2] - 
       24*G[{-1, -1 + 2*x}, z]*Log[x^2] - 12*G[{-1, 1 + 2*x}, z]*Log[x^2] - 
       36*G[{1, -1}, z]*Log[x^2] + 108*G[{1, 1}, z]*Log[x^2] + 
       12*G[{1, -1 - 2*x}, z]*Log[x^2] + 24*G[{1, 1 - 2*x}, z]*Log[x^2] - 
       48*G[{1, -1 + 2*x}, z]*Log[x^2] - 36*G[{1, 1 + 2*x}, z]*Log[x^2] - 
       12*G[{1 - 2*x, -1}, z]*Log[x^2] - 108*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[x^2] - 48*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x^2] + 48*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2] + 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[x^2] + 108*G[{-1 + 2*x, -1}, z]*
        Log[x^2] + 12*G[{-1 + 2*x, 1}, z]*Log[x^2] - 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x^2] - 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x^2] + 48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x^2] - 12*G[{1 - 2*x}, z]*Log[4]*
        Log[x^2] + 12*G[{-1 + 2*x}, z]*Log[4]*Log[x^2] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[x^2] + 24*G[{-1 + 2*x}, z]*Log[8]*
        Log[x^2] - 6*G[{1 - 2*x}, z]*Log[16]*Log[x^2] + 
       6*G[{-1 + 2*x}, z]*Log[16]*Log[x^2] - 3*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[x^2] + 3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[x^2] - 24*G[{1 - 2*x}, z]*Log[x^2]^2 + 24*G[{-1 + 2*x}, z]*
        Log[x^2]^2 + 120*G[{-1, -1}, z]*Log[4*x^2] - 
       48*G[{-1, 1}, z]*Log[4*x^2] - 36*G[{-1, -1 - 2*x}, z]*Log[4*x^2] + 
       12*G[{-1, 1 + 2*x}, z]*Log[4*x^2] - 96*G[{0, -1}, z]*Log[4*x^2] + 
       96*G[{0, 1}, z]*Log[4*x^2] + 48*G[{1, -1}, z]*Log[4*x^2] - 
       120*G[{1, 1}, z]*Log[4*x^2] - 12*G[{1, -1 - 2*x}, z]*Log[4*x^2] + 
       36*G[{1, 1 + 2*x}, z]*Log[4*x^2] + 36*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       12*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 36*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] + 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] - 12*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[4*x^2] + 12*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       36*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 12*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[4*x^2] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] + 3*G[{1 - 2*x}, z]*Log[16]*
        Log[4*x^2] - 3*G[{-1 + 2*x}, z]*Log[16]*Log[4*x^2] + 
       6*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*x^2] - 
       6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*x^2] + 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] - 12*G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] - 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2] + 
       3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2] + 
       24*G[{-1, -1}, z]*Log[(1 - 2*x)^2*x^2] - 12*G[{-1, -1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 12*G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1, 1}, z]*Log[(1 - 2*x)^2*x^2] - 12*G[{1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 12*G[{1, 1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] - 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{-1 + 2*x, 1}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       3*G[{1 - 2*x}, z]*Log[8]*Log[(1 - 2*x)^2*x^2] + 
       3*G[{-1 + 2*x}, z]*Log[8]*Log[(1 - 2*x)^2*x^2] + 
       6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x^3] - 6*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[-x^3] + 6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[16*x^4] - 
       6*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[16*x^4] + 36*G[{-1, -1}, z]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{-1, 1}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 12*G[{-1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{1, -1}, z]*Log[(1 - 2*x)^2*x^4] - 
       36*G[{1, 1}, z]*Log[(1 - 2*x)^2*x^4] - 12*G[{1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2*x^4] + 36*G[{1 - 2*x, 1}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 36*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{-1 + 2*x, 1}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       18*G[{-1 + 2*x}, z]*Log[2]*Log[(1 - 2*x)^2*x^4] - 
       3*G[{1 - 2*x}, z]*Log[64]*Log[(1 - 2*x)^2*x^4] - 
       6*G[{1 - 2*x}, z]*Log[((-1 + x)*x)/(1 - 2*x)^2]*Log[(1 - 2*x)^2*x^4] + 
       6*G[{-1 + 2*x}, z]*Log[((-1 + x)*x)/(1 - 2*x)^2]*
        Log[(1 - 2*x)^2*x^4] - 36*G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       18*G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^4] - 6*G[{-1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 12*G[{-1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 36*G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
       36*G[{0, 1}, z]*Log[64*(1 - 2*x)^2*x^4] - 12*G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 12*G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 18*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       36*G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^4] + 12*G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 6*G[{1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 6*G[{1 - 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 12*G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 12*G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 6*G[{-1 + 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 3*G[{1 - 2*x}, z]*Log[2 - 2/(1 - 2*x)^2]*
        Log[64*(1 - 2*x)^2*x^4] + 3*G[{-1 + 2*x}, z]*Log[2 - 2/(1 - 2*x)^2]*
        Log[64*(1 - 2*x)^2*x^4] + 12*G[{1 - 2*x}, z]*Log[2]*Log[-x^5] - 
       3*G[{-1 + 2*x}, z]*Log[16]*Log[-x^5] - 6*G[{1 - 2*x}, z]*Log[-2*x]*
        Log[65536*x^8] + 6*G[{-1 + 2*x}, z]*Log[-2*x]*Log[65536*x^8] + 
       6*G[{1 - 2*x}, z]*Log[-x]*Log[x^20] - 6*G[{-1 + 2*x}, z]*Log[-x]*
        Log[x^20] + 3*G[{1 - 2*x}, z]*Log[-x]*Log[1099511627776*x^20] - 
       3*G[{-1 + 2*x}, z]*Log[-x]*Log[1099511627776*x^20] - 
       24*G[{-1, -1}, z]*Log[1 + x] - 24*G[{-1, 1}, z]*Log[1 + x] - 
       72*G[{-1, -1 - 2*x}, z]*Log[1 + x] + 24*G[{-1, 1 + 2*x}, z]*
        Log[1 + x] + 96*G[{0, -1}, z]*Log[1 + x] - 96*G[{0, 1}, z]*
        Log[1 + x] + 24*G[{1, -1}, z]*Log[1 + x] + 24*G[{1, 1}, z]*
        Log[1 + x] - 24*G[{1, -1 - 2*x}, z]*Log[1 + x] + 
       72*G[{1, 1 + 2*x}, z]*Log[1 + x] - 72*G[{1 - 2*x, -1}, z]*Log[1 + x] + 
       120*G[{1 - 2*x, 1}, z]*Log[1 + x] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + x] - 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] - 
       120*G[{-1 + 2*x, -1}, z]*Log[1 + x] + 72*G[{-1 + 2*x, 1}, z]*
        Log[1 + x] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] + 144*G[{1 - 2*x}, z]*
        Log[1 + x]*Log[2*(1 + x)] - 144*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[2*(1 + x)] + 12*G[{-1, -1}, z]*Log[4*(1 + x)^2] + 
       12*G[{-1, 1}, z]*Log[4*(1 + x)^2] + 36*G[{-1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 12*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{0, -1}, z]*Log[4*(1 + x)^2] + 48*G[{0, 1}, z]*Log[4*(1 + x)^2] - 
       12*G[{1, -1}, z]*Log[4*(1 + x)^2] - 12*G[{1, 1}, z]*Log[4*(1 + x)^2] + 
       12*G[{1, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 36*G[{1, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] + 36*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 
       60*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] - 36*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       60*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] - 36*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] + 
       48*G[{-1 + 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] + 
       18*G[{-1 + 2*x}, z]*Log[2]*Log[(-1 + x)/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[8]*Log[(-1 + x)/(-1 + 2*x)] - 
       3*G[{1 - 2*x}, z]*Log[64]*Log[(-1 + x)/(-1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
       6*G[{-1 + 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[-1 + x]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[-1 + x]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[-x^(-3)]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[-x^(-3)]*Log[(-1 + x)/(-1 + 2*x)] + 
       18*G[{1 - 2*x}, z]*Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] - 
       18*G[{-1 + 2*x}, z]*Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 
       3*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] + 
       3*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^2 + 
       6*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^2 - 
       30*G[{1 - 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] + 30*G[{-1 + 2*x}, z]*
        Log[2]*Log[x/(-1 + 2*x)] - 6*G[{1 - 2*x}, z]*Log[512]*
        Log[x/(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] - 
       9*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] + 
       9*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] - 
       18*G[{1 - 2*x}, z]*Log[x/(-1 + 2*x)]^2 + 18*G[{-1 + 2*x}, z]*
        Log[x/(-1 + 2*x)]^2 + 12*G[{-1 + 2*x}, z]*Log[2]*Log[-1 + 2*x] - 
       3*G[{1 - 2*x}, z]*Log[16]*Log[-1 + 2*x] + 12*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[-1 + 2*x] - 12*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[-1 + 2*x] - 36*G[{1 - 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*
        Log[8]*Log[x*(-1 + 2*x)] - 6*G[{1 - 2*x}, z]*Log[4]*
        Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] + 6*G[{-1 + 2*x}, z]*Log[4]*
        Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] + 24*G[{1 - 2*x}, z]*Log[8]*
        Log[x/(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[8]*Log[x/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[16]*Log[x/(1 + 2*x)] + 24*G[{-1 + 2*x}, z]*
        Log[16]*Log[x/(1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[1 - x]*
        Log[x/(1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[-2*x]*Log[1 + 2*x] + 48*G[{-1 + 2*x}, z]*
        Log[-2*x]*Log[1 + 2*x] + 24*G[{1 - 2*x}, z]*Log[2*(1 + x)]*
        Log[-256*x^2*(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[2*(1 + x)]*
        Log[-256*x^2*(1 + 2*x)] + 4*G[{1 - 2*x}, z]*Log[64]*
        Log[(1 + 2*x)^2] - 4*G[{-1 + 2*x}, z]*Log[64]*Log[(1 + 2*x)^2] + 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[(1 + 2*x)^2] - 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[(1 + 2*x)^2] + 
       12*G[{1 - 2*x}, z]*Log[2]*Log[-3 + x^(-1) + 2*x] - 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[-3 + x^(-1) + 2*x] + 
       12*G[{1 - 2*x}, z]*Log[x/(-1 + 2*x)]*Log[-3 + x^(-1) + 2*x] - 
       12*G[{-1 + 2*x}, z]*Log[x/(-1 + 2*x)]*Log[-3 + x^(-1) + 2*x] + 
       6*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x] - 
       6*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x] + 
       6*G[{1 - 2*x}, z]*Log[256*x^2]*Log[1 - 3*x + 2*x^2] - 
       6*G[{-1 + 2*x}, z]*Log[256*x^2]*Log[1 - 3*x + 2*x^2] + 
       6*G[{1 - 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2] - 
       6*G[{-1 + 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2] - 
       3*G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       3*G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       6*G[{1 - 2*x}, z]*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 
       6*G[{-1 + 2*x}, z]*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 
       6*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] - 
       6*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] - 
       6*G[{1 - 2*x}, z]*Log[2]*Log[x^2 - 2*x^3] + 6*G[{-1 + 2*x}, z]*Log[2]*
        Log[x^2 - 2*x^3] + 6*G[{1 - 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*
        Log[1 + (-1 + 2*x)^(-1)] - 6*G[{-1 + 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*
        Log[1 + (-1 + 2*x)^(-1)] + 12*G[{1 - 2*x}, z]*
        Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] - 
       12*G[{-1 + 2*x}, z]*Log[(-1 + x)^3*(-1 + 2*x)]*
        Log[1 + (-1 + 2*x)^(-1)] + 6*G[{1 - 2*x}, z]*Log[1 + (-1 + 2*x)^(-1)]^
         2 - 6*G[{-1 + 2*x}, z]*Log[1 + (-1 + 2*x)^(-1)]^2 + 
       24*G[{-1, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{1, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] - 
       24*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] + 
       72*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       72*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       18*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*x)] + 18*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*x)] + 24*G[{1 - 2*x}, z]*PolyLog[2, 1 + x^(-1)] - 
       24*G[{-1 + 2*x}, z]*PolyLog[2, 1 + x^(-1)] + 120*G[{1 - 2*x}, z]*
        PolyLog[2, -1 - 2*x] - 120*G[{-1 + 2*x}, z]*PolyLog[2, -1 - 2*x] - 
       156*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       156*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       96*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
       24*G[{1 - 2*x}, z]*PolyLog[2, 1/2 - x] + 24*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/2 - x] + 24*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] - 
       24*G[{-1 + 2*x}, z]*PolyLog[2, 1 - x] + 24*G[{1 - 2*x}, z]*
        PolyLog[2, -1/(2*x)] - 24*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 
       162*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + 162*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 18*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] - 
       18*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/x] + 48*G[{1 - 2*x}, z]*
        PolyLog[2, -2*x] - 48*G[{-1 + 2*x}, z]*PolyLog[2, -2*x] - 
       96*G[{1 - 2*x}, z]*PolyLog[2, 2*x] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, 2*x] - 162*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       162*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 96*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + x] - 96*G[{-1 + 2*x}, z]*PolyLog[2, 1 + x] + 
       24*G[{1 - 2*x}, z]*PolyLog[2, -((1 + x)/x)] - 24*G[{-1 + 2*x}, z]*
        PolyLog[2, -((1 + x)/x)] + 156*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 156*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 96*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 96*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 60*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 60*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 96*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x] - 72*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 2*x] + 72*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 2*x] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] + 
       96*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] + 
       G[{1}, z]*(-10*Pi^2 + 126*Log[2]^2 + 12*Log[4]^2 - 3*Log[16]^2 - 
         27*Log[2]*Log[64] + Log[8]*Log[64] + Log[16]*Log[64] + 9*Log[64]^2 - 
         3*Log[64]*Log[256] + 3*Log[16]*Log[512] + Log[8]*Log[65536] - 
         3*Log[4]*Log[68719476736] + 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[1 + (1 - 2*x)^(-1)] - 24*Log[2]*Log[2 - x^(-1)] - 
         3*Log[4]*Log[1 - 2*x] + 24*Log[16]*Log[1 - 2*x] + 
         12*Log[256]*Log[1 - 2*x] + 12*Log[1 - 2*x]^2 - 
         120*Log[1 - 2*x]*Log[2 - 2*x] - 24*Log[2]*Log[1 - x] + 
         15*Log[4]*Log[1 - x] + 24*Log[8]*Log[1 - x] - 
         21*Log[16]*Log[1 - x] - 12*Log[128]*Log[1 - x] - 
         24*Log[512]*Log[1 - x] - 60*Log[2 - x^(-1)]*Log[1 - x] + 
         36*Log[1 - 1/(2*x)]*Log[1 - x] - 18*Log[1 - 2*x]*Log[1 - x] - 
         165*Log[1 - x]^2 + 54*Log[1 - x]*Log[-64*(-1 + x)] + 
         24*Log[2]*Log[-1 + x] - 36*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 
         6*Log[-1 + x]^2 - 12*Log[2]*Log[(-1 + x)^2] + 
         24*Log[8]*Log[(-1 + x)^2] - 12*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] + 
         18*Log[(-1 + x)^2]^2 - 6*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
          Log[16*(-1 + x)^2] + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         6*Log[1 - 2*x]*Log[x^(-6)] - 9*Log[1 - 2*x]*Log[64/x^6] - 
         18*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] + 3*Log[16]*Log[-x^(-3)] + 
         36*Log[2]*Log[(4 - 4*x)/x^2] + 48*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
         42*Log[2]*Log[x^(-1)] + 24*Log[2 - x^(-1)]*Log[x^(-1)] - 
         36*Log[1 - 1/(2*x)]*Log[x^(-1)] + (12*I)*Pi*Log[(-1 + x)/x] + 
         36*Log[2]*Log[-x] + 24*Log[8]*Log[-x] - 3*Log[64]*Log[-x] - 
         6*Log[512]*Log[-x] - 24*Log[1024]*Log[-x] + 96*Log[1 - 2*x]*
          Log[-x] + 6*Log[1 - x]*Log[-x] + 3*Log[-x^(-9)]*Log[-x] - 
         30*Log[-x]^2 - 24*Log[2]*Log[x] - 12*Log[-1 + x]*Log[x] + 
         6*Log[x]^2 + 36*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] + 
         24*Log[8]*Log[x^2] + 6*Log[16]*Log[x^2] + 3*Log[(-1 + x)^2]*
          Log[x^2] + 24*Log[x^2]^2 + 9*Log[16]*Log[4*x^2] - 
         6*Log[(-1 + x)^2]*Log[16*x^2] - 36*Log[x^2]*Log[16*x^2] + 
         3*Log[(-1 + x)^2]*Log[256*x^2] + 3*Log[8]*Log[(1 - 2*x)^2*x^2] - 
         6*Log[1 - 2*x]*Log[-x^3] - 6*Log[1 - 2*x]*Log[16*x^4] + 
         3*Log[64]*Log[(1 - 2*x)^2*x^4] + 6*Log[((-1 + x)*x)/(1 - 2*x)^2]*
          Log[(1 - 2*x)^2*x^4] - 9*Log[2 - 2/(1 - 2*x)^2]*
          Log[64*(1 - 2*x)^2*x^4] - 3*Log[16]*Log[-x^5] - 
         6*Log[-2*x]*Log[65536*x^8] - 6*Log[-x]*Log[x^20] + 
         9*Log[-x]*Log[1099511627776*x^20] + 144*Log[1 + x]*Log[2*(1 + x)] - 
         48*Log[1 + x]*Log[16*(1 + x)^2] + 24*Log[8]*
          Log[(-1 + x)/(-1 + 2*x)] + 3*Log[64]*Log[(-1 + x)/(-1 + 2*x)] - 
         6*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 12*Log[1 - x]*
          Log[(-1 + x)/(-1 + 2*x)] + 24*Log[-1 + x]*
          Log[(-1 + x)/(-1 + 2*x)] + 12*Log[-x^(-3)]*
          Log[(-1 + x)/(-1 + 2*x)] - 18*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] - 24*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 
         3*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] + 
         6*Log[(-1 + x)/(-1 + 2*x)]^2 + 30*Log[2]*Log[x/(-1 + 2*x)] + 
         6*Log[512]*Log[x/(-1 + 2*x)] + 12*Log[x^2]*Log[x/(-1 + 2*x)] + 
         9*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
         18*Log[x/(-1 + 2*x)]^2 + 3*Log[16]*Log[-1 + 2*x] - 
         12*Log[2 - x^(-1)]*Log[-1 + 2*x] + 36*Log[2]*Log[x*(-1 + 2*x)] - 
         24*Log[8]*Log[x*(-1 + 2*x)] + 6*Log[4]*
          Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] - 24*Log[8]*Log[x/(1 + 2*x)] + 
         24*Log[16]*Log[x/(1 + 2*x)] - 48*Log[1 - x]*Log[x/(1 + 2*x)] + 
         24*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 12*Log[x^2]*Log[x/(1 + 2*x)] - 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 48*Log[-2*x]*
          Log[1 + 2*x] + 24*Log[2*(1 + x)]*Log[-256*x^2*(1 + 2*x)] + 
         4*Log[64]*Log[(1 + 2*x)^2] + 12*Log[x^2]*Log[(1 + 2*x)^2] - 
         12*Log[2]*Log[-3 + x^(-1) + 2*x] - 12*Log[x/(-1 + 2*x)]*
          Log[-3 + x^(-1) + 2*x] + 18*Log[1 - 1/(2*x)]*Log[-4 + 8*x] - 
         6*Log[256*x^2]*Log[1 - 3*x + 2*x^2] + 6*Log[x^4]*
          Log[1 - 3*x + 2*x^2] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         6*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[2 - 6*x + 4*x^2] + 6*Log[2]*Log[x^2 - 2*x^3] + 
         18*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)] - 
         12*Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] - 
         6*Log[1 + (-1 + 2*x)^(-1)]^2 - 24*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] + 72*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         18*PolyLog[2, 1 - 1/(2*x)] - 24*PolyLog[2, 1 + x^(-1)] + 
         120*PolyLog[2, -1 - 2*x] - 132*PolyLog[2, (1 - 2*x)^(-1)] + 
         192*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*PolyLog[2, 1/2 - x] - 
         24*PolyLog[2, 1 - x] + 24*PolyLog[2, -1/(2*x)] + 
         18*PolyLog[2, 1/(2*x)] - 18*PolyLog[2, (-1 + x)/x] + 
         48*PolyLog[2, -2*x] + 96*PolyLog[2, 2*x] - 
         126*PolyLog[2, x/(-1 + x)] + 48*PolyLog[2, 1 + x] + 
         24*PolyLog[2, -((1 + x)/x)] + 132*PolyLog[2, (-1 + 2*x)^(-1)] + 
         48*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 84*PolyLog[2, x/(-1 + 2*x)] - 
         96*PolyLog[2, -1 + 2*x] - 72*PolyLog[2, 1 + 2*x] + 
         48*PolyLog[2, (2 + 2*x)^(-1)] + 96*PolyLog[2, 1 - 1/(2*(1 + x))] - 
         48*PolyLog[2, -1 + (1 + x)^(-1)]) - 48*G[{1 - 2*x}, z]*
        PolyLog[2, -1 + (1 + x)^(-1)] + 48*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + (1 + x)^(-1)] + G[{-1}, z]*(10*Pi^2 - 126*Log[2]^2 - 
         12*Log[4]^2 - 3*Log[4]*Log[8] - 3*Log[4]*Log[16] + 3*Log[16]^2 + 
         27*Log[2]*Log[64] - 9*Log[64]^2 + 18*Log[2]*Log[256] - 
         3*Log[16]*Log[512] - Log[8]*Log[65536] + Log[64]*Log[68719476736] - 
         24*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] + 
         24*Log[2]*Log[2 - x^(-1)] - 24*Log[16]*Log[1 - 2*x] + 
         Log[64]*Log[1 - 2*x] - 12*Log[256]*Log[1 - 2*x] - 
         12*Log[1 - 2*x]^2 + 120*Log[1 - 2*x]*Log[2 - 2*x] + 
         24*Log[2]*Log[1 - x] + 9*Log[4]*Log[1 - x] - 24*Log[8]*Log[1 - x] + 
         24*Log[16]*Log[1 - x] - 12*Log[32]*Log[1 - x] + 
         12*Log[128]*Log[1 - x] + 24*Log[512]*Log[1 - x] + 
         60*Log[2 - x^(-1)]*Log[1 - x] - 36*Log[1 - 1/(2*x)]*Log[1 - x] + 
         18*Log[1 - 2*x]*Log[1 - x] + 165*Log[1 - x]^2 - 
         54*Log[1 - x]*Log[-64*(-1 + x)] - 24*Log[2]*Log[-1 + x] + 
         36*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] - 6*Log[-1 + x]^2 + 
         12*Log[2]*Log[(-1 + x)^2] - 24*Log[8]*Log[(-1 + x)^2] + 
         12*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - 18*Log[(-1 + x)^2]^2 + 
         6*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*Log[16*(-1 + x)^2] - 
         12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[1 - 2*x]*Log[x^(-6)] + 
         9*Log[1 - 2*x]*Log[64/x^6] + 18*Log[1 + (1 - 2*x)^(-1)]*
          Log[-2/x^3] - 3*Log[16]*Log[-x^(-3)] - 36*Log[2]*
          Log[(4 - 4*x)/x^2] - 48*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
         42*Log[2]*Log[x^(-1)] - 24*Log[2 - x^(-1)]*Log[x^(-1)] + 
         36*Log[1 - 1/(2*x)]*Log[x^(-1)] - (12*I)*Pi*Log[(-1 + x)/x] - 
         24*Log[8]*Log[-x] - 3*Log[64]*Log[-x] + 6*Log[512]*Log[-x] + 
         24*Log[1024]*Log[-x] - 96*Log[1 - 2*x]*Log[-x] - 
         6*Log[1 - x]*Log[-x] - 3*Log[-x^(-9)]*Log[-x] + 30*Log[-x]^2 + 
         24*Log[2]*Log[x] + 12*Log[-1 + x]*Log[x] - 6*Log[x]^2 - 
         36*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] - 24*Log[8]*Log[x^2] - 
         6*Log[16]*Log[x^2] - 3*Log[(-1 + x)^2]*Log[x^2] - 24*Log[x^2]^2 - 
         9*Log[16]*Log[4*x^2] + 6*Log[(-1 + x)^2]*Log[16*x^2] + 
         36*Log[x^2]*Log[16*x^2] - 3*Log[(-1 + x)^2]*Log[256*x^2] - 
         3*Log[8]*Log[(1 - 2*x)^2*x^2] + 6*Log[1 - 2*x]*Log[-x^3] + 
         6*Log[1 - 2*x]*Log[16*x^4] - 3*Log[64]*Log[(1 - 2*x)^2*x^4] - 
         6*Log[((-1 + x)*x)/(1 - 2*x)^2]*Log[(1 - 2*x)^2*x^4] + 
         9*Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
         12*Log[2]*Log[-x^5] + 6*Log[-2*x]*Log[65536*x^8] + 
         6*Log[-x]*Log[x^20] - 9*Log[-x]*Log[1099511627776*x^20] - 
         144*Log[1 + x]*Log[2*(1 + x)] + 48*Log[1 + x]*Log[16*(1 + x)^2] - 
         24*Log[8]*Log[(-1 + x)/(-1 + 2*x)] - 3*Log[64]*
          Log[(-1 + x)/(-1 + 2*x)] + 6*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
         12*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] - 24*Log[-1 + x]*
          Log[(-1 + x)/(-1 + 2*x)] - 12*Log[-x^(-3)]*
          Log[(-1 + x)/(-1 + 2*x)] + 18*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] + 24*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 
         3*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] - 
         6*Log[(-1 + x)/(-1 + 2*x)]^2 - 30*Log[2]*Log[x/(-1 + 2*x)] - 
         6*Log[512]*Log[x/(-1 + 2*x)] - 12*Log[x^2]*Log[x/(-1 + 2*x)] - 
         9*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] + 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] - 
         18*Log[x/(-1 + 2*x)]^2 - 3*Log[16]*Log[-1 + 2*x] + 
         12*Log[2 - x^(-1)]*Log[-1 + 2*x] - 36*Log[2]*Log[x*(-1 + 2*x)] + 
         24*Log[8]*Log[x*(-1 + 2*x)] - 6*Log[4]*
          Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] + 24*Log[8]*Log[x/(1 + 2*x)] - 
         24*Log[16]*Log[x/(1 + 2*x)] + 48*Log[1 - x]*Log[x/(1 + 2*x)] - 
         24*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 12*Log[x^2]*Log[x/(1 + 2*x)] + 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 48*Log[-2*x]*
          Log[1 + 2*x] - 24*Log[2*(1 + x)]*Log[-256*x^2*(1 + 2*x)] - 
         4*Log[64]*Log[(1 + 2*x)^2] - 12*Log[x^2]*Log[(1 + 2*x)^2] + 
         12*Log[2]*Log[-3 + x^(-1) + 2*x] + 12*Log[x/(-1 + 2*x)]*
          Log[-3 + x^(-1) + 2*x] - 18*Log[1 - 1/(2*x)]*Log[-4 + 8*x] + 
         6*Log[256*x^2]*Log[1 - 3*x + 2*x^2] - 6*Log[x^4]*
          Log[1 - 3*x + 2*x^2] - 3*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
         6*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[2 - 6*x + 4*x^2] - 6*Log[2]*Log[x^2 - 2*x^3] - 
         18*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)] + 
         12*Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] + 
         6*Log[1 + (-1 + 2*x)^(-1)]^2 + 24*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] - 72*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         18*PolyLog[2, 1 - 1/(2*x)] + 24*PolyLog[2, 1 + x^(-1)] - 
         120*PolyLog[2, -1 - 2*x] + 132*PolyLog[2, (1 - 2*x)^(-1)] - 
         192*PolyLog[2, (2 - 2*x)^(-1)] + 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 24*PolyLog[2, 1/2 - x] + 
         24*PolyLog[2, 1 - x] - 24*PolyLog[2, -1/(2*x)] - 
         18*PolyLog[2, 1/(2*x)] + 18*PolyLog[2, (-1 + x)/x] - 
         48*PolyLog[2, -2*x] - 96*PolyLog[2, 2*x] + 
         126*PolyLog[2, x/(-1 + x)] - 48*PolyLog[2, 1 + x] - 
         24*PolyLog[2, -((1 + x)/x)] - 132*PolyLog[2, (-1 + 2*x)^(-1)] - 
         48*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 84*PolyLog[2, x/(-1 + 2*x)] + 
         96*PolyLog[2, -1 + 2*x] + 72*PolyLog[2, 1 + 2*x] - 
         48*PolyLog[2, (2 + 2*x)^(-1)] - 96*PolyLog[2, 1 - 1/(2*(1 + x))] + 
         48*PolyLog[2, -1 + (1 + x)^(-1)])))/(1536*(1 + p2)^(3/2)))/4, 
 ((4*(p2 - 4*(-1 + x)*x)*(-18*p2^2 + p2*(-21 - 58*x + 47*x^2) + 
      2*x*(-39 + 64*x - 81*x^2 + 56*x^3) + 
      3*(3*p2^2 + p2*(3 + 10*x - 8*x^2) - 4*x*(-3 + 5*x - 6*x^2 + 4*x^3))*
       Log[4*(-1 + x)^2]))/(1 + p2) + 
   (9*x*((8*(2*p2^2*(5 + 2*x) + 4*(-1 + x)^2*x*(5 + 3*x + 56*x^2) + 
         p2*(13 - 2*x + 93*x^2 - 104*x^3)))/9 + 
      (4*(p2^2*(-2 + x) - 4*(-1 + x)^2*x*(1 + 4*x^2) + p2*(-2 - 2*x + 4*x^3))*
        (G[{1 - 2*x}, z] + G[{-1 + 2*x}, z] + Log[64] + Log[(1 - 2*x)^2] + 
         2*Log[(-1 + x)^2] + Log[x^2]))/3))/(1 + p2) + 
   (9*((-2*(p2^3*(-2 + 20*x) + 8*(-1 + x)^2*x^2*(11 + 32*x^2) + 
         p2^2*(1 + 38*x + 57*x^2 - 70*x^3) + 4*p2*x*(11 + 8*x + 20*x^2 - 
           65*x^3 + 26*x^4))*(G[{1 - 2*x}, z] - G[{-1 + 2*x}, z]))/9 + 
      ((p2 - 4*(-1 + x)*x)^2*(p2*(2 + x) + 2*(1 + x^2))*
        (4*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
         4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
         2*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
         2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] + 
         G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] + G[{1 - 2*x}, z]*Log[64] - 
         G[{-1 + 2*x}, z]*Log[64] + G[{-1}, z]*Log[(1 - 2*x)^2] - 
         G[{1}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
         G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 2*G[{-1}, z]*Log[(-1 + x)^2] - 
         2*G[{1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 4*G[{-1}, z]*
          Log[4*(-1 + x)^2] + 4*G[{1}, z]*Log[4*(-1 + x)^2] + 
         G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*
          Log[x^2] - G[{-1 + 2*x}, z]*Log[x^2]))/3))/(1 + p2)^(3/2))/
  (2304*(-1 + x)*(p2 - 4*(-1 + x)*x)^2)}


==> results-offshell/rexf10fin-landau.m <==
(* Created by Wolfram Mathematica 8.0 : www.wolfram.com *)
{(15*p2^3 + p2^2*(-10 + 94*x - 83*x^2) + 16*(-1 + x)^2*x^2*
     (-7 - 13*x + 18*x^2) + 4*p2*x*(-26 + 83*x - 98*x^2 + 41*x^3))/
   (128*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((-32*(1 + Sqrt[1 + p2])*(-1 + x)^2*x^3 + 
     p2^3*(Sqrt[1 + p2] + 2*(3 + Sqrt[1 + p2] - 3*x)*x) + 
     p2^2*(-1 + x)*x*(-10 - 17*Sqrt[1 + p2] + 
       8*x*(-3 + Sqrt[1 + p2] + 3*x)) - 4*p2*(-1 + x)*x^2*
      (8 + 3*Sqrt[1 + p2] + x*(-10 - 9*Sqrt[1 + p2] + 4*Sqrt[1 + p2]*x)))*
    G[{-1}, z])/(128*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((-32*(-1 + Sqrt[1 + p2])*(-1 + x)^2*x^3 + p2^2*(-1 + x)*x*
      (10 - 17*Sqrt[1 + p2] + 8*(3 + Sqrt[1 + p2] - 3*x)*x) + 
     p2^3*(Sqrt[1 + p2] + 2*x*(-3 + Sqrt[1 + p2] + 3*x)) - 
     4*p2*(-1 + x)*x^2*(-8 + 3*Sqrt[1 + p2] + 
       x*(10 - 9*Sqrt[1 + p2] + 4*Sqrt[1 + p2]*x)))*G[{1}, z])/
   (128*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) - 
  ((-256*(1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 + 
     2*p2^4*(Sqrt[1 + p2] + (2 + 2*Sqrt[1 + p2] - 5*x)*x) + 
     8*p2*(-1 + x)^2*x^3*(45 + 73*Sqrt[1 + p2] + 
       4*x*(-6 - 14*Sqrt[1 + p2] - 7*x + 4*Sqrt[1 + p2]*x)) + 
     p2^3*x*(19 + 50*Sqrt[1 + p2] + x*(-48 - 50*Sqrt[1 + p2] + 
         (49 + 12*Sqrt[1 + p2] - 34*x)*x)) + 4*p2^2*(-1 + x)*x^2*
      (-31 - 71*Sqrt[1 + p2] + x*(37 + 72*Sqrt[1 + p2] + 
         x*(-13 - 22*Sqrt[1 + p2] + 22*x))))*G[{1 - 2*x}, z])/
   (256*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((256*(-1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 - 
     2*p2^4*(Sqrt[1 + p2] + x*(-2 + 2*Sqrt[1 + p2] + 5*x)) - 
     8*p2*(-1 + x)^2*x^3*(-45 + 73*Sqrt[1 + p2] + 
       4*x*(6 - 14*Sqrt[1 + p2] + (7 + 4*Sqrt[1 + p2])*x)) + 
     p2^3*x*(19 - 50*Sqrt[1 + p2] + x*(-48 + 50*Sqrt[1 + p2] + 
         (49 - 12*Sqrt[1 + p2] - 34*x)*x)) + 4*p2^2*(-1 + x)*x^2*
      (-31 + 71*Sqrt[1 + p2] + x*(37 - 72*Sqrt[1 + p2] + 
         x*(-13 + 22*Sqrt[1 + p2] + 22*x))))*G[{-1 + 2*x}, z])/
   (256*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((-9*p2^4 - 256*(-1 + x)^3*x^3 + 4*p2*(-1 + x)^2*x^2*(45 + 4*x) - 
     2*p2^2*(-1 + x)*x*(7 - 28*x + 46*x^2) + p2^3*(-5 - 46*x + 54*x^2))*
    Log[2])/(64*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(128*(1 + p2)^(3/2)*(-1 + x)) + 
  ((-6 - 12*p2 + 3*p2^2 + 16*x + 29*p2*x - 2*p2^2*x - 6*x^2 - 10*p2*x^2 + 
     2*p2^2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - 
     G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(256*(1 + p2)^(5/2)*(-1 + x)) + 
  ((2*p2^2 - p2^3 + 2*p2*x - 8*p2^2*x + p2^3*x - 12*x^2 - 26*p2*x^2 + 
     7*p2^2*x^2 + 20*x^3 + 37*p2*x^3 - 2*p2^2*x^3 - 12*x^4 - 18*p2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] + 
     G[{1}, z]*Log[16]))/(256*(1 + p2)^(5/2)*(-1 + x)*x^2) + 
  ((2*p2^3 + 16*p2^2*x - 3*p2^3*x + 32*p2*x^2 - 28*p2^2*x^2 + 5*p2^3*x^2 - 
     32*x^3 - 80*p2*x^3 + 36*p2^2*x^3 + 2*p2^3*x^3 + 192*x^4 + 160*p2*x^4 + 
     4*p2^2*x^4 - 288*x^5 - 96*p2*x^5 - 16*p2^2*x^5 + 192*x^6 - 48*p2*x^6 - 
     128*x^7 + 32*p2*x^7 + 64*x^8)*(2*ArcCoth[3 - 4*x]*G[{-1 + 2*x}, z] + 
     G[{1 - 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]))/(128*(1 + p2)^(3/2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)^2) + ((4 + 8*p2 + 4*p2^2 + 8*x + 8*p2*x + p2*x^2)*
    (G[{-1, -1}, z] - G[{-1, 1}, z] + G[{-1, 1 - 2*x}, z] - 
     G[{-1, -1 + 2*x}, z] - G[{1, -1}, z] + G[{1, 1}, z] - 
     G[{1, 1 - 2*x}, z] + G[{1, -1 + 2*x}, z] + G[{-x, -1}, z] - 
     G[{-x, 1 - 2*x}, z] + G[{x, 1}, z] - G[{x, -1 + 2*x}, z] - 
     G[{-x}, z]*Log[1 - 2*x] - G[{x}, z]*Log[1 - 2*x]))/(128*(1 + p2)^2*x) - 
  ((16 + 32*p2 + 16*p2^2 + 48*x - 67*p2*x - 19*p2^2*x - 200*x^2 - 
     130*p2*x^2 + 6*p2^2*x^2 + 136*x^3 + 232*p2*x^3 - 64*p2*x^4)*
    (G[{-1, -1}, z] - G[{-1, 1 - 2*x}, z] - G[{1, 1}, z] + 
     G[{1, -1 + 2*x}, z] - G[{-x, -1}, z] + G[{-x, 1 - 2*x}, z] + 
     G[{x, 1}, z] - G[{x, -1 + 2*x}, z] - G[{-1}, z]*Log[1 - 2*x] + 
     G[{1}, z]*Log[1 - 2*x] + G[{-x}, z]*Log[1 - 2*x] - 
     G[{x}, z]*Log[1 - 2*x]))/(512*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((22/(1 + p2) + (8 - 3*p2)/((1 + p2)*(-1 + x)) + 2/x + (8*x)/(p2 + p2^2) - 
     (10*p2*x)/(p2 - 4*(-1 + x)*x)^2 + (4*p2 - 2*(5 + 6*p2)*x)/
      ((1 + p2)*(p2 - 4*(-1 + x)*x)))*Log[(1 - 2*x)^2])/128 + 
  ((-(p2^3*(-1 + x)) + 2*p2*(-1 + x)*x*(-8 + x*(5 + 56*x + 6*x^2)) + 
     p2^2*(2 + x*(7 + x*(-31 + 8*x))) + 
     4*x^2*(8 + x*(-35 + x*(14 + 29*x - 16*x^3))))*Log[(1 - 2*x)^2])/
   (128*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) - 
  ((9*p2^3 + p2^2*(4 + 64*x - 62*x^2) + 16*(-1 + x)^2*x^2*(2 + x + 2*x^2) + 
     4*p2*(-1 + x)*x*(-5 + x*(-33 + 28*x)))*Log[1 - x])/
   (64*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) - 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     2*G[{-1, 1 - 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     2*G[{1, -1 + 2*x}, z] - 2*G[{-1}, z]*Log[1 - 2*x] + 
     2*G[{1}, z]*Log[1 - 2*x] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2]))/(128*(1 + p2)^(3/2)*(-1 + x)) + 
  (-Pi^2 - 6*G[{-1, -1}, z] - 6*G[{-1, 1}, z] - 6*G[{1, -1}, z] - 
    6*G[{1, 1}, z] - 3*Log[4]^2 - 6*G[{-1}, z]*Log[4*(-1 + x)^2] - 
    6*G[{1}, z]*Log[4*(-1 + x)^2] - 3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/
   (768*(1 + p2)) + ((-2*p2^2 - 2*p2^3 - 16*p2*x - 25*p2^2*x + 2*p2^3*x - 
     32*x^2 - 88*p2*x^2 + 37*p2^2*x^2 - 64*x^3 + 232*p2*x^3 - 14*p2^2*x^3 + 
     336*x^4 - 176*p2*x^4 - 384*x^5 + 48*p2*x^5 + 176*x^6 - 32*x^7)*
    (5*Pi^2 + 12*Log[4]^2 + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (768*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)^2) + 
  (x*(G[{-1, -1}, z] + G[{-1, 1}, z] + G[{1, -1}, z] + G[{1, 1}, z] + 
     G[{-1}, z]*Log[4*(-1 + x)^2] + G[{1}, z]*Log[4*(-1 + x)^2] + 
     (Pi^2 + 3*Log[4]^2 + 3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/6))/
   (128*(1 + p2)*(-1 + x)) + 
  ((-128*(-1 + x)^3*x^3 + p2^3*(-1 + 4*(5 - 2*x)*x) + 
     4*p2*(-1 + x)^2*x^2*(37 + 8*x*(2 + x)) + 2*p2^2*(-1 + x)*x*
      (-13 + 2*x*(-23 + 5*x)))*Log[-x])/(64*p2*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)^2) - 
  ((2*p2 - 2*x + 3*p2*x + 8*x^2 - 6*p2*x^2 + 2*x^3 + 4*p2*x^3)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)*x) - 
  ((2*p2^2 + 8*p2*x - 5*p2^2*x - 24*p2*x^2 + 4*p2^2*x^2 + 8*x^3 + 24*p2*x^3 + 
     p2^2*x^3 - 16*x^4 + 4*p2*x^4 + 8*x^5 - 12*p2*x^5)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2*x*
    (p2 + 4*x - 4*x^2)) - ((2*p2 - 2*x + 3*p2*x + 8*x^2 - 6*p2*x^2 + 2*x^3 + 
     4*p2*x^3)*(6*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     6*G[{1, -1 + 2*x}, z] + 6*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     6*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[16] + G[{1}, z]*Log[16] + 
     2*G[{-1 + 2*x}, z]*Log[16] - G[{1 - 2*x}, z]*Log[256] + 
     G[{1 - 2*x}, z]*Log[4096] - G[{-1 + 2*x}, z]*Log[4096] + 
     2*G[{-1}, z]*Log[(1 - 2*x)^2] - 2*G[{1}, z]*Log[(1 - 2*x)^2] + 
     2*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x}, z]*
      Log[(1 - 2*x)^2] - 3*G[{-1}, z]*Log[(-1 + x)^2] + 
     3*G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)*x) - 
  ((-2*p2^4 + p2^5 - 4*p2^2*x - 19*p2^3*x + 21*p2^4*x - 2*p2^5*x - 
     32*p2*x^2 - 22*p2^2*x^2 + 191*p2^3*x^2 - 34*p2^4*x^2 + p2^5*x^2 - 
     64*x^3 + 256*p2*x^3 + 680*p2^2*x^3 - 357*p2^3*x^3 + 11*p2^4*x^3 + 
     608*x^4 + 64*p2*x^4 - 2062*p2^2*x^4 + 97*p2^3*x^4 + 6*p2^4*x^4 - 
     1984*x^5 - 2480*p2*x^5 + 2152*p2^2*x^5 + 230*p2^3*x^5 - 4*p2^4*x^5 + 
     3200*x^6 + 5392*p2*x^6 - 424*p2^2*x^6 - 176*p2^3*x^6 - 2816*x^7 - 
     5104*p2*x^7 - 672*p2^2*x^7 + 32*p2^3*x^7 + 1312*x^8 + 2320*p2*x^8 + 
     416*p2^2*x^8 - 256*x^9 - 416*p2*x^9 - 64*p2^2*x^9)*
    (4*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
     4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] + 
     6*G[{-1}, z]*Log[2] + 6*G[{1 - 2*x}, z]*Log[2] - G[{1}, z]*Log[64] - 
     G[{-1 + 2*x}, z]*Log[64] + G[{-1}, z]*Log[(1 - 2*x)^2] - 
     G[{1}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
     G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 2*G[{-1}, z]*Log[(-1 + x)^2] - 
     2*G[{1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 4*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     4*G[{1}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x^2*
    (p2 + 4*x - 4*x^2)^2) + 
  ((2*p2^2 + 8*p2*x - 5*p2^2*x - 24*p2*x^2 + 4*p2^2*x^2 + 8*x^3 + 24*p2*x^3 + 
     p2^2*x^3 - 16*x^4 + 4*p2*x^4 + 8*x^5 - 12*p2*x^5)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - G[{-1}, z]*Log[x^2] + 
     G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2*x*
    (p2 + 4*x - 4*x^2)) - ((-2*p2 - 8*x + 3*p2*x + 18*x^2 - 8*x^3)*
    (Pi^2 + 12*Log[x^2]^2 + 48*Log[2]*Log[2*x^2]))/
   (768*(1 + p2)*(p2 + 4*x - 4*x^2)) - 
  ((-24*p2^2 - 42*p2^3 - 18*p2^4 - 192*p2*x - 360*p2^2*x - 45*p2^3*x + 
     27*p2^4*x - 384*x^2 - 672*p2*x^2 + 1020*p2^2*x^2 + 484*p2^3*x^2 + 
     8*p2^4*x^2 + 256*x^3 + 4176*p2*x^3 + 760*p2^2*x^3 - 440*p2^3*x^3 + 
     3264*x^4 - 3744*p2*x^4 - 3136*p2^2*x^4 + 96*p2^3*x^4 - 7040*x^5 - 
     3984*p2*x^5 + 2288*p2^2*x^5 + 5184*x^6 + 8256*p2*x^6 - 512*p2^2*x^6 - 
     1280*x^7 - 4864*p2*x^7 + 1024*p2*x^8)*(G[{-1, 1 - 2*x}, z] - 
     G[{-1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + 
     G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] - G[{1 - 2*x, -1}, z] - 
     G[{1 - 2*x, 1}, z] + 3*G[{1 - 2*x, 1 - 2*x}, z] - 
     G[{1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1}, z] + G[{-1 + 2*x, 1}, z] + 
     G[{-1 + 2*x, 1 - 2*x}, z] - 3*G[{-1 + 2*x, -1 + 2*x}, z] + 
     2*G[{1 - 2*x}, z]*Log[1 - 2*x] - 2*G[{-1 + 2*x}, z]*Log[1 - 2*x] - 
     G[{-1}, z]*Log[4*(1 - x)^2] + G[{1}, z]*Log[4*(1 - x)^2] + 
     G[{1 - 2*x}, z]*Log[4*(1 - x)^2] - G[{-1 + 2*x}, z]*Log[4*(1 - x)^2] + 
     G[{-1}, z]*Log[4*x^2] - G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (512*(1 + p2)^(5/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)^2) - 
  ((-2 - 2*p2 - 2*x + p2*x + 4*x^2)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(256*(1 + p2)^(3/2)*(-1 + x)) + 
  ((-4 - 5*p2 - 4*x + 4*p2*x + 4*x^2)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)) + 
  ((32 + 64*p2 + 32*p2^2 + 128*x - 62*p2*x + 2*p2^2*x - 368*x^2 - 
     268*p2*x^2 - 28*p2^2*x^2 + 208*x^3 + 400*p2*x^3 - 128*p2*x^4)*
    (G[{-1, -1}, z] - 2*G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] + 
     2*G[{0, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x}, z] - G[{1, 1}, z] - 
     G[{1, 1 - 2*x}, z] + 2*G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + 
     G[{1 - 2*x, 1}, z] - 3*G[{1 - 2*x, 1 - 2*x}, z] + 
     G[{1 - 2*x, -1 + 2*x}, z] - G[{-x, -1}, z] + G[{-x, 1 - 2*x}, z] + 
     G[{x, 1}, z] - G[{x, -1 + 2*x}, z] - G[{-1 + 2*x, -1}, z] - 
     G[{-1 + 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x}, z] + 
     3*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[1 - 2*x] + 
     G[{1}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x}, z]*Log[1 - 2*x] + 
     G[{-x}, z]*Log[1 - 2*x] - G[{x}, z]*Log[1 - 2*x] + 
     2*G[{-1 + 2*x}, z]*Log[1 - 2*x] + G[{-1}, z]*Log[4*(-1 + x)^2] - 
     G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(1024*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((2*p2^2 - p2^3 - 10*p2^2*x + p2^3*x - 14*x^2 - 24*p2*x^2 + 11*p2^2*x^2 + 
     24*x^3 + 41*p2*x^3 - 2*p2^2*x^3 - 6*x^4 - 10*p2*x^4 + 2*p2^2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, 1 - 2*x}, z] - 
     G[{-1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{1, 1 - 2*x}, z] + 
     G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] - 
     3*G[{1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, -1 + 2*x}, z] - 
     G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x}, z] + 
     3*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] - 
     2*G[{-1}, z]*Log[1 - 2*x] + 2*G[{1}, z]*Log[1 - 2*x] - 
     2*G[{1 - 2*x}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x}, z]*Log[1 - 2*x] - 
     2*G[{-1}, z]*Log[(-1 + x)^2] + 2*G[{1}, z]*Log[(-1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(-1 + x)^2] - 3*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(256*(1 + p2)^(5/2)*(-1 + x)*x^2) + 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] + G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] - G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] + G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2) + 
  (x*(8*p2^2 + 3*p2^3 - 32*x + 8*p2*x + 4*p2^2*x + 160*x^2 + 56*p2*x^2 - 
     8*p2^2*x^2 - 224*x^3 - 112*p2*x^3 + 96*x^4 + 48*p2*x^4)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*x^2] - 2*G[{1}, z]*Log[4*x^2] + 
     2*G[{1 - 2*x}, z]*Log[4*x^2] - 2*G[{-1 + 2*x}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[16*x^2] + G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) - 
  (x*(8*p2^2 + 3*p2^3 - 32*x + 8*p2*x + 4*p2^2*x + 160*x^2 + 56*p2*x^2 - 
     8*p2^2*x^2 - 224*x^3 - 112*p2*x^3 + 96*x^4 + 48*p2*x^4)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[4*x^2] + 
     2*G[{1}, z]*Log[4*x^2] + G[{-1}, z]*Log[16*x^2] - 
     G[{1}, z]*Log[16*x^2] - G[{1 - 2*x}, z]*Log[16*x^2] + 
     G[{-1 + 2*x}, z]*Log[16*x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)*
    (p2 + 4*x - 4*x^2)^2) - 
  ((1 + 4*x)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)) + 
  ((-4*p2 - 4*p2^2 - 16*x - 16*p2*x + 4*p2^2*x + 16*x^2 + 33*p2*x^2 + 8*x^3 - 
     12*p2*x^3 - 8*x^5)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
     6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((-96*p2^2 - 768*p2*x + 56*p2^2*x - 1408*x^2 + 1376*p2*x^2 + 16*p2^2*x^2 + 
     3840*x^3 - 672*p2*x^3 - 3456*x^4 + 64*p2*x^4 + 1024*x^5)*
    (Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/
   (6144*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) - 
  ((-2*p2 - 8*x + 3*p2*x + 18*x^2 - 8*x^3)*(Pi^2 + 48*Log[2]^2 + 
     12*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)*(p2 + 4*x - 4*x^2)) + 
  ((2*p2^2 + 16*p2*x - 2*p2^2*x + 24*x^2 - 42*p2*x^2 + p2^2*x^2 - 88*x^3 + 
     46*p2*x^3 + 136*x^4 - 20*p2*x^4 - 104*x^5 + 32*x^6)*
    (Pi^2 + 48*Log[2]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (384*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) + 
  ((p2^2 + 8*p2*x - 6*p2^2*x + 32*x^2 - 32*p2*x^2 + 4*p2^2*x^2 - 128*x^3 + 
     24*p2*x^3 + 160*x^4 - 64*x^5)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) + 
  ((-2*p2^2 + p2^3 - 2*p2*x + 6*p2^2*x + 10*x^2 + 25*p2*x^2 + 2*p2^2*x^2 - 
     22*x^3 - 28*p2*x^3)*(2*G[{-1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     4*G[{-1}, z]*Log[1 - 2*x] + 4*G[{1}, z]*Log[1 - 2*x] - 
     4*G[{1 - 2*x}, z]*Log[1 - 2*x] + 4*G[{-1 + 2*x}, z]*Log[1 - 2*x] + 
     12*G[{-1}, z]*Log[1 - x] - 12*G[{1}, z]*Log[1 - x] + 
     4*G[{1 - 2*x}, z]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*Log[1 - x] - 
     6*G[{-1}, z]*Log[4*(-1 + x)^2] + 6*G[{1}, z]*Log[4*(-1 + x)^2] - 
     2*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{-1 + 2*x}, z]*
      Log[4*(-1 + x)^2] - 4*G[{-1}, z]*Log[4*x^2] + 4*G[{1}, z]*Log[4*x^2] - 
     2*G[{1 - 2*x}, z]*Log[4*x^2] + 2*G[{-1 + 2*x}, z]*Log[4*x^2] + 
     3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^2] - 
     3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]))/
   (512*(1 + p2)^(5/2)*x^2) - 
  ((-2*p2^2 + 6*p2^3 - 16*p2*x + 44*p2^2*x - 11*p2^3*x + 144*p2*x^2 - 
     106*p2^2*x^2 + 2*p2^3*x^2 - 368*p2*x^3 + 76*p2^2*x^3 + 32*x^4 + 
     384*p2*x^4 - 16*p2^2*x^4 - 128*x^5 - 176*p2*x^5 + 160*x^6 + 32*p2*x^6 - 
     64*x^7)*(2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] + 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] - 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] + G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] - 3*G[{1 - 2*x}, z]*Log[x^2] + 
     3*G[{-1 + 2*x}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[4*(1 - 2*x)^2*x^4] - 
     G[{-1 + 2*x}, z]*Log[4*(1 - 2*x)^2*x^4]))/(256*(1 + p2)^(3/2)*(-1 + x)*
    (p2 + 4*x - 4*x^2)^2) + 
  ((-6*p2^2 + 5*p2^3 - 48*p2*x + 40*p2^2*x - 10*p2^3*x - 64*x^2 + 
     192*p2*x^2 - 88*p2^2*x^2 + 2*p2^3*x^2 + 192*x^3 - 336*p2*x^3 + 
     72*p2^2*x^3 - 128*x^4 + 352*p2*x^4 - 16*p2^2*x^4 - 64*x^5 - 192*p2*x^5 + 
     64*x^6 + 32*p2*x^6)*(2*G[{-1, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x}, z] - 
     2*G[{1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     4*G[{-1 + 2*x, -1 + 2*x}, z] - 2*G[{-1}, z]*Log[1 - x] + 
     2*G[{1}, z]*Log[1 - x] + 2*G[{1 - 2*x}, z]*Log[1 - x] - 
     2*G[{-1 + 2*x}, z]*Log[1 - x] + 4*G[{-1}, z]*Log[4*x^2] - 
     4*G[{1}, z]*Log[4*x^2] - G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
     G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1 - 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4]))/
   (512*(1 + p2)^(3/2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) - 
  ((-4*p2 - 4*x + p2*x)*(2*G[{-1, -1 + 2*x}, z] - 2*G[{1, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1}, z] + 
     2*G[{-1 + 2*x, 1}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     4*G[{-1}, z]*Log[1 - 2*x] + 4*G[{1}, z]*Log[1 - 2*x] + 
     4*G[{1 - 2*x}, z]*Log[1 - 2*x] - 4*G[{-1 + 2*x}, z]*Log[1 - 2*x] + 
     6*G[{-1}, z]*Log[1 - x] - 6*G[{1}, z]*Log[1 - x] - 
     2*G[{1 - 2*x}, z]*Log[1 - x] + 2*G[{-1 + 2*x}, z]*Log[1 - x] - 
     4*G[{-1}, z]*Log[4*(-1 + x)^2] + 4*G[{1}, z]*Log[4*(-1 + x)^2] + 
     2*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 2*G[{-1 + 2*x}, z]*
      Log[4*(-1 + x)^2] - 6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     2*G[{1 - 2*x}, z]*Log[4*x^2] - 2*G[{-1 + 2*x}, z]*Log[4*x^2] + 
     3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
     3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{1 - 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4] + G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4]))/
   (256*(1 + p2)^(3/2)) - ((-1 + 5*x + p2*x - 5*x^2 + x^3)*
    (8*G[{-1, -1}, z] - 8*G[{0, -1}, z] + 8*G[{0, 1}, z] - 8*G[{1, 1}, z] + 
     4*G[{-1 - 2*x, -1}, z] - 8*G[{-1 - 2*x, 1}, z] + 4*G[{1 - 2*x, 1}, z] - 
     4*G[{-1 + 2*x, -1}, z] + 8*G[{1 + 2*x, -1}, z] - 4*G[{1 + 2*x, 1}, z] + 
     G[{-1 - 2*x}, z]*Log[16] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{1 + 2*x}, z]*Log[16] - 
     2*G[{-1}, z]*Log[256] + 2*G[{1}, z]*Log[256] - 
     G[{1 + 2*x}, z]*Log[256] + G[{-1}, z]*Log[16777216] - 
     G[{1}, z]*Log[16777216] - 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     2*G[{1 - 2*x}, z]*Log[x^2] + 2*G[{-1 + 2*x}, z]*Log[x^2] + 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[1 + x] + 
     2*G[{1 - 2*x}, z]*Log[1 + x] - 2*G[{-1 + 2*x}, z]*Log[1 + x] - 
     2*G[{1 + 2*x}, z]*Log[1 + x] + 4*G[{-1}, z]*Log[(1 + x)^2] - 
     4*G[{1}, z]*Log[(1 + x)^2] + 3*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(1 + x)^2] + G[{-1 + 2*x}, z]*Log[(1 + x)^2] - 
     3*G[{1 + 2*x}, z]*Log[(1 + x)^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, -1}, z] - 
     2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 
     2*G[{1, 1}, z] + 4*G[{-1 - 2*x, -1}, z] - 4*G[{-1 - 2*x, 1}, z] - 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] + 
     2*G[{-1 + 2*x, 1}, z] + 4*G[{1 + 2*x, -1}, z] - 4*G[{1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[256] - G[{1}, z]*Log[256] - G[{-1}, z]*Log[(-1 + x)^2] + 
     G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] + 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[1 + x] - 
     2*G[{1}, z]*Log[1 + x] + 2*G[{1 - 2*x}, z]*Log[1 + x] - 
     2*G[{-1 + 2*x}, z]*Log[1 + x] + G[{-1}, z]*Log[(1 + x)^2] - 
     G[{1}, z]*Log[(1 + x)^2] + 2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(1 + x)^2] + G[{-1 + 2*x}, z]*Log[(1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(1 + x)^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 20*x^2 - 34*p2*x^2 + p2^2*x^2 + 
     20*x^3 + 26*p2*x^3)*(4*G[{1 - 2*x, 1}, z] - 4*G[{-1 + 2*x, -1}, z] - 
     G[{1 - 2*x}, z]*Log[16] + G[{-1 + 2*x}, z]*Log[16] - 
     2*G[{1 - 2*x}, z]*Log[x^2] + 2*G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{-1 - 2*x}, z]*Log[1 + x] + 2*G[{1 - 2*x}, z]*Log[1 + x] - 
     2*G[{-1 + 2*x}, z]*Log[1 + x] + 2*G[{1 + 2*x}, z]*Log[1 + x] + 
     G[{-1 - 2*x}, z]*Log[(1 + x)^2] - G[{1 - 2*x}, z]*Log[(1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(1 + x)^2] - G[{1 + 2*x}, z]*Log[(1 + x)^2]))/
   (512*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((p2 + p2^2 - 5*x - 14*p2*x + 23*x^2 + 44*p2*x^2 - 3*p2^2*x^2 - 31*x^3 - 
     49*p2*x^3 + 3*p2^2*x^3 + 13*x^4 + 19*p2*x^4)*
    (4*G[{-1, 1}, z] - 4*G[{1, -1}, z] - 4*G[{1 - 2*x, 1}, z] + 
     4*G[{-1 + 2*x, -1}, z] - G[{-1}, z]*Log[16] + G[{1}, z]*Log[16] + 
     G[{1 - 2*x}, z]*Log[16] - G[{-1 + 2*x}, z]*Log[16] + 
     2*G[{-1}, z]*Log[x^2] - 2*G[{1}, z]*Log[x^2] + 
     2*G[{1 - 2*x}, z]*Log[x^2] - 2*G[{-1 + 2*x}, z]*Log[x^2] - 
     4*G[{-1}, z]*Log[1 + x] + 4*G[{1}, z]*Log[1 + x] + 
     2*G[{-1 - 2*x}, z]*Log[1 + x] - 2*G[{1 - 2*x}, z]*Log[1 + x] + 
     2*G[{-1 + 2*x}, z]*Log[1 + x] - 2*G[{1 + 2*x}, z]*Log[1 + x] + 
     2*G[{-1}, z]*Log[(1 + x)^2] - 2*G[{1}, z]*Log[(1 + x)^2] - 
     G[{-1 - 2*x}, z]*Log[(1 + x)^2] + G[{1 - 2*x}, z]*Log[(1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(1 + x)^2] + G[{1 + 2*x}, z]*Log[(1 + x)^2]))/
   (512*(1 + p2)^(5/2)*(-1 + x)^2*x) + 
  ((2 + 2*p2 + 3*x - p2*x + x^2 - 4*p2*x^2 - 15*x^3 + 4*p2*x^3 + 9*x^4)*
    (4*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 4*G[{1, 1}, z] + 2*G[{-1 - 2*x, -1}, z] - 
     4*G[{-1 - 2*x, 1}, z] + 4*G[{1 + 2*x, -1}, z] - 2*G[{1 + 2*x, 1}, z] - 
     2*G[{-1}, z]*Log[2] + 2*G[{1}, z]*Log[2] + 2*G[{-1 - 2*x}, z]*Log[2] - 
     2*G[{1 + 2*x}, z]*Log[2] + G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - 
     G[{-1 - 2*x}, z]*Log[x^2] + G[{1 + 2*x}, z]*Log[x^2] - 
     2*G[{-1}, z]*Log[(1 + x)^2] + 2*G[{1}, z]*Log[(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 2*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 
     4*G[{-1}, z]*Log[4*(1 + x)^2] - 4*G[{1}, z]*Log[4*(1 + x)^2]))/
   (256*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((4 + 6*p2 + 2*p2^2 + 10*x + 19*p2*x - 18*x^2 - 48*p2*x^2 - 6*p2^2*x^2 - 
     2*x^3 + 25*p2*x^3 + 6*p2^2*x^3 + 6*x^4)*(G[{-1, -1}, z] - 
     G[{-1, 1}, z] - 2*G[{0, -1}, z] + 2*G[{0, 1}, z] + G[{1, -1}, z] - 
     G[{1, 1}, z] + 2*G[{-1 - 2*x, -1}, z] - 2*G[{-1 - 2*x, 1}, z] + 
     2*G[{1 + 2*x, -1}, z] - 2*G[{1 + 2*x, 1}, z] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] - G[{-1 - 2*x}, z]*Log[4*x^2] + 
     G[{1 + 2*x}, z]*Log[4*x^2] + G[{-1}, z]*Log[4*(1 + x)^2] - 
     G[{1}, z]*Log[4*(1 + x)^2] + G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - 
     G[{1 + 2*x}, z]*Log[4*(1 + x)^2]))/(256*(1 + p2)^(5/2)*(-1 + x)^2*x) + 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 12*x^2 - 25*p2*x^2 + 
     2*p2^2*x^2 + 12*x^3 + 18*p2*x^3)*(2*G[{0, -1}, z] - 2*G[{0, 1}, z] - 
     2*G[{-1 - 2*x, -1}, z] + 2*G[{-1 - 2*x, 1}, z] - 2*G[{1 + 2*x, -1}, z] + 
     2*G[{1 + 2*x, 1}, z] + 2*G[{-1}, z]*Log[4] - G[{1}, z]*Log[16] - 
     G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] + G[{-1 - 2*x}, z]*Log[4*x^2] - 
     G[{1 + 2*x}, z]*Log[4*x^2] + 2*G[{-1}, z]*Log[1 + x] - 
     2*G[{1}, z]*Log[1 + x] + G[{-1}, z]*Log[(1 + x)^2] - 
     G[{1}, z]*Log[(1 + x)^2] - 3*G[{-1}, z]*Log[4*(1 + x)^2] + 
     3*G[{1}, z]*Log[4*(1 + x)^2] - G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] + 
     G[{1 + 2*x}, z]*Log[4*(1 + x)^2]))/(256*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((-1 - p2 - x + p2*x + 3*x^2)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(1 + x)^2]*Log[16*(1 + x)^2]))/(384*(1 + p2)*(-1 + x)*x) + 
  ((-2*p2^2 + p2^3 + 12*p2^2*x - 2*p2^3*x + 14*x^2 + 24*p2*x^2 - 
     21*p2^2*x^2 + p2^3*x^2 - 38*x^3 - 64*p2*x^3 + 14*p2^2*x^3 + 30*x^4 + 
     50*p2*x^4 - 5*p2^2*x^4 - 6*x^5 - 12*p2*x^5)*
    (4*G[{-1 - 2*x, 1 - 2*x}, z] - 4*G[{1 + 2*x, -1 + 2*x}, z] - 
     4*G[{-1 - 2*x}, z]*Log[16] + 4*G[{1 + 2*x}, z]*Log[16] + 
     G[{-1 - 2*x}, z]*Log[4096] - G[{1 + 2*x}, z]*Log[4096] + 
     8*G[{-1 - 2*x}, z]*Log[1 - x] - 8*G[{1 + 2*x}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 4*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 - 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x}, z]*Log[x^2] + 
     2*G[{-1 + 2*x}, z]*Log[x^2] + 2*G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1 - 2*x}, z]*Log[x^2*(-1 + 2*x)^2] - 2*G[{1 + 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x^2) - 
  ((-2*p2^2 + p2^3 - p2*x + 11*p2^2*x - 2*p2^3*x + 13*x^2 + 26*p2*x^2 - 
     18*p2^2*x^2 + p2^3*x^2 - 39*x^3 - 68*p2*x^3 + 11*p2^2*x^3 + 39*x^4 + 
     61*p2*x^4 - 3*p2^2*x^4 - 13*x^5 - 19*p2*x^5)*(2*G[{-1, -1 + 2*x}, z] - 
     2*G[{1, 1 - 2*x}, z] + 2*G[{-1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 + 2*x, -1 + 2*x}, z] + 2*G[{-1}, z]*Log[8] + 
     2*G[{-1 - 2*x}, z]*Log[8] + 2*G[{1}, z]*Log[16] + 
     2*G[{1 + 2*x}, z]*Log[16] - G[{1}, z]*Log[64] - 
     G[{1 + 2*x}, z]*Log[64] - G[{-1}, z]*Log[256] - 
     G[{-1 - 2*x}, z]*Log[256] + 4*G[{-1}, z]*Log[1 - x] - 
     4*G[{1}, z]*Log[1 - x] + 4*G[{-1 - 2*x}, z]*Log[1 - x] - 
     4*G[{1 + 2*x}, z]*Log[1 - x] - 2*G[{-1}, z]*Log[(-1 + x)^2] + 
     2*G[{1}, z]*Log[(-1 + x)^2] - 2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[x^2] + 
     2*G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] + 
     G[{1 + 2*x}, z]*Log[x^2] + G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] - 
     G[{1}, z]*Log[x^2*(-1 + 2*x)^2] + G[{-1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2]))/
   (256*(1 + p2)^(5/2)*(-1 + x)^2*x^2) - 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] - 4*G[{1, -1 + 2*x}, z] - 
     2*G[{-1 - 2*x, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     4*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[4] - 2*G[{-1 - 2*x}, z]*Log[8] - 
     2*G[{-1 + 2*x}, z]*Log[8] + G[{1}, z]*Log[16] - 
     2*G[{1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[64] + 
     G[{1 + 2*x}, z]*Log[64] + G[{-1 - 2*x}, z]*Log[256] + 
     8*G[{-1}, z]*Log[1 - x] - 8*G[{1}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[1 - x] + 4*G[{1 - 2*x}, z]*Log[1 - x] - 
     4*G[{-1 + 2*x}, z]*Log[1 - x] + 4*G[{1 + 2*x}, z]*Log[1 - x] - 
     6*G[{-1}, z]*Log[(-1 + x)^2] + 6*G[{1}, z]*Log[(-1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] - 2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[x^2] + 2*G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] - G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] - 2*G[{1}, z]*Log[x^2*(-1 + 2*x)^2] - 
     G[{-1 - 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + G[{1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{-1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + 
     G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2]))/(256*(1 + p2)^(3/2)*
    (-1 + x)^2) - ((-1 - p2 - x + p2*x + 3*x^2)*
    (2*Pi^2 + 6*G[{-1 - 2*x, -1}, z] - 6*G[{-1 - 2*x, 1}, z] - 
     6*G[{1 + 2*x, -1}, z] + 6*G[{1 + 2*x, 1}, z] + 3*G[{-1}, z]*Log[4*x^2] + 
     3*G[{1}, z]*Log[4*x^2] - 3*G[{-1 - 2*x}, z]*Log[4*x^2] - 
     3*G[{1 + 2*x}, z]*Log[4*x^2] - 3*G[{-1}, z]*Log[4*(1 + x)^2] - 
     3*G[{1}, z]*Log[4*(1 + x)^2] + 3*G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] + 
     3*G[{1 + 2*x}, z]*Log[4*(1 + x)^2] - Log[64]*Log[(1 + 2*x)^2] - 
     3*Log[x^2]*Log[(1 + 2*x)^2] - 12*PolyLog[2, -1 - 2*x] - 
     12*PolyLog[2, -2*x]))/(192*(1 + p2)*(-1 + x)*x) - 
  ((2 - 3*x + 2*x^2)*(10*Pi^2 - 12*G[{-1, 1}, z] - 12*G[{1, -1}, z] + 
     12*G[{1 - 2*x, 1}, z] + 12*G[{-1 + 2*x, -1}, z] + 12*Log[2]^2 + 
     3*G[{-1}, z]*Log[16] + 3*G[{1}, z]*Log[16] - 3*G[{1 - 2*x}, z]*Log[16] - 
     3*G[{-1 + 2*x}, z]*Log[16] + 6*G[{-1}, z]*Log[x^2] + 
     6*G[{1}, z]*Log[x^2] - 6*G[{1 - 2*x}, z]*Log[x^2] - 
     6*G[{-1 + 2*x}, z]*Log[x^2] + 6*Log[4]*Log[x^2] - 
     6*Log[1 - 2*x]*Log[16*x^4] - 6*G[{-1 - 2*x}, z]*Log[1 + x] + 
     6*G[{1 - 2*x}, z]*Log[1 + x] + 6*G[{-1 + 2*x}, z]*Log[1 + x] - 
     6*G[{1 + 2*x}, z]*Log[1 + x] + 3*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[(1 + x)^2] - 3*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 
     3*G[{1 + 2*x}, z]*Log[(1 + x)^2] - 24*PolyLog[2, 1 + x^(-1)] + 
     24*PolyLog[2, 1/(2*x)] - 24*PolyLog[2, 1 + x]))/
   (768*(1 + p2)*(-1 + x)) + 
  ((-32*p2^2 - 32*p2^3 - 256*p2*x - 400*p2^2*x + 32*p2^3*x - 512*x^2 - 
     1408*p2*x^2 + 592*p2^2*x^2 - 1024*x^3 + 3712*p2*x^3 - 224*p2^2*x^3 + 
     5376*x^4 - 2816*p2*x^4 - 6144*x^5 + 768*p2*x^5 + 2816*x^6 - 512*x^7)*
    ((-7*Pi^2)/3 - 4*G[{-1, 1 - 2*x}, z] + 2*G[{-1, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] - 
     4*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] - 
     6*G[{-1}, z]*Log[2] - 6*G[{1}, z]*Log[2] - 6*G[{1 - 2*x}, z]*Log[2] - 
     6*G[{-1 + 2*x}, z]*Log[2] - 22*Log[2]^2 - 4*Log[1 - 2*x]*
      (Log[1 - 2*x] + 5*Log[2 - 2*x]) - 2*Log[1 - x]*
      (Log[128] + 5*Log[1 - x]) - 2*G[{-1}, z]*Log[(-1 + x)^2] - 
     2*G[{1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 4*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     4*G[{1}, z]*Log[4*(-1 + x)^2] + 6*Log[2]*Log[(4 - 4*x)/x^2] - 
     6*Log[-x]^2 - G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] - G[{-1 + 2*x}, z]*Log[x^2] - 
     G[{-1}, z]*Log[(-1 + 2*x)^2] - G[{1}, z]*Log[(-1 + 2*x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + 2*x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + 2*x)^2] + 
     Log[x^4]*Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
     12*PolyLog[2, (1 - 2*x)^(-1)] + 16*PolyLog[2, (2 - 2*x)^(-1)] - 
     4*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
     12*PolyLog[2, (-1 + 2*x)^(-1)] + 4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
     8*PolyLog[2, x/(-1 + 2*x)]))/(4096*(1 + p2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)^2) + 
  ((4 - 6*x + 4*x^2)*(-Pi^2/6 + 2*G[{-1, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{-1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 + 2*x, -1 + 2*x}, z] + 8*Log[2]^2 + 4*G[{-1 - 2*x}, z]*Log[4] + 
     4*G[{1 + 2*x}, z]*Log[4] - 3*Log[4]^2 - 2*G[{-1}, z]*Log[16] - 
     2*G[{1}, z]*Log[16] + Log[16]^2/2 + G[{-1}, z]*Log[64] + 
     G[{1}, z]*Log[64] - G[{-1 - 2*x}, z]*Log[64] - G[{1 + 2*x}, z]*Log[64] + 
     (5*Log[2]*Log[64])/2 + Log[4]*Log[64] - Log[8]*Log[64] + 
     Log[2]*Log[256] - Log[4]*Log[512] - Log[16]*Log[(1 - x)^(-1)] + 
     4*G[{-1}, z]*Log[1 - x] + 4*G[{1}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[1 - x] - 4*G[{1 + 2*x}, z]*Log[1 - x] - 
     Log[16]*Log[1 - x] - 9*Log[1 - 2*x]*Log[1 - x] - (17*Log[1 - x]^2)/2 - 
     2*G[{-1}, z]*Log[(-1 + x)^2] - 2*G[{1}, z]*Log[(-1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     Log[4]*Log[(-1 + x)^2] + Log[256]*Log[(-1 + x)^2] + 
     2*Log[(-1 + x)^2]^2 - Log[4]*Log[x^(-1)] + Log[8]*Log[x^(-1)] + 
     Log[8]*Log[-x] - Log[512]*Log[-x] + (Log[-x^(-9)]*Log[-x])/2 + 
     Log[16]*Log[x] - 2*G[{-1}, z]*Log[x^2] - 2*G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] + G[{1 + 2*x}, z]*Log[x^2] - 
     Log[16]*Log[x^2] + Log[256]*Log[x^2] + 2*Log[x^2]^2 - 
     Log[2]*Log[(-1 + x)/(-1 + 2*x)] + Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 
     Log[64]*Log[(-1 + x)/(-1 + 2*x)] + Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
     2*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 
     Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] + 
     4*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + Log[(-1 + x)/(-1 + 2*x)]^2 + 
     Log[2]*Log[x/(-1 + 2*x)] - Log[4]*Log[x/(-1 + 2*x)] + 
     Log[64]*Log[x/(-1 + 2*x)] - Log[512]*Log[x/(-1 + 2*x)] - 
     4*Log[(1 - x)^(-1)]*Log[x/(-1 + 2*x)] - 4*Log[1 - x]*Log[x/(-1 + 2*x)] - 
     2*Log[x^2]*Log[x/(-1 + 2*x)] - Log[x/(-1 + 2*x)]^2 - 
     Log[64]*Log[x*(-1 + 2*x)] + G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] + 
     G[{1}, z]*Log[x^2*(-1 + 2*x)^2] - G[{-1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + 
     (3*Log[2]*Log[x^2*(-1 + 2*x)^2])/2 + 
     (Log[(-1 + x)/(-1 + 2*x)]*Log[x^2*(-1 + 2*x)^2])/2 - 
     (Log[x/(-1 + 2*x)]*Log[x^2*(-1 + 2*x)^2])/2 + 
     2*Log[64]*Log[x/(1 + 2*x)] - 2*Log[256]*Log[x/(1 + 2*x)] + 
     8*Log[1 - x]*Log[x/(1 + 2*x)] - 4*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
     2*Log[x^2]*Log[x/(1 + 2*x)] + 2*Log[x^2*(-1 + 2*x)^2]*Log[x/(1 + 2*x)] + 
     (Log[x^6]*Log[1 - 3*x + 2*x^2])/2 - PolyLog[2, 1 - 1/(2*x)] - 
     8*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] + 
     8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 4*PolyLog[2, 1/2 - x] + 
     4*PolyLog[2, 1 - x] - 5*PolyLog[2, 1/(2*x)] + PolyLog[2, (-1 + x)/x] - 
     11*PolyLog[2, x/(-1 + x)] + 8*PolyLog[2, (-1 + 2*x)^(-1)] + 
     4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
   (256*(1 + p2)*(-1 + x)) + 
  ((6*p2^2 + 2*p2^3 + 48*p2*x + 16*p2^2*x + 80*x^2 - 40*p2*x^2 - 
     16*p2^2*x^2 - 192*x^3 - 8*p2*x^3 + 208*x^4 - 160*x^5 + 64*x^6)*
    (Pi^2/3 - 2*G[{-1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1 + 2*x}, z] - 4*Log[2]^2 - 
     2*G[{1 - 2*x}, z]*Log[16] - 2*G[{-1 + 2*x}, z]*Log[16] - 
     G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] + G[{1 - 2*x}, z]*Log[64] + 
     G[{-1 + 2*x}, z]*Log[64] + G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] + 
     8*ArcCoth[3 - 4*x]*Log[1 + (1 - 2*x)^(-1)] - 4*Log[1 - 2*x]^2 - 
     G[{-1}, z]*Log[(1 - 2*x)^2] - G[{1}, z]*Log[(1 - 2*x)^2] + 
     G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] + G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
     3*Log[1 - x]^2 + 2*Log[1 - 2*x]*(Log[256] + 5*Log[1 - x]) + 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
      Log[16*(-1 + x)^2] + Log[-x]^2 + 
     Log[4]*Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] - 
     Log[256*x^2]*Log[1 - 3*x + 2*x^2] - Log[1 + (1 - 2*x)^(-1)]*
      Log[2 - 6*x + 4*x^2] - 2*Log[(-1 + x)^3*(-1 + 2*x)]*
      Log[1 + (-1 + 2*x)^(-1)] - Log[1 + (-1 + 2*x)^(-1)]^2 - 
     2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 4*PolyLog[2, (1 - 2*x)^(-1)] + 
     2*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, x/(-1 + x)] - 
     4*PolyLog[2, (-1 + 2*x)^(-1)] - 2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
     2*PolyLog[2, x/(-1 + 2*x)]))/(256*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)^2) + 
  ((-6*p2^2 - 2*p2^3 - 48*p2*x - 16*p2^2*x - 80*x^2 + 40*p2*x^2 + 
     16*p2^2*x^2 + 192*x^3 + 8*p2*x^3 - 208*x^4 + 160*x^5 - 64*x^6)*
    (-Pi^2 + 2*G[{-1, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - Log[2]^2 - 
     2*Log[1 - 2*x]^2 + 2*G[{-1}, z]*Log[1 - x] + 2*G[{1}, z]*Log[1 - x] - 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] - G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] + G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] - Log[1 - x]*Log[-16*x] - G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] - 2*G[{-1}, z]*Log[4*x^2] - 
     2*G[{1}, z]*Log[4*x^2] + 2*G[{1 - 2*x}, z]*Log[4*x^2] + 
     2*G[{-1 + 2*x}, z]*Log[4*x^2] - Log[2]*Log[8*(1 - 2*x)*x^2] + 
     Log[1 - 2*x]*(4*Log[1 - x] + Log[-128*x^3]) + 
     G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
     G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4] + Log[4]*Log[-x^5] - 
     Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)] - 
     2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 4*PolyLog[2, (1 - 2*x)^(-1)] - 
     2*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] + 
     4*PolyLog[2, x/(-1 + x)] - 4*PolyLog[2, (-1 + 2*x)^(-1)] - 
     2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*PolyLog[2, x/(-1 + 2*x)]))/
   (256*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  (-13*Pi^2 + 6*G[{-1, 1 - 2*x}, z] - 12*G[{-1, -1 + 2*x}, z] - 
    12*G[{1, 1 - 2*x}, z] + 6*G[{1, -1 + 2*x}, z] - 
    12*G[{1 - 2*x, 1 - 2*x}, z] + 6*G[{1 - 2*x, -1 + 2*x}, z] + 
    6*G[{-1 + 2*x, 1 - 2*x}, z] - 12*G[{-1 + 2*x, -1 + 2*x}, z] - 
    120*Log[2]^2 - 6*G[{-1}, z]*Log[1 - x] - 6*G[{1}, z]*Log[1 - x] - 
    6*G[{1 - 2*x}, z]*Log[1 - x] - 6*G[{-1 + 2*x}, z]*Log[1 - x] + 
    3*Log[4]*Log[1 - x] + 36*Log[2 - x^(-1)]*Log[1 - x] - 
    12*Log[1 - 1/(2*x)]*Log[1 - x] - 18*Log[1 - x]*Log[-64*(-1 + x)] + 
    12*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] - 6*Log[-1 + x]^2 + 
    3*Log[1 - 2*x]*Log[64/x^6] + 6*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] + 
    12*Log[1 - 1/(2*x)]*Log[x^(-1)] - (12*I)*Pi*Log[(-1 + x)/x] + 
    12*Log[-1 + x]*Log[x] - 6*Log[x]^2 + 12*G[{-1}, z]*Log[4*x^2] + 
    12*G[{1}, z]*Log[4*x^2] - 3*Log[16]*Log[4*x^2] - 
    3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
    3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] - 3*G[{1 - 2*x}, z]*
     Log[64*(1 - 2*x)^2*x^4] - 3*G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] + 
    3*Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] - 
    3*Log[-x]*Log[1099511627776*x^20] - 6*Log[1 - 1/(2*x)]*Log[-4 + 8*x] - 
    6*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)] - 
    12*PolyLog[2, 1 + 1/(2*(-1 + x))] + 36*PolyLog[2, (1 - 2*x)^(-1)] - 
    24*PolyLog[2, (2 - 2*x)^(-1)] + 24*PolyLog[2, 1/(2*x)] + 
    36*PolyLog[2, x/(-1 + x)] - 36*PolyLog[2, (-1 + 2*x)^(-1)] - 
    24*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 12*PolyLog[2, x/(-1 + 2*x)])/
   (768*(1 + p2)*(-1 + x)) + 
  ((8*p2^3 + 8*p2^4 + 64*p2^2*x + 96*p2^3*x - 8*p2^4*x + 128*p2*x^2 + 
     320*p2^2*x^2 - 148*p2^3*x^2 + 192*p2*x^3 - 896*p2^2*x^3 + 56*p2^3*x^3 - 
     1216*p2*x^4 + 704*p2^2*x^4 + 1472*p2*x^5 - 192*p2^2*x^5 - 704*p2*x^6 + 
     128*p2*x^7)*(4*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, 1 - 2*x}, z] - 
       G[{-1, -1 + 2*x}, z] + G[{1, -1}, z] + G[{1, 1}, z] - 
       G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + 
       G[{1 - 2*x, 1}, z] - 3*G[{1 - 2*x, 1 - 2*x}, z] + 
       G[{1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1}, z] + 
       G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z] - 2*G[{-1}, z]*Log[1 - 2*x] - 
       2*G[{1}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x}, z]*Log[1 - 2*x] - 
       2*G[{-1 + 2*x}, z]*Log[1 - 2*x] + G[{-1}, z]*Log[4*(1 - x)^2] + 
       G[{1}, z]*Log[4*(1 - x)^2] - G[{1 - 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1 + 2*x}, z]*Log[4*(1 - x)^2] + G[{-1}, z]*Log[4*x^2] + 
       G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1 + 2*x}, z]*Log[4*x^2]) - 
     (8*(Pi^2 + 3*Log[4 - 8*x]*Log[1 - 2*x] + 6*Log[1 - 2*x]*Log[-x] + 
        6*PolyLog[2, 2*x] - 6*PolyLog[2, -1 + 2*x]))/3))/
   (2048*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((-32 - 32*p2 - 32*x + 32*p2*x + 96*x^2)*((-7*Pi^2)/3 - 4*G[{-1, -1}, z] + 
     2*G[{-1, 1}, z] + 2*G[{1, -1}, z] - 4*G[{1, 1}, z] + 
     2*G[{-1 - 2*x, -1}, z] - 4*G[{-1 - 2*x, 1}, z] - 4*G[{1 + 2*x, -1}, z] + 
     2*G[{1 + 2*x, 1}, z] + 2*G[{-1}, z]*Log[2] + 2*G[{1}, z]*Log[2] + 
     2*G[{-1 - 2*x}, z]*Log[2] + 2*G[{1 + 2*x}, z]*Log[2] + 2*Log[2]^2 + 
     8*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 + 2*x}, z]*Log[x^2] - Log[4]*Log[x^2] + 
     2*G[{-1}, z]*Log[(1 + x)^2] + 2*G[{1}, z]*Log[(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] + 2*G[{1 + 2*x}, z]*Log[(1 + x)^2] - 
     4*G[{-1}, z]*Log[4*(1 + x)^2] - 4*G[{1}, z]*Log[4*(1 + x)^2] - 
     Log[-2*x]*(Log[65536*x^8] + 8*Log[1 + 2*x]) + 
     4*Log[2*(1 + x)]*(6*Log[1 + x] + Log[-256*x^2*(1 + 2*x)]) + 
     12*PolyLog[2, -1 - 2*x] + 4*PolyLog[2, -1/(2*x)] + 
     12*PolyLog[2, 1 + x] + 4*PolyLog[2, -((1 + x)/x)] - 
     12*PolyLog[2, 1 + 2*x] + 8*PolyLog[2, (2 + 2*x)^(-1)] + 
     16*PolyLog[2, 1 - 1/(2*(1 + x))] - 8*PolyLog[2, -1 + (1 + x)^(-1)]))/
   (4096*(1 + p2)*(-1 + x)*x) + 
  (((p2^2 + 4*p2*(2 + x) + 8*(1 + x^2))*(4*G[{-1, -1, 1}, z] - 
       4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, 1, 1}, z] + 
       4*G[{-1, 1, 1 - 2*x}, z] + 4*G[{-1, 1 - 2*x, -1}, z] - 
       4*G[{-1, -x, -1}, z] + 4*G[{-1, -x, 1 - 2*x}, z] - 
       4*G[{-1, -1 + 2*x, 1}, z] - 4*G[{1, -1, -1}, z] + 
       4*G[{1, -1, -1 + 2*x}, z] + 4*G[{1, 1, -1}, z] - 
       4*G[{1, 1, -1 + 2*x}, z] - 4*G[{1, 1 - 2*x, -1}, z] - 
       4*G[{1, x, 1}, z] + 4*G[{1, x, -1 + 2*x}, z] + 
       4*G[{1, -1 + 2*x, 1}, z] + 6*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, -1}, z] + 
       4*G[{1 - 2*x, 1, 1}, z] - 2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 4*G[{1 - 2*x, -x, -1}, z] - 
       4*G[{1 - 2*x, -x, 1 - 2*x}, z] + 4*G[{-1 + 2*x, -1, -1}, z] - 
       4*G[{-1 + 2*x, -1, 1}, z] - 2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       6*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 4*G[{-1 + 2*x, x, 1}, z] - 
       4*G[{-1 + 2*x, x, -1 + 2*x}, z] - G[{-1, 1 - 2*x}, z]*Log[16] + 
       G[{-1, -1 + 2*x}, z]*Log[16] + G[{1, 1 - 2*x}, z]*Log[16] - 
       G[{1, -1 + 2*x}, z]*Log[16] - G[{1 - 2*x, -1}, z]*Log[16] + 
       G[{1 - 2*x, 1}, z]*Log[16] + G[{-1 + 2*x, -1}, z]*Log[16] - 
       G[{-1 + 2*x, 1}, z]*Log[16] - 4*G[{-1, -1}, z]*Log[1 - 2*x] + 
       4*G[{-1, 1}, z]*Log[1 - 2*x] + 4*G[{-1, -x}, z]*Log[1 - 2*x] + 
       4*G[{1, -1}, z]*Log[1 - 2*x] - 4*G[{1, 1}, z]*Log[1 - 2*x] + 
       4*G[{1, x}, z]*Log[1 - 2*x] + 4*G[{1 - 2*x, -1}, z]*Log[1 - 2*x] - 
       4*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] - 4*G[{1 - 2*x, -x}, z]*
        Log[1 - 2*x] - 4*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] + 
       4*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] - 4*G[{-1 + 2*x, x}, z]*
        Log[1 - 2*x] + 2*G[{-1, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1, 1}, z]*Log[(-1 + x)^2] - G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1, -1}, z]*Log[(-1 + x)^2] + 2*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       2*G[{-1, -1}, z]*Log[x^2] - 2*G[{-1, 1}, z]*Log[x^2] + 
       G[{-1, 1 - 2*x}, z]*Log[x^2] - G[{-1, -1 + 2*x}, z]*Log[x^2] - 
       2*G[{1, -1}, z]*Log[x^2] + 2*G[{1, 1}, z]*Log[x^2] - 
       G[{1, 1 - 2*x}, z]*Log[x^2] + G[{1, -1 + 2*x}, z]*Log[x^2] + 
       G[{1 - 2*x, -1}, z]*Log[x^2] - G[{1 - 2*x, 1}, z]*Log[x^2] - 
       G[{-1 + 2*x, -1}, z]*Log[x^2] + G[{-1 + 2*x, 1}, z]*Log[x^2]))/
     (256*(1 + p2)^2*(-1 + x)) - 
    ((p2 + 2*x)*(-4*G[{-1, -1, 1 - 2*x}, z] + 4*G[{-1, -1, -1 + 2*x}, z] + 
       4*G[{-1, 0, 1 - 2*x}, z] - 4*G[{-1, 0, -1 + 2*x}, z] - 
       4*G[{-1, 1, 1 - 2*x}, z] + 4*G[{-1, 1, -1 + 2*x}, z] - 
       2*G[{-1, 1 - 2*x, -1}, z] - 2*G[{-1, 1 - 2*x, 1}, z] - 
       2*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 2*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1, -1 + 2*x, -1}, z] + 2*G[{-1, -1 + 2*x, 1}, z] - 
       2*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{0, -1, 1 - 2*x}, z] - 4*G[{0, -1, -1 + 2*x}, z] - 
       4*G[{0, 0, 1 - 2*x}, z] + 4*G[{0, 0, -1 + 2*x}, z] + 
       4*G[{0, 1, 1 - 2*x}, z] - 4*G[{0, 1, -1 + 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] + 
       2*G[{0, 1 - 2*x, 1 - 2*x}, z] - 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] + 
       2*G[{0, -1 + 2*x, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{1, -1, 1 - 2*x}, z] + 4*G[{1, -1, -1 + 2*x}, z] + 
       4*G[{1, 0, 1 - 2*x}, z] - 4*G[{1, 0, -1 + 2*x}, z] - 
       4*G[{1, 1, 1 - 2*x}, z] + 4*G[{1, 1, -1 + 2*x}, z] - 
       2*G[{1, 1 - 2*x, -1}, z] - 2*G[{1, 1 - 2*x, 1}, z] - 
       2*G[{1, 1 - 2*x, 1 - 2*x}, z] + 2*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{1, -1 + 2*x, -1}, z] + 2*G[{1, -1 + 2*x, 1}, z] - 
       2*G[{1, -1 + 2*x, 1 - 2*x}, z] + 2*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] - 
       2*G[{1 - 2*x, -1, 1 - 2*x}, z] + 2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       2*G[{1 - 2*x, 0, 1 - 2*x}, z] - 2*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] - 
       2*G[{1 - 2*x, 1, 1 - 2*x}, z] + 2*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       G[{1 - 2*x, 1 - 2*x, -1}, z] - G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
        z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, 
        z] + G[{-1 + 2*x, -1, -1}, z] + G[{-1 + 2*x, -1, 1}, z] - 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 2*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       G[{-1 + 2*x, 1, -1}, z] + G[{-1 + 2*x, 1, 1}, z] - 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 2*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1}, z] - G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, 
        z] + G[{-1 + 2*x, -1 + 2*x, -1}, z] + G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       (3*G[{-1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (G[{-1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{0, -1}, z]*Log[4*(-1 + x)^2] + G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + (G[{1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (3*G[{1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (3*G[{-1, -1}, z]*Log[4*x^2])/2 + (G[{-1, 1}, z]*Log[4*x^2])/2 - 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] + G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       G[{0, -1}, z]*Log[4*x^2] - G[{0, 1}, z]*Log[4*x^2] + 
       G[{0, 1 - 2*x}, z]*Log[4*x^2] - G[{0, -1 + 2*x}, z]*Log[4*x^2] - 
       (G[{1, -1}, z]*Log[4*x^2])/2 + (3*G[{1, 1}, z]*Log[4*x^2])/2 - 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] - (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2])/
        2 + (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[4*x^2])/2 + (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 - 
       (G[{-1}, z]*Log[x^2]*Log[16*x^2])/4 + (G[{1}, z]*Log[x^2]*Log[16*x^2])/
        4 - (G[{1 - 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12 + 
       (G[{-1 + 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12))/
     (16*(1 + p2)^(3/2)) + ((-4*(-1 + x)*x^2 + p2*(-2 + 6*x - 4*x^2 + x^3))*
      (G[{1 - 2*x}, z]*(6*Log[(-1 + x)^2]^2 + 3*Log[(-1 + x)^2]*
          (Log[65536] + 4*Log[x^2]) + 2*(Pi^2 + 72*Log[2]^2 - 3*Log[4]^2 + 
           Log[2]*Log[16777216] + (Log[4096] + 2*Log[16777216])*Log[x^2] + 
           12*Log[x^2]^2)) - G[{-1 + 2*x}, z]*(6*Log[(-1 + x)^2]^2 + 
         3*Log[(-1 + x)^2]*(Log[65536] + 4*Log[x^2]) + 
         2*(Pi^2 + 72*Log[2]^2 - 3*Log[4]^2 + Log[2]*Log[16777216] + 
           (Log[4096] + 2*Log[16777216])*Log[x^2] + 12*Log[x^2]^2)) + 
       3*(4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, -1, -1 + 2*x}, z] - 
         8*G[{-1, 0, 1 - 2*x}, z] + 8*G[{-1, 0, -1 + 2*x}, z] + 
         4*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] - 
         4*G[{-1, 1 - 2*x, -1}, z] - 4*G[{-1, 1 - 2*x, 1}, z] + 
         4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1, -1 + 2*x, -1}, z] + 4*G[{-1, -1 + 2*x, 1}, z] + 
         4*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1, 1 - 2*x}, z] + 8*G[{0, -1, -1 + 2*x}, z] + 
         16*G[{0, 0, 1 - 2*x}, z] - 16*G[{0, 0, -1 + 2*x}, z] - 
         8*G[{0, 1, 1 - 2*x}, z] + 8*G[{0, 1, -1 + 2*x}, z] + 
         8*G[{0, 1 - 2*x, -1}, z] + 8*G[{0, 1 - 2*x, 1}, z] - 
         8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 8*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1 + 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] - 
         8*G[{0, -1 + 2*x, 1 - 2*x}, z] + 8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1, 1 - 2*x}, z] - 4*G[{1, -1, -1 + 2*x}, z] - 
         8*G[{1, 0, 1 - 2*x}, z] + 8*G[{1, 0, -1 + 2*x}, z] + 
         4*G[{1, 1, 1 - 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] - 
         4*G[{1, 1 - 2*x, -1}, z] - 4*G[{1, 1 - 2*x, 1}, z] + 
         4*G[{1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] + 
         4*G[{1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, -1, 1}, z] + 
         4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
         8*G[{1 - 2*x, 0, 1 - 2*x}, z] + 8*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, 1, -1}, z] - 4*G[{1 - 2*x, 1, 1}, z] + 
         4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, 1 - 2*x, -1}, z] - 4*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 4*G[{1 - 2*x, -1 + 2*x, -1}, 
           z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
         4*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, -1}, z] + 
         4*G[{-1 + 2*x, -1, 1}, z] + 4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 8*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
         8*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, -1}, z] + 
         4*G[{-1 + 2*x, 1, 1}, z] + 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
         4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
           z] - 4*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 16*G[{-1}, z]*Log[2]^2 + 
         16*G[{1}, z]*Log[2]^2 + 4*G[{-1, 1 - 2*x}, z]*Log[16] - 
         6*G[{-1, -1 + 2*x}, z]*Log[16] - 4*G[{0, 1 - 2*x}, z]*Log[16] + 
         12*G[{0, -1 + 2*x}, z]*Log[16] + 4*G[{1, 1 - 2*x}, z]*Log[16] - 
         6*G[{1, -1 + 2*x}, z]*Log[16] + 4*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 
         6*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[16] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] + 
         G[{-1, 1 - 2*x}, z]*Log[256] - 4*G[{0, 1 - 2*x}, z]*Log[256] + 
         G[{1, 1 - 2*x}, z]*Log[256] + G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 
         G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 4*G[{-1, -1}, z]*
          Log[(-1 + x)^2] + 4*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
         4*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 4*G[{-1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] + 8*G[{0, -1}, z]*Log[(-1 + x)^2] - 
         8*G[{0, 1}, z]*Log[(-1 + x)^2] - 8*G[{0, 1 - 2*x}, z]*
          Log[(-1 + x)^2] + 8*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{1, -1}, z]*Log[(-1 + x)^2] + 4*G[{1, 1}, z]*Log[(-1 + x)^2] + 
         4*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 4*G[{1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
         4*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 4*G[{1 - 2*x, 1 - 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 4*G[{-1 + 2*x, 1}, z]*
          Log[(-1 + x)^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{-1}, z]*Log[(-1 + x)^2]^2 + 2*G[{1}, z]*Log[(-1 + x)^2]^2 + 
         4*G[{-1, -1}, z]*Log[x^2] - 4*G[{-1, 1}, z]*Log[x^2] + 
         8*G[{-1, 1 - 2*x}, z]*Log[x^2] - 8*G[{-1, -1 + 2*x}, z]*Log[x^2] - 
         8*G[{0, -1}, z]*Log[x^2] + 8*G[{0, 1}, z]*Log[x^2] - 
         16*G[{0, 1 - 2*x}, z]*Log[x^2] + 16*G[{0, -1 + 2*x}, z]*Log[x^2] + 
         4*G[{1, -1}, z]*Log[x^2] - 4*G[{1, 1}, z]*Log[x^2] + 
         8*G[{1, 1 - 2*x}, z]*Log[x^2] - 8*G[{1, -1 + 2*x}, z]*Log[x^2] + 
         4*G[{1 - 2*x, -1}, z]*Log[x^2] - 4*G[{1 - 2*x, 1}, z]*Log[x^2] + 
         8*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 8*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[x^2] + 4*G[{-1 + 2*x, -1}, z]*Log[x^2] - 4*G[{-1 + 2*x, 1}, z]*
          Log[x^2] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
         8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 2*G[{-1}, z]*Log[(-1 + x)^2]*
          Log[x^2] + 2*G[{1}, z]*Log[(-1 + x)^2]*Log[x^2] + 
         4*G[{-1}, z]*Log[x^2]^2 - 4*G[{1}, z]*Log[x^2]^2 + 
         16*G[{-1}, z]*Log[2]*Log[2*x^2] - 16*G[{1}, z]*Log[2]*Log[2*x^2] - 
         4*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
         4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, 1}, z]*
          Log[4*x^2] + 4*G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
         4*G[{1}, z]*Log[x^2]*Log[16*x^2] - 2*G[{-1}, z]*Log[(-1 + x)^2]*
          Log[256*x^2] + 2*G[{1}, z]*Log[(-1 + x)^2]*Log[256*x^2] - 
         2*G[{-1}, z]*Log[x^2]*Log[256*x^2] + 2*G[{1}, z]*Log[x^2]*
          Log[256*x^2])))/(768*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
    ((4*x*(1 + (-1 + x)*x) + p2*(2 + x*(-2 + 3*x)))*
      (6*(G[{-1, -1, 1 - 2*x}, z] - G[{-1, -1, -1 + 2*x}, z] - 
         2*G[{-1, 0, 1 - 2*x}, z] + 2*G[{-1, 0, -1 + 2*x}, z] + 
         G[{-1, 1, 1 - 2*x}, z] - G[{-1, 1, -1 + 2*x}, z] - 
         G[{-1, 1 - 2*x, -1}, z] - G[{-1, 1 - 2*x, 1}, z] + 
         G[{-1, 1 - 2*x, 1 - 2*x}, z] - G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
         G[{-1, -1 + 2*x, -1}, z] + G[{-1, -1 + 2*x, 1}, z] + 
         G[{-1, -1 + 2*x, 1 - 2*x}, z] - G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
         2*G[{0, -1, 1 - 2*x}, z] + 2*G[{0, -1, -1 + 2*x}, z] + 
         4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
         2*G[{0, 1, 1 - 2*x}, z] + 2*G[{0, 1, -1 + 2*x}, z] + 
         2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] - 
         2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
         2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] - 
         2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
         G[{1, -1, 1 - 2*x}, z] - G[{1, -1, -1 + 2*x}, z] - 
         2*G[{1, 0, 1 - 2*x}, z] + 2*G[{1, 0, -1 + 2*x}, z] + 
         G[{1, 1, 1 - 2*x}, z] - G[{1, 1, -1 + 2*x}, z] - 
         G[{1, 1 - 2*x, -1}, z] - G[{1, 1 - 2*x, 1}, z] + 
         G[{1, 1 - 2*x, 1 - 2*x}, z] - G[{1, 1 - 2*x, -1 + 2*x}, z] + 
         G[{1, -1 + 2*x, -1}, z] + G[{1, -1 + 2*x, 1}, z] + 
         G[{1, -1 + 2*x, 1 - 2*x}, z] - G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] + 
         G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] - 
         2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 2*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] + 
         G[{1 - 2*x, 1, 1 - 2*x}, z] - G[{1 - 2*x, 1, -1 + 2*x}, z] - 
         G[{1 - 2*x, 1 - 2*x, -1}, z] - G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
          z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{1 - 2*x, -1 + 2*x, 1}, z] + 
         G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x, 
           -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + G[{-1 + 2*x, -1, 1}, 
          z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - G[{-1 + 2*x, -1, -1 + 2*x}, 
          z] - 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 2*G[{-1 + 2*x, 0, -1 + 2*x}, 
           z] + G[{-1 + 2*x, 1, -1}, z] + G[{-1 + 2*x, 1, 1}, z] + 
         G[{-1 + 2*x, 1, 1 - 2*x}, z] - G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
         G[{-1 + 2*x, 1 - 2*x, -1}, z] - G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
         G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, 
           -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
         G[{-1 + 2*x, -1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
          z] - G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z]*
          Log[1/(4*(-1 + x)^2)] + G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
         G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2/(4*x^4)] + 
         2*(-G[{-1, -1}, z] + G[{-1, 1}, z] + 2*G[{0, -1}, z] - 
           2*G[{0, 1}, z] - G[{1, -1}, z] + G[{1, 1}, z])*Log[(-1 + x)/x] + 
         G[{-1 + 2*x, -1}, z]*Log[(4*x^4)/(-1 + x)^2] + 
         (G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x}, z] + 
           2*G[{0, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
           G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z] + 
           G[{-1 + 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x}, z])*
          Log[64*(-1 + x)^2*x^4] - (G[{-1}, z] - G[{1}, z])*
          (2*Log[1 - x]*Log[-16*(-1 + x)*x^2] - Log[-x]*Log[256*x^6])) + 
       (G[{1 - 2*x}, z] - G[{-1 + 2*x}, z])*(Pi^2 + 84*Log[2]^2 + 
         3*Log[(-1 + x)^2]*Log[256*(-1 + x)^2*x^4] + 
         Log[x^2]*Log[1152921504606846976*x^24])))/
     (384*(1 + p2)^(3/2)*(-1 + x)*x) - 
    ((-2 - 2*x - 2*x^2 + 6*x^3 + p2*(-1 - 8*x + 10*x^2))*
      ((7*Pi^2*G[{1 - 2*x}, z])/12 - (7*Pi^2*G[{-1 + 2*x}, z])/12 + 
       4*G[{-1, -1, 1 - 2*x}, z] - 2*G[{-1, -1, -1 + 2*x}, z] - 
       3*G[{-1, 0, 1 - 2*x}, z] + 3*G[{-1, 0, -1 + 2*x}, z] + 
       G[{-1, 1, 1 - 2*x}, z] - 2*G[{-1, 1, -1 + 2*x}, z] + 
       4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 2*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       G[{-1, -1 + 2*x, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{0, -1, 1 - 2*x}, z] + 2*G[{0, -1, -1 + 2*x}, z] + 
       4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
       2*G[{0, 1, 1 - 2*x}, z] + 4*G[{0, 1, -1 + 2*x}, z] - 
       4*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{1, -1, 1 - 2*x}, z] - G[{1, -1, -1 + 2*x}, z] - 
       3*G[{1, 0, 1 - 2*x}, z] + 3*G[{1, 0, -1 + 2*x}, z] + 
       2*G[{1, 1, 1 - 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] + 
       2*G[{1, 1 - 2*x, 1 - 2*x}, z] - G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       3*G[{1 - 2*x, 0, 1 - 2*x}, z] + 3*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       G[{1 - 2*x, 1, 1 - 2*x}, z] - 2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] - 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + (3*G[{-1, 1}, z]*Log[2])/2 + 
       (3*G[{-1, -1 + 2*x}, z]*Log[2])/2 - 6*G[{0, -1}, z]*Log[2] - 
       6*G[{0, 1 - 2*x}, z]*Log[2] - (3*G[{1, 1}, z]*Log[2])/2 - 
       (3*G[{1, -1 + 2*x}, z]*Log[2])/2 + (3*G[{1 - 2*x, 1}, z]*Log[2])/2 + 
       (3*G[{1 - 2*x, -1 + 2*x}, z]*Log[2])/2 - 
       (3*G[{-1 + 2*x, 1}, z]*Log[2])/2 - (3*G[{-1 + 2*x, -1 + 2*x}, z]*
         Log[2])/2 + (11*G[{1 - 2*x}, z]*Log[2]^2)/2 - 
       (11*G[{-1 + 2*x}, z]*Log[2]^2)/2 + G[{1, -1}, z]*Log[8] + 
       G[{1, 1 - 2*x}, z]*Log[8] + G[{-1 + 2*x, -1}, z]*Log[8] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] + G[{-1, -1}, z]*Log[64] - 
       (3*G[{-1, 1}, z]*Log[64])/4 + G[{-1, 1 - 2*x}, z]*Log[64] - 
       (3*G[{-1, -1 + 2*x}, z]*Log[64])/4 + G[{0, 1}, z]*Log[64] + 
       G[{0, -1 + 2*x}, z]*Log[64] - (3*G[{1, 1}, z]*Log[64])/4 - 
       (3*G[{1, -1 + 2*x}, z]*Log[64])/4 + G[{1 - 2*x, -1}, z]*Log[64] - 
       (3*G[{1 - 2*x, 1}, z]*Log[64])/4 + G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       (3*G[{1 - 2*x, -1 + 2*x}, z]*Log[64])/4 - 
       (3*G[{-1 + 2*x, 1}, z]*Log[64])/4 - (3*G[{-1 + 2*x, -1 + 2*x}, z]*
         Log[64])/4 + G[{1 - 2*x}, z]*Log[1 - 2*x]^2 - 
       G[{-1 + 2*x}, z]*Log[1 - 2*x]^2 + G[{-1, -1}, z]*Log[(1 - 2*x)^2] - 
       (G[{-1, 1}, z]*Log[(1 - 2*x)^2])/2 + G[{-1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] - (G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{0, -1}, z]*Log[(1 - 2*x)^2] + G[{0, 1}, z]*Log[(1 - 2*x)^2] - 
       G[{0, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + G[{0, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] + (G[{1, -1}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{1, 1}, z]*Log[(1 - 2*x)^2] + (G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/
        2 - G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x, -1}, z]*
        Log[(1 - 2*x)^2] - (G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 + 
       (G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2])/2 - G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 5*G[{1 - 2*x}, z]*
        Log[1 - 2*x]*Log[2 - 2*x] - 5*G[{-1 + 2*x}, z]*Log[1 - 2*x]*
        Log[2 - 2*x] + (G[{1 - 2*x}, z]*Log[128]*Log[1 - x])/2 - 
       (G[{-1 + 2*x}, z]*Log[128]*Log[1 - x])/2 + 
       (5*G[{1 - 2*x}, z]*Log[1 - x]^2)/2 - (5*G[{-1 + 2*x}, z]*Log[1 - x]^2)/
        2 + 2*G[{-1, -1}, z]*Log[(-1 + x)^2] - G[{-1, 1}, z]*
        Log[(-1 + x)^2] + 2*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{0, -1}, z]*
        Log[(-1 + x)^2] + 2*G[{0, 1}, z]*Log[(-1 + x)^2] - 
       2*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + G[{1, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{1, 1}, z]*Log[(-1 + x)^2] + G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       4*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{0, -1}, z]*Log[4*(-1 + x)^2] - 
       4*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 4*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - (3*G[{1 - 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2])/2 + 
       (3*G[{-1 + 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2])/2 + 
       (3*G[{1 - 2*x}, z]*Log[-x]^2)/2 - (3*G[{-1 + 2*x}, z]*Log[-x]^2)/2 + 
       G[{-1, -1}, z]*Log[x^2] - (G[{-1, 1}, z]*Log[x^2])/2 + 
       G[{-1, 1 - 2*x}, z]*Log[x^2] - (G[{-1, -1 + 2*x}, z]*Log[x^2])/2 - 
       G[{0, -1}, z]*Log[x^2] + G[{0, 1}, z]*Log[x^2] - 
       G[{0, 1 - 2*x}, z]*Log[x^2] + G[{0, -1 + 2*x}, z]*Log[x^2] + 
       (G[{1, -1}, z]*Log[x^2])/2 - G[{1, 1}, z]*Log[x^2] + 
       (G[{1, 1 - 2*x}, z]*Log[x^2])/2 - G[{1, -1 + 2*x}, z]*Log[x^2] + 
       G[{1 - 2*x, -1}, z]*Log[x^2] - (G[{1 - 2*x, 1}, z]*Log[x^2])/2 + 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[x^2])/2 + (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 - 
       G[{-1 + 2*x, 1}, z]*Log[x^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/
        2 - G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 
       (G[{1 - 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2])/4 + 
       (G[{-1 + 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2])/4 - 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       4*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       4*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       (G[{-1}, z]*(Pi^2 - 22*Log[2]^2 + 8*Log[4]^2 - 4*Log[1 - 2*x]^2 - 
          20*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[128]*Log[1 - x] - 
          10*Log[1 - x]^2 + 8*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
          6*Log[2]*Log[(4 - 4*x)/x^2] - 6*Log[-x]^2 + 
          Log[x^4]*Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 16*PolyLog[2, (2 - 2*x)^(-1)] - 
          4*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]))/
        4 + (G[{1}, z]*(Pi^2 - 22*Log[2]^2 + 8*Log[4]^2 - 4*Log[1 - 2*x]^2 - 
          20*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[128]*Log[1 - x] - 
          10*Log[1 - x]^2 + 8*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
          6*Log[2]*Log[(4 - 4*x)/x^2] - 6*Log[-x]^2 + 
          Log[x^4]*Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 16*PolyLog[2, (2 - 2*x)^(-1)] - 
          4*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]))/
        4 + 2*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + 2*x)]))/
     (64*(1 + p2)^(3/2)*(-1 + x)^2) - ((-1 + (2 + 3*p2)*x + 3*x^2)*
      ((13*Pi^2*G[{1 - 2*x}, z])/12 - (13*Pi^2*G[{-1 + 2*x}, z])/12 + 
       2*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, -1, -1 + 2*x}, z] - 
       3*G[{-1, 0, 1 - 2*x}, z] + 3*G[{-1, 0, -1 + 2*x}, z] + 
       2*G[{-1, 1, 1 - 2*x}, z] - G[{-1, 1, -1 + 2*x}, z] + 
       2*G[{-1, 1 - 2*x, 1 - 2*x}, z] - G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1, 1 - 2*x}, z] + 4*G[{0, -1, -1 + 2*x}, z] + 
       4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
       4*G[{0, 1, 1 - 2*x}, z] + 2*G[{0, 1, -1 + 2*x}, z] - 
       4*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       G[{1, -1, 1 - 2*x}, z] - 2*G[{1, -1, -1 + 2*x}, z] - 
       3*G[{1, 0, 1 - 2*x}, z] + 3*G[{1, 0, -1 + 2*x}, z] + 
       4*G[{1, 1, 1 - 2*x}, z] - 2*G[{1, 1, -1 + 2*x}, z] + 
       4*G[{1, 1 - 2*x, 1 - 2*x}, z] - 2*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       G[{1, -1 + 2*x, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x, -1 + 2*x}, z] + 
       G[{1 - 2*x, -1, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       3*G[{1 - 2*x, 0, 1 - 2*x}, z] + 3*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] - 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 10*G[{1 - 2*x}, z]*Log[2]^2 - 
       10*G[{-1 + 2*x}, z]*Log[2]^2 - 2*G[{-1, -1}, z]*Log[1 - x] + 
       G[{-1, 1}, z]*Log[1 - x] + G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       2*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 2*G[{0, -1}, z]*Log[1 - x] - 
       2*G[{0, 1}, z]*Log[1 - x] - 2*G[{0, 1 - 2*x}, z]*Log[1 - x] + 
       2*G[{0, -1 + 2*x}, z]*Log[1 - x] - G[{1, -1}, z]*Log[1 - x] + 
       2*G[{1, 1}, z]*Log[1 - x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - x] - 
       G[{1, -1 + 2*x}, z]*Log[1 - x] - G[{1 - 2*x, -1}, z]*Log[1 - x] + 
       2*G[{1 - 2*x, 1}, z]*Log[1 - x] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] - G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] - 
       2*G[{-1 + 2*x, -1}, z]*Log[1 - x] + G[{-1 + 2*x, 1}, z]*Log[1 - x] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] - (G[{1 - 2*x}, z]*Log[2]*Log[1 - x])/2 + 
       (G[{-1 + 2*x}, z]*Log[2]*Log[1 - x])/2 - 3*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[1 - x] + 3*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[1 - x] + G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] - 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] + 
       (3*G[{1 - 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 - 
       (3*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 - 
       G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 
       G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 
       (G[{1 - 2*x}, z]*Log[-1 + x]^2)/2 - (G[{-1 + 2*x}, z]*Log[-1 + x]^2)/
        2 - (G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 + 
       (G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 - 
       (G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 + 
       (G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 - 
       G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
       I*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] - I*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] - G[{1 - 2*x}, z]*Log[-1 + x]*Log[x] + 
       G[{-1 + 2*x}, z]*Log[-1 + x]*Log[x] + (G[{1 - 2*x}, z]*Log[x]^2)/2 - 
       (G[{-1 + 2*x}, z]*Log[x]^2)/2 + 4*G[{-1, -1}, z]*Log[4*x^2] - 
       2*G[{-1, 1}, z]*Log[4*x^2] - 4*G[{0, -1}, z]*Log[4*x^2] + 
       4*G[{0, 1}, z]*Log[4*x^2] + 2*G[{1, -1}, z]*Log[4*x^2] - 
       4*G[{1, 1}, z]*Log[4*x^2] + 2*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + (G[{1 - 2*x}, z]*Log[16]*
         Log[4*x^2])/4 - (G[{-1 + 2*x}, z]*Log[16]*Log[4*x^2])/4 - 
       G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       (G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       (G[{-1, 1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4])/2 - 
       G[{-1, -1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{0, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - (G[{1 - 2*x, -1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + (G[{-1 + 2*x, 1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1 - 2*x}, z]*Log[2 - 2/(1 - 2*x)^2]*
         Log[64*(1 - 2*x)^2*x^4])/4 + (G[{-1 + 2*x}, z]*
         Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4])/4 + 
       (G[{1 - 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 - 
       (G[{-1 + 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 + 
       (G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 - 
       (G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 + 
       (G[{1 - 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/2 - 
       (G[{-1 + 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/
        2 + G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 2*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       (G[{-1}, z]*(Pi^2 + 40*Log[2]^2 - 8*Log[4]^2 - Log[4]*Log[1 - x] - 
          12*Log[2 - x^(-1)]*Log[1 - x] + 4*Log[1 - 1/(2*x)]*Log[1 - x] + 
          6*Log[1 - x]*Log[-64*(-1 + x)] - 4*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 2*Log[-1 + x]^2 - Log[1 - 2*x]*Log[64/x^6] - 
          2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 4*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (4*I)*Pi*Log[(-1 + x)/x] - 4*Log[-1 + x]*Log[x] + 
          2*Log[x]^2 + Log[16]*Log[4*x^2] - 8*Log[x^2]*Log[16*x^2] - 
          Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          Log[-x]*Log[1099511627776*x^20] + 2*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 2*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] - 
          8*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
        4 + (G[{1}, z]*(Pi^2 + 40*Log[2]^2 - 8*Log[4]^2 - Log[4]*Log[1 - x] - 
          12*Log[2 - x^(-1)]*Log[1 - x] + 4*Log[1 - 1/(2*x)]*Log[1 - x] + 
          6*Log[1 - x]*Log[-64*(-1 + x)] - 4*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 2*Log[-1 + x]^2 - Log[1 - 2*x]*Log[64/x^6] - 
          2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 4*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (4*I)*Pi*Log[(-1 + x)/x] - 4*Log[-1 + x]*Log[x] + 
          2*Log[x]^2 + Log[16]*Log[4*x^2] - 8*Log[x^2]*Log[16*x^2] - 
          Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          Log[-x]*Log[1099511627776*x^20] + 2*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 2*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] - 
          8*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
        4 - G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 
       G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + 2*x)]))/
     (32*(1 + p2)^(3/2)*(-1 + x)) + ((6 + 2*p2 + 7*p2*x + 6*x^2)*
      ((5*Pi^2*G[{1 - 2*x}, z])/3 - (5*Pi^2*G[{-1 + 2*x}, z])/3 - 
       8*ArcCoth[3 - 4*x]*G[{-1, -1 + 2*x}, z] - 8*ArcCoth[3 - 4*x]*
        G[{1, -1 + 2*x}, z] + 8*ArcCoth[3 - 4*x]*G[{1 - 2*x, -1 + 2*x}, z] + 
       8*ArcCoth[3 - 4*x]*G[{-1 + 2*x, -1 + 2*x}, z] + 
       18*G[{-1, -1, 1 - 2*x}, z] - 6*G[{-1, -1, -1 + 2*x}, z] - 
       8*G[{-1, 0, 1 - 2*x}, z] + 8*G[{-1, 0, -1 + 2*x}, z] + 
       2*G[{-1, 1, 1 - 2*x}, z] - 6*G[{-1, 1, -1 + 2*x}, z] + 
       10*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 6*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 6*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
       12*G[{0, -1, 1 - 2*x}, z] + 4*G[{0, -1, -1 + 2*x}, z] + 
       8*G[{0, 0, 1 - 2*x}, z] - 8*G[{0, 0, -1 + 2*x}, z] - 
       4*G[{0, 1, 1 - 2*x}, z] + 12*G[{0, 1, -1 + 2*x}, z] - 
       12*G[{0, 1 - 2*x, 1 - 2*x}, z] + 4*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       4*G[{0, -1 + 2*x, 1 - 2*x}, z] + 12*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       6*G[{1, -1, 1 - 2*x}, z] - 2*G[{1, -1, -1 + 2*x}, z] - 
       8*G[{1, 0, 1 - 2*x}, z] + 8*G[{1, 0, -1 + 2*x}, z] + 
       6*G[{1, 1, 1 - 2*x}, z] - 18*G[{1, 1, -1 + 2*x}, z] + 
       6*G[{1, 1 - 2*x, 1 - 2*x}, z] - 2*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       6*G[{1, -1 + 2*x, 1 - 2*x}, z] - 10*G[{1, -1 + 2*x, -1 + 2*x}, z] + 
       10*G[{1 - 2*x, -1, 1 - 2*x}, z] - 6*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       8*G[{1 - 2*x, 0, 1 - 2*x}, z] + 8*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 6*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       18*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       6*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       8*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 8*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       6*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 10*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       6*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       6*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       18*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 6*G[{1, -1}, z]*Log[2] - 
       6*G[{1, 1}, z]*Log[2] - 6*G[{1, 1 - 2*x}, z]*Log[2] - 
       6*G[{1, -1 + 2*x}, z]*Log[2] + 18*G[{1 - 2*x, -1}, z]*Log[2] + 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 6*G[{-1 + 2*x, 1}, z]*Log[2] - 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] + 10*G[{1 - 2*x}, z]*Log[2]^2 - 
       10*G[{-1 + 2*x}, z]*Log[2]^2 - 2*G[{1 - 2*x}, z]*Log[4]^2 + 
       2*G[{-1 + 2*x}, z]*Log[4]^2 - 2*G[{-1, -1}, z]*Log[16] + 
       6*G[{-1, -1 + 2*x}, z]*Log[16] - 2*G[{0, 1}, z]*Log[16] - 
       4*G[{0, -1 + 2*x}, z]*Log[16] - 2*G[{1, -1}, z]*Log[16] - 
       2*G[{1, 1 - 2*x}, z]*Log[16] - 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] + 2*G[{-1, -1}, z]*Log[64] + 
       2*G[{-1, 1}, z]*Log[64] - G[{1, -1}, z]*Log[64] - 
       G[{1, 1}, z]*Log[64] + G[{1, 1 - 2*x}, z]*Log[64] + 
       G[{1, -1 + 2*x}, z]*Log[64] - G[{1 - 2*x, -1}, z]*Log[64] - 
       2*G[{1 - 2*x, 1}, z]*Log[64] + G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 
       2*G[{-1 + 2*x, -1}, z]*Log[64] - G[{-1 + 2*x, 1}, z]*Log[64] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] - G[{-1, -1}, z]*Log[256] - 
       G[{-1, 1 - 2*x}, z]*Log[256] + G[{0, -1}, z]*Log[256] + 
       2*G[{0, 1 - 2*x}, z]*Log[256] + G[{1, -1}, z]*Log[256] + 
       2*G[{1, 1}, z]*Log[256] - 2*G[{1, 1 - 2*x}, z]*Log[256] + 
       G[{1, -1 + 2*x}, z]*Log[256] + G[{1 - 2*x, -1}, z]*Log[256] + 
       G[{1 - 2*x, 1}, z]*Log[256] - G[{-1 + 2*x, -1}, z]*Log[256] - 
       G[{-1 + 2*x, 1}, z]*Log[256] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] + 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] + 2*G[{-1, 1 - 2*x}, z]*
        Log[4096] - 2*G[{-1, -1 + 2*x}, z]*Log[4096] - 
       2*G[{0, 1 - 2*x}, z]*Log[4096] + 2*G[{0, -1 + 2*x}, z]*Log[4096] + 
       2*G[{1, 1 - 2*x}, z]*Log[4096] - 2*G[{1, -1 + 2*x}, z]*Log[4096] + 
       8*ArcCoth[3 - 4*x]*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       8*ArcCoth[3 - 4*x]*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       4*G[{-1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       4*G[{1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*Log[256]*Log[1 - 2*x] - 2*G[{-1 + 2*x}, z]*Log[256]*
        Log[1 - 2*x] + 6*G[{-1, -1}, z]*Log[(1 - 2*x)^2] - 
       2*G[{-1, 1}, z]*Log[(1 - 2*x)^2] + 4*G[{-1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] - 4*G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
       4*G[{0, -1}, z]*Log[(1 - 2*x)^2] + 4*G[{0, 1}, z]*Log[(1 - 2*x)^2] - 
       4*G[{0, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 4*G[{0, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] + 2*G[{1, -1}, z]*Log[(1 - 2*x)^2] - 
       6*G[{1, 1}, z]*Log[(1 - 2*x)^2] + 4*G[{1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] - 4*G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 
       2*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2] - 2*G[{1 - 2*x, 1}, z]*
        Log[(1 - 2*x)^2] + 4*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
       2*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 
       20*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] - 
       20*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] + 
       2*G[{1 - 2*x}, z]*Log[128]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[128]*
        Log[1 - x] + 10*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] - 
       10*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 7*G[{1 - 2*x}, z]*
        Log[1 - x]^2 - 7*G[{-1 + 2*x}, z]*Log[1 - x]^2 - 
       5*G[{-1, -1}, z]*Log[(-1 + x)^2] + 7*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       5*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 6*G[{0, -1}, z]*Log[(-1 + x)^2] - 
       6*G[{0, 1}, z]*Log[(-1 + x)^2] - 2*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       7*G[{1, -1}, z]*Log[(-1 + x)^2] + 5*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 5*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 7*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 5*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 3*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 7*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] + 3*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       5*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2)/2 + 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2)/2 - 4*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] - 4*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 4*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*
        Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*Log[16*(-1 + x)^2] + 
       G[{-1 + 2*x}, z]*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
        Log[16*(-1 + x)^2] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] + 2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] - 6*G[{1 - 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2] + 
       6*G[{-1 + 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2] + 
       7*G[{1 - 2*x}, z]*Log[-x]^2 - 7*G[{-1 + 2*x}, z]*Log[-x]^2 + 
       3*G[{-1, -1}, z]*Log[x^2] - G[{-1, 1}, z]*Log[x^2] + 
       3*G[{-1, 1 - 2*x}, z]*Log[x^2] - G[{-1, -1 + 2*x}, z]*Log[x^2] - 
       2*G[{0, -1}, z]*Log[x^2] + 2*G[{0, 1}, z]*Log[x^2] - 
       2*G[{0, 1 - 2*x}, z]*Log[x^2] + 2*G[{0, -1 + 2*x}, z]*Log[x^2] + 
       G[{1, -1}, z]*Log[x^2] - 3*G[{1, 1}, z]*Log[x^2] + 
       G[{1, 1 - 2*x}, z]*Log[x^2] - 3*G[{1, -1 + 2*x}, z]*Log[x^2] + 
       3*G[{1 - 2*x, -1}, z]*Log[x^2] - G[{1 - 2*x, 1}, z]*Log[x^2] + 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] + G[{-1 + 2*x, -1}, z]*Log[x^2] - 3*G[{-1 + 2*x, 1}, z]*
        Log[x^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2])/2 + 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2])/2 - 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2])/2 + 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2])/2 - 
       (G[{1 - 2*x}, z]*Log[x^2]*Log[256*x^2])/2 + 
       (G[{-1 + 2*x}, z]*Log[x^2]*Log[256*x^2])/2 + G[{1 - 2*x}, z]*Log[4]*
        Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] - G[{-1 + 2*x}, z]*Log[4]*
        Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] - G[{1 - 2*x}, z]*Log[256*x^2]*
        Log[1 - 3*x + 2*x^2] + G[{-1 + 2*x}, z]*Log[256*x^2]*
        Log[1 - 3*x + 2*x^2] - G[{1 - 2*x}, z]*Log[x^4]*
        Log[1 - 3*x + 2*x^2] + G[{-1 + 2*x}, z]*Log[x^4]*
        Log[1 - 3*x + 2*x^2] - G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[2 - 6*x + 4*x^2] + G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[2 - 6*x + 4*x^2] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)^3*(-1 + 2*x)]*
        Log[1 + (-1 + 2*x)^(-1)] + 2*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] - 
       G[{1 - 2*x}, z]*Log[1 + (-1 + 2*x)^(-1)]^2 + G[{-1 + 2*x}, z]*
        Log[1 + (-1 + 2*x)^(-1)]^2 - 10*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 10*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + 1/(2*(-1 + x))] + 16*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] - 16*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] - 14*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 14*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 4*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] + 16*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] - 16*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] - 
       16*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       16*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       6*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       6*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       G[{1}, z]*((2*Pi^2)/3 - 18*Log[2]^2 + 6*Log[4]^2 + 
         8*ArcCoth[3 - 4*x]*Log[1 + (1 - 2*x)^(-1)] + 
         2*Log[256]*Log[1 - 2*x] - 8*Log[1 - 2*x]^2 - 20*Log[1 - 2*x]*
          Log[2 - 2*x] - 2*Log[128]*Log[1 - x] + 10*Log[1 - 2*x]*Log[1 - x] - 
         13*Log[1 - x]^2 - 2*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] + 
         Log[(-1 + x)^2]^2/2 - Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
          Log[16*(-1 + x)^2] + 6*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         6*Log[2]*Log[(4 - 4*x)/x^2] - 5*Log[-x]^2 + 
         (Log[(-1 + x)^2]*Log[x^2])/2 + (Log[(-1 + x)^2]*Log[256*x^2])/2 + 
         (Log[x^2]*Log[256*x^2])/2 + Log[4]*Log[-(-1 + 2*x)^3/
            (2*(-1 + x)*x)] - Log[256*x^2]*Log[1 - 3*x + 2*x^2] + 
         Log[x^4]*Log[1 - 3*x + 2*x^2] - Log[1 + (1 - 2*x)^(-1)]*
          Log[2 - 6*x + 4*x^2] - 2*Log[(-1 + x)^3*(-1 + 2*x)]*
          Log[1 + (-1 + 2*x)^(-1)] - Log[1 + (-1 + 2*x)^(-1)]^2 + 
         6*PolyLog[2, 1 + 1/(2*(-1 + x))] - 8*PolyLog[2, (1 - 2*x)^(-1)] + 
         18*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] - 
         8*PolyLog[2, x/(-1 + x)] + 8*PolyLog[2, (-1 + 2*x)^(-1)] + 
         2*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 6*PolyLog[2, x/(-1 + 2*x)]) + 
       10*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - 10*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{-1}, z]*((-2*Pi^2)/3 + 18*Log[2]^2 - 
         6*Log[4]^2 - 8*ArcCoth[3 - 4*x]*Log[1 + (1 - 2*x)^(-1)] - 
         2*Log[256]*Log[1 - 2*x] + 8*Log[1 - 2*x]^2 + 20*Log[1 - 2*x]*
          Log[2 - 2*x] + 2*Log[128]*Log[1 - x] - 10*Log[1 - 2*x]*Log[1 - x] + 
         13*Log[1 - x]^2 + 2*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - 
         Log[(-1 + x)^2]^2/2 + Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
          Log[16*(-1 + x)^2] - 6*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         6*Log[2]*Log[(4 - 4*x)/x^2] + 5*Log[-x]^2 - 
         (Log[(-1 + x)^2]*Log[x^2])/2 - (Log[(-1 + x)^2]*Log[256*x^2])/2 - 
         (Log[x^2]*Log[256*x^2])/2 - Log[4]*Log[-(-1 + 2*x)^3/
            (2*(-1 + x)*x)] + Log[256*x^2]*Log[1 - 3*x + 2*x^2] - 
         Log[x^4]*Log[1 - 3*x + 2*x^2] + Log[1 + (1 - 2*x)^(-1)]*
          Log[2 - 6*x + 4*x^2] + 2*Log[(-1 + x)^3*(-1 + 2*x)]*
          Log[1 + (-1 + 2*x)^(-1)] + Log[1 + (-1 + 2*x)^(-1)]^2 - 
         6*PolyLog[2, 1 + 1/(2*(-1 + x))] + 8*PolyLog[2, (1 - 2*x)^(-1)] - 
         18*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, x/(-1 + x)] - 8*PolyLog[2, (-1 + 2*x)^(-1)] - 
         2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 6*PolyLog[2, x/(-1 + 2*x)])))/
     (128*(1 + p2)^(3/2)*(-1 + x)) - ((2 + p2 + 2*p2*x + 2*x^2)*
      (-16*ArcCoth[3 - 4*x]*G[{0, -1 + 2*x}, z] + 16*ArcCoth[3 - 4*x]*
        G[{1 - 2*x, -1 + 2*x}, z] + 16*ArcCoth[3 - 4*x]*
        G[{-1 + 2*x, -1 + 2*x}, z] - 8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 12*G[{1 - 2*x, -1}, z]*
        Log[2] + 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 6*G[{-1 + 2*x, 1}, z]*
        Log[2] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] + 
       4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] - 2*G[{1 - 2*x, -1}, z]*Log[64] - 
       2*G[{1 - 2*x, 1}, z]*Log[64] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 2*G[{-1 + 2*x, -1}, z]*Log[64] + 
       G[{-1 + 2*x, 1}, z]*Log[64] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] + 2*G[{1 - 2*x, -1}, z]*
        Log[256] + 2*G[{1 - 2*x, 1}, z]*Log[256] - 2*G[{-1 + 2*x, -1}, z]*
        Log[256] - 2*G[{-1 + 2*x, 1}, z]*Log[256] + 8*G[{0, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 8*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 2*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2] + 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 
       6*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 6*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 8*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 8*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{1 - 2*x, -1}, z]*Log[x^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[x^2] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] + G[{-1 + 2*x}, z]*(-Pi^2 + 2*Log[2]^2 + 4*Log[4]^2 - 
         16*ArcCoth[3 - 4*x]*Log[1 + (1 - 2*x)^(-1)] - 
         4*Log[256]*Log[1 - 2*x] + 4*Log[1 - 2*x]^2 - 20*Log[1 - 2*x]*
          Log[2 - 2*x] - 2*Log[128]*Log[1 - x] - 20*Log[1 - 2*x]*Log[1 - x] - 
         4*Log[1 - x]^2 + 4*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] + 
         Log[(-1 + x)^2]^2 + 2*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
          Log[16*(-1 + x)^2] + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         6*Log[2]*Log[(4 - 4*x)/x^2] - 8*Log[-x]^2 + Log[(-1 + x)^2]*
          Log[x^2] + Log[(-1 + x)^2]*Log[256*x^2] + Log[x^2]*Log[256*x^2] - 
         2*Log[4]*Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] + 2*Log[256*x^2]*
          Log[1 - 3*x + 2*x^2] + Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         2*Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] + 
         4*Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] + 
         2*Log[1 + (-1 + 2*x)^(-1)]^2 + 12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         20*PolyLog[2, (1 - 2*x)^(-1)] + 12*PolyLog[2, (2 - 2*x)^(-1)] - 
         4*PolyLog[2, 1/(2*x)] - 20*PolyLog[2, x/(-1 + x)] + 
         20*PolyLog[2, (-1 + 2*x)^(-1)] + 8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         12*PolyLog[2, x/(-1 + 2*x)]) + G[{1 - 2*x}, z]*
        (Pi^2 - 2*Log[2]^2 - 4*Log[4]^2 + 16*ArcCoth[3 - 4*x]*
          Log[1 + (1 - 2*x)^(-1)] + 4*Log[256]*Log[1 - 2*x] - 
         4*Log[1 - 2*x]^2 + 20*Log[1 - 2*x]*Log[2 - 2*x] + 
         2*Log[128]*Log[1 - x] + 20*Log[1 - 2*x]*Log[1 - x] + 
         4*Log[1 - x]^2 - 4*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - 
         Log[(-1 + x)^2]^2 - 2*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
          Log[16*(-1 + x)^2] - 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         6*Log[2]*Log[(4 - 4*x)/x^2] + 8*Log[-x]^2 - Log[(-1 + x)^2]*
          Log[x^2] - Log[(-1 + x)^2]*Log[256*x^2] - Log[x^2]*Log[256*x^2] + 
         2*Log[4]*Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] - 2*Log[256*x^2]*
          Log[1 - 3*x + 2*x^2] - Log[x^4]*Log[1 - 3*x + 2*x^2] - 
         2*Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] - 
         4*Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] - 
         2*Log[1 + (-1 + 2*x)^(-1)]^2 - 12*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         20*PolyLog[2, (1 - 2*x)^(-1)] - 12*PolyLog[2, (2 - 2*x)^(-1)] + 
         4*PolyLog[2, 1/(2*x)] + 20*PolyLog[2, x/(-1 + x)] - 
         20*PolyLog[2, (-1 + 2*x)^(-1)] - 8*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
         12*PolyLog[2, x/(-1 + 2*x)])))/(64*(1 + p2)^(3/2)*(-1 + x)) - 
    ((6 + 2*p2 + 7*p2*x + 6*x^2)*
      (-(G[{1}, z]*(2*Pi^2 + 54*Log[2]^2 - 12*Log[4]^2 + Log[8]*Log[64] - 
           6*Log[128]*Log[1 - 2*x] + 12*Log[1 - 2*x]^2 + 
           12*Log[4]*Log[1 - x] - 24*Log[1 - 2*x]*Log[1 - x] + 
           12*Log[4]*Log[(-1 + x)^2] + 3*Log[(-1 + x)^2]^2 + 
           12*Log[64]*Log[-x] + 6*Log[1 - x]*Log[-x] + 12*Log[4]*Log[x^2] - 
           12*Log[16]*Log[x^2] + 6*Log[(-1 + x)^2]*Log[x^2] - 9*Log[x^2]^2 - 
           6*Log[1 - 2*x]*Log[-x^3] - 12*Log[2]*Log[-x^5] + 
           6*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 6*Log[2]*Log[x^2 - 2*x^3] - 
           24*PolyLog[2, (1 - 2*x)^(-1)] + 12*PolyLog[2, (2 - 2*x)^(-1)] + 
           12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*PolyLog[2, 1/(2*x)] - 
           24*PolyLog[2, x/(-1 + x)] + 24*PolyLog[2, (-1 + 2*x)^(-1)] + 
           12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*PolyLog[2, x/(-1 + 2*x)]))/
        12 + G[{-1}, z]*(Pi^2/6 + (9*Log[2]^2)/2 - Log[4]^2 + 
         Log[1 - 2*x]^2 - 2*Log[1 - 2*x]*Log[1 - x] + Log[(-1 + x)^2]^2/4 + 
         (Log[1 - x]*Log[-16*x])/2 + (Log[(-1 + x)^2]*Log[x^2])/4 - 
         Log[x^2]*Log[16*x^2] + (Log[(-1 + x)^2]*Log[256*x^2])/4 + 
         (Log[x^2]*Log[256*x^2])/4 + (Log[2]*Log[8*(1 - 2*x)*x^2])/2 - 
         (Log[1 - 2*x]*Log[-128*x^3])/2 - Log[2]*Log[-x^5] + 
         (Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)])/2 + 
         PolyLog[2, 1 + 1/(2*(-1 + x))] - 2*PolyLog[2, (1 - 2*x)^(-1)] + 
         PolyLog[2, (2 - 2*x)^(-1)] + 2*PolyLog[2, 1/(2*x)] - 
         2*PolyLog[2, x/(-1 + x)] + 2*PolyLog[2, (-1 + 2*x)^(-1)] + 
         PolyLog[2, (-1 + x)/(-1 + 2*x)] - PolyLog[2, x/(-1 + 2*x)]) + 
       (-4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, -1, -1 + 2*x}, z] + 
         8*G[{-1, 0, 1 - 2*x}, z] - 8*G[{-1, 0, -1 + 2*x}, z] - 
         4*G[{-1, 1, 1 - 2*x}, z] + 4*G[{-1, 1, -1 + 2*x}, z] - 
         4*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
         4*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 12*G[{-1, -1 + 2*x, -1 + 2*x}, 
           z] + 8*G[{0, -1, 1 - 2*x}, z] - 8*G[{0, -1, -1 + 2*x}, z] - 
         16*G[{0, 0, 1 - 2*x}, z] + 16*G[{0, 0, -1 + 2*x}, z] + 
         8*G[{0, 1, 1 - 2*x}, z] - 8*G[{0, 1, -1 + 2*x}, z] + 
         8*G[{0, 1 - 2*x, 1 - 2*x}, z] - 8*G[{0, 1 - 2*x, -1 + 2*x}, z] + 
         8*G[{0, -1 + 2*x, 1 - 2*x}, z] - 8*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
         4*G[{1, -1, 1 - 2*x}, z] + 4*G[{1, -1, -1 + 2*x}, z] + 
         8*G[{1, 0, 1 - 2*x}, z] - 8*G[{1, 0, -1 + 2*x}, z] + 
         4*G[{1, 1, 1 - 2*x}, z] + 4*G[{1, 1, -1 + 2*x}, z] - 
         12*G[{1, 1 - 2*x, 1 - 2*x}, z] + 4*G[{1, 1 - 2*x, -1 + 2*x}, z] - 
         4*G[{1, -1 + 2*x, 1 - 2*x}, z] + 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, -1, 1 - 2*x}, z] + 4*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
         8*G[{1 - 2*x, 0, 1 - 2*x}, z] - 8*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         12*G[{1 - 2*x, 1, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
         4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
         4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
         4*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 12*G[{-1 + 2*x, -1, -1 + 2*x}, 
           z] + 8*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
         8*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
         4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
           z] + 4*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
         4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 14*G[{1 - 2*x}, z]*
          Log[2]^2 + 14*G[{-1 + 2*x}, z]*Log[2]^2 + 4*G[{-1, -1}, z]*Log[4] - 
         4*G[{-1, 1 - 2*x}, z]*Log[4] - 4*G[{1, 1}, z]*Log[4] + 
         4*G[{1, -1 + 2*x}, z]*Log[4] + 4*G[{1 - 2*x, 1}, z]*Log[4] - 
         4*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] - 4*G[{-1 + 2*x, -1}, z]*Log[4] + 
         4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 4*G[{1 - 2*x}, z]*Log[4]^2 + 
         4*G[{-1 + 2*x}, z]*Log[4]^2 + G[{1 - 2*x}, z]*Log[4]*Log[8] - 
         G[{-1 + 2*x}, z]*Log[4]*Log[8] + 4*G[{-1, 1 - 2*x}, z]*Log[64] - 
         4*G[{-1, -1 + 2*x}, z]*Log[64] + 4*G[{1, 1 - 2*x}, z]*Log[64] - 
         4*G[{1, -1 + 2*x}, z]*Log[64] - 4*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 
         4*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] - 4*G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[64] + 4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] - 
         4*G[{-1, 1 - 2*x}, z]*Log[256] + 4*G[{-1, -1 + 2*x}, z]*Log[256] + 
         4*G[{0, 1 - 2*x}, z]*Log[256] - 4*G[{0, -1 + 2*x}, z]*Log[256] - 
         4*G[{1, 1 - 2*x}, z]*Log[256] + 4*G[{1, -1 + 2*x}, z]*Log[256] - 
         2*G[{1 - 2*x}, z]*Log[128]*Log[1 - 2*x] + 2*G[{-1 + 2*x}, z]*
          Log[128]*Log[1 - 2*x] + 4*G[{1 - 2*x}, z]*Log[1 - 2*x]^2 - 
         4*G[{-1 + 2*x}, z]*Log[1 - 2*x]^2 - 8*G[{-1, -1}, z]*Log[1 - x] + 
         8*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 8*G[{1, 1}, z]*Log[1 - x] - 
         8*G[{1, 1 - 2*x}, z]*Log[1 - x] - 8*G[{1 - 2*x, 1}, z]*Log[1 - x] + 
         8*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 8*G[{-1 + 2*x, -1}, z]*
          Log[1 - x] - 8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
         4*G[{1 - 2*x}, z]*Log[4]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*Log[4]*
          Log[1 - x] - 8*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 
         8*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 6*G[{-1, -1}, z]*
          Log[(-1 + x)^2] - 2*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
         2*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{0, -1}, z]*Log[(-1 + x)^2] + 
         4*G[{0, 1}, z]*Log[(-1 + x)^2] + 4*G[{0, 1 - 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
         2*G[{1, -1}, z]*Log[(-1 + x)^2] - 6*G[{1, 1}, z]*Log[(-1 + x)^2] + 
         2*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
         2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 6*G[{1 - 2*x, 1 - 2*x}, z]*
          Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*
          Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
         6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 4*G[{-1 + 2*x}, z]*Log[4]*
          Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 + 
         G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 + 4*G[{1 - 2*x}, z]*Log[64]*
          Log[-x] - 4*G[{-1 + 2*x}, z]*Log[64]*Log[-x] + 
         2*G[{1 - 2*x}, z]*Log[1 - x]*Log[-x] - 2*G[{-1 + 2*x}, z]*Log[1 - x]*
          Log[-x] + 10*G[{-1, -1}, z]*Log[x^2] + 2*G[{-1, 1}, z]*Log[x^2] - 
         6*G[{-1, 1 - 2*x}, z]*Log[x^2] - 6*G[{-1, -1 + 2*x}, z]*Log[x^2] + 
         4*G[{0, -1}, z]*Log[x^2] - 4*G[{0, 1}, z]*Log[x^2] + 
         12*G[{0, 1 - 2*x}, z]*Log[x^2] - 12*G[{0, -1 + 2*x}, z]*Log[x^2] - 
         2*G[{1, -1}, z]*Log[x^2] - 10*G[{1, 1}, z]*Log[x^2] + 
         6*G[{1, 1 - 2*x}, z]*Log[x^2] + 6*G[{1, -1 + 2*x}, z]*Log[x^2] - 
         2*G[{1 - 2*x, -1}, z]*Log[x^2] + 14*G[{1 - 2*x, 1}, z]*Log[x^2] - 
         18*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 6*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[x^2] - 14*G[{-1 + 2*x, -1}, z]*Log[x^2] + 2*G[{-1 + 2*x, 1}, z]*
          Log[x^2] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
         18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 4*G[{1 - 2*x}, z]*Log[4]*
          Log[x^2] + 4*G[{-1 + 2*x}, z]*Log[4]*Log[x^2] - 
         4*G[{1 - 2*x}, z]*Log[16]*Log[x^2] + 4*G[{-1 + 2*x}, z]*Log[16]*
          Log[x^2] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] + 
         2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] - 5*G[{1 - 2*x}, z]*
          Log[x^2]^2 + 5*G[{-1 + 2*x}, z]*Log[x^2]^2 - 2*G[{1 - 2*x}, z]*
          Log[1 - 2*x]*Log[-x^3] + 2*G[{-1 + 2*x}, z]*Log[1 - 2*x]*
          Log[-x^3] - 4*G[{1 - 2*x}, z]*Log[2]*Log[-x^5] + 
         G[{-1 + 2*x}, z]*Log[16]*Log[-x^5] - 4*G[{-1, -1}, z]*
          Log[x^4*(-1 + 2*x)^2] + 4*G[{-1, -1 + 2*x}, z]*
          Log[x^4*(-1 + 2*x)^2] + 4*G[{1, 1}, z]*Log[x^4*(-1 + 2*x)^2] - 
         4*G[{1, 1 - 2*x}, z]*Log[x^4*(-1 + 2*x)^2] - 4*G[{1 - 2*x, 1}, z]*
          Log[x^4*(-1 + 2*x)^2] + 4*G[{1 - 2*x, 1 - 2*x}, z]*
          Log[x^4*(-1 + 2*x)^2] + 4*G[{-1 + 2*x, -1}, z]*
          Log[x^4*(-1 + 2*x)^2] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*
          Log[x^4*(-1 + 2*x)^2] + 2*G[{1 - 2*x}, z]*Log[-x]*
          Log[x^2*(1 - 3*x + 2*x^2)] - 2*G[{-1 + 2*x}, z]*Log[-x]*
          Log[x^2*(1 - 3*x + 2*x^2)] + 2*G[{1 - 2*x}, z]*Log[2]*
          Log[x^2 - 2*x^3] - 2*G[{-1 + 2*x}, z]*Log[2]*Log[x^2 - 2*x^3] - 
         8*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 8*G[{-1 + 2*x}, z]*
          PolyLog[2, (1 - 2*x)^(-1)] + 4*G[{1 - 2*x}, z]*
          PolyLog[2, (2 - 2*x)^(-1)] - 4*G[{-1 + 2*x}, z]*
          PolyLog[2, (2 - 2*x)^(-1)] + 4*G[{1 - 2*x}, z]*
          PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 4*G[{-1 + 2*x}, z]*
          PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 8*G[{1 - 2*x}, z]*
          PolyLog[2, 1/(2*x)] - 8*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
         8*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 8*G[{-1 + 2*x}, z]*
          PolyLog[2, x/(-1 + x)] + 8*G[{1 - 2*x}, z]*PolyLog[2, 
           (-1 + 2*x)^(-1)] - 8*G[{-1 + 2*x}, z]*PolyLog[2, 
           (-1 + 2*x)^(-1)] + 4*G[{1 - 2*x}, z]*PolyLog[2, 
           (-1 + x)/(-1 + 2*x)] - 4*G[{-1 + 2*x}, z]*PolyLog[2, 
           (-1 + x)/(-1 + 2*x)] - 4*G[{1 - 2*x}, z]*PolyLog[2, 
           x/(-1 + 2*x)] + 4*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + 2*x)])/4))/
     (64*(1 + p2)^(3/2)*(-1 + x)) - (((-1 + x)^2*x + p2*(1 - 2*x + 2*x^2))*
      (2*(2*G[{-1, -1, -1 + 2*x}, z] + 2*G[{-1, 1, 1 - 2*x}, z] - 
         2*G[{-1, 1, -1 + 2*x}, z] - 2*G[{-1, -1 + 2*x, -1}, z] - 
         2*G[{-1, -1 + 2*x, 1}, z] + 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
         2*G[{1, -1, 1 - 2*x}, z] - 2*G[{1, -1, -1 + 2*x}, z] - 
         2*G[{1, 1, 1 - 2*x}, z] + 2*G[{1, 1 - 2*x, -1}, z] + 
         2*G[{1, 1 - 2*x, 1}, z] - 2*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1, 1}, z]*Log[64] - G[{-1, -1 + 2*x}, z]*Log[64] + 
         G[{1, -1}, z]*Log[64] + G[{1, 1 - 2*x}, z]*Log[64] + 
         2*G[{-1, -1}, z]*Log[1 - 2*x] + 2*G[{-1, 1}, z]*Log[1 - 2*x] + 
         4*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 2*G[{1, -1}, z]*Log[1 - 2*x] - 
         2*G[{1, 1}, z]*Log[1 - 2*x] - 4*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
         G[{-1, 1}, z]*Log[(1 - 2*x)^2] - G[{-1, -1 + 2*x}, z]*
          Log[(1 - 2*x)^2] + G[{1, -1}, z]*Log[(1 - 2*x)^2] + 
         G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 2*G[{-1, 1}, z]*
          Log[(-1 + x)^2] - 2*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
         2*G[{1, -1}, z]*Log[(-1 + x)^2] + 2*G[{1, 1 - 2*x}, z]*
          Log[(-1 + x)^2] + 2*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 
         2*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*
          Log[4*(-1 + x)^2] - 2*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
         G[{-1, 1}, z]*Log[x^2] - G[{-1, -1 + 2*x}, z]*Log[x^2] + 
         G[{1, -1}, z]*Log[x^2] + G[{1, 1 - 2*x}, z]*Log[x^2] - 
         G[{-1, -1}, z]*Log[4*x^2] + G[{-1, 1}, z]*Log[4*x^2] + 
         2*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - G[{1, -1}, z]*Log[4*x^2] + 
         G[{1, 1}, z]*Log[4*x^2] - 2*G[{1, 1 - 2*x}, z]*Log[4*x^2]) + 
       G[{-1}, z]*(Pi^2 - 22*Log[2]^2 + 5*Log[4]^2 + 4*Log[4 - 8*x]*
          Log[1 - 2*x] - 4*Log[1 - 2*x]^2 - 20*Log[1 - 2*x]*Log[2 - 2*x] - 
         2*Log[128]*Log[1 - x] - 10*Log[1 - x]^2 + 4*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + 6*Log[2]*Log[(4 - 4*x)/x^2] + 
         8*Log[1 - 2*x]*Log[-x] - 6*Log[-x]^2 + Log[x^2]*Log[16*x^2] + 
         Log[x^4]*Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         12*PolyLog[2, (1 - 2*x)^(-1)] + 16*PolyLog[2, (2 - 2*x)^(-1)] - 
         4*PolyLog[2, 1/(2*x)] + 8*PolyLog[2, 2*x] - 
         12*PolyLog[2, x/(-1 + x)] + 12*PolyLog[2, (-1 + 2*x)^(-1)] + 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)] - 
         8*PolyLog[2, -1 + 2*x]) - G[{1}, z]*(Pi^2 - 22*Log[2]^2 + 
         5*Log[4]^2 + 4*Log[4 - 8*x]*Log[1 - 2*x] - 4*Log[1 - 2*x]^2 - 
         20*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[128]*Log[1 - x] - 
         10*Log[1 - x]^2 + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         6*Log[2]*Log[(4 - 4*x)/x^2] + 8*Log[1 - 2*x]*Log[-x] - 6*Log[-x]^2 + 
         Log[x^2]*Log[16*x^2] + Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*PolyLog[2, (1 - 2*x)^(-1)] + 
         16*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, 2*x] - 12*PolyLog[2, x/(-1 + x)] + 
         12*PolyLog[2, (-1 + 2*x)^(-1)] + 4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         8*PolyLog[2, x/(-1 + 2*x)] - 8*PolyLog[2, -1 + 2*x])))/
     (64*(1 + p2)^(3/2)*(-1 + x)*x) + ((-2 + p2 + 8*x + 5*p2*x + 2*x^2)*
      (G[{-1, -1, 1 - 2*x}, z] - G[{-1, -1, -1 + 2*x}, z] - 
       2*G[{-1, 0, 1 - 2*x}, z] + 2*G[{-1, 0, -1 + 2*x}, z] + 
       G[{-1, 1, 1 - 2*x}, z] - G[{-1, 1, -1 + 2*x}, z] - 
       G[{-1, 1 - 2*x, -1}, z] - G[{-1, 1 - 2*x, 1}, z] + 
       3*G[{-1, 1 - 2*x, 1 - 2*x}, z] - G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       G[{-1, -1 + 2*x, -1}, z] + G[{-1, -1 + 2*x, 1}, z] + 
       G[{-1, -1 + 2*x, 1 - 2*x}, z] - 3*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1, 1 - 2*x}, z] + 2*G[{0, -1, -1 + 2*x}, z] + 
       4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
       2*G[{0, 1, 1 - 2*x}, z] + 2*G[{0, 1, -1 + 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] - 
       6*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] - 
       2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 6*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       G[{1, -1, 1 - 2*x}, z] - G[{1, -1, -1 + 2*x}, z] - 
       2*G[{1, 0, 1 - 2*x}, z] + 2*G[{1, 0, -1 + 2*x}, z] + 
       G[{1, 1, 1 - 2*x}, z] - G[{1, 1, -1 + 2*x}, z] - 
       G[{1, 1 - 2*x, -1}, z] - G[{1, 1 - 2*x, 1}, z] + 
       3*G[{1, 1 - 2*x, 1 - 2*x}, z] - G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       G[{1, -1 + 2*x, -1}, z] + G[{1, -1 + 2*x, 1}, z] + 
       G[{1, -1 + 2*x, 1 - 2*x}, z] - 3*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] + 
       3*G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] + 
       3*G[{1 - 2*x, 1, 1 - 2*x}, z] - G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       3*G[{1 - 2*x, 1 - 2*x, -1}, z] - 3*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       9*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
       G[{1 - 2*x, -1 + 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
       G[{-1 + 2*x, -1, 1}, z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
       G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] + 3*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       3*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       3*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       9*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 2*G[{-1, 1 - 2*x}, z]*
        Log[1 - 2*x] - 2*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 
       4*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 4*G[{0, -1 + 2*x}, z]*
        Log[1 - 2*x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       2*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 2*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 2*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 2*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       2*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 
       G[{-1, -1}, z]*Log[4*(1 - x)^2] + G[{-1, 1}, z]*Log[4*(1 - x)^2] + 
       G[{-1, 1 - 2*x}, z]*Log[4*(1 - x)^2] - G[{-1, -1 + 2*x}, z]*
        Log[4*(1 - x)^2] + 2*G[{0, -1}, z]*Log[4*(1 - x)^2] - 
       2*G[{0, 1}, z]*Log[4*(1 - x)^2] - 2*G[{0, 1 - 2*x}, z]*
        Log[4*(1 - x)^2] + 2*G[{0, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{1, -1}, z]*Log[4*(1 - x)^2] + G[{1, 1}, z]*Log[4*(1 - x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[4*(1 - x)^2] - G[{1, -1 + 2*x}, z]*
        Log[4*(1 - x)^2] - 3*G[{1 - 2*x, -1}, z]*Log[4*(1 - x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[4*(1 - x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*(1 - x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[4*(1 - x)^2] + 3*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 - x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(1 - x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1}, z]*Log[(1 - x)^2]*Log[16*(1 - x)^2] + G[{1}, z]*Log[(1 - x)^2]*
        Log[16*(1 - x)^2] + G[{-1, -1}, z]*Log[4*x^2] - 
       G[{-1, 1}, z]*Log[4*x^2] + G[{-1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 2*G[{0, -1}, z]*Log[4*x^2] + 
       2*G[{0, 1}, z]*Log[4*x^2] - 2*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 
       2*G[{0, -1 + 2*x}, z]*Log[4*x^2] + G[{1, -1}, z]*Log[4*x^2] - 
       G[{1, 1}, z]*Log[4*x^2] + G[{1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{1, -1 + 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       3*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] - 3*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
       G[{1}, z]*Log[x^2]*Log[16*x^2] - 
       (G[{-1 + 2*x}, z]*(3*Pi^2 + 4*Log[4]^2 + 4*Log[4 - 8*x]*Log[1 - 2*x] + 
          2*Log[(1 - x)^2]*Log[16*(1 - x)^2] + 8*Log[1 - 2*x]*Log[-x] + 
          2*Log[x^2]*Log[16*x^2] + 8*PolyLog[2, 2*x] - 
          8*PolyLog[2, -1 + 2*x]))/2 + G[{1 - 2*x}, z]*
        ((3*Pi^2)/2 + 2*Log[4]^2 + 2*Log[4 - 8*x]*Log[1 - 2*x] + 
         Log[(1 - x)^2]*Log[16*(1 - x)^2] + 4*Log[1 - 2*x]*Log[-x] + 
         Log[x^2]*Log[16*x^2] + 4*PolyLog[2, 2*x] - 4*PolyLog[2, -1 + 2*x])))/
     (64*(1 + p2)^(3/2)*(-1 + x)) + ((p2 + 4*x - 3*p2*x + 3*p2*x^2 - 2*x^3)*
      (4*Pi^2*G[{-1}, z] - 4*Pi^2*G[{1}, z] + 12*G[{-1, -1, -1 + 2*x}, z] + 
       12*G[{-1, 1, 1 - 2*x}, z] - 12*G[{-1, 1, -1 + 2*x}, z] - 
       12*G[{-1, -1 + 2*x, -1}, z] - 12*G[{-1, -1 + 2*x, 1}, z] + 
       12*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 12*G[{1, -1, 1 - 2*x}, z] - 
       12*G[{1, -1, -1 + 2*x}, z] - 12*G[{1, 1, 1 - 2*x}, z] + 
       12*G[{1, 1 - 2*x, -1}, z] + 12*G[{1, 1 - 2*x, 1}, z] - 
       12*G[{1, 1 - 2*x, 1 - 2*x}, z] + 42*G[{-1}, z]*Log[2]^2 - 
       42*G[{1}, z]*Log[2]^2 + 15*G[{-1}, z]*Log[4]^2 - 
       15*G[{1}, z]*Log[4]^2 + 6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 
       6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]^2 + 12*G[{-1, -1}, z]*
        Log[1 - 2*x] + 12*G[{-1, 1}, z]*Log[1 - 2*x] + 
       24*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 12*G[{1, -1}, z]*Log[1 - 2*x] - 
       12*G[{1, 1}, z]*Log[1 - 2*x] - 24*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       12*G[{-1}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 12*G[{1}, z]*Log[4 - 8*x]*
        Log[1 - 2*x] - 24*G[{-1, 1}, z]*Log[1 - x] - 24*G[{-1, -1 + 2*x}, z]*
        Log[1 - x] + 24*G[{1, -1}, z]*Log[1 - x] + 24*G[{1, 1 - 2*x}, z]*
        Log[1 - x] + 3*G[{-1}, z]*Log[16]*Log[1 - x] - 
       3*G[{1}, z]*Log[16]*Log[1 - x] - 3*G[{-1}, z]*Log[65536]*Log[1 - x] + 
       3*G[{1}, z]*Log[65536]*Log[1 - x] + 12*G[{-1}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 12*G[{1}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*G[{-1}, z]*Log[1 - 2*x]*
        Log[1 - x] + 54*G[{1}, z]*Log[1 - 2*x]*Log[1 - x] - 
       51*G[{-1}, z]*Log[1 - x]^2 + 51*G[{1}, z]*Log[1 - x]^2 + 
       12*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 12*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 12*G[{-1}, z]*Log[2]*
        Log[4*(-1 + x)^2] + 12*G[{1}, z]*Log[2]*Log[4*(-1 + x)^2] + 
       12*G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       12*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[x^(-1)] + 
       6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[x^(-1)] - 
       18*G[{-1}, z]*Log[8]*Log[-4*x] + 18*G[{1}, z]*Log[8]*Log[-4*x] + 
       24*G[{-1}, z]*Log[1 - 2*x]*Log[-x] - 24*G[{1}, z]*Log[1 - 2*x]*
        Log[-x] + 3*G[{-1}, z]*Log[-64/x^9]*Log[-x] - 
       3*G[{1}, z]*Log[-64/x^9]*Log[-x] - 6*G[{-1, -1}, z]*Log[4*x^2] + 
       6*G[{-1, 1}, z]*Log[4*x^2] + 12*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       6*G[{1, -1}, z]*Log[4*x^2] + 6*G[{1, 1}, z]*Log[4*x^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[4*x^2] + 3*G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
       3*G[{1}, z]*Log[x^2]*Log[16*x^2] - 6*G[{-1, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{-1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 6*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       3*G[{-1}, z]*Log[2]*Log[64*(1 - 2*x)^2*x^2] - 3*G[{1}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] + 3*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 3*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 6*G[{-1}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{1}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{-1}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 
       6*G[{1}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 18*G[{-1}, z]*Log[4]*
        Log[x*(-1 + 2*x)] + 18*G[{1}, z]*Log[4]*Log[x*(-1 + 2*x)] + 
       3*G[{-1}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 3*G[{1}, z]*Log[x^6]*
        Log[1 - 3*x + 2*x^2] + 36*G[{-1}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       36*G[{1}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       6*G[{-1}, z]*PolyLog[2, 1 - 1/(2*x)] - 6*G[{1}, z]*
        PolyLog[2, 1 - 1/(2*x)] - 36*G[{-1}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       36*G[{1}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 48*G[{-1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 48*G[{1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 12*G[{-1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 12*G[{1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*G[{-1}, z]*PolyLog[2, 1/(2*x)] + 
       6*G[{1}, z]*PolyLog[2, 1/(2*x)] - 6*G[{-1}, z]*
        PolyLog[2, (-1 + x)/x] + 6*G[{1}, z]*PolyLog[2, (-1 + x)/x] + 
       24*G[{-1}, z]*PolyLog[2, 2*x] - 24*G[{1}, z]*PolyLog[2, 2*x] - 
       42*G[{-1}, z]*PolyLog[2, x/(-1 + x)] + 42*G[{1}, z]*
        PolyLog[2, x/(-1 + x)] + 36*G[{-1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       36*G[{1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 12*G[{-1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*G[{1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*G[{-1}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 24*G[{1}, z]*PolyLog[2, x/(-1 + 2*x)] - 
       24*G[{-1}, z]*PolyLog[2, -1 + 2*x] + 24*G[{1}, z]*
        PolyLog[2, -1 + 2*x]))/(192*(1 + p2)^(3/2)*(-1 + x)*x) - 
    ((p2 - 4*x)*(4*Pi^2*G[{1 - 2*x}, z] - 4*Pi^2*G[{-1 + 2*x}, z] - 
       12*G[{-1, -1, 1 - 2*x}, z] + 12*G[{-1, -1, -1 + 2*x}, z] + 
       4*G[{-1, 0, 1 - 2*x}, z] - 4*G[{-1, 0, -1 + 2*x}, z] + 
       8*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] - 
       4*G[{-1, 1 - 2*x, -1}, z] - 4*G[{-1, 1 - 2*x, 1}, z] - 
       4*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       4*G[{-1, -1 + 2*x, -1}, z] - 4*G[{-1, -1 + 2*x, 1}, z] + 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 8*G[{0, -1, 1 - 2*x}, z] - 
       8*G[{0, 1, -1 + 2*x}, z] + 8*G[{0, 1 - 2*x, -1}, z] + 
       8*G[{0, 1 - 2*x, 1}, z] - 8*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       8*G[{0, -1 + 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] + 
       8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 4*G[{1, -1, 1 - 2*x}, z] - 
       8*G[{1, -1, -1 + 2*x}, z] + 4*G[{1, 0, 1 - 2*x}, z] - 
       4*G[{1, 0, -1 + 2*x}, z] - 12*G[{1, 1, 1 - 2*x}, z] + 
       12*G[{1, 1, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x, -1}, z] + 
       4*G[{1, 1 - 2*x, 1}, z] - 4*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       4*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] - 
       4*G[{1, -1 + 2*x, 1 - 2*x}, z] + 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, -1, 1}, z] - 
       4*G[{1 - 2*x, -1, 1 - 2*x}, z] + 4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 1, -1}, z] - 4*G[{1 - 2*x, 1, 1}, z] + 
       8*G[{1 - 2*x, 1, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       12*G[{1 - 2*x, 1 - 2*x, -1}, z] - 12*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1 + 2*x, -1}, z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, -1}, z] + 
       4*G[{-1 + 2*x, -1, 1}, z] - 4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       8*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, -1}, z] + 
       4*G[{-1 + 2*x, 1, 1}, z] - 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 12*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       12*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
         z] - 20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       14*G[{1 - 2*x}, z]*Log[2]^2 - 14*G[{-1 + 2*x}, z]*Log[2]^2 + 
       8*G[{1 - 2*x}, z]*Log[4]^2 - 8*G[{-1 + 2*x}, z]*Log[4]^2 + 
       2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 2*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]^2 + 24*G[{-1, -1}, z]*Log[1 - 2*x] - 
       8*G[{-1, 1}, z]*Log[1 - 2*x] + 8*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       8*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 16*G[{0, -1}, z]*Log[1 - 2*x] + 
       16*G[{0, 1}, z]*Log[1 - 2*x] - 16*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 
       16*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] + 8*G[{1, -1}, z]*Log[1 - 2*x] - 
       24*G[{1, 1}, z]*Log[1 - 2*x] - 8*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       8*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 8*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 8*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 8*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 8*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       8*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 
       8*G[{1 - 2*x}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 8*G[{-1 + 2*x}, z]*
        Log[4 - 8*x]*Log[1 - 2*x] - 48*G[{-1, -1}, z]*Log[1 - x] + 
       24*G[{-1, 1}, z]*Log[1 - x] - 16*G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       8*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 48*G[{0, -1}, z]*Log[1 - x] - 
       48*G[{0, 1}, z]*Log[1 - x] + 16*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       16*G[{0, -1 + 2*x}, z]*Log[1 - x] - 24*G[{1, -1}, z]*Log[1 - x] + 
       48*G[{1, 1}, z]*Log[1 - x] + 8*G[{1, 1 - 2*x}, z]*Log[1 - x] + 
       16*G[{1, -1 + 2*x}, z]*Log[1 - x] - 16*G[{1 - 2*x, -1}, z]*
        Log[1 - x] + 8*G[{1 - 2*x, 1}, z]*Log[1 - x] - 
       16*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 8*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 8*G[{-1 + 2*x, -1}, z]*Log[1 - x] + 
       16*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - x] + 16*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       G[{1 - 2*x}, z]*Log[16]*Log[1 - x] - G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] - G[{1 - 2*x}, z]*Log[65536]*Log[1 - x] + 
       G[{-1 + 2*x}, z]*Log[65536]*Log[1 - x] + 4*G[{1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 18*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[1 - x] + 18*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[1 - x] - 
       17*G[{1 - 2*x}, z]*Log[1 - x]^2 + 17*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 
       28*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 12*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 24*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       8*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 8*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 12*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       28*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 4*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 4*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x}, z]*Log[2]*Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x}, z]*Log[2]*
        Log[4*(-1 + x)^2] + 4*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] - 4*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] - 2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x^(-1)] + 2*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x^(-1)] - 6*G[{1 - 2*x}, z]*Log[8]*Log[-4*x] + 
       6*G[{-1 + 2*x}, z]*Log[8]*Log[-4*x] + 16*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[-x] - 16*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[-x] + 
       G[{1 - 2*x}, z]*Log[-64/x^9]*Log[-x] - G[{-1 + 2*x}, z]*Log[-64/x^9]*
        Log[-x] + 8*G[{-1, -1}, z]*Log[4*x^2] - 8*G[{-1, 1}, z]*Log[4*x^2] + 
       4*G[{-1, 1 - 2*x}, z]*Log[4*x^2] + 4*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       16*G[{0, -1}, z]*Log[4*x^2] + 16*G[{0, 1}, z]*Log[4*x^2] - 
       8*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 8*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       8*G[{1, -1}, z]*Log[4*x^2] - 8*G[{1, 1}, z]*Log[4*x^2] - 
       4*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 4*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 12*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + 12*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       4*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] - 4*G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] - 12*G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       6*G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^2] - 4*G[{-1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 12*G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^2] - 
       12*G[{0, 1}, z]*Log[64*(1 - 2*x)^2*x^2] + 4*G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       12*G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^2] + 2*G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{1 - 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 2*G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{-1 + 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 2*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 
       2*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 6*G[{1 - 2*x}, z]*Log[4]*
        Log[x*(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[4]*Log[x*(-1 + 2*x)] + 
       G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*x)] - 12*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 12*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 16*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 16*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 4*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 2*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 2*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/x] + 16*G[{1 - 2*x}, z]*PolyLog[2, 2*x] - 
       16*G[{-1 + 2*x}, z]*PolyLog[2, 2*x] - 14*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 14*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       4*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       8*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 8*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{-1}, z]*(4*Pi^2 + 42*Log[2]^2 + 
         18*Log[4]^2 + 6*Log[1 + (1 - 2*x)^(-1)]^2 + 8*Log[4 - 8*x]*
          Log[1 - 2*x] + 3*Log[16]*Log[1 - x] - 3*Log[65536]*Log[1 - x] + 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*Log[1 - 2*x]*Log[1 - x] - 
         51*Log[1 - x]^2 - 12*Log[2]*Log[4*(-1 + x)^2] + 
         12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x^(-1)] - 18*Log[8]*Log[-4*x] + 16*Log[1 - 2*x]*Log[-x] + 
         3*Log[-64/x^9]*Log[-x] + 6*Log[x^2]*Log[16*x^2] + 
         3*Log[2]*Log[64*(1 - 2*x)^2*x^2] + 3*Log[1 + (1 - 2*x)^(-1)]*
          Log[64*(1 - 2*x)^2*x^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x/(-1 + 2*x)] + 3*Log[64*(1 - 2*x)^2*x^2]*
          Log[(2*x)/(-1 + 2*x)] - 6*Log[(-1 + x)/(-1 + 2*x)]*
          Log[(2*x)/(-1 + 2*x)] + 6*Log[(2*x)/(-1 + 2*x)]^2 - 
         18*Log[4]*Log[x*(-1 + 2*x)] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 6*PolyLog[2, 1 - 1/(2*x)] - 
         36*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*PolyLog[2, 1/(2*x)] - 
         6*PolyLog[2, (-1 + x)/x] + 16*PolyLog[2, 2*x] - 
         42*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)] - 
         16*PolyLog[2, -1 + 2*x]) - G[{1}, z]*(4*Pi^2 + 42*Log[2]^2 + 
         18*Log[4]^2 + 6*Log[1 + (1 - 2*x)^(-1)]^2 + 8*Log[4 - 8*x]*
          Log[1 - 2*x] + 3*Log[16]*Log[1 - x] - 3*Log[65536]*Log[1 - x] + 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*Log[1 - 2*x]*Log[1 - x] - 
         51*Log[1 - x]^2 - 12*Log[2]*Log[4*(-1 + x)^2] + 
         12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x^(-1)] - 18*Log[8]*Log[-4*x] + 16*Log[1 - 2*x]*Log[-x] + 
         3*Log[-64/x^9]*Log[-x] + 6*Log[x^2]*Log[16*x^2] + 
         3*Log[2]*Log[64*(1 - 2*x)^2*x^2] + 3*Log[1 + (1 - 2*x)^(-1)]*
          Log[64*(1 - 2*x)^2*x^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x/(-1 + 2*x)] + 3*Log[64*(1 - 2*x)^2*x^2]*
          Log[(2*x)/(-1 + 2*x)] - 6*Log[(-1 + x)/(-1 + 2*x)]*
          Log[(2*x)/(-1 + 2*x)] + 6*Log[(2*x)/(-1 + 2*x)]^2 - 
         18*Log[4]*Log[x*(-1 + 2*x)] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 6*PolyLog[2, 1 - 1/(2*x)] - 
         36*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*PolyLog[2, 1/(2*x)] - 
         6*PolyLog[2, (-1 + x)/x] + 16*PolyLog[2, 2*x] - 
         42*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)] - 
         16*PolyLog[2, -1 + 2*x]) - 16*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       16*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x]))/(256*(1 + p2)^(3/2)) + 
    ((-1 + p2 + x)*((5*Pi^2*G[{1 - 2*x}, z])/12 - (5*Pi^2*G[{-1 + 2*x}, z])/
        12 - 3*G[{-1, -1, 1 - 2*x}, z] + 3*G[{-1, -1, -1 + 2*x}, z] + 
       G[{-1, 0, 1 - 2*x}, z] - G[{-1, 0, -1 + 2*x}, z] + 
       G[{-1, 1, 1 - 2*x}, z] - 2*G[{-1, 1, -1 + 2*x}, z] + 
       G[{-1, 1 - 2*x, -1}, z] + G[{-1, 1 - 2*x, 1}, z] - 
       G[{-1, 1 - 2*x, 1 - 2*x}, z] + G[{-1, -1 + 2*x, -1}, z] + 
       G[{-1, -1 + 2*x, 1}, z] - G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, -1 + 2*x}, z] + 
       2*G[{0, 1, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1}, z] + 
       2*G[{0, 1 - 2*x, 1}, z] - 2*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] + 
       2*G[{0, -1 + 2*x, -1 + 2*x}, z] + 2*G[{1, -1, 1 - 2*x}, z] - 
       G[{1, -1, -1 + 2*x}, z] + G[{1, 0, 1 - 2*x}, z] - 
       G[{1, 0, -1 + 2*x}, z] - 3*G[{1, 1, 1 - 2*x}, z] + 
       3*G[{1, 1, -1 + 2*x}, z] - G[{1, 1 - 2*x, -1}, z] - 
       G[{1, 1 - 2*x, 1}, z] - G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       G[{1, 1 - 2*x, -1 + 2*x}, z] - G[{1, -1 + 2*x, -1}, z] - 
       G[{1, -1 + 2*x, 1}, z] + G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] + 
       2*G[{1 - 2*x, -1, 1 - 2*x}, z] + G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       G[{1 - 2*x, 0, 1 - 2*x}, z] + G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] - 
       G[{1 - 2*x, 1, 1 - 2*x}, z] + G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       3*G[{1 - 2*x, 1 - 2*x, -1}, z] - 3*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       5*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
        z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
       G[{-1 + 2*x, -1, 1}, z] - G[{-1 + 2*x, -1, 1 - 2*x}, z] + 
       G[{-1 + 2*x, -1, -1 + 2*x}, z] - G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
       G[{-1 + 2*x, 1, 1}, z] - G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       3*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       5*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 10*G[{1 - 2*x}, z]*Log[2]^2 + 
       10*G[{-1 + 2*x}, z]*Log[2]^2 + 2*G[{1 - 2*x}, z]*Log[4]^2 - 
       2*G[{-1 + 2*x}, z]*Log[4]^2 - 6*G[{-1, -1}, z]*Log[1 - 2*x] + 
       2*G[{-1, 1}, z]*Log[1 - 2*x] - 2*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       2*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] + 4*G[{0, -1}, z]*Log[1 - 2*x] - 
       4*G[{0, 1}, z]*Log[1 - 2*x] - 4*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 
       4*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] - 2*G[{1, -1}, z]*Log[1 - 2*x] + 
       6*G[{1, 1}, z]*Log[1 - 2*x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       2*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 2*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 2*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 2*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       2*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 
       2*G[{1 - 2*x}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 2*G[{-1 + 2*x}, z]*
        Log[4 - 8*x]*Log[1 - 2*x] + 6*G[{-1, -1}, z]*Log[1 - x] - 
       3*G[{-1, 1}, z]*Log[1 - x] + G[{-1, 1 - 2*x}, z]*Log[1 - x] + 
       2*G[{-1, -1 + 2*x}, z]*Log[1 - x] - 6*G[{0, -1}, z]*Log[1 - x] + 
       6*G[{0, 1}, z]*Log[1 - x] + 2*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       2*G[{0, -1 + 2*x}, z]*Log[1 - x] + 3*G[{1, -1}, z]*Log[1 - x] - 
       6*G[{1, 1}, z]*Log[1 - x] - 2*G[{1, 1 - 2*x}, z]*Log[1 - x] - 
       G[{1, -1 + 2*x}, z]*Log[1 - x] + G[{1 - 2*x, -1}, z]*Log[1 - x] - 
       2*G[{1 - 2*x, 1}, z]*Log[1 - x] - 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] + G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       2*G[{-1 + 2*x, -1}, z]*Log[1 - x] - G[{-1 + 2*x, 1}, z]*Log[1 - x] - 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] + 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] + (G[{1 - 2*x}, z]*Log[2]*Log[1 - x])/2 - 
       (G[{-1 + 2*x}, z]*Log[2]*Log[1 - x])/2 + 3*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[1 - x] - 3*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[1 - x] - G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] + 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] - 
       (3*G[{1 - 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 + 
       (3*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 + 
       G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] - 
       G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] - 
       (G[{1 - 2*x}, z]*Log[-1 + x]^2)/2 + (G[{-1 + 2*x}, z]*Log[-1 + x]^2)/
        2 - 2*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] - G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 4*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] - 4*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{1, 1}, z]*Log[4*(-1 + x)^2] + G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       3*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 3*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       (G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 - 
       (G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 + 
       (G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 - 
       (G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 + 
       G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] - 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] - 
       I*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] + I*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] + 4*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x] - 
       4*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[-x] + G[{1 - 2*x}, z]*Log[-1 + x]*
        Log[x] - G[{-1 + 2*x}, z]*Log[-1 + x]*Log[x] - 
       (G[{1 - 2*x}, z]*Log[x]^2)/2 + (G[{-1 + 2*x}, z]*Log[x]^2)/2 - 
       7*G[{-1, -1}, z]*Log[4*x^2] + 3*G[{-1, 1}, z]*Log[4*x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] - G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       6*G[{0, -1}, z]*Log[4*x^2] - 6*G[{0, 1}, z]*Log[4*x^2] - 
       2*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 2*G[{0, -1 + 2*x}, z]*Log[4*x^2] - 
       3*G[{1, -1}, z]*Log[4*x^2] + 7*G[{1, 1}, z]*Log[4*x^2] + 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] + G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       (G[{1 - 2*x}, z]*Log[16]*Log[4*x^2])/4 + 
       (G[{-1 + 2*x}, z]*Log[16]*Log[4*x^2])/4 + G[{1 - 2*x}, z]*Log[x^2]*
        Log[16*x^2] - G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2] + 
       3*G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
       (3*G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       (G[{-1, 1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       G[{-1, -1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - 
       3*G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^4] + 3*G[{0, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + (3*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^4])/
        2 - 3*G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + (G[{1 - 2*x, -1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{-1 + 2*x, 1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + (G[{1 - 2*x}, z]*Log[2 - 2/(1 - 2*x)^2]*
         Log[64*(1 - 2*x)^2*x^4])/4 - (G[{-1 + 2*x}, z]*
         Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4])/4 - 
       (G[{1 - 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 + 
       (G[{-1 + 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 - 
       (G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 + 
       (G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 - 
       (G[{1 - 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/2 + 
       (G[{-1 + 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/
        2 - G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 4*G[{1 - 2*x}, z]*PolyLog[2, 2*x] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, 2*x] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] - 3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] - 
       3*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 4*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       4*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       (G[{-1}, z]*(3*Pi^2 + 120*Log[2]^2 - 18*Log[4]^2 - 
          8*Log[4 - 8*x]*Log[1 - 2*x] - 3*Log[4]*Log[1 - x] - 
          36*Log[2 - x^(-1)]*Log[1 - x] + 12*Log[1 - 1/(2*x)]*Log[1 - x] + 
          18*Log[1 - x]*Log[-64*(-1 + x)] - 12*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 6*Log[-1 + x]^2 - 6*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] - 3*Log[1 - 2*x]*Log[64/x^6] - 
          6*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 12*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (12*I)*Pi*Log[(-1 + x)/x] - 16*Log[1 - 2*x]*
           Log[-x] - 12*Log[-1 + x]*Log[x] + 6*Log[x]^2 + 
          3*Log[16]*Log[4*x^2] - 12*Log[x^2]*Log[16*x^2] - 
          3*Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          3*Log[-x]*Log[1099511627776*x^20] + 6*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 6*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          36*PolyLog[2, (1 - 2*x)^(-1)] + 24*PolyLog[2, (2 - 2*x)^(-1)] - 
          24*PolyLog[2, 1/(2*x)] - 16*PolyLog[2, 2*x] - 
          36*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
          24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*PolyLog[2, x/(-1 + 2*x)] + 
          16*PolyLog[2, -1 + 2*x]))/4 - 
       (G[{1}, z]*(3*Pi^2 + 120*Log[2]^2 - 18*Log[4]^2 - 
          8*Log[4 - 8*x]*Log[1 - 2*x] - 3*Log[4]*Log[1 - x] - 
          36*Log[2 - x^(-1)]*Log[1 - x] + 12*Log[1 - 1/(2*x)]*Log[1 - x] + 
          18*Log[1 - x]*Log[-64*(-1 + x)] - 12*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 6*Log[-1 + x]^2 - 6*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] - 3*Log[1 - 2*x]*Log[64/x^6] - 
          6*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 12*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (12*I)*Pi*Log[(-1 + x)/x] - 16*Log[1 - 2*x]*
           Log[-x] - 12*Log[-1 + x]*Log[x] + 6*Log[x]^2 + 
          3*Log[16]*Log[4*x^2] - 12*Log[x^2]*Log[16*x^2] - 
          3*Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          3*Log[-x]*Log[1099511627776*x^20] + 6*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 6*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          36*PolyLog[2, (1 - 2*x)^(-1)] + 24*PolyLog[2, (2 - 2*x)^(-1)] - 
          24*PolyLog[2, 1/(2*x)] - 16*PolyLog[2, 2*x] - 
          36*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
          24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*PolyLog[2, x/(-1 + 2*x)] + 
          16*PolyLog[2, -1 + 2*x]))/4))/(32*(1 + p2)^(3/2)) + 
    ((2 + 3*p2*x + 2*x^2)*(-42*G[{-1, -1, 1 - 2*x}, z] - 
       30*G[{-1, -1, -1 + 2*x}, z] + 12*G[{-1, 0, 1 - 2*x}, z] - 
       12*G[{-1, 0, -1 + 2*x}, z] + 6*G[{-1, 1, 1 - 2*x}, z] + 
       18*G[{-1, 1, -1 + 2*x}, z] + 18*G[{-1, 1 - 2*x, -1}, z] + 
       18*G[{-1, 1 - 2*x, 1}, z] - 54*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       18*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 6*G[{-1, -1 + 2*x, -1}, z] + 
       6*G[{-1, -1 + 2*x, 1}, z] + 6*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       18*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 36*G[{0, -1, 1 - 2*x}, z] + 
       12*G[{0, -1, -1 + 2*x}, z] - 24*G[{0, 0, 1 - 2*x}, z] + 
       24*G[{0, 0, -1 + 2*x}, z] - 12*G[{0, 1, 1 - 2*x}, z] - 
       36*G[{0, 1, -1 + 2*x}, z] - 12*G[{0, 1 - 2*x, -1}, z] - 
       12*G[{0, 1 - 2*x, 1}, z] + 12*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       12*G[{0, 1 - 2*x, -1 + 2*x}, z] + 12*G[{0, -1 + 2*x, -1}, z] + 
       12*G[{0, -1 + 2*x, 1}, z] + 12*G[{0, -1 + 2*x, 1 - 2*x}, z] - 
       12*G[{0, -1 + 2*x, -1 + 2*x}, z] - 18*G[{1, -1, 1 - 2*x}, z] - 
       6*G[{1, -1, -1 + 2*x}, z] + 12*G[{1, 0, 1 - 2*x}, z] - 
       12*G[{1, 0, -1 + 2*x}, z] + 30*G[{1, 1, 1 - 2*x}, z] + 
       42*G[{1, 1, -1 + 2*x}, z] - 6*G[{1, 1 - 2*x, -1}, z] - 
       6*G[{1, 1 - 2*x, 1}, z] + 18*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       6*G[{1, 1 - 2*x, -1 + 2*x}, z] - 18*G[{1, -1 + 2*x, -1}, z] - 
       18*G[{1, -1 + 2*x, 1}, z] - 18*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       54*G[{1, -1 + 2*x, -1 + 2*x}, z] + 6*G[{1 - 2*x, -1, -1}, z] + 
       6*G[{1 - 2*x, -1, 1}, z] - 18*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, -1, -1 + 2*x}, z] + 12*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       12*G[{1 - 2*x, 0, -1 + 2*x}, z] + 6*G[{1 - 2*x, 1, -1}, z] + 
       6*G[{1 - 2*x, 1, 1}, z] - 6*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, 1, -1 + 2*x}, z] + 18*G[{1 - 2*x, 1 - 2*x, -1}, z] + 
       18*G[{1 - 2*x, 1 - 2*x, 1}, z] + 6*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       6*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       6*G[{1 - 2*x, -1 + 2*x, -1}, z] - 6*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       6*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 6*G[{-1 + 2*x, -1, -1}, z] - 
       6*G[{-1 + 2*x, -1, 1}, z] + 6*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 
       6*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 12*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       12*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 6*G[{-1 + 2*x, 1, -1}, z] - 
       6*G[{-1 + 2*x, 1, 1}, z] + 6*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       18*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 6*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
       6*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 6*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 6*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       18*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 18*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       6*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       6*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 96*G[{-1}, z]*Log[2]^2 - 
       96*G[{1}, z]*Log[2]^2 - 24*G[{-1, -1}, z]*Log[4] + 
       48*G[{-1, 1}, z]*Log[4] + 24*G[{0, -1}, z]*Log[4] - 
       48*G[{0, 1}, z]*Log[4] - 24*G[{1, -1}, z]*Log[4] + 
       48*G[{1, 1}, z]*Log[4] - 6*G[{-1}, z]*Log[4]^2 + 
       6*G[{1}, z]*Log[4]^2 + 12*G[{-1, -1}, z]*Log[16] - 
       24*G[{-1, 1}, z]*Log[16] - 24*G[{0, -1}, z]*Log[16] + 
       24*G[{0, 1}, z]*Log[16] + 6*G[{0, -1 + 2*x}, z]*Log[16] + 
       12*G[{1, -1}, z]*Log[16] - 24*G[{1, 1}, z]*Log[16] + 
       12*G[{1 - 2*x, -1}, z]*Log[16] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] - 
       6*G[{1 - 2*x, -1}, z]*Log[64] + 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 
       6*G[{-1 + 2*x, 1}, z]*Log[64] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 
       6*G[{0, -1}, z]*Log[256] + 3*G[{0, 1 - 2*x}, z]*Log[256] - 
       6*G[{0, -1 + 2*x}, z]*Log[256] - 3*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[256] - 6*G[{-1 + 2*x, 1}, z]*Log[256] - 72*G[{-1, -1}, z]*
        Log[1 - 2*x] + 24*G[{-1, 1}, z]*Log[1 - 2*x] - 
       36*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] - 12*G[{-1, -1 + 2*x}, z]*
        Log[1 - 2*x] + 48*G[{0, -1}, z]*Log[1 - 2*x] - 
       48*G[{0, 1}, z]*Log[1 - 2*x] + 24*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] - 
       24*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] - 24*G[{1, -1}, z]*Log[1 - 2*x] + 
       72*G[{1, 1}, z]*Log[1 - 2*x] + 12*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       36*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] - 12*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] - 12*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] - 
       36*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 12*G[{-1 + 2*x, -1}, z]*
        Log[1 - 2*x] + 12*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - 2*x] + 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 3*G[{1}, z]*Log[256]*
        Log[1 - 2*x] - G[{-1}, z]*Log[16777216]*Log[1 - 2*x] - 
       12*G[{-1}, z]*Log[4 - 8*x]*Log[1 - 2*x] + 12*G[{1}, z]*Log[4 - 8*x]*
        Log[1 - 2*x] - 12*G[{-1}, z]*Log[1 - 2*x]^2 + 
       12*G[{1}, z]*Log[1 - 2*x]^2 - 24*G[{0, 1 - 2*x}, z]*Log[1 - x] + 
       24*G[{0, -1 + 2*x}, z]*Log[1 - x] - 12*G[{1 - 2*x, -1}, z]*
        Log[1 - x] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] + 12*G[{-1 + 2*x, 1}, z]*
        Log[1 - x] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] - 12*G[{-1, -1}, z]*
        Log[(-1 + x)^2] + 12*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{0, -1}, z]*Log[(-1 + x)^2] - 12*G[{0, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] - 12*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1}, z]*Log[(-1 + x)^2] + 
       12*G[{1, 1}, z]*Log[(-1 + x)^2] + 6*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] + 6*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 6*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 6*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 
       6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       6*G[{-1}, z]*Log[256]*Log[(-1 + x)^2] + 3*G[{1}, z]*Log[256]*
        Log[(-1 + x)^2] + G[{-1}, z]*Log[16777216]*Log[(-1 + x)^2] - 
       9*G[{-1}, z]*Log[(-1 + x)^2]^2 + 9*G[{1}, z]*Log[(-1 + x)^2]^2 + 
       36*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 24*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] - 18*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 36*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] + 36*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       12*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 12*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 24*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       36*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 6*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 18*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       18*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 6*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 18*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       15*G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       15*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       3*G[{-1}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 
       3*G[{1}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 
       48*G[{-1}, z]*Log[1 - 2*x]*Log[-x] + 48*G[{1}, z]*Log[1 - 2*x]*
        Log[-x] + 12*G[{-1, -1}, z]*Log[x^2] - 12*G[{-1, 1}, z]*Log[x^2] - 
       12*G[{0, -1}, z]*Log[x^2] + 12*G[{0, 1}, z]*Log[x^2] + 
       36*G[{0, 1 - 2*x}, z]*Log[x^2] - 36*G[{0, -1 + 2*x}, z]*Log[x^2] + 
       12*G[{1, -1}, z]*Log[x^2] - 12*G[{1, 1}, z]*Log[x^2] + 
       18*G[{1 - 2*x, -1}, z]*Log[x^2] - 6*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       54*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 18*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] + 6*G[{-1 + 2*x, -1}, z]*Log[x^2] - 18*G[{-1 + 2*x, 1}, z]*
        Log[x^2] - 18*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       54*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 6*G[{-1}, z]*Log[16]*
        Log[x^2] - 6*G[{1}, z]*Log[16]*Log[x^2] + 12*G[{-1}, z]*
        Log[(-1 + x)^2]*Log[x^2] - 12*G[{1}, z]*Log[(-1 + x)^2]*Log[x^2] + 
       3*G[{-1}, z]*Log[x^2]^2 - 3*G[{1}, z]*Log[x^2]^2 + 
       12*G[{-1, 1}, z]*Log[4*x^2] - 18*G[{-1, 1 - 2*x}, z]*Log[4*x^2] - 
       6*G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 12*G[{0, -1}, z]*Log[4*x^2] - 
       12*G[{0, 1}, z]*Log[4*x^2] + 12*G[{0, 1 - 2*x}, z]*Log[4*x^2] - 
       12*G[{0, -1 + 2*x}, z]*Log[4*x^2] - 12*G[{1, -1}, z]*Log[4*x^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[4*x^2] + 18*G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       6*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 18*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - 18*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       6*G[{-1 + 2*x, 1}, z]*Log[4*x^2] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       9*G[{-1}, z]*Log[x^2]*Log[16*x^2] + 9*G[{1}, z]*Log[x^2]*Log[16*x^2] + 
       3*G[{-1}, z]*Log[x^2]*Log[256*x^2] - 3*G[{1}, z]*Log[x^2]*
        Log[256*x^2] - 12*G[{0, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{0, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 6*G[{1 - 2*x, -1}, z]*
        Log[(1 - 2*x)^2*x^4] + 24*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] + 6*G[{-1 + 2*x, 1}, z]*Log[(1 - 2*x)^2*x^4] + 
       6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       48*G[{-1}, z]*PolyLog[2, 2*x] + 48*G[{1}, z]*PolyLog[2, 2*x] + 
       G[{-1 + 2*x}, z]*(-4*Pi^2 - 78*Log[2]^2 + 24*Log[4]^2 + 
         12*Log[4 - 8*x]*Log[1 - 2*x] - 12*Log[1 - 2*x]^2 + 
         Log[64]*Log[1 - x] + 36*Log[2 - x^(-1)]*Log[1 - x] - 
         12*Log[1 - 1/(2*x)]*Log[1 - x] + 24*Log[1 - 2*x]*Log[1 - x] - 
         18*Log[1 - x]*Log[-64*(-1 + x)] + 12*Log[1 + (1 - 2*x)^(-1)]*
          Log[-1 + x] - 6*Log[-1 + x]^2 + 3*Log[(-1 + x)^2]^2 + 
         6*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 3*Log[1 - 2*x]*Log[64/x^6] + 
         6*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] + 12*Log[1 - 1/(2*x)]*
          Log[x^(-1)] - (12*I)*Pi*Log[(-1 + x)/x] - 6*Log[1 - x]*Log[-16*x] + 
         24*Log[1 - 2*x]*Log[-x] + 12*Log[-1 + x]*Log[x] - 6*Log[x]^2 + 
         3*Log[(-1 + x)^2]*Log[x^2] - 3*Log[16]*Log[4*x^2] + 
         18*Log[x^2]*Log[16*x^2] + 3*Log[(-1 + x)^2]*Log[256*x^2] + 
         3*Log[x^2]*Log[256*x^2] - 6*Log[2]*Log[8*(1 - 2*x)*x^2] + 
         6*Log[1 - 2*x]*Log[-128*x^3] + 3*Log[2 - 2/(1 - 2*x)^2]*
          Log[64*(1 - 2*x)^2*x^4] + 6*Log[4]*Log[-x^5] - 
         3*Log[-x]*Log[1099511627776*x^20] - 6*Log[-x]*
          Log[4096*(-1 + x)*x^2*(-1 + 2*x)] - 6*Log[1 - 1/(2*x)]*
          Log[-4 + 8*x] - 6*Log[-3/2 + 1/(2*x) + x]*
          Log[1 + (-1 + 2*x)^(-1)] - 24*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         60*PolyLog[2, (1 - 2*x)^(-1)] - 36*PolyLog[2, (2 - 2*x)^(-1)] + 
         24*PolyLog[2, 2*x] + 60*PolyLog[2, x/(-1 + x)] - 
         60*PolyLog[2, (-1 + 2*x)^(-1)] - 
         36*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 24*PolyLog[2, x/(-1 + 2*x)] - 
         24*PolyLog[2, -1 + 2*x]) + 48*G[{-1}, z]*PolyLog[2, -1 + 2*x] - 
       48*G[{1}, z]*PolyLog[2, -1 + 2*x] + G[{1 - 2*x}, z]*
        (4*Pi^2 + 78*Log[2]^2 - 24*Log[4]^2 - 12*Log[4 - 8*x]*Log[1 - 2*x] + 
         12*Log[1 - 2*x]^2 - 3*Log[4]*Log[1 - x] - 36*Log[2 - x^(-1)]*
          Log[1 - x] + 12*Log[1 - 1/(2*x)]*Log[1 - x] - 
         24*Log[1 - 2*x]*Log[1 - x] + 18*Log[1 - x]*Log[-64*(-1 + x)] - 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 6*Log[-1 + x]^2 - 
         3*Log[(-1 + x)^2]^2 - 6*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         3*Log[1 - 2*x]*Log[64/x^6] - 6*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 
         12*Log[1 - 1/(2*x)]*Log[x^(-1)] + (12*I)*Pi*Log[(-1 + x)/x] + 
         6*Log[1 - x]*Log[-16*x] - 24*Log[1 - 2*x]*Log[-x] - 
         12*Log[-1 + x]*Log[x] + 6*Log[x]^2 - 3*Log[(-1 + x)^2]*Log[x^2] + 
         3*Log[16]*Log[4*x^2] - 18*Log[x^2]*Log[16*x^2] - 
         3*Log[(-1 + x)^2]*Log[256*x^2] - 3*Log[x^2]*Log[256*x^2] + 
         6*Log[2]*Log[8*(1 - 2*x)*x^2] - 6*Log[1 - 2*x]*Log[-128*x^3] - 
         3*Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] - 
         3*Log[16]*Log[-x^5] + 3*Log[-x]*Log[1099511627776*x^20] + 
         6*Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)] + 6*Log[1 - 1/(2*x)]*
          Log[-4 + 8*x] + 6*Log[-3/2 + 1/(2*x) + x]*
          Log[1 + (-1 + 2*x)^(-1)] + 24*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         60*PolyLog[2, (1 - 2*x)^(-1)] + 36*PolyLog[2, (2 - 2*x)^(-1)] - 
         24*PolyLog[2, 2*x] - 60*PolyLog[2, x/(-1 + x)] + 
         60*PolyLog[2, (-1 + 2*x)^(-1)] + 
         36*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)] + 
         24*PolyLog[2, -1 + 2*x])))/(384*(1 + p2)^(3/2)*(-1 + x)) + 
    ((-2 - 2*(-1 + p2)*x + (-2 + p2)*x^2 + 2*x^3)*(-74*Pi^2*G[{1 - 2*x}, z] + 
       74*Pi^2*G[{-1 + 2*x}, z] - 72*G[{-1, -1, 1 - 2*x}, z] + 
       24*G[{-1, -1, -1 + 2*x}, z] + 24*G[{-1, 0, 1 - 2*x}, z] - 
       24*G[{-1, 0, -1 + 2*x}, z] - 48*G[{-1, 1, -1}, z] - 
       48*G[{-1, 1, 1 - 2*x}, z] + 24*G[{-1, 1, -1 + 2*x}, z] + 
       48*G[{-1, -1 - 2*x, 1 - 2*x}, z] - 24*G[{-1, 1 - 2*x, -1}, z] + 
       24*G[{-1, 1 - 2*x, 1}, z] - 72*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 24*G[{-1, -1 + 2*x, -1}, z] + 
       24*G[{-1, -1 + 2*x, 1}, z] + 24*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{0, -1, 1 - 2*x}, z] - 48*G[{0, 1, -1 + 2*x}, z] + 
       48*G[{0, 1 - 2*x, -1}, z] + 48*G[{0, 1 - 2*x, 1}, z] + 
       48*G[{0, 1 - 2*x, 1 - 2*x}, z] - 48*G[{0, -1 + 2*x, -1}, z] - 
       48*G[{0, -1 + 2*x, 1}, z] - 48*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{1, -1, 1}, z] - 24*G[{1, -1, 1 - 2*x}, z] + 
       48*G[{1, -1, -1 + 2*x}, z] + 24*G[{1, 0, 1 - 2*x}, z] - 
       24*G[{1, 0, -1 + 2*x}, z] - 24*G[{1, 1, 1 - 2*x}, z] + 
       72*G[{1, 1, -1 + 2*x}, z] - 24*G[{1, 1 - 2*x, -1}, z] - 
       24*G[{1, 1 - 2*x, 1}, z] - 24*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       24*G[{1, -1 + 2*x, -1}, z] + 24*G[{1, -1 + 2*x, 1}, z] - 
       24*G[{1, -1 + 2*x, 1 - 2*x}, z] + 72*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{1, 1 + 2*x, -1 + 2*x}, z] - 24*G[{1 - 2*x, -1, -1}, z] + 
       24*G[{1 - 2*x, -1, 1}, z] - 72*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, -1, -1 + 2*x}, z] + 24*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 0, -1 + 2*x}, z] + 72*G[{1 - 2*x, 1, -1}, z] - 
       72*G[{1 - 2*x, 1, 1}, z] + 48*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, 1, -1 + 2*x}, z] - 48*G[{1 - 2*x, -1 - 2*x, -1}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 1 - 2*x, -1}, z] - 72*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       72*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       24*G[{1 - 2*x, -1 + 2*x, -1}, z] + 24*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       24*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 72*G[{-1 + 2*x, -1, -1}, z] - 
       72*G[{-1 + 2*x, -1, 1}, z] - 24*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       48*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 24*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       24*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 24*G[{-1 + 2*x, 1, -1}, z] + 
       24*G[{-1 + 2*x, 1, 1}, z] - 24*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       72*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 24*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 24*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 72*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       24*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 24*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
         z] + 72*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, 1}, z] + 48*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, 
         z] - 24*G[{-1 - 2*x, -1}, z]*Log[2] - 72*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[2] - 12*G[{1 - 2*x, -1}, z]*Log[2] + 48*G[{1 - 2*x, 1}, z]*
        Log[2] + 48*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] - 
       36*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[2] - 48*G[{-1 + 2*x, -1}, z]*Log[2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[2] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] + 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 48*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[2] + 96*G[{1 + 2*x, -1}, z]*Log[2] + 72*G[{1 + 2*x, 1}, z]*
        Log[2] + 72*G[{1 + 2*x, -1 + 2*x}, z]*Log[2] + 
       492*G[{1 - 2*x}, z]*Log[2]^2 - 492*G[{-1 + 2*x}, z]*Log[2]^2 + 
       72*G[{-1, 1}, z]*Log[4] - 24*G[{-1, -1 + 2*x}, z]*Log[4] + 
       48*G[{0, -1}, z]*Log[4] - 48*G[{0, 1}, z]*Log[4] - 
       48*G[{0, 1 - 2*x}, z]*Log[4] + 48*G[{0, -1 + 2*x}, z]*Log[4] + 
       48*G[{0, 1 + 2*x}, z]*Log[4] - 24*G[{1, -1}, z]*Log[4] + 
       24*G[{1, 1}, z]*Log[4] + 24*G[{1, 1 - 2*x}, z]*Log[4] + 
       48*G[{-1 - 2*x, -1}, z]*Log[4] + 72*G[{-1 - 2*x, 1}, z]*Log[4] - 
       48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4] + 24*G[{1 - 2*x, -1}, z]*Log[4] - 
       96*G[{1 - 2*x, 1}, z]*Log[4] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + 
       48*G[{-1 + 2*x, -1}, z]*Log[4] - 72*G[{-1 + 2*x, 1}, z]*Log[4] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - 24*G[{1 + 2*x, -1}, z]*Log[4] + 
       48*G[{1 + 2*x, 1 + 2*x}, z]*Log[4] - 84*G[{1 - 2*x}, z]*Log[4]^2 + 
       84*G[{-1 + 2*x}, z]*Log[4]^2 + 24*G[{-1, 1}, z]*Log[8] + 
       24*G[{-1, -1 + 2*x}, z]*Log[8] - 24*G[{1, -1}, z]*Log[8] - 
       24*G[{1, 1 - 2*x}, z]*Log[8] - 48*G[{-1 - 2*x, 1}, z]*Log[8] - 
       48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[8] - 72*G[{1 - 2*x, -1}, z]*Log[8] + 
       72*G[{1 - 2*x, 1}, z]*Log[8] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[8] - 
       72*G[{-1 + 2*x, -1}, z]*Log[8] + 72*G[{-1 + 2*x, 1}, z]*Log[8] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] + 48*G[{1 + 2*x, -1}, z]*Log[8] - 
       48*G[{1 + 2*x, 1}, z]*Log[8] + 48*G[{1 + 2*x, -1 - 2*x}, z]*Log[8] + 
       48*G[{-1, -1}, z]*Log[16] - 48*G[{-1, 1}, z]*Log[16] - 
       24*G[{0, -1}, z]*Log[16] + 24*G[{0, 1}, z]*Log[16] - 
       24*G[{0, 1 + 2*x}, z]*Log[16] + 72*G[{1, -1}, z]*Log[16] - 
       72*G[{1, 1}, z]*Log[16] - 12*G[{-1 - 2*x, -1}, z]*Log[16] - 
       12*G[{-1 - 2*x, 1}, z]*Log[16] - 96*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[16] + 36*G[{1 - 2*x, -1}, z]*Log[16] - 24*G[{1 - 2*x, 1}, z]*
        Log[16] + 60*G[{-1 + 2*x, -1}, z]*Log[16] - 12*G[{-1 + 2*x, 1}, z]*
        Log[16] - 60*G[{1 + 2*x, -1}, z]*Log[16] - 
       48*G[{1 + 2*x, -1 - 2*x}, z]*Log[16] + 12*G[{1 + 2*x}, z]*Log[4]*
        Log[16] - 6*G[{-1 - 2*x}, z]*Log[16]^2 + 6*G[{1 - 2*x}, z]*
        Log[16]^2 - 6*G[{-1 + 2*x}, z]*Log[16]^2 + 12*G[{1 - 2*x}, z]*Log[8]*
        Log[32] - 24*G[{-1, -1}, z]*Log[64] - 24*G[{-1, 1}, z]*Log[64] + 
       24*G[{-1, -1 - 2*x}, z]*Log[64] - 24*G[{-1, 1 - 2*x}, z]*Log[64] - 
       24*G[{0, -1}, z]*Log[64] + 24*G[{0, 1}, z]*Log[64] - 
       48*G[{0, -1 - 2*x}, z]*Log[64] + 24*G[{0, 1 - 2*x}, z]*Log[64] - 
       24*G[{0, -1 + 2*x}, z]*Log[64] + 48*G[{0, 1 + 2*x}, z]*Log[64] + 
       24*G[{1, -1}, z]*Log[64] + 24*G[{1, -1 + 2*x}, z]*Log[64] - 
       24*G[{1, 1 + 2*x}, z]*Log[64] - 36*G[{-1 - 2*x, -1}, z]*Log[64] + 
       24*G[{-1 - 2*x, 1}, z]*Log[64] + 24*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[64] + 12*G[{-1 - 2*x, 1 - 2*x}, z]*Log[64] + 
       48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[64] + 48*G[{1 - 2*x, -1}, z]*
        Log[64] - 48*G[{-1 + 2*x, 1}, z]*Log[64] - 24*G[{1 + 2*x, -1}, z]*
        Log[64] + 36*G[{1 + 2*x, 1}, z]*Log[64] - 
       12*G[{1 + 2*x, -1 + 2*x}, z]*Log[64] + 12*G[{1 - 2*x}, z]*Log[4]*
        Log[64] - 12*G[{-1 + 2*x}, z]*Log[4]*Log[64] - 
       12*G[{1 + 2*x}, z]*Log[4]*Log[64] - 12*G[{1 - 2*x}, z]*Log[8]*
        Log[64] + 12*G[{-1 + 2*x}, z]*Log[8]*Log[64] + 
       6*G[{-1 - 2*x}, z]*Log[16]*Log[64] + 6*G[{-1 - 2*x}, z]*Log[32]*
        Log[64] - 6*G[{-1 + 2*x}, z]*Log[32]*Log[64] - 
       6*G[{1 + 2*x}, z]*Log[32]*Log[64] - 6*G[{-1 - 2*x}, z]*Log[64]^2 + 
       3*G[{1 - 2*x}, z]*Log[64]^2 - 3*G[{-1 + 2*x}, z]*Log[64]^2 + 
       6*G[{1 + 2*x}, z]*Log[64]^2 + 24*G[{-1, 1}, z]*Log[256] - 
       24*G[{-1, -1 - 2*x}, z]*Log[256] - 24*G[{0, -1}, z]*Log[256] + 
       24*G[{0, 1}, z]*Log[256] + 48*G[{0, -1 - 2*x}, z]*Log[256] - 
       48*G[{0, 1 + 2*x}, z]*Log[256] - 48*G[{1, -1}, z]*Log[256] + 
       24*G[{1, 1}, z]*Log[256] + 24*G[{1, 1 + 2*x}, z]*Log[256] - 
       12*G[{-1 - 2*x, -1}, z]*Log[256] - 12*G[{-1 - 2*x, 1}, z]*Log[256] + 
       24*G[{-1 - 2*x, -1 - 2*x}, z]*Log[256] + 12*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[256] - 12*G[{1 - 2*x, -1}, z]*Log[256] + 12*G[{1 - 2*x, 1}, z]*
        Log[256] + 12*G[{-1 + 2*x, 1}, z]*Log[256] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[256] - 24*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[256] + 24*G[{1 + 2*x, -1}, z]*Log[256] - 
       12*G[{1 + 2*x, 1 + 2*x}, z]*Log[256] - 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[256] + 12*G[{1 + 2*x}, z]*Log[2]*Log[256] + 
       12*G[{1 - 2*x}, z]*Log[4]*Log[256] - 12*G[{-1 + 2*x}, z]*Log[4]*
        Log[256] - 12*G[{1 + 2*x}, z]*Log[4]*Log[256] + 
       6*G[{-1 - 2*x}, z]*Log[16]*Log[256] + 24*G[{-1 - 2*x, -1}, z]*
        Log[512] + 24*G[{-1 - 2*x, 1 - 2*x}, z]*Log[512] - 
       12*G[{1 - 2*x, -1}, z]*Log[512] - 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[512] + 12*G[{-1 + 2*x, 1}, z]*Log[512] + 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[512] - 24*G[{1 + 2*x, 1}, z]*
        Log[512] - 24*G[{1 + 2*x, -1 + 2*x}, z]*Log[512] - 
       12*G[{-1 - 2*x}, z]*Log[4]*Log[512] - 12*G[{1 - 2*x}, z]*Log[4]*
        Log[512] + 12*G[{-1 + 2*x}, z]*Log[4]*Log[512] + 
       12*G[{1 + 2*x}, z]*Log[4]*Log[512] + 24*G[{0, -1}, z]*Log[4096] - 
       24*G[{0, 1}, z]*Log[4096] - 12*G[{-1 - 2*x, -1 - 2*x}, z]*Log[4096] + 
       12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4096] - 12*G[{1 - 2*x, 1}, z]*
        Log[4096] - 12*G[{1 - 2*x, -1 - 2*x}, z]*Log[4096] + 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4096] + 12*G[{1 + 2*x, 1}, z]*
        Log[4096] - 12*G[{1 + 2*x, -1 - 2*x}, z]*Log[4096] + 
       24*G[{1 + 2*x, 1 + 2*x}, z]*Log[4096] - 6*G[{1 + 2*x}, z]*Log[2]*
        Log[4096] + G[{-1 - 2*x}, z]*Log[64]*Log[4096] - 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[32768] + 12*G[{1 + 2*x}, z]*Log[2]*
        Log[32768] + 12*G[{-1 - 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{1 + 2*x, -1 - 2*x}, z]*Log[65536] - 12*G[{-1 - 2*x, -1}, z]*
        Log[262144] - 12*G[{-1 - 2*x, 1 - 2*x}, z]*Log[262144] + 
       12*G[{1 + 2*x, 1}, z]*Log[262144] + 12*G[{1 + 2*x, -1 + 2*x}, z]*
        Log[262144] + 12*G[{-1 - 2*x}, z]*Log[2]*Log[262144] - 
       12*G[{1 + 2*x}, z]*Log[2]*Log[262144] - 12*G[{-1 - 2*x}, z]*Log[4]*
        Log[262144] + 12*G[{1 + 2*x}, z]*Log[4]*Log[262144] + 
       12*G[{0, -1 - 2*x}, z]*Log[16777216] - 12*G[{0, 1 + 2*x}, z]*
        Log[16777216] + 12*G[{-1 - 2*x, -1}, z]*Log[16777216] - 
       12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[16777216] - 12*G[{1 + 2*x, 1}, z]*
        Log[16777216] - 12*G[{1 + 2*x, 1 + 2*x}, z]*Log[16777216] - 
       4*G[{1 + 2*x}, z]*Log[2]*Log[16777216] - G[{1 - 2*x}, z]*Log[4]*
        Log[16777216] + G[{-1 + 2*x}, z]*Log[4]*Log[16777216] + 
       G[{-1 - 2*x}, z]*Log[16]*Log[16777216] - 12*G[{0, -1 - 2*x}, z]*
        Log[4294967296] + 12*G[{0, 1 + 2*x}, z]*Log[4294967296] - 
       G[{-1 - 2*x}, z]*Log[4]*Log[281474976710656] + G[{1 + 2*x}, z]*Log[4]*
        Log[281474976710656] - 4*G[{1 + 2*x}, z]*Log[2]*
        Log[324518553658426726783156020576256] - G[{1 - 2*x}, z]*Log[4]*
        Log[324518553658426726783156020576256] + G[{-1 + 2*x}, z]*Log[4]*
        Log[324518553658426726783156020576256] + G[{-1 - 2*x}, z]*Log[16]*
        Log[324518553658426726783156020576256] + 3*G[{-1 - 2*x}, z]*Log[256]*
        Log[1 - 2*x] - 96*G[{-1, -1}, z]*Log[1 - x] - 
       48*G[{-1, 1}, z]*Log[1 - x] + 96*G[{-1, -1 - 2*x}, z]*Log[1 - x] - 
       96*G[{-1, 1 - 2*x}, z]*Log[1 - x] + 48*G[{-1, -1 + 2*x}, z]*
        Log[1 - x] + 96*G[{0, -1}, z]*Log[1 - x] - 96*G[{0, 1}, z]*
        Log[1 - x] + 96*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       96*G[{0, -1 + 2*x}, z]*Log[1 - x] + 48*G[{1, -1}, z]*Log[1 - x] + 
       96*G[{1, 1}, z]*Log[1 - x] - 48*G[{1, 1 - 2*x}, z]*Log[1 - x] + 
       96*G[{1, -1 + 2*x}, z]*Log[1 - x] - 96*G[{1, 1 + 2*x}, z]*Log[1 - x] - 
       96*G[{1 - 2*x, -1}, z]*Log[1 - x] + 144*G[{1 - 2*x, 1}, z]*
        Log[1 - x] - 96*G[{1 - 2*x, -1 - 2*x}, z]*Log[1 - x] - 
       96*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 144*G[{-1 + 2*x, -1}, z]*Log[1 - x] + 
       96*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - x] + 96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 - x] - 96*G[{-1 - 2*x}, z]*Log[2]*
        Log[1 - x] + 48*G[{1 - 2*x}, z]*Log[2]*Log[1 - x] - 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[1 - x] + 96*G[{1 + 2*x}, z]*Log[2]*
        Log[1 - x] + 60*G[{-1 - 2*x}, z]*Log[16]*Log[1 - x] - 
       24*G[{1 - 2*x}, z]*Log[16]*Log[1 - x] + 24*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] - 72*G[{1 + 2*x}, z]*Log[16]*Log[1 - x] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[1 - x] - 12*G[{-1 - 2*x}, z]*
        Log[65536]*Log[1 - x] + 12*G[{1 + 2*x}, z]*Log[65536]*Log[1 - x] - 
       216*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 216*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[1 - x] - 204*G[{1 - 2*x}, z]*Log[1 - x]^2 + 
       204*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 84*G[{-1, -1}, z]*
        Log[(-1 + x)^2] + 12*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       48*G[{-1, -1 - 2*x}, z]*Log[(-1 + x)^2] + 12*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       72*G[{0, -1}, z]*Log[(-1 + x)^2] + 72*G[{0, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 24*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1}, z]*Log[(-1 + x)^2] - 
       84*G[{1, 1}, z]*Log[(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{1, 1 + 2*x}, z]*Log[(-1 + x)^2] + 84*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - 84*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[(-1 + x)^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 84*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 84*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(-1 + x)^2] + 
       72*G[{-1 - 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 24*G[{1 - 2*x}, z]*Log[2]*
        Log[(-1 + x)^2] + 24*G[{-1 + 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 
       72*G[{1 + 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 60*G[{-1 - 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] - 12*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 60*G[{1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] - 60*G[{-1 - 2*x}, z]*Log[16]*Log[(-1 + x)^2] + 
       60*G[{1 + 2*x}, z]*Log[16]*Log[(-1 + x)^2] + 12*G[{-1 - 2*x}, z]*
        Log[256]*Log[(-1 + x)^2] + 12*G[{1 - 2*x}, z]*Log[256]*
        Log[(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] - 
       12*G[{1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] + 12*G[{-1 - 2*x}, z]*
        Log[65536]*Log[(-1 + x)^2] - 12*G[{1 + 2*x}, z]*Log[65536]*
        Log[(-1 + x)^2] + 30*G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 - 
       30*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 - 12*G[{-1, -1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1, 1}, z]*Log[16*(-1 + x)^2] + 
       12*G[{-1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 24*G[{0, -1}, z]*Log[16*(-1 + x)^2] - 
       24*G[{0, 1}, z]*Log[16*(-1 + x)^2] - 24*G[{0, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] + 24*G[{0, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1, -1}, z]*Log[16*(-1 + x)^2] + 12*G[{1, 1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 12*G[{1 - 2*x, -1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1 - 2*x, 1}, z]*Log[16*(-1 + x)^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1}, z]*Log[16*(-1 + x)^2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 6*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*(-1 + x)^2] + 96*G[{1 - 2*x}, z]*Log[1 + 1/(2*x)]*
        Log[-1/(2*x)] - 96*G[{-1 + 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[x^(-1)] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[x^(-1)] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[x^(-1)] - 
       12*G[{1 + 2*x}, z]*Log[2]*Log[x^(-1)] - 24*G[{-1 - 2*x}, z]*Log[4]*
        Log[x^(-1)] - 12*G[{1 - 2*x}, z]*Log[4]*Log[x^(-1)] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[x^(-1)] + 12*G[{1 - 2*x}, z]*Log[8]*
        Log[x^(-1)] - 12*G[{-1 + 2*x}, z]*Log[8]*Log[x^(-1)] - 
       12*G[{1 + 2*x}, z]*Log[8]*Log[x^(-1)] + 12*G[{1 + 2*x}, z]*Log[16]*
        Log[x^(-1)] + 6*G[{-1 - 2*x}, z]*Log[64]*Log[x^(-1)] - 
       108*G[{-1 - 2*x}, z]*Log[2]*Log[-x] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[-x] - 36*G[{-1 + 2*x}, z]*Log[2]*Log[-x] + 
       108*G[{1 + 2*x}, z]*Log[2]*Log[-x] + 12*G[{1 - 2*x}, z]*Log[8]*
        Log[-x] - 12*G[{-1 + 2*x}, z]*Log[8]*Log[-x] - 
       12*G[{1 + 2*x}, z]*Log[8]*Log[-x] + 18*G[{-1 - 2*x}, z]*Log[64]*
        Log[-x] - 12*G[{1 + 2*x}, z]*Log[64]*Log[-x] + 
       24*G[{-1 - 2*x}, z]*Log[512]*Log[-x] - 24*G[{1 - 2*x}, z]*Log[512]*
        Log[-x] + 24*G[{-1 + 2*x}, z]*Log[512]*Log[-x] - 
       24*G[{1 + 2*x}, z]*Log[512]*Log[-x] - 12*G[{-1 - 2*x}, z]*Log[262144]*
        Log[-x] + 12*G[{1 + 2*x}, z]*Log[262144]*Log[-x] + 
       12*G[{1 - 2*x}, z]*Log[-x^(-9)]*Log[-x] - 12*G[{-1 + 2*x}, z]*
        Log[-x^(-9)]*Log[-x] - 48*G[{-1 - 2*x}, z]*Log[2]*Log[x] + 
       48*G[{1 + 2*x}, z]*Log[2]*Log[x] + 12*G[{1 - 2*x}, z]*Log[16]*Log[x] - 
       12*G[{-1 + 2*x}, z]*Log[16]*Log[x] - 12*G[{1 + 2*x}, z]*Log[16]*
        Log[x] + 6*G[{-1 - 2*x}, z]*Log[256]*Log[x] + 
       60*G[{-1, -1}, z]*Log[x^2] + 12*G[{-1, 1}, z]*Log[x^2] - 
       48*G[{-1, -1 - 2*x}, z]*Log[x^2] - 12*G[{-1, 1 - 2*x}, z]*Log[x^2] - 
       36*G[{-1, -1 + 2*x}, z]*Log[x^2] + 24*G[{-1, 1 + 2*x}, z]*Log[x^2] - 
       72*G[{0, -1}, z]*Log[x^2] + 72*G[{0, 1}, z]*Log[x^2] + 
       48*G[{0, -1 - 2*x}, z]*Log[x^2] - 72*G[{0, 1 - 2*x}, z]*Log[x^2] + 
       72*G[{0, -1 + 2*x}, z]*Log[x^2] - 48*G[{0, 1 + 2*x}, z]*Log[x^2] - 
       12*G[{1, -1}, z]*Log[x^2] - 60*G[{1, 1}, z]*Log[x^2] - 
       24*G[{1, -1 - 2*x}, z]*Log[x^2] + 36*G[{1, 1 - 2*x}, z]*Log[x^2] + 
       12*G[{1, -1 + 2*x}, z]*Log[x^2] + 48*G[{1, 1 + 2*x}, z]*Log[x^2] + 
       12*G[{1 - 2*x, -1}, z]*Log[x^2] - 108*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[x^2] + 84*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x^2] - 36*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[x^2] + 108*G[{-1 + 2*x, -1}, z]*
        Log[x^2] - 12*G[{-1 + 2*x, 1}, z]*Log[x^2] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x^2] + 36*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x^2] - 84*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x^2] - 36*G[{-1 - 2*x}, z]*Log[2]*
        Log[x^2] - 48*G[{1 - 2*x}, z]*Log[2]*Log[x^2] + 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[x^2] + 36*G[{1 + 2*x}, z]*Log[2]*
        Log[x^2] - 48*G[{-1 - 2*x}, z]*Log[4]*Log[x^2] - 
       24*G[{1 - 2*x}, z]*Log[4]*Log[x^2] + 24*G[{-1 + 2*x}, z]*Log[4]*
        Log[x^2] + 48*G[{1 + 2*x}, z]*Log[4]*Log[x^2] - 
       3*G[{-1 - 2*x}, z]*Log[16]*Log[x^2] - 12*G[{1 - 2*x}, z]*Log[16]*
        Log[x^2] + 12*G[{-1 + 2*x}, z]*Log[16]*Log[x^2] - 
       9*G[{1 + 2*x}, z]*Log[16]*Log[x^2] + 18*G[{-1 - 2*x}, z]*Log[256]*
        Log[x^2] + 24*G[{1 - 2*x}, z]*Log[256]*Log[x^2] - 
       24*G[{-1 + 2*x}, z]*Log[256]*Log[x^2] - 12*G[{1 + 2*x}, z]*Log[256]*
        Log[x^2] + 12*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] - 
       12*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] + 
       9*G[{-1 - 2*x}, z]*Log[x^2]^2 + 36*G[{1 - 2*x}, z]*Log[x^2]^2 - 
       36*G[{-1 + 2*x}, z]*Log[x^2]^2 - 24*G[{-1, -1}, z]*Log[4*x^2] + 
       24*G[{-1, 1}, z]*Log[4*x^2] + 24*G[{-1, -1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{-1, 1 + 2*x}, z]*Log[4*x^2] + 48*G[{0, -1}, z]*Log[4*x^2] - 
       48*G[{0, 1}, z]*Log[4*x^2] - 48*G[{0, -1 - 2*x}, z]*Log[4*x^2] + 
       48*G[{0, 1 + 2*x}, z]*Log[4*x^2] - 24*G[{1, -1}, z]*Log[4*x^2] + 
       24*G[{1, 1}, z]*Log[4*x^2] + 24*G[{1, -1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{1, 1 + 2*x}, z]*Log[4*x^2] - 72*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 
       24*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] - 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] - 
       24*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 72*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] + 12*G[{-1, -1}, z]*
        Log[16*x^2] - 12*G[{-1, 1}, z]*Log[16*x^2] + 12*G[{-1, 1 - 2*x}, z]*
        Log[16*x^2] - 12*G[{-1, -1 + 2*x}, z]*Log[16*x^2] - 
       24*G[{0, -1}, z]*Log[16*x^2] + 24*G[{0, 1}, z]*Log[16*x^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[16*x^2] + 24*G[{0, -1 + 2*x}, z]*
        Log[16*x^2] + 12*G[{1, -1}, z]*Log[16*x^2] - 
       12*G[{1, 1}, z]*Log[16*x^2] + 12*G[{1, 1 - 2*x}, z]*Log[16*x^2] - 
       12*G[{1, -1 + 2*x}, z]*Log[16*x^2] + 12*G[{1 - 2*x, -1}, z]*
        Log[16*x^2] - 12*G[{1 - 2*x, 1}, z]*Log[16*x^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*x^2] - 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16*x^2] + 12*G[{-1 + 2*x, -1}, z]*Log[16*x^2] - 
       12*G[{-1 + 2*x, 1}, z]*Log[16*x^2] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16*x^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*x^2] + 
       12*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*x^2] - 
       12*G[{-1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + 36*G[{1 - 2*x}, z]*Log[x^2]*
        Log[16*x^2] - 36*G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2] + 
       3*G[{-1 - 2*x}, z]*Log[x^2]*Log[256*x^2] + 12*G[{1 - 2*x}, z]*Log[x^2]*
        Log[256*x^2] - 12*G[{-1 + 2*x}, z]*Log[x^2]*Log[256*x^2] - 
       24*G[{-1, -1}, z]*Log[(1 - 2*x)^2*x^2] - 12*G[{-1, 1}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{0, -1}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{0, 1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{0, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 24*G[{0, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1, -1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{1, 1}, z]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 24*G[{1, 1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 24*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] + 
       36*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       36*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 54*G[{-1 - 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] - 36*G[{-1 + 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 36*G[{1 + 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 6*G[{-1 - 2*x}, z]*Log[8]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{1 + 2*x}, z]*Log[8]*
        Log[(1 - 2*x)^2*x^2] + 6*G[{-1 - 2*x}, z]*Log[64]*
        Log[(1 - 2*x)^2*x^2] + 6*G[{-1 - 2*x}, z]*Log[1 - 2*x]*Log[x^4] - 
       6*G[{-1 - 2*x}, z]*Log[1 - 2*x]*Log[16*x^4] + 12*G[{1 - 2*x}, z]*
        Log[1 - 2*x]*Log[16*x^4] - 12*G[{-1 + 2*x}, z]*Log[1 - 2*x]*
        Log[16*x^4] - 12*G[{1 - 2*x}, z]*Log[-2*x]*Log[65536*x^8] + 
       12*G[{-1 + 2*x}, z]*Log[-2*x]*Log[65536*x^8] - 
       48*G[{-1, -1}, z]*Log[1 + x] + 48*G[{-1, 1}, z]*Log[1 + x] + 
       48*G[{-1, -1 - 2*x}, z]*Log[1 + x] - 48*G[{-1, 1 + 2*x}, z]*
        Log[1 + x] + 96*G[{0, -1}, z]*Log[1 + x] - 96*G[{0, 1}, z]*
        Log[1 + x] - 96*G[{0, -1 - 2*x}, z]*Log[1 + x] + 
       96*G[{0, 1 + 2*x}, z]*Log[1 + x] - 48*G[{1, -1}, z]*Log[1 + x] + 
       48*G[{1, 1}, z]*Log[1 + x] + 48*G[{1, -1 - 2*x}, z]*Log[1 + x] - 
       48*G[{1, 1 + 2*x}, z]*Log[1 + x] - 48*G[{1 - 2*x, -1}, z]*Log[1 + x] + 
       144*G[{1 - 2*x, 1}, z]*Log[1 + x] + 144*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + x] - 48*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] - 
       144*G[{-1 + 2*x, -1}, z]*Log[1 + x] + 48*G[{-1 + 2*x, 1}, z]*
        Log[1 + x] + 48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] - 
       144*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] - 48*G[{-1 - 2*x}, z]*Log[2]*
        Log[1 + x] - 48*G[{1 - 2*x}, z]*Log[2]*Log[1 + x] + 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[1 + x] + 24*G[{1 - 2*x}, z]*Log[4]*
        Log[1 + x] - 24*G[{-1 + 2*x}, z]*Log[4]*Log[1 + x] - 
       24*G[{-1 - 2*x}, z]*Log[x^2]*Log[1 + x] + 288*G[{1 - 2*x}, z]*
        Log[1 + x]*Log[2*(1 + x)] - 288*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[2*(1 + x)] + 24*G[{-1, -1}, z]*Log[4*(1 + x)^2] - 
       24*G[{-1, 1}, z]*Log[4*(1 + x)^2] - 24*G[{-1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{0, -1}, z]*Log[4*(1 + x)^2] + 48*G[{0, 1}, z]*Log[4*(1 + x)^2] + 
       48*G[{0, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 48*G[{0, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, -1}, z]*Log[4*(1 + x)^2] - 
       24*G[{1, 1}, z]*Log[4*(1 + x)^2] - 24*G[{1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       24*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 72*G[{1 - 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 72*G[{-1 + 2*x, -1}, z]*
        Log[4*(1 + x)^2] - 24*G[{-1 + 2*x, 1}, z]*Log[4*(1 + x)^2] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       12*G[{-1 - 2*x}, z]*Log[x^2]*Log[4*(1 + x)^2] - 
       24*G[{-1 - 2*x}, z]*Log[1 + x]*Log[4*(1 + x)^2] + 
       24*G[{-1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 
       96*G[{1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] + 
       96*G[{-1 + 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 
       36*G[{-1 - 2*x}, z]*Log[2]*Log[(-1 + x)/(-1 + 2*x)] + 
       36*G[{1 - 2*x}, z]*Log[2]*Log[(-1 + x)/(-1 + 2*x)] - 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[(-1 + x)/(-1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[2]*Log[(-1 + x)/(-1 + 2*x)] - 
       6*G[{-1 - 2*x}, z]*Log[4]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{1 + 2*x}, z]*Log[16]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[64]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[64]*Log[(-1 + x)/(-1 + 2*x)] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{-1 - 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{1 + 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
       48*G[{-1 - 2*x}, z]*Log[1/(4*2^(1/4))]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[1/(4*2^(1/4))]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[1/(4*2^(1/4))]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[4*2^(1/4)]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[4*2^(1/4)]*Log[(-1 + x)/(-1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[4*2^(1/4)]*Log[(-1 + x)/(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^2 - 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^2 - 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] + 
       60*G[{1 - 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*
        Log[2]*Log[x/(-1 + 2*x)] + 144*G[{1 + 2*x}, z]*Log[2]*
        Log[x/(-1 + 2*x)] - 18*G[{-1 - 2*x}, z]*Log[4]*Log[x/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[4]*Log[x/(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*
        Log[4]*Log[x/(-1 + 2*x)] - 48*G[{-1 - 2*x}, z]*Log[8]*
        Log[x/(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[8]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[x/(-1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       48*G[{-1 - 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       72*G[{-1 - 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] - 
       72*G[{1 + 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 48*G[{-1 - 2*x}, z]*
        Log[8]*Log[x*(-1 + 2*x)] - 24*G[{1 - 2*x}, z]*Log[8]*
        Log[x*(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 
       48*G[{1 + 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 12*G[{-1 - 2*x}, z]*
        Log[64]*Log[x*(-1 + 2*x)] - 12*G[{1 - 2*x}, z]*Log[64]*
        Log[x*(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*Log[64]*Log[x*(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[64]*Log[x*(-1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[4096]*Log[x*(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[4096]*Log[x*(-1 + 2*x)] - 
       48*G[{-1 - 2*x}, z]*Log[8]*Log[x/(1 + 2*x)] + 48*G[{1 + 2*x}, z]*
        Log[8]*Log[x/(1 + 2*x)] + 48*G[{-1 - 2*x}, z]*Log[16]*
        Log[x/(1 + 2*x)] - 48*G[{1 + 2*x}, z]*Log[16]*Log[x/(1 + 2*x)] + 
       12*G[{-1 - 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{1 + 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       96*G[{1 - 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] - 
       96*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
       96*G[{1 - 2*x}, z]*Log[-2*x]*Log[1 + 2*x] + 96*G[{-1 + 2*x}, z]*
        Log[-2*x]*Log[1 + 2*x] + 48*G[{1 - 2*x}, z]*Log[2*(1 + x)]*
        Log[-256*x^2*(1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[2*(1 + x)]*
        Log[-256*x^2*(1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[4]*
        Log[(1 + 2*x)^2] - 24*G[{-1 + 2*x}, z]*Log[4]*Log[(1 + 2*x)^2] + 
       24*G[{1 - 2*x}, z]*Log[x^2]*Log[(1 + 2*x)^2] - 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[(1 + 2*x)^2] + 
       12*G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, 1 + x^(-1)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + x^(-1)] + 240*G[{1 - 2*x}, z]*PolyLog[2, -1 - 2*x] - 
       240*G[{-1 + 2*x}, z]*PolyLog[2, -1 - 2*x] - 168*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 168*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 192*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 192*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 144*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 144*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 48*G[{1 - 2*x}, z]*
        PolyLog[2, 1/2 - x] + 48*G[{-1 + 2*x}, z]*PolyLog[2, 1/2 - x] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - x] + 48*G[{1 - 2*x}, z]*PolyLog[2, -1/(2*x)] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 120*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 120*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] + 
       96*G[{1 - 2*x}, z]*PolyLog[2, -2*x] - 96*G[{-1 + 2*x}, z]*
        PolyLog[2, -2*x] - 216*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       216*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 192*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + x] - 192*G[{-1 + 2*x}, z]*PolyLog[2, 1 + x] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, -((1 + x)/x)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, -((1 + x)/x)] + 168*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 168*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + G[{-1}, z]*(14*Pi^2 - 60*Log[2]^2 + 
         84*Log[4]^2 - 6*Log[16]^2 + 6*Log[64]^2 - 8*Log[2]*Log[4096] + 
         Log[16]*Log[4096] - Log[4096]^2 - 12*Log[2]*Log[32768] + 
         24*Log[2]*Log[262144] - 2*Log[8]*Log[262144] - 
         4*Log[2]*Log[16777216] + Log[4]*Log[281474976710656] + 
         Log[16]*Log[18014398509481984] - 4*Log[2]*
          Log[324518553658426726783156020576256] - 24*Log[4]*Log[1 - x] + 
         48*Log[16]*Log[1 - x] - 24*Log[256]*Log[1 - x] + 
         48*Log[2]*Log[(-1 + x)^2] - 48*Log[4]*Log[(-1 + x)^2] - 
         24*Log[256]*Log[(-1 + x)^2] + 24*Log[4096]*Log[(-1 + x)^2] + 
         18*Log[(-1 + x)^2]^2 - 6*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 
         36*Log[2]*Log[x^(-1)] + 2*Log[64]*Log[x^(-1)] - 72*Log[2]*Log[-x] + 
         24*Log[8]*Log[-x] - 24*Log[4]*Log[x] + 24*Log[2]*Log[x^2] + 
         48*Log[4]*Log[x^2] - 24*Log[16]*Log[x^2] - 24*Log[(-1 + x)^2]*
          Log[x^2] + 12*Log[x^2]^2 - 12*Log[1 - 2*x]*Log[16*x^4] + 
         48*Log[4]*Log[1 + x] - 48*Log[x^2]*Log[1 + x] + 96*Log[1 + x]^2 + 
         24*Log[x^2]*Log[4*(1 + x)^2] - 48*Log[1 + x]*Log[4*(1 + x)^2] - 
         24*Log[4]*Log[(-1 + x)/(-1 + 2*x)] + 24*Log[8]*
          Log[(-1 + x)/(-1 + 2*x)] + 12*Log[128]*Log[(-1 + x)/(-1 + 2*x)] - 
         12*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 24*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] - 48*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 
         12*Log[2]*Log[x/(-1 + 2*x)] + 12*Log[512]*Log[x/(-1 + 2*x)] + 
         24*Log[x^2]*Log[x/(-1 + 2*x)] + 12*Log[(1 - 2*x)^2*x^2]*
          Log[x/(-1 + 2*x)] - 24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
         24*Log[x/(-1 + 2*x)]^2 + 48*Log[8]*Log[x*(-1 + 2*x)] - 
         24*Log[64]*Log[x*(-1 + 2*x)] - 24*Log[64]*Log[x/(1 + 2*x)] + 
         24*Log[256]*Log[x/(1 + 2*x)] - 96*Log[1 - x]*Log[x/(1 + 2*x)] + 
         48*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 24*Log[x^2]*Log[x/(1 + 2*x)] - 
         24*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 
         24*PolyLog[2, 1 - 1/(2*x)] - 48*PolyLog[2, 1 + x^(-1)] + 
         24*PolyLog[2, (1 - 2*x)^(-1)] - 48*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
         48*PolyLog[2, 1/2 - x] - 48*PolyLog[2, 1 - x] + 
         96*PolyLog[2, 1/(2*x)] - 24*PolyLog[2, (-1 + x)/x] + 
         48*PolyLog[2, x/(-1 + x)] - 48*PolyLog[2, 1 + x] - 
         24*PolyLog[2, (-1 + 2*x)^(-1)] - 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)]) + 72*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 72*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{1}, z]*(-14*Pi^2 + 60*Log[2]^2 - 
         84*Log[4]^2 + 6*Log[16]^2 - 6*Log[64]^2 + 8*Log[2]*Log[4096] - 
         2*Log[4]*Log[4096] + Log[4096]^2 + 12*Log[2]*Log[32768] - 
         24*Log[2]*Log[262144] + Log[64]*Log[262144] + 
         Log[16]*Log[16777216] - Log[4]*Log[281474976710656] - 
         2*Log[4]*Log[18014398509481984] + Log[16]*
          Log[324518553658426726783156020576256] + 24*Log[4]*Log[1 - x] - 
         48*Log[16]*Log[1 - x] + 24*Log[256]*Log[1 - x] - 
         48*Log[2]*Log[(-1 + x)^2] + 24*Log[4]*Log[(-1 + x)^2] + 
         24*Log[256]*Log[(-1 + x)^2] - 24*Log[4096]*Log[(-1 + x)^2] - 
         18*Log[(-1 + x)^2]^2 + 6*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
         36*Log[2]*Log[x^(-1)] - 2*Log[64]*Log[x^(-1)] + 72*Log[2]*Log[-x] - 
         24*Log[8]*Log[-x] + 24*Log[4]*Log[x] - 24*Log[2]*Log[x^2] - 
         48*Log[4]*Log[x^2] + 24*Log[16]*Log[x^2] + 12*Log[(-1 + x)^2]*
          Log[x^2] + 12*Log[(-1 + x)^2]*Log[16*x^2] - 
         12*Log[x^2]*Log[16*x^2] + 12*Log[1 - 2*x]*Log[16*x^4] + 
         24*Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 24*Log[8]*
          Log[(-1 + x)/(-1 + 2*x)] - 12*Log[128]*Log[(-1 + x)/(-1 + 2*x)] + 
         12*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 24*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] + 48*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 
         12*Log[2]*Log[x/(-1 + 2*x)] - 12*Log[512]*Log[x/(-1 + 2*x)] - 
         24*Log[x^2]*Log[x/(-1 + 2*x)] - 12*Log[(1 - 2*x)^2*x^2]*
          Log[x/(-1 + 2*x)] + 24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] - 
         24*Log[x/(-1 + 2*x)]^2 - 48*Log[8]*Log[x*(-1 + 2*x)] + 
         24*Log[64]*Log[x*(-1 + 2*x)] + 24*Log[64]*Log[x/(1 + 2*x)] - 
         24*Log[256]*Log[x/(1 + 2*x)] + 96*Log[1 - x]*Log[x/(1 + 2*x)] - 
         48*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 24*Log[x^2]*Log[x/(1 + 2*x)] + 
         24*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
         24*PolyLog[2, 1 - 1/(2*x)] + 48*PolyLog[2, 1 + x^(-1)] - 
         24*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
         48*PolyLog[2, 1/2 - x] + 48*PolyLog[2, 1 - x] - 
         96*PolyLog[2, 1/(2*x)] + 24*PolyLog[2, (-1 + x)/x] - 
         48*PolyLog[2, x/(-1 + x)] + 48*PolyLog[2, 1 + x] + 
         24*PolyLog[2, (-1 + 2*x)^(-1)] + 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)]) - 96*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 144*G[{1 - 2*x}, z]*PolyLog[2, 1 + 2*x] + 
       144*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 2*x] + 96*G[{1 - 2*x}, z]*
        PolyLog[2, (2 + 2*x)^(-1)] - 96*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 + 2*x)^(-1)] + 192*G[{1 - 2*x}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] - 192*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] - 96*G[{1 - 2*x}, z]*
        PolyLog[2, -1 + (1 + x)^(-1)] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + (1 + x)^(-1)]))/(1536*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((p2*(2 - 2*x + x^2) - 2*(-1 + x - x^2 + x^3))*
      (-6*(2*G[{-1, -1, 1}, z] + 2*G[{-1, 1, -1}, z] - 2*G[{-1, 1, 1}, z] - 
         2*G[{-1, -1 - 2*x, -1}, z] + 2*G[{1, -1, -1}, z] - 
         2*G[{1, -1, 1}, z] - 2*G[{1, 1, -1}, z] + 2*G[{1, 1 + 2*x, 1}, z] - 
         G[{-1, -1}, z]*Log[4] + G[{-1, -1 - 2*x}, z]*Log[4] + 
         G[{1, 1}, z]*Log[4] - G[{1, 1 + 2*x}, z]*Log[4] - 
         G[{-1, -1}, z]*Log[x^2] + G[{-1, -1 - 2*x}, z]*Log[x^2] + 
         G[{1, 1}, z]*Log[x^2] - G[{1, 1 + 2*x}, z]*Log[x^2]) + 
       G[{1}, z]*(-15*Pi^2 + 6*Log[2]^2 - 9*Log[4]^2 + 24*Log[1 + 1/(2*x)]*
          Log[-1/(2*x)] - 3*Log[4]*Log[x^2] + 3*Log[x^2]*Log[16*x^2] - 
         3*Log[-2*x]*Log[65536*x^8] + 72*Log[1 + x]*Log[2*(1 + x)] - 
         12*Log[(1 + x)^2]*Log[16*(1 + x)^2] - 24*Log[-2*x]*Log[1 + 2*x] + 
         12*Log[2*(1 + x)]*Log[-256*x^2*(1 + 2*x)] + 
         2*Log[64]*Log[(1 + 2*x)^2] + 6*Log[x^2]*Log[(1 + 2*x)^2] + 
         60*PolyLog[2, -1 - 2*x] + 12*PolyLog[2, -1/(2*x)] + 
         24*PolyLog[2, -2*x] + 36*PolyLog[2, 1 + x] + 
         12*PolyLog[2, -((1 + x)/x)] - 36*PolyLog[2, 1 + 2*x] + 
         24*PolyLog[2, (2 + 2*x)^(-1)] + 48*PolyLog[2, 1 - 1/(2*(1 + x))] - 
         24*PolyLog[2, -1 + (1 + x)^(-1)]) + G[{-1}, z]*
        (15*Pi^2 - 6*Log[2]^2 + 9*Log[4]^2 - 24*Log[1 + 1/(2*x)]*
          Log[-1/(2*x)] + Log[64]*Log[x^2] - 3*Log[x^2]*Log[16*x^2] + 
         3*Log[-2*x]*Log[65536*x^8] - 72*Log[1 + x]*Log[2*(1 + x)] + 
         12*Log[(1 + x)^2]*Log[16*(1 + x)^2] + 24*Log[-2*x]*Log[1 + 2*x] - 
         12*Log[2*(1 + x)]*Log[-256*x^2*(1 + 2*x)] - 
         2*Log[64]*Log[(1 + 2*x)^2] - 6*Log[x^2]*Log[(1 + 2*x)^2] - 
         60*PolyLog[2, -1 - 2*x] - 12*PolyLog[2, -1/(2*x)] - 
         24*PolyLog[2, -2*x] - 36*PolyLog[2, 1 + x] - 
         12*PolyLog[2, -((1 + x)/x)] + 36*PolyLog[2, 1 + 2*x] - 
         24*PolyLog[2, (2 + 2*x)^(-1)] - 48*PolyLog[2, 1 - 1/(2*(1 + x))] + 
         24*PolyLog[2, -1 + (1 + x)^(-1)])))/(384*(1 + p2)^(3/2)*
      (-1 + x)^2) - ((-2 + p2 + 2*x)*(-25*Pi^2*G[{1 - 2*x}, z] + 
       25*Pi^2*G[{-1 + 2*x}, z] + 24*G[{-1, -1, 1}, z] + 
       96*G[{-1, -1, 1 - 2*x}, z] - 72*G[{-1, -1, -1 + 2*x}, z] - 
       96*G[{-1, 0, 1 - 2*x}, z] + 96*G[{-1, 0, -1 + 2*x}, z] - 
       24*G[{-1, 1, 1}, z] + 96*G[{-1, 1, 1 - 2*x}, z] - 
       120*G[{-1, 1, -1 + 2*x}, z] + 24*G[{-1, -1 - 2*x, -1}, z] - 
       24*G[{-1, -1 - 2*x, 1 - 2*x}, z] + 120*G[{-1, 1 - 2*x, -1}, z] + 
       96*G[{-1, 1 - 2*x, 1}, z] - 24*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       48*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 48*G[{-1, -x, -1}, z] + 
       48*G[{-1, -x, 1 - 2*x}, z] - 48*G[{-1, -1 + 2*x, -1}, z] - 
       48*G[{-1, -1 + 2*x, 1}, z] + 48*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       96*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 96*G[{0, -1, 1 - 2*x}, z] + 
       96*G[{0, -1, -1 + 2*x}, z] + 96*G[{0, 0, 1 - 2*x}, z] - 
       96*G[{0, 0, -1 + 2*x}, z] - 96*G[{0, 1, 1 - 2*x}, z] + 
       96*G[{0, 1, -1 + 2*x}, z] - 48*G[{0, 1 - 2*x, -1}, z] - 
       48*G[{0, 1 - 2*x, 1}, z] - 48*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       48*G[{0, 1 - 2*x, -1 + 2*x}, z] + 48*G[{0, -1 + 2*x, -1}, z] + 
       48*G[{0, -1 + 2*x, 1}, z] - 48*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       48*G[{0, -1 + 2*x, -1 + 2*x}, z] + 24*G[{1, -1, -1}, z] + 
       120*G[{1, -1, 1 - 2*x}, z] - 96*G[{1, -1, -1 + 2*x}, z] - 
       96*G[{1, 0, 1 - 2*x}, z] + 96*G[{1, 0, -1 + 2*x}, z] - 
       24*G[{1, 1, -1}, z] + 72*G[{1, 1, 1 - 2*x}, z] - 
       96*G[{1, 1, -1 + 2*x}, z] + 48*G[{1, 1 - 2*x, -1}, z] + 
       48*G[{1, 1 - 2*x, 1}, z] + 96*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       48*G[{1, 1 - 2*x, -1 + 2*x}, z] + 48*G[{1, x, 1}, z] - 
       48*G[{1, x, -1 + 2*x}, z] - 96*G[{1, -1 + 2*x, -1}, z] - 
       120*G[{1, -1 + 2*x, 1}, z] + 48*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       24*G[{1, -1 + 2*x, -1 + 2*x}, z] - 24*G[{1, 1 + 2*x, 1}, z] + 
       24*G[{1, 1 + 2*x, -1 + 2*x}, z] + 24*G[{1 - 2*x, -1, -1}, z] + 
       48*G[{1 - 2*x, -1, 1}, z] + 96*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       72*G[{1 - 2*x, -1, -1 + 2*x}, z] - 48*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       48*G[{1 - 2*x, 0, -1 + 2*x}, z] + 24*G[{1 - 2*x, 1, -1}, z] + 
       48*G[{1 - 2*x, 1, 1}, z] + 96*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       72*G[{1 - 2*x, 1, -1 + 2*x}, z] - 24*G[{1 - 2*x, -1 - 2*x, -1}, z] - 
       24*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] + 
       48*G[{1 - 2*x, 1 - 2*x, -1}, z] + 24*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       48*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 48*G[{1 - 2*x, -x, -1}, z] - 
       48*G[{1 - 2*x, -x, 1 - 2*x}, z] - 24*G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       24*G[{1 - 2*x, -1 + 2*x, 1}, z] + 24*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
         z] - 24*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1, -1}, z] - 24*G[{-1 + 2*x, -1, 1}, z] + 
       72*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 96*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 48*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1, -1}, z] - 24*G[{-1 + 2*x, 1, 1}, z] + 
       72*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 96*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       24*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 24*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
       24*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 48*G[{-1 + 2*x, x, 1}, z] + 
       48*G[{-1 + 2*x, x, -1 + 2*x}, z] - 24*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 
       48*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 24*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
         z] + 48*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       24*G[{-1 + 2*x, 1 + 2*x, 1}, z] + 24*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, 
         z] + 84*G[{-1, -1}, z]*Log[2] - 72*G[{-1, -1 - 2*x}, z]*Log[2] + 
       60*G[{-1, 1 - 2*x}, z]*Log[2] + 12*G[{-1, 1 + 2*x}, z]*Log[2] - 
       12*G[{1, 1}, z]*Log[2] + 24*G[{1, -1 - 2*x}, z]*Log[2] - 
       60*G[{1, -1 + 2*x}, z]*Log[2] + 36*G[{1, 1 + 2*x}, z]*Log[2] - 
       84*G[{1 - 2*x, -1}, z]*Log[2] + 36*G[{1 - 2*x, 1}, z]*Log[2] + 
       36*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] - 144*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[2] - 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[2] - 72*G[{-1 + 2*x, -1}, z]*
        Log[2] + 12*G[{-1 + 2*x, 1}, z]*Log[2] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[2] - 72*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[2] + 72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[2] - 6*G[{1 - 2*x}, z]*Log[2]^2 + 
       6*G[{-1 + 2*x}, z]*Log[2]^2 - 24*G[{-1, -1}, z]*Log[4] + 
       24*G[{-1, -1 - 2*x}, z]*Log[4] + 24*G[{0, -1}, z]*Log[4] - 
       24*G[{1, -1}, z]*Log[4] - 24*G[{1, -1 - 2*x}, z]*Log[4] - 
       24*G[{1 - 2*x, -1}, z]*Log[4] - 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] - 
       24*G[{-1 + 2*x, -1}, z]*Log[4] - 24*G[{-1 + 2*x, 1}, z]*Log[4] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 30*G[{1 - 2*x}, z]*Log[4]^2 + 
       30*G[{-1 + 2*x}, z]*Log[4]^2 - 24*G[{-1, -1}, z]*Log[8] - 
       24*G[{-1, 1}, z]*Log[8] + 24*G[{-1, -1 - 2*x}, z]*Log[8] + 
       24*G[{1, -1 - 2*x}, z]*Log[8] - 24*G[{1, 1 + 2*x}, z]*Log[8] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[8] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[8] + 24*G[{-1 + 2*x, -1}, z]*Log[8] + 24*G[{-1 + 2*x, 1}, z]*
        Log[8] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] + 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[8] - 3*G[{1 - 2*x}, z]*Log[4]*
        Log[8] - 33*G[{-1, -1}, z]*Log[16] + 12*G[{-1, 1}, z]*Log[16] - 
       21*G[{-1, -1 - 2*x}, z]*Log[16] + 36*G[{-1, 1 - 2*x}, z]*Log[16] + 
       18*G[{-1, -1 + 2*x}, z]*Log[16] + 3*G[{-1, 1 + 2*x}, z]*Log[16] + 
       12*G[{0, -1}, z]*Log[16] - 12*G[{0, 1}, z]*Log[16] + 
       21*G[{1, -1}, z]*Log[16] + 45*G[{1, 1}, z]*Log[16] - 
       21*G[{1, -1 - 2*x}, z]*Log[16] + 6*G[{1, 1 - 2*x}, z]*Log[16] - 
       12*G[{1, -1 + 2*x}, z]*Log[16] - 21*G[{1, 1 + 2*x}, z]*Log[16] - 
       27*G[{1 - 2*x, -1}, z]*Log[16] + 9*G[{1 - 2*x, 1}, z]*Log[16] + 
       21*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] + 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[16] + 18*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] - 
       3*G[{1 - 2*x, 1 + 2*x}, z]*Log[16] - 24*G[{-1 + 2*x, -1}, z]*Log[16] + 
       39*G[{-1 + 2*x, 1}, z]*Log[16] - 3*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[16] - 18*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] - 27*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[16] - 3*G[{1 - 2*x}, z]*Log[4]*Log[16] + 3*G[{1 - 2*x}, z]*
        Log[16]^2 - 3*G[{-1 + 2*x}, z]*Log[16]^2 - 24*G[{-1, -1 + 2*x}, z]*
        Log[32] - 24*G[{1, -1}, z]*Log[32] + 24*G[{1, 1 - 2*x}, z]*Log[32] - 
       24*G[{1 - 2*x, 1}, z]*Log[32] + 24*G[{-1 + 2*x, -1}, z]*Log[32] + 
       24*G[{-1 + 2*x, 1}, z]*Log[32] + 6*G[{-1, -1}, z]*Log[64] + 
       6*G[{-1, 1}, z]*Log[64] + 24*G[{-1, -1 - 2*x}, z]*Log[64] - 
       30*G[{-1, 1 - 2*x}, z]*Log[64] + 18*G[{-1, -1 + 2*x}, z]*Log[64] + 
       24*G[{0, 1}, z]*Log[64] - 6*G[{1, -1}, z]*Log[64] - 
       6*G[{1, 1}, z]*Log[64] + 24*G[{1, -1 - 2*x}, z]*Log[64] - 
       18*G[{1, 1 - 2*x}, z]*Log[64] + 30*G[{1, -1 + 2*x}, z]*Log[64] + 
       24*G[{1, 1 + 2*x}, z]*Log[64] - 18*G[{1 - 2*x, -1}, z]*Log[64] + 
       18*G[{1 - 2*x, 1}, z]*Log[64] - 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       18*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] - 6*G[{-1 + 2*x, -1}, z]*
        Log[64] + 6*G[{-1 + 2*x, 1}, z]*Log[64] + 
       30*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 18*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64] + 27*G[{1 - 2*x}, z]*Log[2]*Log[64] - 
       27*G[{-1 + 2*x}, z]*Log[2]*Log[64] + G[{-1 + 2*x}, z]*Log[8]*Log[64] + 
       G[{-1 + 2*x}, z]*Log[16]*Log[64] - 9*G[{1 - 2*x}, z]*Log[64]^2 + 
       9*G[{-1 + 2*x}, z]*Log[64]^2 - 24*G[{1 - 2*x, 1 - 2*x}, z]*Log[128] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[128] - 18*G[{-1, -1}, z]*Log[256] + 
       6*G[{-1, 1}, z]*Log[256] - 12*G[{-1, 1 - 2*x}, z]*Log[256] - 
       3*G[{-1, 1 + 2*x}, z]*Log[256] - 24*G[{0, 1}, z]*Log[256] - 
       6*G[{1, -1}, z]*Log[256] + 18*G[{1, 1}, z]*Log[256] - 
       12*G[{1, 1 - 2*x}, z]*Log[256] - 3*G[{1, 1 + 2*x}, z]*Log[256] + 
       6*G[{1 - 2*x, -1}, z]*Log[256] - 18*G[{1 - 2*x, 1}, z]*Log[256] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + 3*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[256] + 18*G[{-1 + 2*x, -1}, z]*Log[256] - 6*G[{-1 + 2*x, 1}, z]*
        Log[256] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] + 
       3*G[{-1 + 2*x, 1 + 2*x}, z]*Log[256] + 18*G[{1 - 2*x}, z]*Log[2]*
        Log[256] - 3*G[{-1 + 2*x}, z]*Log[64]*Log[256] + 
       12*G[{-1, -1}, z]*Log[512] + 12*G[{-1, 1}, z]*Log[512] - 
       12*G[{-1, -1 - 2*x}, z]*Log[512] + 12*G[{-1, -1 + 2*x}, z]*Log[512] - 
       12*G[{1, 1}, z]*Log[512] - 12*G[{1, -1 - 2*x}, z]*Log[512] - 
       12*G[{1, 1 - 2*x}, z]*Log[512] + 12*G[{1 - 2*x, 1}, z]*Log[512] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[512] - 12*G[{-1 + 2*x, -1}, z]*
        Log[512] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[512] + 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[512] - 3*G[{1 - 2*x}, z]*Log[16]*
        Log[512] + 12*G[{-1, 1 - 2*x}, z]*Log[4096] - 12*G[{-1, -1 + 2*x}, z]*
        Log[4096] + 12*G[{1, 1 - 2*x}, z]*Log[4096] - 12*G[{1, -1 + 2*x}, z]*
        Log[4096] + 12*G[{1 - 2*x, -1}, z]*Log[32768] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[32768] - 12*G[{-1 + 2*x, 1}, z]*
        Log[32768] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[32768] - 
       G[{1 - 2*x}, z]*Log[8]*Log[65536] + G[{-1 + 2*x}, z]*Log[8]*
        Log[65536] + 3*G[{-1, -1}, z]*Log[16777216] - 
       3*G[{-1, 1}, z]*Log[16777216] + 3*G[{1, -1}, z]*Log[16777216] - 
       3*G[{1, 1}, z]*Log[16777216] - 3*G[{1 - 2*x, -1}, z]*Log[16777216] + 
       3*G[{1 - 2*x, 1}, z]*Log[16777216] - 3*G[{-1 + 2*x, -1}, z]*
        Log[16777216] + 3*G[{-1 + 2*x, 1}, z]*Log[16777216] - 
       3*G[{-1 + 2*x}, z]*Log[4]*Log[68719476736] + G[{1 - 2*x}, z]*Log[64]*
        Log[68719476736] - 24*G[{-1, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{1, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] + 
       24*G[{-1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       24*G[{1 - 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{-1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{1 - 2*x}, z]*Log[2]*Log[2 - x^(-1)] - 24*G[{-1 + 2*x}, z]*Log[2]*
        Log[2 - x^(-1)] - 96*G[{-1, -1}, z]*Log[1 - 2*x] - 
       24*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] + 48*G[{-1, -x}, z]*Log[1 - 2*x] - 
       120*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] + 96*G[{1, 1}, z]*Log[1 - 2*x] + 
       120*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 48*G[{1, x}, z]*Log[1 - 2*x] + 
       24*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] - 48*G[{1 - 2*x, 1}, z]*
        Log[1 - 2*x] - 120*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 
       48*G[{1 - 2*x, -x}, z]*Log[1 - 2*x] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] + 48*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - 2*x] + 48*G[{-1 + 2*x, x}, z]*
        Log[1 - 2*x] + 120*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 
       3*G[{-1 + 2*x}, z]*Log[4]*Log[1 - 2*x] - 24*G[{1 - 2*x}, z]*Log[16]*
        Log[1 - 2*x] + 24*G[{-1 + 2*x}, z]*Log[16]*Log[1 - 2*x] + 
       G[{1 - 2*x}, z]*Log[64]*Log[1 - 2*x] - 12*G[{1 - 2*x}, z]*Log[256]*
        Log[1 - 2*x] + 12*G[{-1 + 2*x}, z]*Log[256]*Log[1 - 2*x] + 
       24*G[{1 - 2*x}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 
       24*G[{-1 + 2*x}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 
       60*G[{1 - 2*x}, z]*Log[1 - 2*x]^2 + 60*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]^2 - 120*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] + 
       120*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] + 
       168*G[{-1, -1}, z]*Log[1 - x] - 24*G[{-1, 1}, z]*Log[1 - x] - 
       48*G[{-1, -1 - 2*x}, z]*Log[1 - x] - 24*G[{-1, 1 - 2*x}, z]*
        Log[1 - x] + 72*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 
       24*G[{1, -1}, z]*Log[1 - x] - 168*G[{1, 1}, z]*Log[1 - x] - 
       72*G[{1, 1 - 2*x}, z]*Log[1 - x] + 24*G[{1, -1 + 2*x}, z]*Log[1 - x] + 
       48*G[{1, 1 + 2*x}, z]*Log[1 - x] + 72*G[{1 - 2*x, -1}, z]*Log[1 - x] + 
       72*G[{1 - 2*x, 1}, z]*Log[1 - x] - 48*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 - x] + 120*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] - 
       72*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] - 72*G[{-1 + 2*x, -1}, z]*
        Log[1 - x] - 72*G[{-1 + 2*x, 1}, z]*Log[1 - x] + 
       72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] - 
       120*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 - x] + 24*G[{1 - 2*x}, z]*Log[2]*
        Log[1 - x] - 12*G[{-1 + 2*x}, z]*Log[2]*Log[1 - x] + 
       24*G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] - 24*G[{1 - 2*x}, z]*Log[8]*
        Log[1 - x] + 24*G[{-1 + 2*x}, z]*Log[8]*Log[1 - x] + 
       24*G[{1 - 2*x}, z]*Log[16]*Log[1 - x] - 24*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] - 12*G[{1 - 2*x}, z]*Log[32]*Log[1 - x] - 
       12*G[{1 - 2*x}, z]*Log[128]*Log[1 - x] + 12*G[{-1 + 2*x}, z]*Log[128]*
        Log[1 - x] + 24*G[{1 - 2*x}, z]*Log[512]*Log[1 - x] - 
       24*G[{-1 + 2*x}, z]*Log[512]*Log[1 - x] - 48*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[1 - x] + 48*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[1 - x] + 18*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] - 
       18*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 45*G[{1 - 2*x}, z]*
        Log[1 - x]^2 - 45*G[{-1 + 2*x}, z]*Log[1 - x]^2 - 
       24*G[{1 - 2*x}, z]*Log[2]*Log[-1 + x] + 24*G[{-1 + 2*x}, z]*Log[2]*
        Log[-1 + x] + 12*G[{1 - 2*x}, z]*Log[-1 + x]^2 - 
       12*G[{-1 + 2*x}, z]*Log[-1 + x]^2 - 96*G[{-1, -1}, z]*
        Log[(-1 + x)^2] + 48*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       24*G[{-1, -1 - 2*x}, z]*Log[(-1 + x)^2] + 36*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 36*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       48*G[{1, -1}, z]*Log[(-1 + x)^2] + 96*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       36*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 36*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 24*G[{1, 1 + 2*x}, z]*Log[(-1 + x)^2] - 
       72*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 24*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] + 24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(-1 + x)^2] - 
       108*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       60*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 24*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] + 72*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 
       60*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       108*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(-1 + x)^2] + 
       12*G[{1 - 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)^2] - 24*G[{1 - 2*x}, z]*Log[8]*Log[(-1 + x)^2] + 
       24*G[{-1 + 2*x}, z]*Log[8]*Log[(-1 + x)^2] + 12*G[{1 - 2*x}, z]*
        Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*
        Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - 18*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]^2 + 18*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 - 
       24*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 24*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] - 12*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       12*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 24*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] - 24*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 24*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 24*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       24*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 12*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       36*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 12*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 36*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{1 - 2*x}, z]*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
        Log[16*(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*
        Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*Log[16*(-1 + x)^2] + 
       30*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       30*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[x^(-6)] + 6*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[x^(-6)] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[-x^(-3)] - 
       3*G[{1 - 2*x}, z]*Log[16]*Log[-x^(-3)] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[(4 - 4*x)/x^2] - 36*G[{-1 + 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2] + 
       48*G[{1 - 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
       42*G[{1 - 2*x}, z]*Log[2]*Log[x^(-1)] - 42*G[{-1 + 2*x}, z]*Log[2]*
        Log[x^(-1)] - 24*G[{1 - 2*x}, z]*Log[2 - x^(-1)]*Log[x^(-1)] + 
       24*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*Log[x^(-1)] + 
       (24*I)*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] - (24*I)*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] + 36*G[{-1 + 2*x}, z]*Log[2]*Log[-x] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[-x] + 24*G[{-1 + 2*x}, z]*Log[8]*
        Log[-x] - 3*G[{1 - 2*x}, z]*Log[64]*Log[-x] - 
       3*G[{-1 + 2*x}, z]*Log[64]*Log[-x] + 6*G[{1 - 2*x}, z]*Log[512]*
        Log[-x] - 6*G[{-1 + 2*x}, z]*Log[512]*Log[-x] + 
       24*G[{1 - 2*x}, z]*Log[1024]*Log[-x] - 24*G[{-1 + 2*x}, z]*Log[1024]*
        Log[-x] - 48*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x] + 
       48*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[-x] - 6*G[{1 - 2*x}, z]*
        Log[1 - x]*Log[-x] + 6*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-x] - 
       3*G[{1 - 2*x}, z]*Log[-x^(-9)]*Log[-x] + 3*G[{-1 + 2*x}, z]*
        Log[-x^(-9)]*Log[-x] - 42*G[{1 - 2*x}, z]*Log[-x]^2 + 
       42*G[{-1 + 2*x}, z]*Log[-x]^2 + 24*G[{1 - 2*x}, z]*Log[2]*Log[x] - 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[x] - 24*G[{1 - 2*x}, z]*Log[-1 + x]*
        Log[x] + 24*G[{-1 + 2*x}, z]*Log[-1 + x]*Log[x] + 
       12*G[{1 - 2*x}, z]*Log[x]^2 - 12*G[{-1 + 2*x}, z]*Log[x]^2 - 
       36*G[{1 - 2*x}, z]*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] + 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] - 
       108*G[{-1, -1}, z]*Log[x^2] + 36*G[{-1, 1}, z]*Log[x^2] + 
       36*G[{-1, -1 - 2*x}, z]*Log[x^2] + 48*G[{-1, 1 - 2*x}, z]*Log[x^2] - 
       24*G[{-1, -1 + 2*x}, z]*Log[x^2] - 12*G[{-1, 1 + 2*x}, z]*Log[x^2] - 
       36*G[{1, -1}, z]*Log[x^2] + 108*G[{1, 1}, z]*Log[x^2] + 
       12*G[{1, -1 - 2*x}, z]*Log[x^2] + 24*G[{1, 1 - 2*x}, z]*Log[x^2] - 
       48*G[{1, -1 + 2*x}, z]*Log[x^2] - 36*G[{1, 1 + 2*x}, z]*Log[x^2] - 
       12*G[{1 - 2*x, -1}, z]*Log[x^2] - 108*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[x^2] - 48*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x^2] + 48*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2] + 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[x^2] + 108*G[{-1 + 2*x, -1}, z]*
        Log[x^2] + 12*G[{-1 + 2*x, 1}, z]*Log[x^2] - 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x^2] - 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x^2] + 48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x^2] - 12*G[{1 - 2*x}, z]*Log[4]*
        Log[x^2] + 12*G[{-1 + 2*x}, z]*Log[4]*Log[x^2] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[x^2] + 24*G[{-1 + 2*x}, z]*Log[8]*
        Log[x^2] - 6*G[{1 - 2*x}, z]*Log[16]*Log[x^2] + 
       6*G[{-1 + 2*x}, z]*Log[16]*Log[x^2] - 3*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[x^2] + 3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[x^2] - 24*G[{1 - 2*x}, z]*Log[x^2]^2 + 24*G[{-1 + 2*x}, z]*
        Log[x^2]^2 + 36*G[{-1, -1}, z]*Log[4*x^2] - 12*G[{-1, 1}, z]*
        Log[4*x^2] - 36*G[{-1, -1 - 2*x}, z]*Log[4*x^2] - 
       12*G[{-1, 1 - 2*x}, z]*Log[4*x^2] - 12*G[{-1, -1 + 2*x}, z]*
        Log[4*x^2] + 12*G[{-1, 1 + 2*x}, z]*Log[4*x^2] - 
       24*G[{0, -1}, z]*Log[4*x^2] + 24*G[{0, 1}, z]*Log[4*x^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 24*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       12*G[{1, -1}, z]*Log[4*x^2] - 36*G[{1, 1}, z]*Log[4*x^2] - 
       12*G[{1, -1 - 2*x}, z]*Log[4*x^2] + 12*G[{1, 1 - 2*x}, z]*Log[4*x^2] + 
       12*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 36*G[{1, 1 + 2*x}, z]*Log[4*x^2] + 
       24*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 36*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] - 12*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[4*x^2] - 24*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] + 6*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*x^2] - 6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*x^2] + 24*G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] - 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2] - 3*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[256*x^2] + 3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*x^2] + 24*G[{-1, -1}, z]*Log[(1 - 2*x)^2*x^2] - 
       12*G[{-1, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 24*G[{1, 1}, z]*Log[(1 - 2*x)^2*x^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 12*G[{1, 1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] - 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{-1 + 2*x, 1}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       3*G[{1 - 2*x}, z]*Log[8]*Log[(1 - 2*x)^2*x^2] + 
       3*G[{-1 + 2*x}, z]*Log[8]*Log[(1 - 2*x)^2*x^2] + 
       6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x^3] - 6*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[-x^3] + 6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[16*x^4] - 
       6*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[16*x^4] + 36*G[{-1, -1}, z]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{-1, 1}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 12*G[{-1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{1, -1}, z]*Log[(1 - 2*x)^2*x^4] - 
       36*G[{1, 1}, z]*Log[(1 - 2*x)^2*x^4] - 12*G[{1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2*x^4] + 36*G[{1 - 2*x, 1}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 36*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{-1 + 2*x, 1}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       18*G[{-1 + 2*x}, z]*Log[2]*Log[(1 - 2*x)^2*x^4] - 
       3*G[{1 - 2*x}, z]*Log[64]*Log[(1 - 2*x)^2*x^4] - 
       6*G[{1 - 2*x}, z]*Log[((-1 + x)*x)/(1 - 2*x)^2]*Log[(1 - 2*x)^2*x^4] + 
       6*G[{-1 + 2*x}, z]*Log[((-1 + x)*x)/(1 - 2*x)^2]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{1 - 2*x}, z]*Log[2]*Log[-x^5] - 
       3*G[{-1 + 2*x}, z]*Log[16]*Log[-x^5] - 6*G[{1 - 2*x}, z]*Log[-2*x]*
        Log[65536*x^8] + 6*G[{-1 + 2*x}, z]*Log[-2*x]*Log[65536*x^8] + 
       6*G[{1 - 2*x}, z]*Log[-x]*Log[x^20] - 6*G[{-1 + 2*x}, z]*Log[-x]*
        Log[x^20] - 24*G[{-1, -1}, z]*Log[1 + x] - 24*G[{-1, 1}, z]*
        Log[1 + x] - 72*G[{-1, -1 - 2*x}, z]*Log[1 + x] + 
       24*G[{-1, 1 + 2*x}, z]*Log[1 + x] + 96*G[{0, -1}, z]*Log[1 + x] - 
       96*G[{0, 1}, z]*Log[1 + x] + 24*G[{1, -1}, z]*Log[1 + x] + 
       24*G[{1, 1}, z]*Log[1 + x] - 24*G[{1, -1 - 2*x}, z]*Log[1 + x] + 
       72*G[{1, 1 + 2*x}, z]*Log[1 + x] - 72*G[{1 - 2*x, -1}, z]*Log[1 + x] + 
       120*G[{1 - 2*x, 1}, z]*Log[1 + x] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + x] - 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] - 
       120*G[{-1 + 2*x, -1}, z]*Log[1 + x] + 72*G[{-1 + 2*x, 1}, z]*
        Log[1 + x] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] + 144*G[{1 - 2*x}, z]*
        Log[1 + x]*Log[2*(1 + x)] - 144*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[2*(1 + x)] + 12*G[{-1, -1}, z]*Log[4*(1 + x)^2] + 
       12*G[{-1, 1}, z]*Log[4*(1 + x)^2] + 36*G[{-1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 12*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{0, -1}, z]*Log[4*(1 + x)^2] + 48*G[{0, 1}, z]*Log[4*(1 + x)^2] - 
       12*G[{1, -1}, z]*Log[4*(1 + x)^2] - 12*G[{1, 1}, z]*Log[4*(1 + x)^2] + 
       12*G[{1, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 36*G[{1, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] + 36*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 
       60*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] - 36*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       60*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] - 36*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] + 
       48*G[{-1 + 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] + 
       18*G[{-1 + 2*x}, z]*Log[2]*Log[(-1 + x)/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[8]*Log[(-1 + x)/(-1 + 2*x)] - 
       3*G[{1 - 2*x}, z]*Log[64]*Log[(-1 + x)/(-1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
       6*G[{-1 + 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[-1 + x]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[-1 + x]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[-x^(-3)]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[-x^(-3)]*Log[(-1 + x)/(-1 + 2*x)] + 
       18*G[{1 - 2*x}, z]*Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] - 
       18*G[{-1 + 2*x}, z]*Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 
       3*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] + 
       3*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^2 + 
       6*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^2 - 
       30*G[{1 - 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] + 30*G[{-1 + 2*x}, z]*
        Log[2]*Log[x/(-1 + 2*x)] - 6*G[{1 - 2*x}, z]*Log[512]*
        Log[x/(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] - 
       9*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] + 
       9*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] - 
       18*G[{1 - 2*x}, z]*Log[x/(-1 + 2*x)]^2 + 18*G[{-1 + 2*x}, z]*
        Log[x/(-1 + 2*x)]^2 + 12*G[{-1 + 2*x}, z]*Log[2]*Log[-1 + 2*x] - 
       3*G[{1 - 2*x}, z]*Log[16]*Log[-1 + 2*x] + 12*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[-1 + 2*x] - 12*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[-1 + 2*x] - 36*G[{1 - 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*
        Log[8]*Log[x*(-1 + 2*x)] - 6*G[{1 - 2*x}, z]*Log[4]*
        Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] + 6*G[{-1 + 2*x}, z]*Log[4]*
        Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] + 24*G[{1 - 2*x}, z]*Log[8]*
        Log[x/(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[8]*Log[x/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[16]*Log[x/(1 + 2*x)] + 24*G[{-1 + 2*x}, z]*
        Log[16]*Log[x/(1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[1 - x]*
        Log[x/(1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[-2*x]*Log[1 + 2*x] + 48*G[{-1 + 2*x}, z]*
        Log[-2*x]*Log[1 + 2*x] + 24*G[{1 - 2*x}, z]*Log[2*(1 + x)]*
        Log[-256*x^2*(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[2*(1 + x)]*
        Log[-256*x^2*(1 + 2*x)] + 4*G[{1 - 2*x}, z]*Log[64]*
        Log[(1 + 2*x)^2] - 4*G[{-1 + 2*x}, z]*Log[64]*Log[(1 + 2*x)^2] + 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[(1 + 2*x)^2] - 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[(1 + 2*x)^2] + 
       12*G[{1 - 2*x}, z]*Log[2]*Log[-3 + x^(-1) + 2*x] - 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[-3 + x^(-1) + 2*x] + 
       12*G[{1 - 2*x}, z]*Log[x/(-1 + 2*x)]*Log[-3 + x^(-1) + 2*x] - 
       12*G[{-1 + 2*x}, z]*Log[x/(-1 + 2*x)]*Log[-3 + x^(-1) + 2*x] + 
       6*G[{1 - 2*x}, z]*Log[256*x^2]*Log[1 - 3*x + 2*x^2] - 
       6*G[{-1 + 2*x}, z]*Log[256*x^2]*Log[1 - 3*x + 2*x^2] + 
       6*G[{1 - 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2] - 
       6*G[{-1 + 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2] - 
       3*G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       3*G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       6*G[{1 - 2*x}, z]*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 
       6*G[{-1 + 2*x}, z]*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 
       6*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] - 
       6*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] - 
       6*G[{1 - 2*x}, z]*Log[2]*Log[x^2 - 2*x^3] + 6*G[{-1 + 2*x}, z]*Log[2]*
        Log[x^2 - 2*x^3] + 12*G[{1 - 2*x}, z]*Log[(-1 + x)^3*(-1 + 2*x)]*
        Log[1 + (-1 + 2*x)^(-1)] - 12*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] + 
       6*G[{1 - 2*x}, z]*Log[1 + (-1 + 2*x)^(-1)]^2 - 
       6*G[{-1 + 2*x}, z]*Log[1 + (-1 + 2*x)^(-1)]^2 + 
       24*G[{-1, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{1, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] - 
       24*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] + 
       60*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       60*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       18*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*x)] + 18*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*x)] + 24*G[{1 - 2*x}, z]*PolyLog[2, 1 + x^(-1)] - 
       24*G[{-1 + 2*x}, z]*PolyLog[2, 1 + x^(-1)] + 120*G[{1 - 2*x}, z]*
        PolyLog[2, -1 - 2*x] - 120*G[{-1 + 2*x}, z]*PolyLog[2, -1 - 2*x] - 
       120*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       120*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       72*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       72*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
       24*G[{1 - 2*x}, z]*PolyLog[2, 1/2 - x] + 24*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/2 - x] + 24*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] - 
       24*G[{-1 + 2*x}, z]*PolyLog[2, 1 - x] + 24*G[{1 - 2*x}, z]*
        PolyLog[2, -1/(2*x)] - 24*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 
       138*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + 138*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 18*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] - 
       18*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/x] + 48*G[{1 - 2*x}, z]*
        PolyLog[2, -2*x] - 48*G[{-1 + 2*x}, z]*PolyLog[2, -2*x] - 
       48*G[{1 - 2*x}, z]*PolyLog[2, 2*x] + 48*G[{-1 + 2*x}, z]*
        PolyLog[2, 2*x] - 126*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       126*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 96*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + x] - 96*G[{-1 + 2*x}, z]*PolyLog[2, 1 + x] + 
       24*G[{1 - 2*x}, z]*PolyLog[2, -((1 + x)/x)] - 24*G[{-1 + 2*x}, z]*
        PolyLog[2, -((1 + x)/x)] + 120*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 120*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 72*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 48*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 48*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 48*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x] - 72*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 2*x] + 72*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 2*x] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] + 
       96*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] + 
       G[{1}, z]*(-19*Pi^2 - 234*Log[2]^2 + 66*Log[4]^2 - 3*Log[16]^2 - 
         27*Log[2]*Log[64] + Log[8]*Log[64] + Log[16]*Log[64] + 9*Log[64]^2 - 
         3*Log[64]*Log[256] + 3*Log[16]*Log[512] + Log[8]*Log[65536] - 
         3*Log[4]*Log[68719476736] + 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[1 + (1 - 2*x)^(-1)] - 24*Log[2]*Log[2 - x^(-1)] - 
         3*Log[4]*Log[1 - 2*x] + 24*Log[16]*Log[1 - 2*x] + 
         12*Log[256]*Log[1 - 2*x] + 24*Log[4 - 8*x]*Log[1 - 2*x] + 
         12*Log[1 - 2*x]^2 - 120*Log[1 - 2*x]*Log[2 - 2*x] - 
         24*Log[2]*Log[1 - x] + 24*Log[4]*Log[1 - x] + 24*Log[8]*Log[1 - x] - 
         21*Log[16]*Log[1 - x] - 12*Log[128]*Log[1 - x] - 
         24*Log[512]*Log[1 - x] + 48*Log[2 - x^(-1)]*Log[1 - x] - 
         18*Log[1 - 2*x]*Log[1 - x] - 165*Log[1 - x]^2 + 
         24*Log[2]*Log[-1 + x] - 12*Log[-1 + x]^2 - 
         12*Log[2]*Log[(-1 + x)^2] + 24*Log[8]*Log[(-1 + x)^2] - 
         12*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] + 18*Log[(-1 + x)^2]^2 - 
         6*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*Log[16*(-1 + x)^2] + 
         30*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 6*Log[1 - 2*x]*Log[x^(-6)] + 
         3*Log[16]*Log[-x^(-3)] + 36*Log[2]*Log[(4 - 4*x)/x^2] + 
         48*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 42*Log[2]*Log[x^(-1)] + 
         24*Log[2 - x^(-1)]*Log[x^(-1)] - (24*I)*Pi*Log[(-1 + x)/x] + 
         36*Log[2]*Log[-x] + 24*Log[8]*Log[-x] - 3*Log[64]*Log[-x] - 
         6*Log[512]*Log[-x] - 24*Log[1024]*Log[-x] + 144*Log[1 - 2*x]*
          Log[-x] + 6*Log[1 - x]*Log[-x] + 3*Log[-x^(-9)]*Log[-x] - 
         30*Log[-x]^2 - 24*Log[2]*Log[x] + 24*Log[-1 + x]*Log[x] - 
         12*Log[x]^2 + 36*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] + 
         24*Log[8]*Log[x^2] + 6*Log[16]*Log[x^2] + 3*Log[(-1 + x)^2]*
          Log[x^2] + 24*Log[x^2]^2 - 6*Log[(-1 + x)^2]*Log[16*x^2] + 
         3*Log[(-1 + x)^2]*Log[256*x^2] + 3*Log[8]*Log[(1 - 2*x)^2*x^2] - 
         6*Log[1 - 2*x]*Log[-x^3] - 6*Log[1 - 2*x]*Log[16*x^4] + 
         3*Log[64]*Log[(1 - 2*x)^2*x^4] + 6*Log[((-1 + x)*x)/(1 - 2*x)^2]*
          Log[(1 - 2*x)^2*x^4] - 3*Log[16]*Log[-x^5] - 
         6*Log[-2*x]*Log[65536*x^8] - 6*Log[-x]*Log[x^20] + 
         144*Log[1 + x]*Log[2*(1 + x)] - 48*Log[1 + x]*Log[16*(1 + x)^2] + 
         24*Log[8]*Log[(-1 + x)/(-1 + 2*x)] + 3*Log[64]*
          Log[(-1 + x)/(-1 + 2*x)] - 6*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
         12*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 24*Log[-1 + x]*
          Log[(-1 + x)/(-1 + 2*x)] + 12*Log[-x^(-3)]*
          Log[(-1 + x)/(-1 + 2*x)] - 18*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] - 24*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 
         3*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] + 
         6*Log[(-1 + x)/(-1 + 2*x)]^2 + 30*Log[2]*Log[x/(-1 + 2*x)] + 
         6*Log[512]*Log[x/(-1 + 2*x)] + 12*Log[x^2]*Log[x/(-1 + 2*x)] + 
         9*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
         18*Log[x/(-1 + 2*x)]^2 + 3*Log[16]*Log[-1 + 2*x] - 
         12*Log[2 - x^(-1)]*Log[-1 + 2*x] + 36*Log[2]*Log[x*(-1 + 2*x)] - 
         24*Log[8]*Log[x*(-1 + 2*x)] + 6*Log[4]*
          Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] - 24*Log[8]*Log[x/(1 + 2*x)] + 
         24*Log[16]*Log[x/(1 + 2*x)] - 48*Log[1 - x]*Log[x/(1 + 2*x)] + 
         24*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 12*Log[x^2]*Log[x/(1 + 2*x)] - 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 48*Log[-2*x]*
          Log[1 + 2*x] + 24*Log[2*(1 + x)]*Log[-256*x^2*(1 + 2*x)] + 
         4*Log[64]*Log[(1 + 2*x)^2] + 12*Log[x^2]*Log[(1 + 2*x)^2] - 
         12*Log[2]*Log[-3 + x^(-1) + 2*x] - 12*Log[x/(-1 + 2*x)]*
          Log[-3 + x^(-1) + 2*x] - 6*Log[256*x^2]*Log[1 - 3*x + 2*x^2] + 
         6*Log[x^4]*Log[1 - 3*x + 2*x^2] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         6*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[2 - 6*x + 4*x^2] + 6*Log[2]*Log[x^2 - 2*x^3] - 
         12*Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] - 
         6*Log[1 + (-1 + 2*x)^(-1)]^2 - 24*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] + 36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         18*PolyLog[2, 1 - 1/(2*x)] - 24*PolyLog[2, 1 + x^(-1)] + 
         120*PolyLog[2, -1 - 2*x] - 24*PolyLog[2, (1 - 2*x)^(-1)] + 
         120*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*PolyLog[2, 1/2 - x] - 
         24*PolyLog[2, 1 - x] + 24*PolyLog[2, -1/(2*x)] + 
         90*PolyLog[2, 1/(2*x)] - 18*PolyLog[2, (-1 + x)/x] + 
         48*PolyLog[2, -2*x] + 144*PolyLog[2, 2*x] - 
         18*PolyLog[2, x/(-1 + x)] + 48*PolyLog[2, 1 + x] + 
         24*PolyLog[2, -((1 + x)/x)] + 24*PolyLog[2, (-1 + 2*x)^(-1)] - 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 48*PolyLog[2, x/(-1 + 2*x)] - 
         144*PolyLog[2, -1 + 2*x] - 72*PolyLog[2, 1 + 2*x] + 
         48*PolyLog[2, (2 + 2*x)^(-1)] + 96*PolyLog[2, 1 - 1/(2*(1 + x))] - 
         48*PolyLog[2, -1 + (1 + x)^(-1)]) - 48*G[{1 - 2*x}, z]*
        PolyLog[2, -1 + (1 + x)^(-1)] + 48*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + (1 + x)^(-1)] + G[{-1}, z]*(19*Pi^2 + 234*Log[2]^2 - 
         66*Log[4]^2 - 3*Log[4]*Log[8] - 3*Log[4]*Log[16] + 3*Log[16]^2 + 
         27*Log[2]*Log[64] - 9*Log[64]^2 + 18*Log[2]*Log[256] - 
         3*Log[16]*Log[512] - Log[8]*Log[65536] + Log[64]*Log[68719476736] - 
         24*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] + 
         24*Log[2]*Log[2 - x^(-1)] - 24*Log[16]*Log[1 - 2*x] + 
         Log[64]*Log[1 - 2*x] - 12*Log[256]*Log[1 - 2*x] - 
         24*Log[4 - 8*x]*Log[1 - 2*x] - 12*Log[1 - 2*x]^2 + 
         120*Log[1 - 2*x]*Log[2 - 2*x] + 24*Log[2]*Log[1 - x] - 
         24*Log[8]*Log[1 - x] + 24*Log[16]*Log[1 - x] - 
         12*Log[32]*Log[1 - x] + 12*Log[128]*Log[1 - x] + 
         24*Log[512]*Log[1 - x] - 48*Log[2 - x^(-1)]*Log[1 - x] + 
         18*Log[1 - 2*x]*Log[1 - x] + 165*Log[1 - x]^2 - 
         24*Log[2]*Log[-1 + x] + 12*Log[-1 + x]^2 + 
         12*Log[2]*Log[(-1 + x)^2] - 24*Log[8]*Log[(-1 + x)^2] + 
         12*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - 18*Log[(-1 + x)^2]^2 + 
         6*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*Log[16*(-1 + x)^2] - 
         30*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[1 - 2*x]*Log[x^(-6)] - 
         3*Log[16]*Log[-x^(-3)] - 36*Log[2]*Log[(4 - 4*x)/x^2] - 
         48*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 42*Log[2]*Log[x^(-1)] - 
         24*Log[2 - x^(-1)]*Log[x^(-1)] + (24*I)*Pi*Log[(-1 + x)/x] - 
         24*Log[8]*Log[-x] - 3*Log[64]*Log[-x] + 6*Log[512]*Log[-x] + 
         24*Log[1024]*Log[-x] - 144*Log[1 - 2*x]*Log[-x] - 
         6*Log[1 - x]*Log[-x] - 3*Log[-x^(-9)]*Log[-x] + 30*Log[-x]^2 + 
         24*Log[2]*Log[x] - 24*Log[-1 + x]*Log[x] + 12*Log[x]^2 - 
         36*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] - 24*Log[8]*Log[x^2] - 
         6*Log[16]*Log[x^2] - 3*Log[(-1 + x)^2]*Log[x^2] - 24*Log[x^2]^2 + 
         6*Log[(-1 + x)^2]*Log[16*x^2] - 3*Log[(-1 + x)^2]*Log[256*x^2] - 
         3*Log[8]*Log[(1 - 2*x)^2*x^2] + 6*Log[1 - 2*x]*Log[-x^3] + 
         6*Log[1 - 2*x]*Log[16*x^4] - 3*Log[64]*Log[(1 - 2*x)^2*x^4] - 
         6*Log[((-1 + x)*x)/(1 - 2*x)^2]*Log[(1 - 2*x)^2*x^4] + 
         12*Log[2]*Log[-x^5] + 6*Log[-2*x]*Log[65536*x^8] + 
         6*Log[-x]*Log[x^20] - 144*Log[1 + x]*Log[2*(1 + x)] + 
         48*Log[1 + x]*Log[16*(1 + x)^2] - 24*Log[8]*
          Log[(-1 + x)/(-1 + 2*x)] - 3*Log[64]*Log[(-1 + x)/(-1 + 2*x)] + 
         6*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 12*Log[1 - x]*
          Log[(-1 + x)/(-1 + 2*x)] - 24*Log[-1 + x]*
          Log[(-1 + x)/(-1 + 2*x)] - 12*Log[-x^(-3)]*
          Log[(-1 + x)/(-1 + 2*x)] + 18*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] + 24*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 
         3*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] - 
         6*Log[(-1 + x)/(-1 + 2*x)]^2 - 30*Log[2]*Log[x/(-1 + 2*x)] - 
         6*Log[512]*Log[x/(-1 + 2*x)] - 12*Log[x^2]*Log[x/(-1 + 2*x)] - 
         9*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] + 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] - 
         18*Log[x/(-1 + 2*x)]^2 - 3*Log[16]*Log[-1 + 2*x] + 
         12*Log[2 - x^(-1)]*Log[-1 + 2*x] - 36*Log[2]*Log[x*(-1 + 2*x)] + 
         24*Log[8]*Log[x*(-1 + 2*x)] - 6*Log[4]*
          Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] + 24*Log[8]*Log[x/(1 + 2*x)] - 
         24*Log[16]*Log[x/(1 + 2*x)] + 48*Log[1 - x]*Log[x/(1 + 2*x)] - 
         24*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 12*Log[x^2]*Log[x/(1 + 2*x)] + 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 48*Log[-2*x]*
          Log[1 + 2*x] - 24*Log[2*(1 + x)]*Log[-256*x^2*(1 + 2*x)] - 
         4*Log[64]*Log[(1 + 2*x)^2] - 12*Log[x^2]*Log[(1 + 2*x)^2] + 
         12*Log[2]*Log[-3 + x^(-1) + 2*x] + 12*Log[x/(-1 + 2*x)]*
          Log[-3 + x^(-1) + 2*x] + 6*Log[256*x^2]*Log[1 - 3*x + 2*x^2] - 
         6*Log[x^4]*Log[1 - 3*x + 2*x^2] - 3*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
         6*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[2 - 6*x + 4*x^2] - 6*Log[2]*Log[x^2 - 2*x^3] + 
         12*Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] + 
         6*Log[1 + (-1 + 2*x)^(-1)]^2 + 24*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] - 36*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         18*PolyLog[2, 1 - 1/(2*x)] + 24*PolyLog[2, 1 + x^(-1)] - 
         120*PolyLog[2, -1 - 2*x] + 24*PolyLog[2, (1 - 2*x)^(-1)] - 
         120*PolyLog[2, (2 - 2*x)^(-1)] + 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 24*PolyLog[2, 1/2 - x] + 
         24*PolyLog[2, 1 - x] - 24*PolyLog[2, -1/(2*x)] - 
         90*PolyLog[2, 1/(2*x)] + 18*PolyLog[2, (-1 + x)/x] - 
         48*PolyLog[2, -2*x] - 144*PolyLog[2, 2*x] + 
         18*PolyLog[2, x/(-1 + x)] - 48*PolyLog[2, 1 + x] - 
         24*PolyLog[2, -((1 + x)/x)] - 24*PolyLog[2, (-1 + 2*x)^(-1)] + 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 48*PolyLog[2, x/(-1 + 2*x)] + 
         144*PolyLog[2, -1 + 2*x] + 72*PolyLog[2, 1 + 2*x] - 
         48*PolyLog[2, (2 + 2*x)^(-1)] - 96*PolyLog[2, 1 - 1/(2*(1 + x))] + 
         48*PolyLog[2, -1 + (1 + x)^(-1)])))/(768*(1 + p2)^(3/2)))/4, 
 (1593*p2^3 + p2^2*(2919 + 8462*x - 11044*x^2) - 
    128*(-1 + x)^2*x^2*(-289 + 184*x + 81*x^2) + 
    8*p2*x*(2393 - 1194*x - 4749*x^2 + 3550*x^3))/
   (9216*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((-256*(1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 + 
     p2^4*(-4*Sqrt[1 + p2] + 3*(-4 + Sqrt[1 + p2])*x + 12*x^2) - 
     64*p2*(-1 + x)^2*x^3*(3 - Sqrt[1 + p2] - (5 + 3*Sqrt[1 + p2])*x + 
       2*Sqrt[1 + p2]*x^2) + 16*p2^2*(-1 + x)*x^2*(9 + 4*Sqrt[1 + p2] + 
       (2 - 7*Sqrt[1 + p2])*x + (-24 + Sqrt[1 + p2])*x^2 + 12*x^3) - 
     2*p2^3*x*(10 + 15*Sqrt[1 + p2] + 38*x - 18*Sqrt[1 + p2]*x - 96*x^2 + 
       48*x^3))*G[{-1}, z])/(512*p2*(1 + p2)^(3/2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)^2) + 
  ((-256*(-1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 + 
     p2^4*(-4*Sqrt[1 + p2] + 3*(4 + Sqrt[1 + p2])*x - 12*x^2) - 
     64*p2*(-1 + x)^2*x^3*(-3 - Sqrt[1 + p2] + (5 - 3*Sqrt[1 + p2])*x + 
       2*Sqrt[1 + p2]*x^2) - 16*p2^2*(-1 + x)*x^2*(9 - 4*Sqrt[1 + p2] + 
       (2 + 7*Sqrt[1 + p2])*x - (24 + Sqrt[1 + p2])*x^2 + 12*x^3) + 
     2*p2^3*x*(10 - 15*Sqrt[1 + p2] + 2*(19 + 9*Sqrt[1 + p2])*x - 96*x^2 + 
       48*x^3))*G[{1}, z])/(512*p2*(1 + p2)^(3/2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)^2) + 
  ((-4608*(1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 + 
     p2^4*(72*Sqrt[1 + p2] - (145 + 54*Sqrt[1 + p2])*x + 1153*x^2) + 
     32*p2*(-1 + x)^2*x^3*(358 + 276*Sqrt[1 + p2] - 9*(21 + 29*Sqrt[1 + p2])*
        x + 4*(118 + 51*Sqrt[1 + p2])*x^2) + 
     2*p2^3*x*(169 + 441*Sqrt[1 + p2] + (563 - 393*Sqrt[1 + p2])*x + 
       6*(395 + 8*Sqrt[1 + p2])*x^2 - 2416*x^3) - 16*p2^2*(-1 + x)*x^2*
      (5*(59 + 57*Sqrt[1 + p2]) + (35 - 267*Sqrt[1 + p2])*x + 
       3*(239 + 46*Sqrt[1 + p2])*x^2 - 451*x^3))*G[{1 - 2*x}, z])/
   (9216*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((-4608*(-1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 + 
     p2^4*(72*Sqrt[1 + p2] + (145 - 54*Sqrt[1 + p2])*x - 1153*x^2) + 
     32*p2*(-1 + x)^2*x^3*(-358 + 276*Sqrt[1 + p2] - 
       9*(-21 + 29*Sqrt[1 + p2])*x + 4*(-118 + 51*Sqrt[1 + p2])*x^2) - 
     16*p2^2*(-1 + x)*x^2*(5*(-59 + 57*Sqrt[1 + p2]) - 
       (35 + 267*Sqrt[1 + p2])*x + 3*(-239 + 46*Sqrt[1 + p2])*x^2 + 
       451*x^3) + 2*p2^3*x*(-169 + 441*Sqrt[1 + p2] - 
       (563 + 393*Sqrt[1 + p2])*x + 6*(-395 + 8*Sqrt[1 + p2])*x^2 + 
       2416*x^3))*G[{-1 + 2*x}, z])/(9216*p2*(1 + p2)^(3/2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)^2) - 
  ((132*p2^4 - 1536*(-1 + x)^3*x^3 + p2^3*(189 + 593*x - 688*x^2) + 
     16*p2*(-1 + x)^2*x^2*(192 - 139*x + 44*x^2) + 
     8*p2^2*x*(159 - 118*x - 177*x^2 + 136*x^3))*Log[2])/
   (768*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) - 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(256*(1 + p2)^(3/2)*(-1 + x)) - 
  ((-6 - 12*p2 + 3*p2^2 + 16*x + 29*p2*x - 2*p2^2*x - 6*x^2 - 10*p2*x^2 + 
     2*p2^2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - 
     G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(512*(1 + p2)^(5/2)*(-1 + x)) - 
  ((2*p2^2 - p2^3 + 2*p2*x - 8*p2^2*x + p2^3*x - 12*x^2 - 26*p2*x^2 + 
     7*p2^2*x^2 + 20*x^3 + 37*p2*x^3 - 2*p2^2*x^3 - 12*x^4 - 18*p2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] + 
     G[{1}, z]*Log[16]))/(512*(1 + p2)^(5/2)*(-1 + x)*x^2) - 
  ((-2*p2^3 - 19*p2^2*x - 68*p2*x^2 + 11*p2^2*x^2 + p2^3*x^2 - 80*x^3 + 
     128*p2*x^3 + 18*p2^2*x^3 + 2*p2^3*x^3 + 256*x^4 - 68*p2*x^4 + 
     8*p2^2*x^4 - 336*x^5 + 56*p2*x^5 - 16*p2^2*x^5 + 224*x^6 - 80*p2*x^6 - 
     64*x^7 + 32*p2*x^7)*(2*ArcCoth[3 - 4*x]*G[{-1 + 2*x}, z] + 
     G[{1 - 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]))/(256*(1 + p2)^(3/2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)^2) - ((4 + 8*p2 + 4*p2^2 + 8*x + 8*p2*x + p2*x^2)*
    (G[{-1, -1}, z] - G[{-1, 1}, z] + G[{-1, 1 - 2*x}, z] - 
     G[{-1, -1 + 2*x}, z] - G[{1, -1}, z] + G[{1, 1}, z] - 
     G[{1, 1 - 2*x}, z] + G[{1, -1 + 2*x}, z] + G[{-x, -1}, z] - 
     G[{-x, 1 - 2*x}, z] + G[{x, 1}, z] - G[{x, -1 + 2*x}, z] - 
     G[{-x}, z]*Log[1 - 2*x] - G[{x}, z]*Log[1 - 2*x]))/(256*(1 + p2)^2*x) + 
  ((16 + 32*p2 + 16*p2^2 + 48*x - 67*p2*x - 19*p2^2*x - 200*x^2 - 
     130*p2*x^2 + 6*p2^2*x^2 + 136*x^3 + 232*p2*x^3 - 64*p2*x^4)*
    (G[{-1, -1}, z] - G[{-1, 1 - 2*x}, z] - G[{1, 1}, z] + 
     G[{1, -1 + 2*x}, z] - G[{-x, -1}, z] + G[{-x, 1 - 2*x}, z] + 
     G[{x, 1}, z] - G[{x, -1 + 2*x}, z] - G[{-1}, z]*Log[1 - 2*x] + 
     G[{1}, z]*Log[1 - 2*x] + G[{-x}, z]*Log[1 - 2*x] - 
     G[{x}, z]*Log[1 - 2*x]))/(1024*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((p2^4*(4 - 3*x) - 256*(-1 + x)^3*x^4 + p2^3*(4 + 71*x - 97*x^2) - 
     16*p2*(-1 + x)^2*x^2*(-4 - 45*x + 44*x^2 + 8*x^3) + 
     4*p2^2*x*(8 + 87*x - 204*x^2 + 85*x^3 + 24*x^4))*Log[(1 - 2*x)^2])/
   (512*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((p2^2*(-6 - 33*x + 80*x^2 + 8*x^3) + 8*(-1 + x)^2*x^2*
      (-12 - 43*x + 45*x^2 + 92*x^3) - 2*p2*x*(24 + 71*x - 244*x^2 - 15*x^3 + 
       164*x^4))*Log[(1 - 2*x)^2])/(768*(1 + p2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)^2) - 
  ((132*p2^3 + p2^2*(189 + 675*x - 732*x^2) + 16*(-1 + x)^2*x^2*
      (155 - 160*x + 112*x^2) + 4*p2*x*(319 - 232*x - 279*x^2 + 192*x^3))*
    Log[1 - x])/(768*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     2*G[{-1, 1 - 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     2*G[{1, -1 + 2*x}, z] - 2*G[{-1}, z]*Log[1 - 2*x] + 
     2*G[{1}, z]*Log[1 - 2*x] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2]))/(256*(1 + p2)^(3/2)*(-1 + x)) + 
  ((7*p2 + 5*p2^2 + 28*x + 29*p2*x - 16*x^2 - 24*p2*x^2 + 20*x^3 - 32*x^4)*
    (Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     6*G[{1}, z]*Log[4*(-1 + x)^2] + 3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (3072*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)) - 
  ((7*p2^2 + 2*p2^3 + 48*p2*x + 9*p2^2*x + 88*x^2 - 48*p2*x^2 - 12*p2^2*x^2 - 
     224*x^3 - 8*p2*x^3 + 248*x^4 + 8*p2*x^4 - 176*x^5 + 64*x^6)*
    (Pi^2 + 48*Log[2]^2 + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (3072*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) + 
  ((192*p2^4 - 96*p2^4*x - 8*p2*(-1 + x)^2*x^2*(-384 - 1584*x + 1344*x^2 - 
       1152*x^3) - p2^3*(-192 - 2352*x + 2736*x^2 - 672*x^3) + 
     2*p2^2*x*(768 + 3936*x - 9024*x^2 + 5856*x^3 - 1536*x^4))*
    (5*Pi^2 + 12*Log[4]^2 + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (147456*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) - 
  (x*(G[{-1, -1}, z] + G[{-1, 1}, z] + G[{1, -1}, z] + G[{1, 1}, z] + 
     G[{-1}, z]*Log[4*(-1 + x)^2] + G[{1}, z]*Log[4*(-1 + x)^2] + 
     (Pi^2 + 3*Log[4]^2 + 3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/6))/
   (256*(1 + p2)*(-1 + x)) + 
  (x*(p2^3*(35 - 22*x) + 384*(-1 + x)^3*x^2 + 8*p2*(-1 + x)^2*x*
      (-13 - 33*x + 68*x^2) - 2*p2^2*(-13 + 32*x - 99*x^2 + 80*x^3))*Log[-x])/
   (384*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) - 
  ((-4*p2 - 4*x + 13*p2*x + 5*p2^2*x + 4*x^2 - 13*p2*x^2 + 4*x^3 + 
     22*p2*x^3 - 4*x^4 - 8*p2*x^4)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(2048*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((2*p2^2 + 8*p2*x - 5*p2^2*x - 24*p2*x^2 + 4*p2^2*x^2 + 8*x^3 + 24*p2*x^3 + 
     p2^2*x^3 - 16*x^4 + 4*p2*x^4 + 8*x^5 - 12*p2*x^5)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2*x*
    (p2 + 4*x - 4*x^2)) - ((-4*p2 - 4*x + 13*p2*x + 5*p2^2*x + 4*x^2 - 
     13*p2*x^2 + 4*x^3 + 22*p2*x^3 - 4*x^4 - 8*p2*x^4)*
    (6*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 6*G[{1, -1 + 2*x}, z] + 
     6*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 6*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16] + 2*G[{-1 + 2*x}, z]*Log[16] - 
     G[{1 - 2*x}, z]*Log[256] + G[{1 - 2*x}, z]*Log[4096] - 
     G[{-1 + 2*x}, z]*Log[4096] + 2*G[{-1}, z]*Log[(1 - 2*x)^2] - 
     2*G[{1}, z]*Log[(1 - 2*x)^2] + 2*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] - 3*G[{-1}, z]*Log[(-1 + x)^2] + 
     3*G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(2048*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((-6*p2^4 + 3*p2^5 - 12*p2^2*x - 78*p2^3*x + 42*p2^4*x - 6*p2^5*x - 
     96*p2*x^2 - 229*p2^2*x^2 + 439*p2^3*x^2 - 58*p2^4*x^2 + 18*p2^5*x^2 - 
     192*x^3 + 544*p2*x^3 + 2214*p2^2*x^3 - 479*p2^3*x^3 + 227*p2^4*x^3 + 
     2336*x^4 + 1424*p2*x^4 - 4945*p2^2*x^4 + 640*p2^3*x^4 - 154*p2^4*x^4 - 
     9168*x^5 - 10632*p2*x^5 + 5176*p2^2*x^5 - 614*p2^3*x^5 - 12*p2^4*x^5 + 
     17552*x^6 + 22704*p2*x^6 - 2148*p2^2*x^6 + 20*p2^3*x^6 - 18128*x^7 - 
     23976*p2*x^7 - 1000*p2^2*x^7 + 96*p2^3*x^7 + 9744*x^8 + 12656*p2*x^8 + 
     1136*p2^2*x^8 - 2144*x^9 - 2624*p2*x^9 - 192*p2^2*x^9)*
    (4*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
     4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] + 
     6*G[{-1}, z]*Log[2] + 6*G[{1 - 2*x}, z]*Log[2] - G[{1}, z]*Log[64] - 
     G[{-1 + 2*x}, z]*Log[64] + G[{-1}, z]*Log[(1 - 2*x)^2] - 
     G[{1}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
     G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 2*G[{-1}, z]*Log[(-1 + x)^2] - 
     2*G[{1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 4*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     4*G[{1}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(3072*(1 + p2)^(5/2)*(-1 + x)^2*x^2*
    (p2 + 4*x - 4*x^2)^2) - 
  ((2*p2^2 + 8*p2*x - 5*p2^2*x - 24*p2*x^2 + 4*p2^2*x^2 + 8*x^3 + 24*p2*x^3 + 
     p2^2*x^3 - 16*x^4 + 4*p2*x^4 + 8*x^5 - 12*p2*x^5)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - G[{-1}, z]*Log[x^2] + 
     G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2*x*
    (p2 + 4*x - 4*x^2)) + ((-2*p2 - 8*x + 3*p2*x + 18*x^2 - 8*x^3)*
    (Pi^2 + 12*Log[x^2]^2 + 48*Log[2]*Log[2*x^2]))/
   (1536*(1 + p2)*(p2 + 4*x - 4*x^2)) + 
  ((24*p2 + 48*p2^2 + 24*p2^3 + 96*x + 224*p2*x + 25*p2^2*x - 2*p2^3*x + 
     5*p2^4*x + 16*x^2 - 748*p2*x^2 - 257*p2^2*x^2 - 37*p2^3*x^2 - 848*x^3 + 
     472*p2*x^3 + 358*p2^2*x^3 + 30*p2^3*x^3 + 1552*x^4 + 964*p2*x^4 - 
     236*p2^2*x^4 - 1104*x^5 - 1864*p2*x^5 + 72*p2^2*x^5 + 288*x^6 + 
     1184*p2*x^6 - 256*p2*x^7)*(G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 
     2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - 
     G[{1, -1 + 2*x}, z] - G[{1 - 2*x, -1}, z] - G[{1 - 2*x, 1}, z] + 
     3*G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z] + 
     G[{-1 + 2*x, -1}, z] + G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
     3*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 - 2*x}, z]*Log[1 - 2*x] - 
     2*G[{-1 + 2*x}, z]*Log[1 - 2*x] - G[{-1}, z]*Log[4*(1 - x)^2] + 
     G[{1}, z]*Log[4*(1 - x)^2] + G[{1 - 2*x}, z]*Log[4*(1 - x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(1 - x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(1024*(1 + p2)^(5/2)*(-1 + x)^2*x*
    (p2 + 4*x - 4*x^2)) - ((-4 - 5*p2 - 4*x + 4*p2*x + 4*x^2)*
    (4*G[{-1, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[4*(-1 + x)^2] + G[{1}, z]*Log[4*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[4*x^2] - G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)) + 
  ((4*p2^2 + 20*p2*x + 30*x^2 - 3*p2*x^2 - 18*x^3)*
    (4*G[{-1, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[4*(-1 + x)^2] + G[{1}, z]*Log[4*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[4*x^2] - G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (256*(1 + p2)^(3/2)*(p2 + 4*x - 4*x^2)) + 
  ((-32 - 64*p2 - 32*p2^2 - 128*x + 62*p2*x - 2*p2^2*x + 368*x^2 + 
     268*p2*x^2 + 28*p2^2*x^2 - 208*x^3 - 400*p2*x^3 + 128*p2*x^4)*
    (G[{-1, -1}, z] - 2*G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] + 
     2*G[{0, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x}, z] - G[{1, 1}, z] - 
     G[{1, 1 - 2*x}, z] + 2*G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + 
     G[{1 - 2*x, 1}, z] - 3*G[{1 - 2*x, 1 - 2*x}, z] + 
     G[{1 - 2*x, -1 + 2*x}, z] - G[{-x, -1}, z] + G[{-x, 1 - 2*x}, z] + 
     G[{x, 1}, z] - G[{x, -1 + 2*x}, z] - G[{-1 + 2*x, -1}, z] - 
     G[{-1 + 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x}, z] + 
     3*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[1 - 2*x] + 
     G[{1}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x}, z]*Log[1 - 2*x] + 
     G[{-x}, z]*Log[1 - 2*x] - G[{x}, z]*Log[1 - 2*x] + 
     2*G[{-1 + 2*x}, z]*Log[1 - 2*x] + G[{-1}, z]*Log[4*(-1 + x)^2] - 
     G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(2048*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((2*p2^2 - p2^3 - 10*p2^2*x + p2^3*x - 14*x^2 - 24*p2*x^2 + 11*p2^2*x^2 + 
     24*x^3 + 41*p2*x^3 - 2*p2^2*x^3 - 6*x^4 - 10*p2*x^4 + 2*p2^2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, 1 - 2*x}, z] - 
     G[{-1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{1, 1 - 2*x}, z] + 
     G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] - 
     3*G[{1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, -1 + 2*x}, z] - 
     G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x}, z] + 
     3*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] - 
     2*G[{-1}, z]*Log[1 - 2*x] + 2*G[{1}, z]*Log[1 - 2*x] - 
     2*G[{1 - 2*x}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x}, z]*Log[1 - 2*x] - 
     2*G[{-1}, z]*Log[(-1 + x)^2] + 2*G[{1}, z]*Log[(-1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(-1 + x)^2] - 3*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)*x^2) - 
  ((-16*p2^2 - 5*p2^3 + 5*p2^4 - 96*p2*x + 10*p2^2*x + 45*p2^3*x - 160*x^2 + 
     216*p2*x^2 + 84*p2^2*x^2 - 30*p2^3*x^2 + 544*x^3 - 152*p2*x^3 - 
     74*p2^2*x^3 - 736*x^4 + 152*p2*x^4 - 4*p2^2*x^4 + 544*x^5 - 232*p2*x^5 - 
     256*x^6 + 112*p2*x^6 + 64*x^7)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[4*(-1 + x)^2] + 2*G[{1}, z]*Log[4*(-1 + x)^2] + 
     2*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 2*G[{-1 + 2*x}, z]*
      Log[4*(-1 + x)^2] + G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (2048*(1 + p2)^(3/2)*(-1 + x)^2*(p2 + 4*x - 4*x^2)^2) - 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] + G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] - G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] + G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((-4*p2^3 - 35*p2^2*x + 3*p2^3*x - 100*p2*x^2 + 44*p2^2*x^2 - 80*x^3 + 
     188*p2*x^3 - 7*p2^2*x^3 + 160*x^4 - 124*p2*x^4 - 6*p2^2*x^4 - 112*x^5 + 
     44*p2*x^5 + 64*x^6 - 8*p2*x^6 - 32*x^7)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*x^2] - 2*G[{1}, z]*Log[4*x^2] + 
     2*G[{1 - 2*x}, z]*Log[4*x^2] - 2*G[{-1 + 2*x}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[16*x^2] + G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)^2) + 
  ((-4*p2^3 - 35*p2^2*x + 3*p2^3*x - 100*p2*x^2 + 44*p2^2*x^2 - 80*x^3 + 
     188*p2*x^3 - 7*p2^2*x^3 + 160*x^4 - 124*p2*x^4 - 6*p2^2*x^4 - 112*x^5 + 
     44*p2*x^5 + 64*x^6 - 8*p2*x^6 - 32*x^7)*(2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[4*x^2] + 2*G[{1}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] - 
     G[{1 - 2*x}, z]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)^2) + 
  ((-16*p2^2 - 5*p2^3 + 5*p2^4 - 96*p2*x + 10*p2^2*x + 45*p2^3*x - 160*x^2 + 
     216*p2*x^2 + 84*p2^2*x^2 - 30*p2^3*x^2 + 544*x^3 - 152*p2*x^3 - 
     74*p2^2*x^3 - 736*x^4 + 152*p2*x^4 - 4*p2^2*x^4 + 544*x^5 - 232*p2*x^5 - 
     256*x^6 + 112*p2*x^6 + 64*x^7)*(2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*(-1 + x)^2] - 2*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{-1}, z]*Log[16*x^2] + G[{1}, z]*Log[16*x^2] - 
     G[{1 - 2*x}, z]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (2048*(1 + p2)^(3/2)*(-1 + x)^2*(p2 + 4*x - 4*x^2)^2) + 
  ((1 + 4*x)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/(1536*(1 + p2)) - 
  ((-3*p2 - 14*x + 28*x^2 + p2*x^2 - 30*x^3 + 16*x^4)*
    (Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/
   (1536*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)) - 
  ((-4*p2 - 4*p2^2 - 16*x - 21*p2*x + 4*p2^2*x - 4*x^2 + 36*p2*x^2 + 40*x^3 - 
     10*p2*x^3 - 4*x^4 - 16*x^5)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
     6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(1536*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((-2*p2 - 8*x + 3*p2*x + 18*x^2 - 8*x^3)*(Pi^2 + 48*Log[2]^2 + 
     12*Log[x^2]*Log[16*x^2]))/(1536*(1 + p2)*(p2 + 4*x - 4*x^2)) - 
  ((-1 + x)*(3*p2^2 + 22*p2*x + 44*x^2 - 16*p2*x^2 - 72*x^3 + 32*x^4)*
    (Pi^2 + 48*Log[2]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (1536*(1 + p2)*(p2 + 4*x - 4*x^2)^2) + 
  ((40*p2^4 - 8*p2*(-1 + x)^2*x^2*(-72 - 160*x - 64*x^2) - 
     p2^3*(-40 - 440*x + 400*x^2) + 4*p2^2*x*(72 + 304*x - 600*x^2 + 
       224*x^3))*(5*Pi^2 + 12*Log[4]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (24576*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) - 
  ((-2*p2^2 + p2^3 - 2*p2*x + 6*p2^2*x + 10*x^2 + 25*p2*x^2 + 2*p2^2*x^2 - 
     22*x^3 - 28*p2*x^3)*(2*G[{-1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     4*G[{-1}, z]*Log[1 - 2*x] + 4*G[{1}, z]*Log[1 - 2*x] - 
     4*G[{1 - 2*x}, z]*Log[1 - 2*x] + 4*G[{-1 + 2*x}, z]*Log[1 - 2*x] + 
     12*G[{-1}, z]*Log[1 - x] - 12*G[{1}, z]*Log[1 - x] + 
     4*G[{1 - 2*x}, z]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*Log[1 - x] - 
     6*G[{-1}, z]*Log[4*(-1 + x)^2] + 6*G[{1}, z]*Log[4*(-1 + x)^2] - 
     2*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{-1 + 2*x}, z]*
      Log[4*(-1 + x)^2] - 4*G[{-1}, z]*Log[4*x^2] + 4*G[{1}, z]*Log[4*x^2] - 
     2*G[{1 - 2*x}, z]*Log[4*x^2] + 2*G[{-1 + 2*x}, z]*Log[4*x^2] + 
     3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^2] - 
     3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]))/
   (1024*(1 + p2)^(5/2)*x^2) - 
  ((2*p2^2 + 9*p2^3 + 5*p2^4 + 40*p2*x + 80*p2^2*x + 25*p2^3*x + 96*x^2 + 
     8*p2*x^2 - 138*p2^2*x^2 - 20*p2^3*x^2 - 480*x^3 - 296*p2*x^3 + 
     136*p2^2*x^3 - 4*p2^3*x^3 + 1056*x^4 + 664*p2*x^4 - 112*p2^2*x^4 - 
     1248*x^5 - 736*p2*x^5 + 32*p2^2*x^5 + 768*x^6 + 384*p2*x^6 - 192*x^7 - 
     64*p2*x^7)*(2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] + 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] - 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] + G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] - 3*G[{1 - 2*x}, z]*Log[x^2] + 
     3*G[{-1 + 2*x}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[4*(1 - 2*x)^2*x^4] - 
     G[{-1 + 2*x}, z]*Log[4*(1 - 2*x)^2*x^4]))/(1024*(1 + p2)^(3/2)*
    (-1 + x)^2*(p2 + 4*x - 4*x^2)^2) - 
  ((-8*p2^2 - 27*p2^3 - 40*p2*x - 180*p2^2*x + 28*p2^3*x - 64*x^2 - 
     384*p2*x^2 + 288*p2^2*x^2 + 4*p2^3*x^2 - 224*x^3 + 872*p2*x^3 - 
     48*p2^2*x^3 + 960*x^4 - 320*p2*x^4 - 32*p2^2*x^4 - 992*x^5 - 
     192*p2*x^5 + 320*x^6 + 64*p2*x^6)*(2*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     4*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[1 - x] + 2*G[{1}, z]*Log[1 - x] + 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] + 
     4*G[{-1}, z]*Log[4*x^2] - 4*G[{1}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
     G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4]))/(2048*(1 + p2)^(3/2)*(-1 + x)*
    (p2 + 4*x - 4*x^2)^2) + 
  ((-48 + 18*p2 - 4*p2^2 + 128*x - 94*p2*x - 192*x^2 + 76*p2*x^2 + 112*x^3 - 
     8*p2*x^3)*(-G[{-1, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] + 
     G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] - G[{1 - 2*x, 1 - 2*x}, z] - 
     G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x}, 
      z] + 2*G[{-1}, z]*Log[1 - 2*x] - 2*G[{1}, z]*Log[1 - 2*x] - 
     2*G[{1 - 2*x}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x}, z]*Log[1 - 2*x] - 
     3*G[{-1}, z]*Log[1 - x] + 3*G[{1}, z]*Log[1 - x] + 
     G[{1 - 2*x}, z]*Log[1 - x] - G[{-1 + 2*x}, z]*Log[1 - x] + 
     2*G[{-1}, z]*Log[4*(-1 + x)^2] - 2*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     3*G[{-1}, z]*Log[4*x^2] - 3*G[{1}, z]*Log[4*x^2] - 
     G[{1 - 2*x}, z]*Log[4*x^2] + G[{-1 + 2*x}, z]*Log[4*x^2] - 
     (3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
     (3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
     (G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4])/2 - 
     (G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4])/2))/
   (2048*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(8*G[{-1, -1}, z] - 8*G[{0, -1}, z] + 
     8*G[{0, 1}, z] - 8*G[{1, 1}, z] + 4*G[{-1 - 2*x, -1}, z] - 
     8*G[{-1 - 2*x, 1}, z] + 4*G[{1 - 2*x, 1}, z] - 4*G[{-1 + 2*x, -1}, z] + 
     8*G[{1 + 2*x, -1}, z] - 4*G[{1 + 2*x, 1}, z] + 
     G[{-1 - 2*x}, z]*Log[16] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{1 + 2*x}, z]*Log[16] - 
     2*G[{-1}, z]*Log[256] + 2*G[{1}, z]*Log[256] - 
     G[{1 + 2*x}, z]*Log[256] + G[{-1}, z]*Log[16777216] - 
     G[{1}, z]*Log[16777216] - 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     2*G[{1 - 2*x}, z]*Log[x^2] + 2*G[{-1 + 2*x}, z]*Log[x^2] + 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[1 + x] + 
     2*G[{1 - 2*x}, z]*Log[1 + x] - 2*G[{-1 + 2*x}, z]*Log[1 + x] - 
     2*G[{1 + 2*x}, z]*Log[1 + x] + 4*G[{-1}, z]*Log[(1 + x)^2] - 
     4*G[{1}, z]*Log[(1 + x)^2] + 3*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(1 + x)^2] + G[{-1 + 2*x}, z]*Log[(1 + x)^2] - 
     3*G[{1 + 2*x}, z]*Log[(1 + x)^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, -1}, z] - 
     2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 2*G[{1, -1}, z] - 
     2*G[{1, 1}, z] + 4*G[{-1 - 2*x, -1}, z] - 4*G[{-1 - 2*x, 1}, z] - 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] + 
     2*G[{-1 + 2*x, 1}, z] + 4*G[{1 + 2*x, -1}, z] - 4*G[{1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[256] - G[{1}, z]*Log[256] - G[{-1}, z]*Log[(-1 + x)^2] + 
     G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] + 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[1 + x] - 
     2*G[{1}, z]*Log[1 + x] + 2*G[{1 - 2*x}, z]*Log[1 + x] - 
     2*G[{-1 + 2*x}, z]*Log[1 + x] + G[{-1}, z]*Log[(1 + x)^2] - 
     G[{1}, z]*Log[(1 + x)^2] + 2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(1 + x)^2] + G[{-1 + 2*x}, z]*Log[(1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(1 + x)^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 20*x^2 - 34*p2*x^2 + p2^2*x^2 + 
     20*x^3 + 26*p2*x^3)*(4*G[{1 - 2*x, 1}, z] - 4*G[{-1 + 2*x, -1}, z] - 
     G[{1 - 2*x}, z]*Log[16] + G[{-1 + 2*x}, z]*Log[16] - 
     2*G[{1 - 2*x}, z]*Log[x^2] + 2*G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{-1 - 2*x}, z]*Log[1 + x] + 2*G[{1 - 2*x}, z]*Log[1 + x] - 
     2*G[{-1 + 2*x}, z]*Log[1 + x] + 2*G[{1 + 2*x}, z]*Log[1 + x] + 
     G[{-1 - 2*x}, z]*Log[(1 + x)^2] - G[{1 - 2*x}, z]*Log[(1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(1 + x)^2] - G[{1 + 2*x}, z]*Log[(1 + x)^2]))/
   (1024*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((p2 + p2^2 - 5*x - 14*p2*x + 23*x^2 + 44*p2*x^2 - 3*p2^2*x^2 - 31*x^3 - 
     49*p2*x^3 + 3*p2^2*x^3 + 13*x^4 + 19*p2*x^4)*
    (4*G[{-1, 1}, z] - 4*G[{1, -1}, z] - 4*G[{1 - 2*x, 1}, z] + 
     4*G[{-1 + 2*x, -1}, z] - G[{-1}, z]*Log[16] + G[{1}, z]*Log[16] + 
     G[{1 - 2*x}, z]*Log[16] - G[{-1 + 2*x}, z]*Log[16] + 
     2*G[{-1}, z]*Log[x^2] - 2*G[{1}, z]*Log[x^2] + 
     2*G[{1 - 2*x}, z]*Log[x^2] - 2*G[{-1 + 2*x}, z]*Log[x^2] - 
     4*G[{-1}, z]*Log[1 + x] + 4*G[{1}, z]*Log[1 + x] + 
     2*G[{-1 - 2*x}, z]*Log[1 + x] - 2*G[{1 - 2*x}, z]*Log[1 + x] + 
     2*G[{-1 + 2*x}, z]*Log[1 + x] - 2*G[{1 + 2*x}, z]*Log[1 + x] + 
     2*G[{-1}, z]*Log[(1 + x)^2] - 2*G[{1}, z]*Log[(1 + x)^2] - 
     G[{-1 - 2*x}, z]*Log[(1 + x)^2] + G[{1 - 2*x}, z]*Log[(1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(1 + x)^2] + G[{1 + 2*x}, z]*Log[(1 + x)^2]))/
   (1024*(1 + p2)^(5/2)*(-1 + x)^2*x) - 
  ((2 + 2*p2 + 3*x - p2*x + x^2 - 4*p2*x^2 - 15*x^3 + 4*p2*x^3 + 9*x^4)*
    (4*G[{-1, -1}, z] - 2*G[{-1, 1}, z] - 4*G[{0, -1}, z] + 4*G[{0, 1}, z] + 
     2*G[{1, -1}, z] - 4*G[{1, 1}, z] + 2*G[{-1 - 2*x, -1}, z] - 
     4*G[{-1 - 2*x, 1}, z] + 4*G[{1 + 2*x, -1}, z] - 2*G[{1 + 2*x, 1}, z] - 
     2*G[{-1}, z]*Log[2] + 2*G[{1}, z]*Log[2] + 2*G[{-1 - 2*x}, z]*Log[2] - 
     2*G[{1 + 2*x}, z]*Log[2] + G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - 
     G[{-1 - 2*x}, z]*Log[x^2] + G[{1 + 2*x}, z]*Log[x^2] - 
     2*G[{-1}, z]*Log[(1 + x)^2] + 2*G[{1}, z]*Log[(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 2*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 
     4*G[{-1}, z]*Log[4*(1 + x)^2] - 4*G[{1}, z]*Log[4*(1 + x)^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((4 + 6*p2 + 2*p2^2 + 10*x + 19*p2*x - 18*x^2 - 48*p2*x^2 - 6*p2^2*x^2 - 
     2*x^3 + 25*p2*x^3 + 6*p2^2*x^3 + 6*x^4)*(G[{-1, -1}, z] - 
     G[{-1, 1}, z] - 2*G[{0, -1}, z] + 2*G[{0, 1}, z] + G[{1, -1}, z] - 
     G[{1, 1}, z] + 2*G[{-1 - 2*x, -1}, z] - 2*G[{-1 - 2*x, 1}, z] + 
     2*G[{1 + 2*x, -1}, z] - 2*G[{1 + 2*x, 1}, z] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] - G[{-1 - 2*x}, z]*Log[4*x^2] + 
     G[{1 + 2*x}, z]*Log[4*x^2] + G[{-1}, z]*Log[4*(1 + x)^2] - 
     G[{1}, z]*Log[4*(1 + x)^2] + G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - 
     G[{1 + 2*x}, z]*Log[4*(1 + x)^2]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x) - 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 12*x^2 - 25*p2*x^2 + 
     2*p2^2*x^2 + 12*x^3 + 18*p2*x^3)*(2*G[{0, -1}, z] - 2*G[{0, 1}, z] - 
     2*G[{-1 - 2*x, -1}, z] + 2*G[{-1 - 2*x, 1}, z] - 2*G[{1 + 2*x, -1}, z] + 
     2*G[{1 + 2*x, 1}, z] + 2*G[{-1}, z]*Log[4] - G[{1}, z]*Log[16] - 
     G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] + G[{-1 - 2*x}, z]*Log[4*x^2] - 
     G[{1 + 2*x}, z]*Log[4*x^2] + 2*G[{-1}, z]*Log[1 + x] - 
     2*G[{1}, z]*Log[1 + x] + G[{-1}, z]*Log[(1 + x)^2] - 
     G[{1}, z]*Log[(1 + x)^2] - 3*G[{-1}, z]*Log[4*(1 + x)^2] + 
     3*G[{1}, z]*Log[4*(1 + x)^2] - G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] + 
     G[{1 + 2*x}, z]*Log[4*(1 + x)^2]))/(512*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((-1 - p2 - x + p2*x + 3*x^2)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(1 + x)^2]*Log[16*(1 + x)^2]))/(768*(1 + p2)*(-1 + x)*x) - 
  ((-2*p2^2 + p2^3 + 12*p2^2*x - 2*p2^3*x + 14*x^2 + 24*p2*x^2 - 
     21*p2^2*x^2 + p2^3*x^2 - 38*x^3 - 64*p2*x^3 + 14*p2^2*x^3 + 30*x^4 + 
     50*p2*x^4 - 5*p2^2*x^4 - 6*x^5 - 12*p2*x^5)*
    (4*G[{-1 - 2*x, 1 - 2*x}, z] - 4*G[{1 + 2*x, -1 + 2*x}, z] - 
     4*G[{-1 - 2*x}, z]*Log[16] + 4*G[{1 + 2*x}, z]*Log[16] + 
     G[{-1 - 2*x}, z]*Log[4096] - G[{1 + 2*x}, z]*Log[4096] + 
     8*G[{-1 - 2*x}, z]*Log[1 - x] - 8*G[{1 + 2*x}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 4*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 - 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x}, z]*Log[x^2] + 
     2*G[{-1 + 2*x}, z]*Log[x^2] + 2*G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1 - 2*x}, z]*Log[x^2*(-1 + 2*x)^2] - 2*G[{1 + 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2]))/(1024*(1 + p2)^(5/2)*(-1 + x)^2*x^2) + 
  ((-2*p2^2 + p2^3 - p2*x + 11*p2^2*x - 2*p2^3*x + 13*x^2 + 26*p2*x^2 - 
     18*p2^2*x^2 + p2^3*x^2 - 39*x^3 - 68*p2*x^3 + 11*p2^2*x^3 + 39*x^4 + 
     61*p2*x^4 - 3*p2^2*x^4 - 13*x^5 - 19*p2*x^5)*(2*G[{-1, -1 + 2*x}, z] - 
     2*G[{1, 1 - 2*x}, z] + 2*G[{-1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 + 2*x, -1 + 2*x}, z] + 2*G[{-1}, z]*Log[8] + 
     2*G[{-1 - 2*x}, z]*Log[8] + 2*G[{1}, z]*Log[16] + 
     2*G[{1 + 2*x}, z]*Log[16] - G[{1}, z]*Log[64] - 
     G[{1 + 2*x}, z]*Log[64] - G[{-1}, z]*Log[256] - 
     G[{-1 - 2*x}, z]*Log[256] + 4*G[{-1}, z]*Log[1 - x] - 
     4*G[{1}, z]*Log[1 - x] + 4*G[{-1 - 2*x}, z]*Log[1 - x] - 
     4*G[{1 + 2*x}, z]*Log[1 - x] - 2*G[{-1}, z]*Log[(-1 + x)^2] + 
     2*G[{1}, z]*Log[(-1 + x)^2] - 2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[x^2] + 
     2*G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] + 
     G[{1 + 2*x}, z]*Log[x^2] + G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] - 
     G[{1}, z]*Log[x^2*(-1 + 2*x)^2] + G[{-1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2]))/
   (512*(1 + p2)^(5/2)*(-1 + x)^2*x^2) + 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] - 4*G[{1, -1 + 2*x}, z] - 
     2*G[{-1 - 2*x, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     4*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[4] - 2*G[{-1 - 2*x}, z]*Log[8] - 
     2*G[{-1 + 2*x}, z]*Log[8] + G[{1}, z]*Log[16] - 
     2*G[{1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[64] + 
     G[{1 + 2*x}, z]*Log[64] + G[{-1 - 2*x}, z]*Log[256] + 
     8*G[{-1}, z]*Log[1 - x] - 8*G[{1}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[1 - x] + 4*G[{1 - 2*x}, z]*Log[1 - x] - 
     4*G[{-1 + 2*x}, z]*Log[1 - x] + 4*G[{1 + 2*x}, z]*Log[1 - x] - 
     6*G[{-1}, z]*Log[(-1 + x)^2] + 6*G[{1}, z]*Log[(-1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] - 2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[x^2] + 2*G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] - G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] - 2*G[{1}, z]*Log[x^2*(-1 + 2*x)^2] - 
     G[{-1 - 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + G[{1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{-1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + 
     G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2]))/(512*(1 + p2)^(3/2)*
    (-1 + x)^2) + ((-1 - p2 - x + p2*x + 3*x^2)*
    (2*Pi^2 + 6*G[{-1 - 2*x, -1}, z] - 6*G[{-1 - 2*x, 1}, z] - 
     6*G[{1 + 2*x, -1}, z] + 6*G[{1 + 2*x, 1}, z] + 3*G[{-1}, z]*Log[4*x^2] + 
     3*G[{1}, z]*Log[4*x^2] - 3*G[{-1 - 2*x}, z]*Log[4*x^2] - 
     3*G[{1 + 2*x}, z]*Log[4*x^2] - 3*G[{-1}, z]*Log[4*(1 + x)^2] - 
     3*G[{1}, z]*Log[4*(1 + x)^2] + 3*G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] + 
     3*G[{1 + 2*x}, z]*Log[4*(1 + x)^2] - Log[64]*Log[(1 + 2*x)^2] - 
     3*Log[x^2]*Log[(1 + 2*x)^2] - 12*PolyLog[2, -1 - 2*x] - 
     12*PolyLog[2, -2*x]))/(384*(1 + p2)*(-1 + x)*x) + 
  ((2 - 3*x + 2*x^2)*(10*Pi^2 - 12*G[{-1, 1}, z] - 12*G[{1, -1}, z] + 
     12*G[{1 - 2*x, 1}, z] + 12*G[{-1 + 2*x, -1}, z] + 12*Log[2]^2 + 
     3*G[{-1}, z]*Log[16] + 3*G[{1}, z]*Log[16] - 3*G[{1 - 2*x}, z]*Log[16] - 
     3*G[{-1 + 2*x}, z]*Log[16] + 6*G[{-1}, z]*Log[x^2] + 
     6*G[{1}, z]*Log[x^2] - 6*G[{1 - 2*x}, z]*Log[x^2] - 
     6*G[{-1 + 2*x}, z]*Log[x^2] + 6*Log[4]*Log[x^2] - 
     6*Log[1 - 2*x]*Log[16*x^4] - 6*G[{-1 - 2*x}, z]*Log[1 + x] + 
     6*G[{1 - 2*x}, z]*Log[1 + x] + 6*G[{-1 + 2*x}, z]*Log[1 + x] - 
     6*G[{1 + 2*x}, z]*Log[1 + x] + 3*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[(1 + x)^2] - 3*G[{-1 + 2*x}, z]*Log[(1 + x)^2] + 
     3*G[{1 + 2*x}, z]*Log[(1 + x)^2] - 24*PolyLog[2, 1 + x^(-1)] + 
     24*PolyLog[2, 1/(2*x)] - 24*PolyLog[2, 1 + x]))/
   (1536*(1 + p2)*(-1 + x)) + 
  ((-4 + 6*x - 4*x^2)*(-Pi^2/6 + 2*G[{-1, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{-1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 + 2*x, -1 + 2*x}, z] + 8*Log[2]^2 + 4*G[{-1 - 2*x}, z]*Log[4] + 
     4*G[{1 + 2*x}, z]*Log[4] - 3*Log[4]^2 - 2*G[{-1}, z]*Log[16] - 
     2*G[{1}, z]*Log[16] + Log[16]^2/2 + G[{-1}, z]*Log[64] + 
     G[{1}, z]*Log[64] - G[{-1 - 2*x}, z]*Log[64] - G[{1 + 2*x}, z]*Log[64] + 
     (5*Log[2]*Log[64])/2 + Log[4]*Log[64] - Log[8]*Log[64] + 
     Log[2]*Log[256] - Log[4]*Log[512] - Log[16]*Log[(1 - x)^(-1)] + 
     4*G[{-1}, z]*Log[1 - x] + 4*G[{1}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[1 - x] - 4*G[{1 + 2*x}, z]*Log[1 - x] - 
     Log[16]*Log[1 - x] - 9*Log[1 - 2*x]*Log[1 - x] - (17*Log[1 - x]^2)/2 - 
     2*G[{-1}, z]*Log[(-1 + x)^2] - 2*G[{1}, z]*Log[(-1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     Log[4]*Log[(-1 + x)^2] + Log[256]*Log[(-1 + x)^2] + 
     2*Log[(-1 + x)^2]^2 - Log[4]*Log[x^(-1)] + Log[8]*Log[x^(-1)] + 
     Log[8]*Log[-x] - Log[512]*Log[-x] + (Log[-x^(-9)]*Log[-x])/2 + 
     Log[16]*Log[x] - 2*G[{-1}, z]*Log[x^2] - 2*G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] + G[{1 + 2*x}, z]*Log[x^2] - 
     Log[16]*Log[x^2] + Log[256]*Log[x^2] + 2*Log[x^2]^2 - 
     Log[2]*Log[(-1 + x)/(-1 + 2*x)] + Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 
     Log[64]*Log[(-1 + x)/(-1 + 2*x)] + Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
     2*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 
     Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] + 
     4*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + Log[(-1 + x)/(-1 + 2*x)]^2 + 
     Log[2]*Log[x/(-1 + 2*x)] - Log[4]*Log[x/(-1 + 2*x)] + 
     Log[64]*Log[x/(-1 + 2*x)] - Log[512]*Log[x/(-1 + 2*x)] - 
     4*Log[(1 - x)^(-1)]*Log[x/(-1 + 2*x)] - 4*Log[1 - x]*Log[x/(-1 + 2*x)] - 
     2*Log[x^2]*Log[x/(-1 + 2*x)] - Log[x/(-1 + 2*x)]^2 - 
     Log[64]*Log[x*(-1 + 2*x)] + G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] + 
     G[{1}, z]*Log[x^2*(-1 + 2*x)^2] - G[{-1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + 
     (3*Log[2]*Log[x^2*(-1 + 2*x)^2])/2 + 
     (Log[(-1 + x)/(-1 + 2*x)]*Log[x^2*(-1 + 2*x)^2])/2 - 
     (Log[x/(-1 + 2*x)]*Log[x^2*(-1 + 2*x)^2])/2 + 
     2*Log[64]*Log[x/(1 + 2*x)] - 2*Log[256]*Log[x/(1 + 2*x)] + 
     8*Log[1 - x]*Log[x/(1 + 2*x)] - 4*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
     2*Log[x^2]*Log[x/(1 + 2*x)] + 2*Log[x^2*(-1 + 2*x)^2]*Log[x/(1 + 2*x)] + 
     (Log[x^6]*Log[1 - 3*x + 2*x^2])/2 - PolyLog[2, 1 - 1/(2*x)] - 
     8*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] + 
     8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 4*PolyLog[2, 1/2 - x] + 
     4*PolyLog[2, 1 - x] - 5*PolyLog[2, 1/(2*x)] + PolyLog[2, (-1 + x)/x] - 
     11*PolyLog[2, x/(-1 + x)] + 8*PolyLog[2, (-1 + 2*x)^(-1)] + 
     4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
   (512*(1 + p2)*(-1 + x)) + 
  ((-15*p2^2 - 4*p2^3 - 108*p2*x - 21*p2^2*x - 208*x^2 + 96*p2*x^2 + 
     26*p2^2*x^2 + 512*x^3 + 36*p2*x^3 - 528*x^4 - 24*p2*x^4 + 352*x^5 - 
     128*x^6)*(Pi^2/3 - 2*G[{-1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1 + 2*x}, z] - 4*Log[2]^2 - 
     2*G[{1 - 2*x}, z]*Log[16] - 2*G[{-1 + 2*x}, z]*Log[16] - 
     G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] + G[{1 - 2*x}, z]*Log[64] + 
     G[{-1 + 2*x}, z]*Log[64] + G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] + 
     8*ArcCoth[3 - 4*x]*Log[1 + (1 - 2*x)^(-1)] - 4*Log[1 - 2*x]^2 - 
     G[{-1}, z]*Log[(1 - 2*x)^2] - G[{1}, z]*Log[(1 - 2*x)^2] + 
     G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] + G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
     3*Log[1 - x]^2 + 2*Log[1 - 2*x]*(Log[256] + 5*Log[1 - x]) + 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
      Log[16*(-1 + x)^2] + Log[-x]^2 + 
     Log[4]*Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] - 
     Log[256*x^2]*Log[1 - 3*x + 2*x^2] - Log[1 + (1 - 2*x)^(-1)]*
      Log[2 - 6*x + 4*x^2] - 2*Log[(-1 + x)^3*(-1 + 2*x)]*
      Log[1 + (-1 + 2*x)^(-1)] - Log[1 + (-1 + 2*x)^(-1)]^2 - 
     2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 4*PolyLog[2, (1 - 2*x)^(-1)] + 
     2*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, x/(-1 + x)] - 
     4*PolyLog[2, (-1 + 2*x)^(-1)] - 2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
     2*PolyLog[2, x/(-1 + 2*x)]))/(1024*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)^2) + 
  ((15*p2^2 + 4*p2^3 + 108*p2*x + 21*p2^2*x + 208*x^2 - 96*p2*x^2 - 
     26*p2^2*x^2 - 512*x^3 - 36*p2*x^3 + 528*x^4 + 24*p2*x^4 - 352*x^5 + 
     128*x^6)*(-Pi^2 + 2*G[{-1, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - Log[2]^2 - 
     2*Log[1 - 2*x]^2 + 2*G[{-1}, z]*Log[1 - x] + 2*G[{1}, z]*Log[1 - x] - 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] - G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] + G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] - Log[1 - x]*Log[-16*x] - G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] - 2*G[{-1}, z]*Log[4*x^2] - 
     2*G[{1}, z]*Log[4*x^2] + 2*G[{1 - 2*x}, z]*Log[4*x^2] + 
     2*G[{-1 + 2*x}, z]*Log[4*x^2] - Log[2]*Log[8*(1 - 2*x)*x^2] + 
     Log[1 - 2*x]*(4*Log[1 - x] + Log[-128*x^3]) + 
     G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
     G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4] + Log[4]*Log[-x^5] - 
     Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)] - 
     2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 4*PolyLog[2, (1 - 2*x)^(-1)] - 
     2*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] + 
     4*PolyLog[2, x/(-1 + x)] - 4*PolyLog[2, (-1 + 2*x)^(-1)] - 
     2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*PolyLog[2, x/(-1 + 2*x)]))/
   (1024*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((56*p2^2 + 40*p2^3 + 448*p2*x + 376*p2^2*x + 896*x^2 + 448*p2*x^2 - 
     352*p2^2*x^2 - 1664*x^3 - 1408*p2*x^3 + 1664*x^4 + 512*p2*x^4 - 
     1920*x^5 + 1024*x^6)*((-13*Pi^2)/3 + 2*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{1, 1 - 2*x}, z] + 2*G[{1, -1 + 2*x}, z] - 
     4*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] - 
     40*Log[2]^2 - 2*G[{-1}, z]*Log[1 - x] - 2*G[{1}, z]*Log[1 - x] - 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] + 
     (Log[4] - 4*Log[1 - 1/(2*x)])*Log[1 - x] - 
     6*Log[1 - x]*(-2*Log[2 - x^(-1)] + Log[-64*(-1 + x)]) + 
     Log[1 - 2*x]*Log[64/x^6] - (4*I)*Pi*Log[(-1 + x)/x] + 
     2*(Log[1 + (1 - 2*x)^(-1)]*(2*Log[-1 + x] + Log[-2/x^3]) - 
       (Log[-1 + x] - Log[x])^2) + 4*G[{-1}, z]*Log[4*x^2] + 
     4*G[{1}, z]*Log[4*x^2] - Log[16]*Log[4*x^2] - 
     G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
     G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4] + Log[2 - 2/(1 - 2*x)^2]*
      Log[64*(1 - 2*x)^2*x^4] - Log[-x]*Log[1099511627776*x^20] - 
     2*Log[1 - 1/(2*x)]*(-2*Log[x^(-1)] + Log[-4 + 8*x]) - 
     2*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)] - 
     4*PolyLog[2, 1 + 1/(2*(-1 + x))] + 12*PolyLog[2, (1 - 2*x)^(-1)] - 
     8*PolyLog[2, (2 - 2*x)^(-1)] + 8*PolyLog[2, 1/(2*x)] + 
     12*PolyLog[2, x/(-1 + x)] - 12*PolyLog[2, (-1 + 2*x)^(-1)] - 
     8*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 4*PolyLog[2, x/(-1 + 2*x)]))/
   (8192*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((-2*p2 - 2*p2^2 - 8*x - 13*p2*x + 2*p2^2*x - 14*x^2 + 17*p2*x^2 + 44*x^3 - 
     5*p2*x^3 - 38*x^4 + 16*x^5)*(7*Pi^2 + 12*G[{-1, 1 - 2*x}, z] - 
     6*G[{-1, -1 + 2*x}, z] - 6*G[{1, 1 - 2*x}, z] + 12*G[{1, -1 + 2*x}, z] + 
     12*G[{1 - 2*x, 1 - 2*x}, z] - 6*G[{1 - 2*x, -1 + 2*x}, z] - 
     6*G[{-1 + 2*x, 1 - 2*x}, z] + 12*G[{-1 + 2*x, -1 + 2*x}, z] + 
     18*G[{-1}, z]*Log[2] + 18*G[{1}, z]*Log[2] + 18*G[{1 - 2*x}, z]*Log[2] + 
     18*G[{-1 + 2*x}, z]*Log[2] + 66*Log[2]^2 + 12*Log[1 - 2*x]^2 + 
     60*Log[1 - 2*x]*Log[2 - 2*x] + 6*Log[128]*Log[1 - x] + 30*Log[1 - x]^2 + 
     6*G[{-1}, z]*Log[(-1 + x)^2] + 6*G[{1}, z]*Log[(-1 + x)^2] + 
     6*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     12*G[{-1}, z]*Log[4*(-1 + x)^2] - 12*G[{1}, z]*Log[4*(-1 + x)^2] - 
     18*Log[2]*Log[(4 - 4*x)/x^2] + 18*Log[-x]^2 + 3*G[{-1}, z]*Log[x^2] + 
     3*G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] + 
     3*G[{-1 + 2*x}, z]*Log[x^2] + 3*G[{-1}, z]*Log[(-1 + 2*x)^2] + 
     3*G[{1}, z]*Log[(-1 + 2*x)^2] + 3*G[{1 - 2*x}, z]*Log[(-1 + 2*x)^2] + 
     3*G[{-1 + 2*x}, z]*Log[(-1 + 2*x)^2] - 3*Log[x^4]*Log[1 - 3*x + 2*x^2] - 
     24*PolyLog[2, 1 + 1/(2*(-1 + x))] + 36*PolyLog[2, (1 - 2*x)^(-1)] - 
     48*PolyLog[2, (2 - 2*x)^(-1)] + 12*PolyLog[2, 1/(2*x)] + 
     36*PolyLog[2, x/(-1 + x)] - 36*PolyLog[2, (-1 + 2*x)^(-1)] - 
     12*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 24*PolyLog[2, x/(-1 + 2*x)]))/
   (1536*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) - 
  ((4*p2 + 4*p2^2 + 16*x + 33*p2*x + p2^2*x + 56*x^2 - 7*p2*x^2 - 112*x^3 - 
     14*p2*x^3 + 104*x^4 - 64*x^5)*(-2*Pi^2 + 3*G[{-1, -1}, z] + 
     3*G[{-1, 1}, z] - 3*G[{-1, 1 - 2*x}, z] - 3*G[{-1, -1 + 2*x}, z] + 
     3*G[{1, -1}, z] + 3*G[{1, 1}, z] - 3*G[{1, 1 - 2*x}, z] - 
     3*G[{1, -1 + 2*x}, z] + 3*G[{1 - 2*x, -1}, z] + 3*G[{1 - 2*x, 1}, z] - 
     9*G[{1 - 2*x, 1 - 2*x}, z] + 3*G[{1 - 2*x, -1 + 2*x}, z] + 
     3*G[{-1 + 2*x, -1}, z] + 3*G[{-1 + 2*x, 1}, z] + 
     3*G[{-1 + 2*x, 1 - 2*x}, z] - 9*G[{-1 + 2*x, -1 + 2*x}, z] - 
     6*G[{-1}, z]*Log[1 - 2*x] - 6*G[{1}, z]*Log[1 - 2*x] - 
     6*G[{1 - 2*x}, z]*Log[1 - 2*x] - 6*G[{-1 + 2*x}, z]*Log[1 - 2*x] - 
     6*Log[4 - 8*x]*Log[1 - 2*x] + 3*G[{-1}, z]*Log[4*(1 - x)^2] + 
     3*G[{1}, z]*Log[4*(1 - x)^2] - 3*G[{1 - 2*x}, z]*Log[4*(1 - x)^2] - 
     3*G[{-1 + 2*x}, z]*Log[4*(1 - x)^2] - 12*Log[1 - 2*x]*Log[-x] + 
     3*G[{-1}, z]*Log[4*x^2] + 3*G[{1}, z]*Log[4*x^2] - 
     3*G[{1 - 2*x}, z]*Log[4*x^2] - 3*G[{-1 + 2*x}, z]*Log[4*x^2] - 
     12*PolyLog[2, 2*x] + 12*PolyLog[2, -1 + 2*x]))/
   (1536*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((32 + 32*p2 + 32*x - 32*p2*x - 96*x^2)*((-7*Pi^2)/3 - 4*G[{-1, -1}, z] + 
     2*G[{-1, 1}, z] + 2*G[{1, -1}, z] - 4*G[{1, 1}, z] + 
     2*G[{-1 - 2*x, -1}, z] - 4*G[{-1 - 2*x, 1}, z] - 4*G[{1 + 2*x, -1}, z] + 
     2*G[{1 + 2*x, 1}, z] + 2*G[{-1}, z]*Log[2] + 2*G[{1}, z]*Log[2] + 
     2*G[{-1 - 2*x}, z]*Log[2] + 2*G[{1 + 2*x}, z]*Log[2] + 2*Log[2]^2 + 
     8*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 + 2*x}, z]*Log[x^2] - Log[4]*Log[x^2] + 
     2*G[{-1}, z]*Log[(1 + x)^2] + 2*G[{1}, z]*Log[(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] + 2*G[{1 + 2*x}, z]*Log[(1 + x)^2] - 
     4*G[{-1}, z]*Log[4*(1 + x)^2] - 4*G[{1}, z]*Log[4*(1 + x)^2] - 
     Log[-2*x]*(Log[65536*x^8] + 8*Log[1 + 2*x]) + 
     4*Log[2*(1 + x)]*(6*Log[1 + x] + Log[-256*x^2*(1 + 2*x)]) + 
     12*PolyLog[2, -1 - 2*x] + 4*PolyLog[2, -1/(2*x)] + 
     12*PolyLog[2, 1 + x] + 4*PolyLog[2, -((1 + x)/x)] - 
     12*PolyLog[2, 1 + 2*x] + 8*PolyLog[2, (2 + 2*x)^(-1)] + 
     16*PolyLog[2, 1 - 1/(2*(1 + x))] - 8*PolyLog[2, -1 + (1 + x)^(-1)]))/
   (8192*(1 + p2)*(-1 + x)*x) + 
  (((p2^2 + p2*(8 + 8*x - 4*x^2) + 8*(1 + x^2))*
      (2*G[{1 - 2*x, -1, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 1 - 2*x, -1}, z] + 4*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, -1}, z] - 4*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 2*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
       4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16] + G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] + G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1, 1 - 2*x}, z]*Log[x^2] + G[{-1, -1 + 2*x}, z]*Log[x^2] + 
       G[{1, 1 - 2*x}, z]*Log[x^2] - G[{1, -1 + 2*x}, z]*Log[x^2] - 
       G[{1 - 2*x, -1}, z]*Log[x^2] + G[{1 - 2*x, 1}, z]*Log[x^2] - 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] + G[{-1 + 2*x, -1}, z]*Log[x^2] - G[{-1 + 2*x, 1}, z]*
        Log[x^2] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^2*(-1 + x)) + 
    ((1 - 5*x + 5*x^2 + p2*(-1 + 2*x))*(-4*G[{-1, -1, 1 - 2*x}, z] + 
       4*G[{-1, -1, -1 + 2*x}, z] + 4*G[{-1, 0, 1 - 2*x}, z] - 
       4*G[{-1, 0, -1 + 2*x}, z] - 4*G[{-1, 1, 1 - 2*x}, z] + 
       4*G[{-1, 1, -1 + 2*x}, z] - 2*G[{-1, 1 - 2*x, -1}, z] - 
       2*G[{-1, 1 - 2*x, 1}, z] - 2*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 2*G[{-1, -1 + 2*x, -1}, z] + 
       2*G[{-1, -1 + 2*x, 1}, z] - 2*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 4*G[{0, -1, 1 - 2*x}, z] - 
       4*G[{0, -1, -1 + 2*x}, z] - 4*G[{0, 0, 1 - 2*x}, z] + 
       4*G[{0, 0, -1 + 2*x}, z] + 4*G[{0, 1, 1 - 2*x}, z] - 
       4*G[{0, 1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x, -1}, z] + 
       2*G[{0, 1 - 2*x, 1}, z] + 2*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, -1}, z] - 
       2*G[{0, -1 + 2*x, 1}, z] + 2*G[{0, -1 + 2*x, 1 - 2*x}, z] - 
       2*G[{0, -1 + 2*x, -1 + 2*x}, z] - 4*G[{1, -1, 1 - 2*x}, z] + 
       4*G[{1, -1, -1 + 2*x}, z] + 4*G[{1, 0, 1 - 2*x}, z] - 
       4*G[{1, 0, -1 + 2*x}, z] - 4*G[{1, 1, 1 - 2*x}, z] + 
       4*G[{1, 1, -1 + 2*x}, z] - 2*G[{1, 1 - 2*x, -1}, z] - 
       2*G[{1, 1 - 2*x, 1}, z] - 2*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{1, 1 - 2*x, -1 + 2*x}, z] + 2*G[{1, -1 + 2*x, -1}, z] + 
       2*G[{1, -1 + 2*x, 1}, z] - 2*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       2*G[{1, -1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1, -1}, z] - 
       G[{1 - 2*x, -1, 1}, z] - 2*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 2*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 0, -1 + 2*x}, z] - G[{1 - 2*x, 1, -1}, z] - 
       G[{1 - 2*x, 1, 1}, z] - 2*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1}, z] - 
       G[{1 - 2*x, 1 - 2*x, 1}, z] - G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
       G[{1 - 2*x, -1 + 2*x, 1}, z] - G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
       G[{-1 + 2*x, -1, 1}, z] - 2*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 
       2*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
       G[{-1 + 2*x, 1, 1}, z] - 2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       2*G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       G[{-1 + 2*x, -1 + 2*x, 1}, z] - G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       (3*G[{-1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (G[{-1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{0, -1}, z]*Log[4*(-1 + x)^2] + G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + (G[{1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (3*G[{1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (3*G[{-1, -1}, z]*Log[4*x^2])/2 + (G[{-1, 1}, z]*Log[4*x^2])/2 - 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] + G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       G[{0, -1}, z]*Log[4*x^2] - G[{0, 1}, z]*Log[4*x^2] + 
       G[{0, 1 - 2*x}, z]*Log[4*x^2] - G[{0, -1 + 2*x}, z]*Log[4*x^2] - 
       (G[{1, -1}, z]*Log[4*x^2])/2 + (3*G[{1, 1}, z]*Log[4*x^2])/2 - 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] - (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2])/
        2 + (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[4*x^2])/2 + (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 - 
       (G[{-1}, z]*Log[x^2]*Log[16*x^2])/4 + (G[{1}, z]*Log[x^2]*Log[16*x^2])/
        4 - (G[{1 - 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12 + 
       (G[{-1 + 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12))/
     (32*(1 + p2)^(3/2)*(-1 + x)) - 
    ((-4*(-1 + x)*x^2 + p2*(-2 + 6*x - 4*x^2 + x^3))*
      (G[{1 - 2*x}, z]*(6*Log[(-1 + x)^2]^2 + 3*Log[(-1 + x)^2]*
          (Log[65536] + 4*Log[x^2]) + 2*(Pi^2 + 72*Log[2]^2 - 3*Log[4]^2 + 
           Log[2]*Log[16777216] + (Log[4096] + 2*Log[16777216])*Log[x^2] + 
           12*Log[x^2]^2)) - G[{-1 + 2*x}, z]*(6*Log[(-1 + x)^2]^2 + 
         3*Log[(-1 + x)^2]*(Log[65536] + 4*Log[x^2]) + 
         2*(Pi^2 + 72*Log[2]^2 - 3*Log[4]^2 + Log[2]*Log[16777216] + 
           (Log[4096] + 2*Log[16777216])*Log[x^2] + 12*Log[x^2]^2)) + 
       3*(4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, -1, -1 + 2*x}, z] - 
         8*G[{-1, 0, 1 - 2*x}, z] + 8*G[{-1, 0, -1 + 2*x}, z] + 
         4*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] - 
         4*G[{-1, 1 - 2*x, -1}, z] - 4*G[{-1, 1 - 2*x, 1}, z] + 
         4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1, -1 + 2*x, -1}, z] + 4*G[{-1, -1 + 2*x, 1}, z] + 
         4*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1, 1 - 2*x}, z] + 8*G[{0, -1, -1 + 2*x}, z] + 
         16*G[{0, 0, 1 - 2*x}, z] - 16*G[{0, 0, -1 + 2*x}, z] - 
         8*G[{0, 1, 1 - 2*x}, z] + 8*G[{0, 1, -1 + 2*x}, z] + 
         8*G[{0, 1 - 2*x, -1}, z] + 8*G[{0, 1 - 2*x, 1}, z] - 
         8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 8*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1 + 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] - 
         8*G[{0, -1 + 2*x, 1 - 2*x}, z] + 8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1, 1 - 2*x}, z] - 4*G[{1, -1, -1 + 2*x}, z] - 
         8*G[{1, 0, 1 - 2*x}, z] + 8*G[{1, 0, -1 + 2*x}, z] + 
         4*G[{1, 1, 1 - 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] - 
         4*G[{1, 1 - 2*x, -1}, z] - 4*G[{1, 1 - 2*x, 1}, z] + 
         4*G[{1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] + 
         4*G[{1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, -1, 1}, z] + 
         4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
         8*G[{1 - 2*x, 0, 1 - 2*x}, z] + 8*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, 1, -1}, z] - 4*G[{1 - 2*x, 1, 1}, z] + 
         4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, 1 - 2*x, -1}, z] - 4*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 4*G[{1 - 2*x, -1 + 2*x, -1}, 
           z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
         4*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, -1}, z] + 
         4*G[{-1 + 2*x, -1, 1}, z] + 4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 8*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
         8*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, -1}, z] + 
         4*G[{-1 + 2*x, 1, 1}, z] + 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
         4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
           z] - 4*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 16*G[{-1}, z]*Log[2]^2 + 
         16*G[{1}, z]*Log[2]^2 + 4*G[{-1, 1 - 2*x}, z]*Log[16] - 
         6*G[{-1, -1 + 2*x}, z]*Log[16] - 4*G[{0, 1 - 2*x}, z]*Log[16] + 
         12*G[{0, -1 + 2*x}, z]*Log[16] + 4*G[{1, 1 - 2*x}, z]*Log[16] - 
         6*G[{1, -1 + 2*x}, z]*Log[16] + 4*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 
         6*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[16] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] + 
         G[{-1, 1 - 2*x}, z]*Log[256] - 4*G[{0, 1 - 2*x}, z]*Log[256] + 
         G[{1, 1 - 2*x}, z]*Log[256] + G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 
         G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 4*G[{-1, -1}, z]*
          Log[(-1 + x)^2] + 4*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
         4*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 4*G[{-1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] + 8*G[{0, -1}, z]*Log[(-1 + x)^2] - 
         8*G[{0, 1}, z]*Log[(-1 + x)^2] - 8*G[{0, 1 - 2*x}, z]*
          Log[(-1 + x)^2] + 8*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{1, -1}, z]*Log[(-1 + x)^2] + 4*G[{1, 1}, z]*Log[(-1 + x)^2] + 
         4*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 4*G[{1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
         4*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 4*G[{1 - 2*x, 1 - 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 4*G[{-1 + 2*x, 1}, z]*
          Log[(-1 + x)^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{-1}, z]*Log[(-1 + x)^2]^2 + 2*G[{1}, z]*Log[(-1 + x)^2]^2 + 
         4*G[{-1, -1}, z]*Log[x^2] - 4*G[{-1, 1}, z]*Log[x^2] + 
         8*G[{-1, 1 - 2*x}, z]*Log[x^2] - 8*G[{-1, -1 + 2*x}, z]*Log[x^2] - 
         8*G[{0, -1}, z]*Log[x^2] + 8*G[{0, 1}, z]*Log[x^2] - 
         16*G[{0, 1 - 2*x}, z]*Log[x^2] + 16*G[{0, -1 + 2*x}, z]*Log[x^2] + 
         4*G[{1, -1}, z]*Log[x^2] - 4*G[{1, 1}, z]*Log[x^2] + 
         8*G[{1, 1 - 2*x}, z]*Log[x^2] - 8*G[{1, -1 + 2*x}, z]*Log[x^2] + 
         4*G[{1 - 2*x, -1}, z]*Log[x^2] - 4*G[{1 - 2*x, 1}, z]*Log[x^2] + 
         8*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 8*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[x^2] + 4*G[{-1 + 2*x, -1}, z]*Log[x^2] - 4*G[{-1 + 2*x, 1}, z]*
          Log[x^2] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
         8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 2*G[{-1}, z]*Log[(-1 + x)^2]*
          Log[x^2] + 2*G[{1}, z]*Log[(-1 + x)^2]*Log[x^2] + 
         4*G[{-1}, z]*Log[x^2]^2 - 4*G[{1}, z]*Log[x^2]^2 + 
         16*G[{-1}, z]*Log[2]*Log[2*x^2] - 16*G[{1}, z]*Log[2]*Log[2*x^2] - 
         4*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
         4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, 1}, z]*
          Log[4*x^2] + 4*G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
         4*G[{1}, z]*Log[x^2]*Log[16*x^2] - 2*G[{-1}, z]*Log[(-1 + x)^2]*
          Log[256*x^2] + 2*G[{1}, z]*Log[(-1 + x)^2]*Log[256*x^2] - 
         2*G[{-1}, z]*Log[x^2]*Log[256*x^2] + 2*G[{1}, z]*Log[x^2]*
          Log[256*x^2])))/(1536*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
    ((2*p2^2 + p2*(5 + x - 2*x^2) - 8*(-1 + x)*(1 + x^2))*
      (6*(G[{-1, -1, 1 - 2*x}, z] - G[{-1, -1, -1 + 2*x}, z] - 
         2*G[{-1, 0, 1 - 2*x}, z] + 2*G[{-1, 0, -1 + 2*x}, z] + 
         G[{-1, 1, 1 - 2*x}, z] - G[{-1, 1, -1 + 2*x}, z] - 
         G[{-1, 1 - 2*x, -1}, z] - G[{-1, 1 - 2*x, 1}, z] + 
         G[{-1, 1 - 2*x, 1 - 2*x}, z] - G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
         G[{-1, -1 + 2*x, -1}, z] + G[{-1, -1 + 2*x, 1}, z] + 
         G[{-1, -1 + 2*x, 1 - 2*x}, z] - G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
         2*G[{0, -1, 1 - 2*x}, z] + 2*G[{0, -1, -1 + 2*x}, z] + 
         4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
         2*G[{0, 1, 1 - 2*x}, z] + 2*G[{0, 1, -1 + 2*x}, z] + 
         2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] - 
         2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
         2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] - 
         2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
         G[{1, -1, 1 - 2*x}, z] - G[{1, -1, -1 + 2*x}, z] - 
         2*G[{1, 0, 1 - 2*x}, z] + 2*G[{1, 0, -1 + 2*x}, z] + 
         G[{1, 1, 1 - 2*x}, z] - G[{1, 1, -1 + 2*x}, z] - 
         G[{1, 1 - 2*x, -1}, z] - G[{1, 1 - 2*x, 1}, z] + 
         G[{1, 1 - 2*x, 1 - 2*x}, z] - G[{1, 1 - 2*x, -1 + 2*x}, z] + 
         G[{1, -1 + 2*x, -1}, z] + G[{1, -1 + 2*x, 1}, z] + 
         G[{1, -1 + 2*x, 1 - 2*x}, z] - G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] + 
         G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] - 
         2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 2*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] + 
         G[{1 - 2*x, 1, 1 - 2*x}, z] - G[{1 - 2*x, 1, -1 + 2*x}, z] - 
         G[{1 - 2*x, 1 - 2*x, -1}, z] - G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
          z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{1 - 2*x, -1 + 2*x, 1}, z] + 
         G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x, 
           -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + G[{-1 + 2*x, -1, 1}, 
          z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - G[{-1 + 2*x, -1, -1 + 2*x}, 
          z] - 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 2*G[{-1 + 2*x, 0, -1 + 2*x}, 
           z] + G[{-1 + 2*x, 1, -1}, z] + G[{-1 + 2*x, 1, 1}, z] + 
         G[{-1 + 2*x, 1, 1 - 2*x}, z] - G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
         G[{-1 + 2*x, 1 - 2*x, -1}, z] - G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
         G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, 
           -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
         G[{-1 + 2*x, -1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
          z] - G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{1 - 2*x, 1}, z]*
          Log[1/(4*x^2)] - (G[{1 - 2*x, -1}, z] - G[{-1 + 2*x, 1}, z])*
          (3*Log[(-1 + x)^2] + Log[4/((-1 + x)^2*x^2)]) + 
         G[{-1 + 2*x, -1}, z]*Log[4*x^2] + Log[(-1 + x)/x]*
          (4*G[{0, -1}, z] - (G[{-1}, z] - G[{1}, z])*(6*Log[1 - x] + 
             Log[256*x^2])) + (G[{-1, -1}, z] - G[{-1, 1}, z] + 
           2*G[{0, 1}, z] + G[{1, -1}, z] - G[{1, 1}, z])*
          Log[x^2/(-1 + x)^2] + (G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 
           2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + 
           G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + G[{1 - 2*x, 1 - 2*x}, 
            z] - G[{1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
           G[{-1 + 2*x, -1 + 2*x}, z])*Log[64*(-1 + x)^4*x^2]) + 
       G[{1 - 2*x}, z]*(Pi^2 + 84*Log[2]^2 + 3*Log[x^2]*Log[256*x^2] + 
         6*Log[1 - x]*(8*Log[1 - x] + Log[1048576*x^4])) - 
       G[{-1 + 2*x}, z]*(Pi^2 + 84*Log[2]^2 + 3*Log[x^2]*Log[256*x^2] + 
         6*Log[1 - x]*(8*Log[1 - x] + Log[1048576*x^4]))))/
     (3072*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((-1 + x)*(3*p2 + 4*x)*(6*(G[{-1, -1, 1 - 2*x}, z] - 
         G[{-1, -1, -1 + 2*x}, z] - 2*G[{-1, 0, 1 - 2*x}, z] + 
         2*G[{-1, 0, -1 + 2*x}, z] + G[{-1, 1, 1 - 2*x}, z] - 
         G[{-1, 1, -1 + 2*x}, z] - G[{-1, 1 - 2*x, -1}, z] - 
         G[{-1, 1 - 2*x, 1}, z] + G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1, 1 - 2*x, -1 + 2*x}, z] + G[{-1, -1 + 2*x, -1}, z] + 
         G[{-1, -1 + 2*x, 1}, z] + G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
         G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, 1 - 2*x}, z] + 
         2*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
         4*G[{0, 0, -1 + 2*x}, z] - 2*G[{0, 1, 1 - 2*x}, z] + 
         2*G[{0, 1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x, -1}, z] + 
         2*G[{0, 1 - 2*x, 1}, z] - 2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
         2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, -1}, z] - 
         2*G[{0, -1 + 2*x, 1}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
         2*G[{0, -1 + 2*x, -1 + 2*x}, z] + G[{1, -1, 1 - 2*x}, z] - 
         G[{1, -1, -1 + 2*x}, z] - 2*G[{1, 0, 1 - 2*x}, z] + 
         2*G[{1, 0, -1 + 2*x}, z] + G[{1, 1, 1 - 2*x}, z] - 
         G[{1, 1, -1 + 2*x}, z] - G[{1, 1 - 2*x, -1}, z] - 
         G[{1, 1 - 2*x, 1}, z] + G[{1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{1, 1 - 2*x, -1 + 2*x}, z] + G[{1, -1 + 2*x, -1}, z] + 
         G[{1, -1 + 2*x, 1}, z] + G[{1, -1 + 2*x, 1 - 2*x}, z] - 
         G[{1, -1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1, -1}, z] - 
         G[{1 - 2*x, -1, 1}, z] + G[{1 - 2*x, -1, 1 - 2*x}, z] - 
         G[{1 - 2*x, -1, -1 + 2*x}, z] - 2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
         2*G[{1 - 2*x, 0, -1 + 2*x}, z] - G[{1 - 2*x, 1, -1}, z] - 
         G[{1 - 2*x, 1, 1}, z] + G[{1 - 2*x, 1, 1 - 2*x}, z] - 
         G[{1 - 2*x, 1, -1 + 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1}, z] - 
         G[{1 - 2*x, 1 - 2*x, 1}, z] + G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
         G[{1 - 2*x, -1 + 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
         G[{-1 + 2*x, -1, 1}, z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
         G[{-1 + 2*x, -1, -1 + 2*x}, z] - 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
         2*G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
         G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
         G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
         G[{-1 + 2*x, 1 - 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, 
          z] + G[{-1 + 2*x, -1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, 
           1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
         G[{1 - 2*x, -1}, z]*Log[1/(4*(-1 + x)^2)] + G[{-1 + 2*x, 1}, z]*
          Log[4*(-1 + x)^2] + G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2/(4*x^4)] + 
         2*(-G[{-1, -1}, z] + G[{-1, 1}, z] + 2*G[{0, -1}, z] - 
           2*G[{0, 1}, z] - G[{1, -1}, z] + G[{1, 1}, z])*Log[(-1 + x)/x] + 
         G[{-1 + 2*x, -1}, z]*Log[(4*x^4)/(-1 + x)^2] + 
         (G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x}, z] + 
           2*G[{0, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
           G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z] + 
           G[{-1 + 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x}, z])*
          Log[64*(-1 + x)^2*x^4] - (G[{-1}, z] - G[{1}, z])*
          (2*Log[1 - x]*Log[-16*(-1 + x)*x^2] - Log[-x]*Log[256*x^6])) + 
       (G[{1 - 2*x}, z] - G[{-1 + 2*x}, z])*(Pi^2 + 84*Log[2]^2 + 
         3*Log[(-1 + x)^2]*Log[256*(-1 + x)^2*x^4] + 
         Log[x^2]*Log[1152921504606846976*x^24])))/(1536*(1 + p2)^(3/2)*x) - 
    ((8 + p2^2 + 8*x^2 + 4*p2*(2 + x))*(4*G[{-1, -1, 1}, z] - 
       4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, 1, 1}, z] + 
       4*G[{-1, 1, 1 - 2*x}, z] + 4*G[{-1, 1 - 2*x, -1}, z] - 
       4*G[{-1, -x, -1}, z] + 4*G[{-1, -x, 1 - 2*x}, z] - 
       4*G[{-1, -1 + 2*x, 1}, z] - 4*G[{1, -1, -1}, z] + 
       4*G[{1, -1, -1 + 2*x}, z] + 4*G[{1, 1, -1}, z] - 
       4*G[{1, 1, -1 + 2*x}, z] - 4*G[{1, 1 - 2*x, -1}, z] - 
       4*G[{1, x, 1}, z] + 4*G[{1, x, -1 + 2*x}, z] + 
       4*G[{1, -1 + 2*x, 1}, z] + 6*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, -1}, z] + 
       4*G[{1 - 2*x, 1, 1}, z] - 2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 4*G[{1 - 2*x, -x, -1}, z] - 
       4*G[{1 - 2*x, -x, 1 - 2*x}, z] + 4*G[{-1 + 2*x, -1, -1}, z] - 
       4*G[{-1 + 2*x, -1, 1}, z] - 2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       6*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 4*G[{-1 + 2*x, x, 1}, z] - 
       4*G[{-1 + 2*x, x, -1 + 2*x}, z] + 4*G[{-1, -x}, z]*Log[1 - 2*x] + 
       4*G[{1, x}, z]*Log[1 - 2*x] + 4*G[{1 - 2*x, -1}, z]*Log[1 - 2*x] - 
       4*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] - 4*G[{1 - 2*x, -x}, z]*
        Log[1 - 2*x] - 4*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] + 
       4*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] - 4*G[{-1 + 2*x, x}, z]*
        Log[1 - 2*x] + (G[{-1, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z])*
        Log[(16*(-1 + x)^2)/x^2] + G[{1 - 2*x, 1}, z]*
        Log[(16*(-1 + x)^2)/x^2] + G[{-1 + 2*x, -1}, z]*
        Log[(16*(-1 + x)^2)/x^2] + 4*(G[{-1, 1}, z] + G[{1, -1}, z])*
        Log[(1 - 2*x)/((-1 + x)*x)] + (G[{-1, 1 - 2*x}, z] + 
         G[{1, -1 + 2*x}, z])*Log[x^2/(16*(-1 + x)^2)] + 
       (G[{1 - 2*x, -1}, z] + G[{-1 + 2*x, 1}, z])*Log[x^2/(16*(-1 + x)^2)] + 
       4*(G[{-1, -1}, z] + G[{1, 1}, z])*Log[-(((-1 + x)*x)/(-1 + 2*x))]))/
     (512*(1 + p2)^2*(-1 + x)) - 
    ((2*p2^2*x + p2*(-2 + 5*x + 23*x^2 - 24*x^3) + 
       4*x*(3 - 7*x + 13*x^2 - 9*x^3))*((7*Pi^2*G[{1 - 2*x}, z])/12 - 
       (7*Pi^2*G[{-1 + 2*x}, z])/12 + 4*G[{-1, -1, 1 - 2*x}, z] - 
       2*G[{-1, -1, -1 + 2*x}, z] - 3*G[{-1, 0, 1 - 2*x}, z] + 
       3*G[{-1, 0, -1 + 2*x}, z] + G[{-1, 1, 1 - 2*x}, z] - 
       2*G[{-1, 1, -1 + 2*x}, z] + 4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{-1, 1 - 2*x, -1 + 2*x}, z] + G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       2*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 4*G[{0, -1, 1 - 2*x}, z] + 
       2*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
       4*G[{0, 0, -1 + 2*x}, z] - 2*G[{0, 1, 1 - 2*x}, z] + 
       4*G[{0, 1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{0, -1 + 2*x, -1 + 2*x}, z] + 2*G[{1, -1, 1 - 2*x}, z] - 
       G[{1, -1, -1 + 2*x}, z] - 3*G[{1, 0, 1 - 2*x}, z] + 
       3*G[{1, 0, -1 + 2*x}, z] + 2*G[{1, 1, 1 - 2*x}, z] - 
       4*G[{1, 1, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       G[{1, 1 - 2*x, -1 + 2*x}, z] + 2*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{1, -1 + 2*x, -1 + 2*x}, z] + 4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 3*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       3*G[{1 - 2*x, 0, -1 + 2*x}, z] + G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] - 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + (3*G[{-1, 1}, z]*Log[2])/2 + 
       (3*G[{-1, -1 + 2*x}, z]*Log[2])/2 - 6*G[{0, -1}, z]*Log[2] - 
       6*G[{0, 1 - 2*x}, z]*Log[2] - (3*G[{1, 1}, z]*Log[2])/2 - 
       (3*G[{1, -1 + 2*x}, z]*Log[2])/2 + (3*G[{1 - 2*x, 1}, z]*Log[2])/2 + 
       (3*G[{1 - 2*x, -1 + 2*x}, z]*Log[2])/2 - 
       (3*G[{-1 + 2*x, 1}, z]*Log[2])/2 - (3*G[{-1 + 2*x, -1 + 2*x}, z]*
         Log[2])/2 + (11*G[{1 - 2*x}, z]*Log[2]^2)/2 - 
       (11*G[{-1 + 2*x}, z]*Log[2]^2)/2 + G[{1, -1}, z]*Log[8] + 
       G[{1, 1 - 2*x}, z]*Log[8] + G[{-1 + 2*x, -1}, z]*Log[8] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] + G[{-1, -1}, z]*Log[64] - 
       (3*G[{-1, 1}, z]*Log[64])/4 + G[{-1, 1 - 2*x}, z]*Log[64] - 
       (3*G[{-1, -1 + 2*x}, z]*Log[64])/4 + G[{0, 1}, z]*Log[64] + 
       G[{0, -1 + 2*x}, z]*Log[64] - (3*G[{1, 1}, z]*Log[64])/4 - 
       (3*G[{1, -1 + 2*x}, z]*Log[64])/4 + G[{1 - 2*x, -1}, z]*Log[64] - 
       (3*G[{1 - 2*x, 1}, z]*Log[64])/4 + G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       (3*G[{1 - 2*x, -1 + 2*x}, z]*Log[64])/4 - 
       (3*G[{-1 + 2*x, 1}, z]*Log[64])/4 - (3*G[{-1 + 2*x, -1 + 2*x}, z]*
         Log[64])/4 + G[{1 - 2*x}, z]*Log[1 - 2*x]^2 - 
       G[{-1 + 2*x}, z]*Log[1 - 2*x]^2 + G[{-1, -1}, z]*Log[(1 - 2*x)^2] - 
       (G[{-1, 1}, z]*Log[(1 - 2*x)^2])/2 + G[{-1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] - (G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{0, -1}, z]*Log[(1 - 2*x)^2] + G[{0, 1}, z]*Log[(1 - 2*x)^2] - 
       G[{0, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + G[{0, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] + (G[{1, -1}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{1, 1}, z]*Log[(1 - 2*x)^2] + (G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/
        2 - G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x, -1}, z]*
        Log[(1 - 2*x)^2] - (G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 + 
       (G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2])/2 - G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 5*G[{1 - 2*x}, z]*
        Log[1 - 2*x]*Log[2 - 2*x] - 5*G[{-1 + 2*x}, z]*Log[1 - 2*x]*
        Log[2 - 2*x] + (G[{1 - 2*x}, z]*Log[128]*Log[1 - x])/2 - 
       (G[{-1 + 2*x}, z]*Log[128]*Log[1 - x])/2 + 
       (5*G[{1 - 2*x}, z]*Log[1 - x]^2)/2 - (5*G[{-1 + 2*x}, z]*Log[1 - x]^2)/
        2 + 2*G[{-1, -1}, z]*Log[(-1 + x)^2] - G[{-1, 1}, z]*
        Log[(-1 + x)^2] + 2*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{0, -1}, z]*
        Log[(-1 + x)^2] + 2*G[{0, 1}, z]*Log[(-1 + x)^2] - 
       2*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + G[{1, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{1, 1}, z]*Log[(-1 + x)^2] + G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       4*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{0, -1}, z]*Log[4*(-1 + x)^2] - 
       4*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 4*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - (3*G[{1 - 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2])/2 + 
       (3*G[{-1 + 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2])/2 + 
       (3*G[{1 - 2*x}, z]*Log[-x]^2)/2 - (3*G[{-1 + 2*x}, z]*Log[-x]^2)/2 + 
       G[{-1, -1}, z]*Log[x^2] - (G[{-1, 1}, z]*Log[x^2])/2 + 
       G[{-1, 1 - 2*x}, z]*Log[x^2] - (G[{-1, -1 + 2*x}, z]*Log[x^2])/2 - 
       G[{0, -1}, z]*Log[x^2] + G[{0, 1}, z]*Log[x^2] - 
       G[{0, 1 - 2*x}, z]*Log[x^2] + G[{0, -1 + 2*x}, z]*Log[x^2] + 
       (G[{1, -1}, z]*Log[x^2])/2 - G[{1, 1}, z]*Log[x^2] + 
       (G[{1, 1 - 2*x}, z]*Log[x^2])/2 - G[{1, -1 + 2*x}, z]*Log[x^2] + 
       G[{1 - 2*x, -1}, z]*Log[x^2] - (G[{1 - 2*x, 1}, z]*Log[x^2])/2 + 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[x^2])/2 + (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 - 
       G[{-1 + 2*x, 1}, z]*Log[x^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/
        2 - G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 
       (G[{1 - 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2])/4 + 
       (G[{-1 + 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2])/4 - 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       4*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       4*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       (G[{-1}, z]*(Pi^2 - 22*Log[2]^2 + 8*Log[4]^2 - 4*Log[1 - 2*x]^2 - 
          20*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[128]*Log[1 - x] - 
          10*Log[1 - x]^2 + 8*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
          6*Log[2]*Log[(4 - 4*x)/x^2] - 6*Log[-x]^2 + 
          Log[x^4]*Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 16*PolyLog[2, (2 - 2*x)^(-1)] - 
          4*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]))/
        4 + (G[{1}, z]*(Pi^2 - 22*Log[2]^2 + 8*Log[4]^2 - 4*Log[1 - 2*x]^2 - 
          20*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[128]*Log[1 - x] - 
          10*Log[1 - x]^2 + 8*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
          6*Log[2]*Log[(4 - 4*x)/x^2] - 6*Log[-x]^2 + 
          Log[x^4]*Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 16*PolyLog[2, (2 - 2*x)^(-1)] - 
          4*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]))/
        4 + 2*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + 2*x)]))/
     (256*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
    ((1 + (-4 + 5*p2)*x + 9*x^2)*((13*Pi^2*G[{1 - 2*x}, z])/12 - 
       (13*Pi^2*G[{-1 + 2*x}, z])/12 + 2*G[{-1, -1, 1 - 2*x}, z] - 
       4*G[{-1, -1, -1 + 2*x}, z] - 3*G[{-1, 0, 1 - 2*x}, z] + 
       3*G[{-1, 0, -1 + 2*x}, z] + 2*G[{-1, 1, 1 - 2*x}, z] - 
       G[{-1, 1, -1 + 2*x}, z] + 2*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1, 1 - 2*x, -1 + 2*x}, z] + 2*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, 1 - 2*x}, z] + 
       4*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
       4*G[{0, 0, -1 + 2*x}, z] - 4*G[{0, 1, 1 - 2*x}, z] + 
       2*G[{0, 1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{0, -1 + 2*x, -1 + 2*x}, z] + G[{1, -1, 1 - 2*x}, z] - 
       2*G[{1, -1, -1 + 2*x}, z] - 3*G[{1, 0, 1 - 2*x}, z] + 
       3*G[{1, 0, -1 + 2*x}, z] + 4*G[{1, 1, 1 - 2*x}, z] - 
       2*G[{1, 1, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1, 1 - 2*x, -1 + 2*x}, z] + G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       2*G[{1, -1 + 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 3*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       3*G[{1 - 2*x, 0, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] - 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 10*G[{1 - 2*x}, z]*Log[2]^2 - 
       10*G[{-1 + 2*x}, z]*Log[2]^2 - 2*G[{-1, -1}, z]*Log[1 - x] + 
       G[{-1, 1}, z]*Log[1 - x] + G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       2*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 2*G[{0, -1}, z]*Log[1 - x] - 
       2*G[{0, 1}, z]*Log[1 - x] - 2*G[{0, 1 - 2*x}, z]*Log[1 - x] + 
       2*G[{0, -1 + 2*x}, z]*Log[1 - x] - G[{1, -1}, z]*Log[1 - x] + 
       2*G[{1, 1}, z]*Log[1 - x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - x] - 
       G[{1, -1 + 2*x}, z]*Log[1 - x] - G[{1 - 2*x, -1}, z]*Log[1 - x] + 
       2*G[{1 - 2*x, 1}, z]*Log[1 - x] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] - G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] - 
       2*G[{-1 + 2*x, -1}, z]*Log[1 - x] + G[{-1 + 2*x, 1}, z]*Log[1 - x] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] - (G[{1 - 2*x}, z]*Log[2]*Log[1 - x])/2 + 
       (G[{-1 + 2*x}, z]*Log[2]*Log[1 - x])/2 - 3*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[1 - x] + 3*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[1 - x] + G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] - 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] + 
       (3*G[{1 - 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 - 
       (3*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 - 
       G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 
       G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 
       (G[{1 - 2*x}, z]*Log[-1 + x]^2)/2 - (G[{-1 + 2*x}, z]*Log[-1 + x]^2)/
        2 - (G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 + 
       (G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 - 
       (G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 + 
       (G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 - 
       G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
       I*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] - I*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] - G[{1 - 2*x}, z]*Log[-1 + x]*Log[x] + 
       G[{-1 + 2*x}, z]*Log[-1 + x]*Log[x] + (G[{1 - 2*x}, z]*Log[x]^2)/2 - 
       (G[{-1 + 2*x}, z]*Log[x]^2)/2 + 4*G[{-1, -1}, z]*Log[4*x^2] - 
       2*G[{-1, 1}, z]*Log[4*x^2] - 4*G[{0, -1}, z]*Log[4*x^2] + 
       4*G[{0, 1}, z]*Log[4*x^2] + 2*G[{1, -1}, z]*Log[4*x^2] - 
       4*G[{1, 1}, z]*Log[4*x^2] + 2*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + (G[{1 - 2*x}, z]*Log[16]*
         Log[4*x^2])/4 - (G[{-1 + 2*x}, z]*Log[16]*Log[4*x^2])/4 - 
       G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       (G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       (G[{-1, 1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4])/2 - 
       G[{-1, -1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{0, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - (G[{1 - 2*x, -1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + (G[{-1 + 2*x, 1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1 - 2*x}, z]*Log[2 - 2/(1 - 2*x)^2]*
         Log[64*(1 - 2*x)^2*x^4])/4 + (G[{-1 + 2*x}, z]*
         Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4])/4 + 
       (G[{1 - 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 - 
       (G[{-1 + 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 + 
       (G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 - 
       (G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 + 
       (G[{1 - 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/2 - 
       (G[{-1 + 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/
        2 + G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 2*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       (G[{-1}, z]*(Pi^2 + 40*Log[2]^2 - 8*Log[4]^2 - Log[4]*Log[1 - x] - 
          12*Log[2 - x^(-1)]*Log[1 - x] + 4*Log[1 - 1/(2*x)]*Log[1 - x] + 
          6*Log[1 - x]*Log[-64*(-1 + x)] - 4*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 2*Log[-1 + x]^2 - Log[1 - 2*x]*Log[64/x^6] - 
          2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 4*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (4*I)*Pi*Log[(-1 + x)/x] - 4*Log[-1 + x]*Log[x] + 
          2*Log[x]^2 + Log[16]*Log[4*x^2] - 8*Log[x^2]*Log[16*x^2] - 
          Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          Log[-x]*Log[1099511627776*x^20] + 2*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 2*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] - 
          8*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
        4 + (G[{1}, z]*(Pi^2 + 40*Log[2]^2 - 8*Log[4]^2 - Log[4]*Log[1 - x] - 
          12*Log[2 - x^(-1)]*Log[1 - x] + 4*Log[1 - 1/(2*x)]*Log[1 - x] + 
          6*Log[1 - x]*Log[-64*(-1 + x)] - 4*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 2*Log[-1 + x]^2 - Log[1 - 2*x]*Log[64/x^6] - 
          2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 4*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (4*I)*Pi*Log[(-1 + x)/x] - 4*Log[-1 + x]*Log[x] + 
          2*Log[x]^2 + Log[16]*Log[4*x^2] - 8*Log[x^2]*Log[16*x^2] - 
          Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          Log[-x]*Log[1099511627776*x^20] + 2*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 2*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] - 
          8*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
        4 - G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 
       G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + 2*x)]))/
     (64*(1 + p2)^(3/2)*(-1 + x)) - 
    ((2*p2^2*x + p2*(-2 + 11*x + 19*x^2 - 24*x^3) - 
       24*x*(-1 + x - x^2 + x^3))*(-10*Pi^2*G[{1 - 2*x}, z] + 
       10*Pi^2*G[{-1 + 2*x}, z] - 120*G[{-1, -1, 1 - 2*x}, z] + 
       24*G[{-1, -1, -1 + 2*x}, z] + 72*G[{-1, 0, 1 - 2*x}, z] - 
       72*G[{-1, 0, -1 + 2*x}, z] - 24*G[{-1, 1, 1 - 2*x}, z] + 
       48*G[{-1, 1, -1 + 2*x}, z] - 72*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       48*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 24*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       72*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 96*G[{0, -1, 1 - 2*x}, z] - 
       48*G[{0, -1, -1 + 2*x}, z] - 96*G[{0, 0, 1 - 2*x}, z] + 
       96*G[{0, 0, -1 + 2*x}, z] + 48*G[{0, 1, 1 - 2*x}, z] - 
       96*G[{0, 1, -1 + 2*x}, z] + 96*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       48*G[{0, 1 - 2*x, -1 + 2*x}, z] + 48*G[{0, -1 + 2*x, 1 - 2*x}, z] - 
       96*G[{0, -1 + 2*x, -1 + 2*x}, z] - 48*G[{1, -1, 1 - 2*x}, z] + 
       24*G[{1, -1, -1 + 2*x}, z] + 72*G[{1, 0, 1 - 2*x}, z] - 
       72*G[{1, 0, -1 + 2*x}, z] - 24*G[{1, 1, 1 - 2*x}, z] + 
       120*G[{1, 1, -1 + 2*x}, z] - 72*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{1, 1 - 2*x, -1 + 2*x}, z] - 48*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       72*G[{1, -1 + 2*x, -1 + 2*x}, z] - 72*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       48*G[{1 - 2*x, -1, -1 + 2*x}, z] + 72*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       72*G[{1 - 2*x, 0, -1 + 2*x}, z] - 48*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       48*G[{1 - 2*x, 1, -1 + 2*x}, z] - 96*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 48*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       24*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       48*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 48*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       72*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 72*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 72*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       96*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 36*G[{1, -1}, z]*Log[2] + 
       36*G[{1, 1}, z]*Log[2] + 36*G[{1, 1 - 2*x}, z]*Log[2] + 
       36*G[{1, -1 + 2*x}, z]*Log[2] - 108*G[{1 - 2*x, -1}, z]*Log[2] - 
       108*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 36*G[{-1 + 2*x, 1}, z]*Log[2] + 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 102*G[{1 - 2*x}, z]*Log[2]^2 + 
       102*G[{-1 + 2*x}, z]*Log[2]^2 + 12*G[{-1, -1}, z]*Log[4] - 
       12*G[{-1, 1 - 2*x}, z]*Log[4] - 12*G[{1, 1}, z]*Log[4] + 
       12*G[{1, -1 + 2*x}, z]*Log[4] + 12*G[{1 - 2*x, 1}, z]*Log[4] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] - 12*G[{-1 + 2*x, -1}, z]*Log[4] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 3*G[{-1 + 2*x}, z]*Log[4]*
        Log[8] + 12*G[{-1, -1}, z]*Log[16] - 36*G[{-1, -1 + 2*x}, z]*
        Log[16] + 12*G[{0, 1}, z]*Log[16] + 24*G[{0, -1 + 2*x}, z]*Log[16] + 
       12*G[{1, -1}, z]*Log[16] + 12*G[{1, 1 - 2*x}, z]*Log[16] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16] - 12*G[{-1, -1}, z]*Log[64] - 12*G[{-1, 1}, z]*Log[64] + 
       12*G[{-1, 1 - 2*x}, z]*Log[64] - 12*G[{-1, -1 + 2*x}, z]*Log[64] + 
       6*G[{1, -1}, z]*Log[64] + 6*G[{1, 1}, z]*Log[64] + 
       6*G[{1, 1 - 2*x}, z]*Log[64] - 18*G[{1, -1 + 2*x}, z]*Log[64] + 
       6*G[{1 - 2*x, -1}, z]*Log[64] + 12*G[{1 - 2*x, 1}, z]*Log[64] - 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64] - 12*G[{-1 + 2*x, -1}, z]*Log[64] + 6*G[{-1 + 2*x, 1}, z]*
        Log[64] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 
       30*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] + G[{1 - 2*x}, z]*Log[8]*
        Log[64] + 6*G[{-1, -1}, z]*Log[256] - 6*G[{-1, 1 - 2*x}, z]*
        Log[256] + 12*G[{-1, -1 + 2*x}, z]*Log[256] - 
       6*G[{0, -1}, z]*Log[256] - 12*G[{0, -1 + 2*x}, z]*Log[256] - 
       6*G[{1, -1}, z]*Log[256] - 12*G[{1, 1}, z]*Log[256] + 
       6*G[{1, -1 + 2*x}, z]*Log[256] - 6*G[{1 - 2*x, -1}, z]*Log[256] - 
       6*G[{1 - 2*x, 1}, z]*Log[256] + 6*G[{-1 + 2*x, -1}, z]*Log[256] + 
       6*G[{-1 + 2*x, 1}, z]*Log[256] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[256] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 
       12*G[{-1, 1 - 2*x}, z]*Log[4096] + 12*G[{-1, -1 + 2*x}, z]*Log[4096] + 
       12*G[{0, 1 - 2*x}, z]*Log[4096] - 12*G[{0, -1 + 2*x}, z]*Log[4096] - 
       12*G[{1, 1 - 2*x}, z]*Log[4096] + 12*G[{1, -1 + 2*x}, z]*Log[4096] + 
       24*G[{-1, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] + 
       24*G[{1, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{-1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       24*G[{1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       24*G[{1 - 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{-1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] - 
       72*G[{-1, -1}, z]*Log[1 - 2*x] + 24*G[{-1, 1}, z]*Log[1 - 2*x] - 
       48*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] + 48*G[{-1, -1 + 2*x}, z]*
        Log[1 - 2*x] + 48*G[{0, -1}, z]*Log[1 - 2*x] - 
       48*G[{0, 1}, z]*Log[1 - 2*x] + 48*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] - 
       48*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] - 24*G[{1, -1}, z]*Log[1 - 2*x] + 
       72*G[{1, 1}, z]*Log[1 - 2*x] - 48*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       48*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] - 24*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 24*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 24*G[{-1 + 2*x, -1}, z]*
        Log[1 - 2*x] + 24*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 6*G[{1 - 2*x}, z]*
        Log[128]*Log[1 - 2*x] + 6*G[{-1 + 2*x}, z]*Log[128]*Log[1 - 2*x] - 
       12*G[{1 - 2*x}, z]*Log[256]*Log[1 - 2*x] + 12*G[{-1 + 2*x}, z]*
        Log[256]*Log[1 - 2*x] + 12*G[{1 - 2*x}, z]*Log[1 - 2*x]^2 - 
       12*G[{-1 + 2*x}, z]*Log[1 - 2*x]^2 - 120*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[2 - 2*x] + 120*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] - 
       24*G[{-1, -1}, z]*Log[1 - x] + 24*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 
       24*G[{1, 1}, z]*Log[1 - x] - 24*G[{1, 1 - 2*x}, z]*Log[1 - x] - 
       24*G[{1 - 2*x, 1}, z]*Log[1 - x] + 24*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] + 24*G[{-1 + 2*x, -1}, z]*Log[1 - x] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 12*G[{1 - 2*x}, z]*Log[4]*
        Log[1 - x] - 12*G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] - 
       12*G[{1 - 2*x}, z]*Log[128]*Log[1 - x] + 12*G[{-1 + 2*x}, z]*Log[128]*
        Log[1 - x] - 84*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 
       84*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[1 - x] - 42*G[{1 - 2*x}, z]*
        Log[1 - x]^2 + 42*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 
       48*G[{-1, -1}, z]*Log[(-1 + x)^2] - 48*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       36*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 48*G[{0, -1}, z]*Log[(-1 + x)^2] + 
       48*G[{0, 1}, z]*Log[(-1 + x)^2] + 24*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 24*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{1, -1}, z]*Log[(-1 + x)^2] - 48*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 36*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 36*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       12*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 48*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 36*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 12*G[{-1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] + 12*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*
        Log[(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*
        Log[(-1 + x)^2] + 24*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 
       24*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 24*G[{1, -1}, z]*
        Log[4*(-1 + x)^2] - 24*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 
       72*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 24*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       72*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 6*G[{1 - 2*x}, z]*
        Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*Log[16*(-1 + x)^2] - 
       6*G[{-1 + 2*x}, z]*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
        Log[16*(-1 + x)^2] + 12*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] + 36*G[{1 - 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2] - 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2] + 
       12*G[{1 - 2*x}, z]*Log[64]*Log[-x] - 12*G[{-1 + 2*x}, z]*Log[64]*
        Log[-x] + 6*G[{1 - 2*x}, z]*Log[1 - x]*Log[-x] - 
       6*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-x] - 42*G[{1 - 2*x}, z]*Log[-x]^2 + 
       42*G[{-1 + 2*x}, z]*Log[-x]^2 + 12*G[{-1, -1}, z]*Log[x^2] + 
       12*G[{-1, 1}, z]*Log[x^2] - 36*G[{-1, 1 - 2*x}, z]*Log[x^2] - 
       12*G[{-1, -1 + 2*x}, z]*Log[x^2] + 24*G[{0, -1}, z]*Log[x^2] - 
       24*G[{0, 1}, z]*Log[x^2] + 48*G[{0, 1 - 2*x}, z]*Log[x^2] - 
       48*G[{0, -1 + 2*x}, z]*Log[x^2] - 12*G[{1, -1}, z]*Log[x^2] - 
       12*G[{1, 1}, z]*Log[x^2] + 12*G[{1, 1 - 2*x}, z]*Log[x^2] + 
       36*G[{1, -1 + 2*x}, z]*Log[x^2] - 24*G[{1 - 2*x, -1}, z]*Log[x^2] + 
       48*G[{1 - 2*x, 1}, z]*Log[x^2] - 72*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x^2] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2] - 
       48*G[{-1 + 2*x, -1}, z]*Log[x^2] + 24*G[{-1 + 2*x, 1}, z]*Log[x^2] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 72*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] - 12*G[{1 - 2*x}, z]*Log[4]*Log[x^2] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[x^2] - 12*G[{1 - 2*x}, z]*Log[16]*
        Log[x^2] + 12*G[{-1 + 2*x}, z]*Log[16]*Log[x^2] - 
       3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] + 3*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]*Log[x^2] - 15*G[{1 - 2*x}, z]*Log[x^2]^2 + 
       15*G[{-1 + 2*x}, z]*Log[x^2]^2 + 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*x^2] - 3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2] + 
       3*G[{1 - 2*x}, z]*Log[x^2]*Log[256*x^2] - 3*G[{-1 + 2*x}, z]*Log[x^2]*
        Log[256*x^2] - 6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x^3] + 
       6*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[-x^3] - 12*G[{-1, -1}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{1, 1}, z]*Log[(1 - 2*x)^2*x^4] - 12*G[{1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{1 - 2*x}, z]*Log[2]*Log[-x^5] + 3*G[{-1 + 2*x}, z]*Log[16]*
        Log[-x^5] - 6*G[{1 - 2*x}, z]*Log[4]*
        Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] + 6*G[{-1 + 2*x}, z]*Log[4]*
        Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] + 6*G[{1 - 2*x}, z]*Log[256*x^2]*
        Log[1 - 3*x + 2*x^2] - 6*G[{-1 + 2*x}, z]*Log[256*x^2]*
        Log[1 - 3*x + 2*x^2] + 6*G[{1 - 2*x}, z]*Log[x^4]*
        Log[1 - 3*x + 2*x^2] - 6*G[{-1 + 2*x}, z]*Log[x^4]*
        Log[1 - 3*x + 2*x^2] + 6*G[{1 - 2*x}, z]*Log[-x]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 6*G[{-1 + 2*x}, z]*Log[-x]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 6*G[{1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] - 
       6*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] + 
       6*G[{1 - 2*x}, z]*Log[2]*Log[x^2 - 2*x^3] - 6*G[{-1 + 2*x}, z]*Log[2]*
        Log[x^2 - 2*x^3] + 12*G[{1 - 2*x}, z]*Log[(-1 + x)^3*(-1 + 2*x)]*
        Log[1 + (-1 + 2*x)^(-1)] - 12*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] + 
       6*G[{1 - 2*x}, z]*Log[1 + (-1 + 2*x)^(-1)]^2 - 
       6*G[{-1 + 2*x}, z]*Log[1 + (-1 + 2*x)^(-1)]^2 - 
       24*G[{-1, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] - 
       24*G[{1, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] - 
       24*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] + 
       60*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       60*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       120*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       120*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       96*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
       120*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 120*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 120*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 120*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 48*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - G[{1}, z]*(6*Pi^2 - 54*Log[2]^2 + 
         24*Log[4]^2 + Log[8]*Log[64] + 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[1 + (1 - 2*x)^(-1)] - 6*Log[128]*Log[1 - 2*x] + 
         12*Log[256]*Log[1 - 2*x] - 36*Log[1 - 2*x]^2 - 
         120*Log[1 - 2*x]*Log[2 - 2*x] + 12*Log[4]*Log[1 - x] - 
         12*Log[128]*Log[1 - x] + 36*Log[1 - 2*x]*Log[1 - x] - 
         78*Log[1 - x]^2 + 12*Log[4]*Log[(-1 + x)^2] - 12*Log[1 - 1/(2*x)]*
          Log[(-1 + x)^2] + 6*Log[(-1 + x)^2]^2 - 
         6*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*Log[16*(-1 + x)^2] + 
         36*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 36*Log[2]*
          Log[(4 - 4*x)/x^2] + 12*Log[64]*Log[-x] + 6*Log[1 - x]*Log[-x] - 
         30*Log[-x]^2 + 12*Log[4]*Log[x^2] - 12*Log[16]*Log[x^2] + 
         9*Log[(-1 + x)^2]*Log[x^2] - 9*Log[x^2]^2 + 3*Log[(-1 + x)^2]*
          Log[256*x^2] + 3*Log[x^2]*Log[256*x^2] - 6*Log[1 - 2*x]*Log[-x^3] - 
         12*Log[2]*Log[-x^5] + 6*Log[4]*Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] - 
         6*Log[256*x^2]*Log[1 - 3*x + 2*x^2] + 6*Log[x^4]*
          Log[1 - 3*x + 2*x^2] + 6*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] - 
         6*Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] + 
         6*Log[2]*Log[x^2 - 2*x^3] - 12*Log[(-1 + x)^3*(-1 + 2*x)]*
          Log[1 + (-1 + 2*x)^(-1)] - 6*Log[1 + (-1 + 2*x)^(-1)]^2 - 
         24*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] + 
         36*PolyLog[2, 1 + 1/(2*(-1 + x))] - 72*PolyLog[2, (1 - 2*x)^(-1)] + 
         120*PolyLog[2, (2 - 2*x)^(-1)] + 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 72*PolyLog[2, x/(-1 + x)] + 
         72*PolyLog[2, (-1 + 2*x)^(-1)] + 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 48*PolyLog[2, x/(-1 + 2*x)]) + 
       6*G[{-1}, z]*(Pi^2 - 9*Log[2]^2 + 4*Log[4]^2 + 
         4*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] + 
         2*Log[256]*Log[1 - 2*x] - 6*Log[1 - 2*x]^2 - 20*Log[1 - 2*x]*
          Log[2 - 2*x] - 2*Log[128]*Log[1 - x] + 6*Log[1 - 2*x]*Log[1 - x] - 
         13*Log[1 - x]^2 - 2*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] + 
         Log[(-1 + x)^2]^2 - Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
          Log[16*(-1 + x)^2] + 6*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         6*Log[2]*Log[(4 - 4*x)/x^2] + Log[1 - x]*Log[-16*x] - 5*Log[-x]^2 + 
         Log[(-1 + x)^2]*Log[x^2] - 2*Log[x^2]*Log[16*x^2] + 
         Log[(-1 + x)^2]*Log[256*x^2] + Log[x^2]*Log[256*x^2] + 
         Log[2]*Log[8*(1 - 2*x)*x^2] - Log[1 - 2*x]*Log[-128*x^3] - 
         Log[4]*Log[-x^5] + Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)] + 
         Log[4]*Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] - Log[256*x^2]*
          Log[1 - 3*x + 2*x^2] + Log[x^4]*Log[1 - 3*x + 2*x^2] - 
         Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] - 
         2*Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] - 
         Log[1 + (-1 + 2*x)^(-1)]^2 - 4*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         12*PolyLog[2, (1 - 2*x)^(-1)] + 20*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, x/(-1 + x)] + 12*PolyLog[2, (-1 + 2*x)^(-1)] + 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]) - 
       72*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 72*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)]))/(6144*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
    ((2*p2^2 + p2*(5 + 13*x - 14*x^2) - 16*(-1 + x - x^2 + x^3))*
      (8*G[{0, 1 - 2*x, 1 - 2*x}, z] - 8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 4*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       4*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x}, z]*
        Log[16] - 4*G[{1 - 2*x, -1}, z]*Log[16] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16] + 2*G[{1 - 2*x, -1}, z]*Log[64] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64] - 2*G[{-1 + 2*x, 1}, z]*Log[64] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[64] - G[{0, 1 - 2*x}, z]*Log[256] + 2*G[{0, -1 + 2*x}, z]*
        Log[256] + G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + 
       2*G[{-1 + 2*x, 1}, z]*Log[256] + 8*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       8*G[{0, -1 + 2*x}, z]*Log[1 - x] + 4*G[{1 - 2*x, -1}, z]*Log[1 - x] - 
       16*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 4*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 
       4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] + 16*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 4*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       4*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 12*G[{0, 1 - 2*x}, z]*
        Log[x^2] + 12*G[{0, -1 + 2*x}, z]*Log[x^2] - 6*G[{1 - 2*x, -1}, z]*
        Log[x^2] + 2*G[{1 - 2*x, 1}, z]*Log[x^2] + 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - 2*G[{-1 + 2*x, -1}, z]*Log[x^2] + 6*G[{-1 + 2*x, 1}, z]*
        Log[x^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 4*G[{0, 1 - 2*x}, z]*
        Log[x^4*(-1 + 2*x)^2] - 4*G[{0, -1 + 2*x}, z]*Log[x^4*(-1 + 2*x)^2] + 
       2*G[{1 - 2*x, -1}, z]*Log[x^4*(-1 + 2*x)^2] - 
       8*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^4*(-1 + 2*x)^2] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^4*(-1 + 2*x)^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[x^4*(-1 + 2*x)^2] - 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^4*(-1 + 2*x)^2] + 
       8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^4*(-1 + 2*x)^2] + 
       G[{-1 + 2*x}, z]*((13*Pi^2)/3 + 26*Log[2]^2 - 4*Log[4]^2 + 
         4*Log[1 - 2*x]^2 - Log[4]*Log[1 - x] - 12*Log[2 - x^(-1)]*
          Log[1 - x] + 4*Log[1 - 1/(2*x)]*Log[1 - x] - 
         8*Log[1 - 2*x]*Log[1 - x] + 6*Log[1 - x]*Log[-64*(-1 + x)] - 
         4*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 2*Log[-1 + x]^2 - 
         Log[(-1 + x)^2]^2 - Log[1 - 2*x]*Log[64/x^6] - 
         2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 4*Log[1 - 1/(2*x)]*
          Log[x^(-1)] + (4*I)*Pi*Log[(-1 + x)/x] + 2*Log[1 - x]*Log[-16*x] - 
         4*Log[-1 + x]*Log[x] + 2*Log[x]^2 - Log[(-1 + x)^2]*Log[x^2] + 
         Log[16]*Log[4*x^2] - 4*Log[x^2]*Log[16*x^2] - Log[(-1 + x)^2]*
          Log[256*x^2] - Log[x^2]*Log[256*x^2] + 
         2*Log[2]*Log[8*(1 - 2*x)*x^2] - 2*Log[1 - 2*x]*Log[-128*x^3] - 
         Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] - 
         2*Log[4]*Log[-x^5] + Log[-x]*Log[1099511627776*x^20] + 
         2*Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)] + 2*Log[1 - 1/(2*x)]*
          Log[-4 + 8*x] + 2*Log[-3/2 + 1/(2*x) + x]*
          Log[1 + (-1 + 2*x)^(-1)] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         20*PolyLog[2, (1 - 2*x)^(-1)] + 12*PolyLog[2, (2 - 2*x)^(-1)] - 
         20*PolyLog[2, x/(-1 + x)] + 20*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]) + 
       G[{1 - 2*x}, z]*((-13*Pi^2)/3 - 26*Log[2]^2 + 4*Log[4]^2 - 
         4*Log[1 - 2*x]^2 + Log[4]*Log[1 - x] + 12*Log[2 - x^(-1)]*
          Log[1 - x] - 4*Log[1 - 1/(2*x)]*Log[1 - x] + 
         8*Log[1 - 2*x]*Log[1 - x] - 6*Log[1 - x]*Log[-64*(-1 + x)] + 
         4*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] - 2*Log[-1 + x]^2 + 
         Log[(-1 + x)^2]^2 + Log[1 - 2*x]*Log[64/x^6] + 
         2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] + 4*Log[1 - 1/(2*x)]*
          Log[x^(-1)] - (4*I)*Pi*Log[(-1 + x)/x] - 2*Log[1 - x]*Log[-16*x] + 
         4*Log[-1 + x]*Log[x] - 2*Log[x]^2 + Log[(-1 + x)^2]*Log[x^2] - 
         Log[16]*Log[4*x^2] + 4*Log[x^2]*Log[16*x^2] + Log[(-1 + x)^2]*
          Log[256*x^2] + Log[x^2]*Log[256*x^2] - 
         2*Log[2]*Log[8*(1 - 2*x)*x^2] + 2*Log[1 - 2*x]*Log[-128*x^3] + 
         Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + Log[16]*Log[-x^5] - 
         Log[-x]*Log[1099511627776*x^20] - 2*Log[-x]*
          Log[4096*(-1 + x)*x^2*(-1 + 2*x)] - 2*Log[1 - 1/(2*x)]*
          Log[-4 + 8*x] - 2*Log[-3/2 + 1/(2*x) + x]*
          Log[1 + (-1 + 2*x)^(-1)] - 8*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         20*PolyLog[2, (1 - 2*x)^(-1)] - 12*PolyLog[2, (2 - 2*x)^(-1)] + 
         20*PolyLog[2, x/(-1 + x)] - 20*PolyLog[2, (-1 + 2*x)^(-1)] - 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 8*PolyLog[2, x/(-1 + 2*x)])))/
     (1024*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((p2*(-1 + 2*x + 5*x^2) + 4*(x + x^3))*
      (-16*ArcCoth[3 - 4*x]*G[{0, -1 + 2*x}, z] + 16*ArcCoth[3 - 4*x]*
        G[{1 - 2*x, -1 + 2*x}, z] + 16*ArcCoth[3 - 4*x]*
        G[{-1 + 2*x, -1 + 2*x}, z] - 8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 12*G[{1 - 2*x, -1}, z]*
        Log[2] + 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 6*G[{-1 + 2*x, 1}, z]*
        Log[2] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] + 
       4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] - 2*G[{1 - 2*x, -1}, z]*Log[64] - 
       2*G[{1 - 2*x, 1}, z]*Log[64] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 2*G[{-1 + 2*x, -1}, z]*Log[64] + 
       G[{-1 + 2*x, 1}, z]*Log[64] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] + 2*G[{1 - 2*x, -1}, z]*
        Log[256] + 2*G[{1 - 2*x, 1}, z]*Log[256] - 2*G[{-1 + 2*x, -1}, z]*
        Log[256] - 2*G[{-1 + 2*x, 1}, z]*Log[256] + 8*G[{0, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 8*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 2*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2] + 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 
       6*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 6*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 8*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 8*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{1 - 2*x, -1}, z]*Log[x^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[x^2] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] + G[{-1 + 2*x}, z]*(-Pi^2 + 2*Log[2]^2 + 4*Log[4]^2 - 
         16*ArcCoth[3 - 4*x]*Log[1 + (1 - 2*x)^(-1)] - 
         4*Log[256]*Log[1 - 2*x] + 4*Log[1 - 2*x]^2 - 20*Log[1 - 2*x]*
          Log[2 - 2*x] - 2*Log[128]*Log[1 - x] - 20*Log[1 - 2*x]*Log[1 - x] - 
         4*Log[1 - x]^2 + 4*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] + 
         Log[(-1 + x)^2]^2 + 2*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
          Log[16*(-1 + x)^2] + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         6*Log[2]*Log[(4 - 4*x)/x^2] - 8*Log[-x]^2 + Log[(-1 + x)^2]*
          Log[x^2] + Log[(-1 + x)^2]*Log[256*x^2] + Log[x^2]*Log[256*x^2] - 
         2*Log[4]*Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] + 2*Log[256*x^2]*
          Log[1 - 3*x + 2*x^2] + Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         2*Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] + 
         4*Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] + 
         2*Log[1 + (-1 + 2*x)^(-1)]^2 + 12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         20*PolyLog[2, (1 - 2*x)^(-1)] + 12*PolyLog[2, (2 - 2*x)^(-1)] - 
         4*PolyLog[2, 1/(2*x)] - 20*PolyLog[2, x/(-1 + x)] + 
         20*PolyLog[2, (-1 + 2*x)^(-1)] + 8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         12*PolyLog[2, x/(-1 + 2*x)]) + G[{1 - 2*x}, z]*
        (Pi^2 - 2*Log[2]^2 - 4*Log[4]^2 + 16*ArcCoth[3 - 4*x]*
          Log[1 + (1 - 2*x)^(-1)] + 4*Log[256]*Log[1 - 2*x] - 
         4*Log[1 - 2*x]^2 + 20*Log[1 - 2*x]*Log[2 - 2*x] + 
         2*Log[128]*Log[1 - x] + 20*Log[1 - 2*x]*Log[1 - x] + 
         4*Log[1 - x]^2 - 4*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - 
         Log[(-1 + x)^2]^2 - 2*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
          Log[16*(-1 + x)^2] - 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         6*Log[2]*Log[(4 - 4*x)/x^2] + 8*Log[-x]^2 - Log[(-1 + x)^2]*
          Log[x^2] - Log[(-1 + x)^2]*Log[256*x^2] - Log[x^2]*Log[256*x^2] + 
         2*Log[4]*Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] - 2*Log[256*x^2]*
          Log[1 - 3*x + 2*x^2] - Log[x^4]*Log[1 - 3*x + 2*x^2] - 
         2*Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] - 
         4*Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] - 
         2*Log[1 + (-1 + 2*x)^(-1)]^2 - 12*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         20*PolyLog[2, (1 - 2*x)^(-1)] - 12*PolyLog[2, (2 - 2*x)^(-1)] + 
         4*PolyLog[2, 1/(2*x)] + 20*PolyLog[2, x/(-1 + x)] - 
         20*PolyLog[2, (-1 + 2*x)^(-1)] - 8*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
         12*PolyLog[2, x/(-1 + 2*x)])))/(512*(1 + p2)^(3/2)*(-1 + x)*x) + 
    ((4*(-1 + x)*x^2 + p2*(2 - x + x^2))*
      (2*(2*G[{-1, -1, -1 + 2*x}, z] + 2*G[{-1, 1, 1 - 2*x}, z] - 
         2*G[{-1, 1, -1 + 2*x}, z] - 2*G[{-1, -1 + 2*x, -1}, z] - 
         2*G[{-1, -1 + 2*x, 1}, z] + 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
         2*G[{1, -1, 1 - 2*x}, z] - 2*G[{1, -1, -1 + 2*x}, z] - 
         2*G[{1, 1, 1 - 2*x}, z] + 2*G[{1, 1 - 2*x, -1}, z] + 
         2*G[{1, 1 - 2*x, 1}, z] - 2*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1, 1}, z]*Log[64] - G[{-1, -1 + 2*x}, z]*Log[64] + 
         G[{1, -1}, z]*Log[64] + G[{1, 1 - 2*x}, z]*Log[64] + 
         2*G[{-1, -1}, z]*Log[1 - 2*x] + 2*G[{-1, 1}, z]*Log[1 - 2*x] + 
         4*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 2*G[{1, -1}, z]*Log[1 - 2*x] - 
         2*G[{1, 1}, z]*Log[1 - 2*x] - 4*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
         G[{-1, 1}, z]*Log[(1 - 2*x)^2] - G[{-1, -1 + 2*x}, z]*
          Log[(1 - 2*x)^2] + G[{1, -1}, z]*Log[(1 - 2*x)^2] + 
         G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 2*G[{-1, 1}, z]*
          Log[(-1 + x)^2] - 2*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
         2*G[{1, -1}, z]*Log[(-1 + x)^2] + 2*G[{1, 1 - 2*x}, z]*
          Log[(-1 + x)^2] + 2*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 
         2*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*
          Log[4*(-1 + x)^2] - 2*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
         G[{-1, 1}, z]*Log[x^2] - G[{-1, -1 + 2*x}, z]*Log[x^2] + 
         G[{1, -1}, z]*Log[x^2] + G[{1, 1 - 2*x}, z]*Log[x^2] - 
         G[{-1, -1}, z]*Log[4*x^2] + G[{-1, 1}, z]*Log[4*x^2] + 
         2*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - G[{1, -1}, z]*Log[4*x^2] + 
         G[{1, 1}, z]*Log[4*x^2] - 2*G[{1, 1 - 2*x}, z]*Log[4*x^2]) + 
       G[{-1}, z]*(Pi^2 - 22*Log[2]^2 + 5*Log[4]^2 + 4*Log[4 - 8*x]*
          Log[1 - 2*x] - 4*Log[1 - 2*x]^2 - 20*Log[1 - 2*x]*Log[2 - 2*x] - 
         2*Log[128]*Log[1 - x] - 10*Log[1 - x]^2 + 4*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + 6*Log[2]*Log[(4 - 4*x)/x^2] + 
         8*Log[1 - 2*x]*Log[-x] - 6*Log[-x]^2 + Log[x^2]*Log[16*x^2] + 
         Log[x^4]*Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         12*PolyLog[2, (1 - 2*x)^(-1)] + 16*PolyLog[2, (2 - 2*x)^(-1)] - 
         4*PolyLog[2, 1/(2*x)] + 8*PolyLog[2, 2*x] - 
         12*PolyLog[2, x/(-1 + x)] + 12*PolyLog[2, (-1 + 2*x)^(-1)] + 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)] - 
         8*PolyLog[2, -1 + 2*x]) - G[{1}, z]*(Pi^2 - 22*Log[2]^2 + 
         5*Log[4]^2 + 4*Log[4 - 8*x]*Log[1 - 2*x] - 4*Log[1 - 2*x]^2 - 
         20*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[128]*Log[1 - x] - 
         10*Log[1 - x]^2 + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         6*Log[2]*Log[(4 - 4*x)/x^2] + 8*Log[1 - 2*x]*Log[-x] - 6*Log[-x]^2 + 
         Log[x^2]*Log[16*x^2] + Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*PolyLog[2, (1 - 2*x)^(-1)] + 
         16*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, 2*x] - 12*PolyLog[2, x/(-1 + x)] + 
         12*PolyLog[2, (-1 + 2*x)^(-1)] + 4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         8*PolyLog[2, x/(-1 + 2*x)] - 8*PolyLog[2, -1 + 2*x])))/
     (256*(1 + p2)^(3/2)*(-1 + x)*x) - 
    ((2*p2^2*x + 8*x*(1 + x - 7*x^2 + 5*x^3) + 
       p2*(2 + 3*x - 29*x^2 + 28*x^3))*(G[{-1, -1, 1 - 2*x}, z] - 
       G[{-1, -1, -1 + 2*x}, z] - 2*G[{-1, 0, 1 - 2*x}, z] + 
       2*G[{-1, 0, -1 + 2*x}, z] + G[{-1, 1, 1 - 2*x}, z] - 
       G[{-1, 1, -1 + 2*x}, z] - G[{-1, 1 - 2*x, -1}, z] - 
       G[{-1, 1 - 2*x, 1}, z] + 3*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1, 1 - 2*x, -1 + 2*x}, z] + G[{-1, -1 + 2*x, -1}, z] + 
       G[{-1, -1 + 2*x, 1}, z] + G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       3*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, 1 - 2*x}, z] + 
       2*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
       4*G[{0, 0, -1 + 2*x}, z] - 2*G[{0, 1, 1 - 2*x}, z] + 
       2*G[{0, 1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x, -1}, z] + 
       2*G[{0, 1 - 2*x, 1}, z] - 6*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, -1}, z] - 
       2*G[{0, -1 + 2*x, 1}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       6*G[{0, -1 + 2*x, -1 + 2*x}, z] + G[{1, -1, 1 - 2*x}, z] - 
       G[{1, -1, -1 + 2*x}, z] - 2*G[{1, 0, 1 - 2*x}, z] + 
       2*G[{1, 0, -1 + 2*x}, z] + G[{1, 1, 1 - 2*x}, z] - 
       G[{1, 1, -1 + 2*x}, z] - G[{1, 1 - 2*x, -1}, z] - 
       G[{1, 1 - 2*x, 1}, z] + 3*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       G[{1, 1 - 2*x, -1 + 2*x}, z] + G[{1, -1 + 2*x, -1}, z] + 
       G[{1, -1 + 2*x, 1}, z] + G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       3*G[{1, -1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1, -1}, z] - 
       G[{1 - 2*x, -1, 1}, z] + 3*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       G[{1 - 2*x, -1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       4*G[{1 - 2*x, 0, -1 + 2*x}, z] - G[{1 - 2*x, 1, -1}, z] - 
       G[{1 - 2*x, 1, 1}, z] + 3*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       G[{1 - 2*x, 1, -1 + 2*x}, z] - 3*G[{1 - 2*x, 1 - 2*x, -1}, z] - 
       3*G[{1 - 2*x, 1 - 2*x, 1}, z] + 9*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
       G[{1 - 2*x, -1 + 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
       G[{-1 + 2*x, -1, 1}, z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
       G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] + 3*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       3*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       3*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       9*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 2*G[{-1, 1 - 2*x}, z]*
        Log[1 - 2*x] - 2*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 
       4*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 4*G[{0, -1 + 2*x}, z]*
        Log[1 - 2*x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       2*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 2*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 2*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 2*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       2*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 
       G[{-1, -1}, z]*Log[4*(1 - x)^2] + G[{-1, 1}, z]*Log[4*(1 - x)^2] + 
       G[{-1, 1 - 2*x}, z]*Log[4*(1 - x)^2] - G[{-1, -1 + 2*x}, z]*
        Log[4*(1 - x)^2] + 2*G[{0, -1}, z]*Log[4*(1 - x)^2] - 
       2*G[{0, 1}, z]*Log[4*(1 - x)^2] - 2*G[{0, 1 - 2*x}, z]*
        Log[4*(1 - x)^2] + 2*G[{0, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{1, -1}, z]*Log[4*(1 - x)^2] + G[{1, 1}, z]*Log[4*(1 - x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[4*(1 - x)^2] - G[{1, -1 + 2*x}, z]*
        Log[4*(1 - x)^2] - 3*G[{1 - 2*x, -1}, z]*Log[4*(1 - x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[4*(1 - x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*(1 - x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[4*(1 - x)^2] + 3*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 - x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(1 - x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1}, z]*Log[(1 - x)^2]*Log[16*(1 - x)^2] + G[{1}, z]*Log[(1 - x)^2]*
        Log[16*(1 - x)^2] + G[{-1, -1}, z]*Log[4*x^2] - 
       G[{-1, 1}, z]*Log[4*x^2] + G[{-1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 2*G[{0, -1}, z]*Log[4*x^2] + 
       2*G[{0, 1}, z]*Log[4*x^2] - 2*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 
       2*G[{0, -1 + 2*x}, z]*Log[4*x^2] + G[{1, -1}, z]*Log[4*x^2] - 
       G[{1, 1}, z]*Log[4*x^2] + G[{1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{1, -1 + 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       3*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] - 3*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
       G[{1}, z]*Log[x^2]*Log[16*x^2] - 
       (G[{-1 + 2*x}, z]*(3*Pi^2 + 4*Log[4]^2 + 4*Log[4 - 8*x]*Log[1 - 2*x] + 
          2*Log[(1 - x)^2]*Log[16*(1 - x)^2] + 8*Log[1 - 2*x]*Log[-x] + 
          2*Log[x^2]*Log[16*x^2] + 8*PolyLog[2, 2*x] - 
          8*PolyLog[2, -1 + 2*x]))/2 + G[{1 - 2*x}, z]*
        ((3*Pi^2)/2 + 2*Log[4]^2 + 2*Log[4 - 8*x]*Log[1 - 2*x] + 
         Log[(1 - x)^2]*Log[16*(1 - x)^2] + 4*Log[1 - 2*x]*Log[-x] + 
         Log[x^2]*Log[16*x^2] + 4*PolyLog[2, 2*x] - 4*PolyLog[2, -1 + 2*x])))/
     (512*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
    ((3*p2*(-1 + x)^2 + 4*x*(1 + 3*x - 3*x^2))*(4*Pi^2*G[{-1}, z] - 
       4*Pi^2*G[{1}, z] + 12*G[{-1, -1, -1 + 2*x}, z] + 
       12*G[{-1, 1, 1 - 2*x}, z] - 12*G[{-1, 1, -1 + 2*x}, z] - 
       12*G[{-1, -1 + 2*x, -1}, z] - 12*G[{-1, -1 + 2*x, 1}, z] + 
       12*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 12*G[{1, -1, 1 - 2*x}, z] - 
       12*G[{1, -1, -1 + 2*x}, z] - 12*G[{1, 1, 1 - 2*x}, z] + 
       12*G[{1, 1 - 2*x, -1}, z] + 12*G[{1, 1 - 2*x, 1}, z] - 
       12*G[{1, 1 - 2*x, 1 - 2*x}, z] + 42*G[{-1}, z]*Log[2]^2 - 
       42*G[{1}, z]*Log[2]^2 + 15*G[{-1}, z]*Log[4]^2 - 
       15*G[{1}, z]*Log[4]^2 + 6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 
       6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]^2 + 12*G[{-1, -1}, z]*
        Log[1 - 2*x] + 12*G[{-1, 1}, z]*Log[1 - 2*x] + 
       24*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 12*G[{1, -1}, z]*Log[1 - 2*x] - 
       12*G[{1, 1}, z]*Log[1 - 2*x] - 24*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       12*G[{-1}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 12*G[{1}, z]*Log[4 - 8*x]*
        Log[1 - 2*x] - 24*G[{-1, 1}, z]*Log[1 - x] - 24*G[{-1, -1 + 2*x}, z]*
        Log[1 - x] + 24*G[{1, -1}, z]*Log[1 - x] + 24*G[{1, 1 - 2*x}, z]*
        Log[1 - x] + 3*G[{-1}, z]*Log[16]*Log[1 - x] - 
       3*G[{1}, z]*Log[16]*Log[1 - x] - 3*G[{-1}, z]*Log[65536]*Log[1 - x] + 
       3*G[{1}, z]*Log[65536]*Log[1 - x] + 12*G[{-1}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 12*G[{1}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*G[{-1}, z]*Log[1 - 2*x]*
        Log[1 - x] + 54*G[{1}, z]*Log[1 - 2*x]*Log[1 - x] - 
       51*G[{-1}, z]*Log[1 - x]^2 + 51*G[{1}, z]*Log[1 - x]^2 + 
       12*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 12*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 12*G[{-1}, z]*Log[2]*
        Log[4*(-1 + x)^2] + 12*G[{1}, z]*Log[2]*Log[4*(-1 + x)^2] + 
       12*G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       12*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[x^(-1)] + 
       6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[x^(-1)] - 
       18*G[{-1}, z]*Log[8]*Log[-4*x] + 18*G[{1}, z]*Log[8]*Log[-4*x] + 
       24*G[{-1}, z]*Log[1 - 2*x]*Log[-x] - 24*G[{1}, z]*Log[1 - 2*x]*
        Log[-x] + 3*G[{-1}, z]*Log[-64/x^9]*Log[-x] - 
       3*G[{1}, z]*Log[-64/x^9]*Log[-x] - 6*G[{-1, -1}, z]*Log[4*x^2] + 
       6*G[{-1, 1}, z]*Log[4*x^2] + 12*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       6*G[{1, -1}, z]*Log[4*x^2] + 6*G[{1, 1}, z]*Log[4*x^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[4*x^2] + 3*G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
       3*G[{1}, z]*Log[x^2]*Log[16*x^2] - 6*G[{-1, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{-1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 6*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       3*G[{-1}, z]*Log[2]*Log[64*(1 - 2*x)^2*x^2] - 3*G[{1}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] + 3*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 3*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 6*G[{-1}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{1}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{-1}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 
       6*G[{1}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 18*G[{-1}, z]*Log[4]*
        Log[x*(-1 + 2*x)] + 18*G[{1}, z]*Log[4]*Log[x*(-1 + 2*x)] + 
       3*G[{-1}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 3*G[{1}, z]*Log[x^6]*
        Log[1 - 3*x + 2*x^2] + 36*G[{-1}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       36*G[{1}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       6*G[{-1}, z]*PolyLog[2, 1 - 1/(2*x)] - 6*G[{1}, z]*
        PolyLog[2, 1 - 1/(2*x)] - 36*G[{-1}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       36*G[{1}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 48*G[{-1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 48*G[{1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 12*G[{-1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 12*G[{1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*G[{-1}, z]*PolyLog[2, 1/(2*x)] + 
       6*G[{1}, z]*PolyLog[2, 1/(2*x)] - 6*G[{-1}, z]*
        PolyLog[2, (-1 + x)/x] + 6*G[{1}, z]*PolyLog[2, (-1 + x)/x] + 
       24*G[{-1}, z]*PolyLog[2, 2*x] - 24*G[{1}, z]*PolyLog[2, 2*x] - 
       42*G[{-1}, z]*PolyLog[2, x/(-1 + x)] + 42*G[{1}, z]*
        PolyLog[2, x/(-1 + x)] + 36*G[{-1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       36*G[{1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 12*G[{-1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*G[{1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*G[{-1}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 24*G[{1}, z]*PolyLog[2, x/(-1 + 2*x)] - 
       24*G[{-1}, z]*PolyLog[2, -1 + 2*x] + 24*G[{1}, z]*
        PolyLog[2, -1 + 2*x]))/(1536*(1 + p2)^(3/2)*(-1 + x)*x) + 
    ((2 + 3*p2*x + 2*x^2)*(42*G[{-1, -1, 1 - 2*x}, z] + 
       30*G[{-1, -1, -1 + 2*x}, z] - 12*G[{-1, 0, 1 - 2*x}, z] + 
       12*G[{-1, 0, -1 + 2*x}, z] - 6*G[{-1, 1, 1 - 2*x}, z] - 
       18*G[{-1, 1, -1 + 2*x}, z] - 18*G[{-1, 1 - 2*x, -1}, z] - 
       18*G[{-1, 1 - 2*x, 1}, z] + 54*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       18*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 6*G[{-1, -1 + 2*x, -1}, z] - 
       6*G[{-1, -1 + 2*x, 1}, z] - 6*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       18*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 36*G[{0, -1, 1 - 2*x}, z] - 
       12*G[{0, -1, -1 + 2*x}, z] + 24*G[{0, 0, 1 - 2*x}, z] - 
       24*G[{0, 0, -1 + 2*x}, z] + 12*G[{0, 1, 1 - 2*x}, z] + 
       36*G[{0, 1, -1 + 2*x}, z] + 12*G[{0, 1 - 2*x, -1}, z] + 
       12*G[{0, 1 - 2*x, 1}, z] - 36*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       12*G[{0, 1 - 2*x, -1 + 2*x}, z] - 12*G[{0, -1 + 2*x, -1}, z] - 
       12*G[{0, -1 + 2*x, 1}, z] - 12*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       36*G[{0, -1 + 2*x, -1 + 2*x}, z] + 18*G[{1, -1, 1 - 2*x}, z] + 
       6*G[{1, -1, -1 + 2*x}, z] - 12*G[{1, 0, 1 - 2*x}, z] + 
       12*G[{1, 0, -1 + 2*x}, z] - 30*G[{1, 1, 1 - 2*x}, z] - 
       42*G[{1, 1, -1 + 2*x}, z] + 6*G[{1, 1 - 2*x, -1}, z] + 
       6*G[{1, 1 - 2*x, 1}, z] - 18*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       6*G[{1, 1 - 2*x, -1 + 2*x}, z] + 18*G[{1, -1 + 2*x, -1}, z] + 
       18*G[{1, -1 + 2*x, 1}, z] + 18*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       54*G[{1, -1 + 2*x, -1 + 2*x}, z] - 6*G[{1 - 2*x, -1, -1}, z] - 
       6*G[{1 - 2*x, -1, 1}, z] + 18*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, -1, -1 + 2*x}, z] - 24*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, 0, -1 + 2*x}, z] - 6*G[{1 - 2*x, 1, -1}, z] - 
       6*G[{1 - 2*x, 1, 1}, z] + 18*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, 1, -1 + 2*x}, z] - 18*G[{1 - 2*x, 1 - 2*x, -1}, z] - 
       18*G[{1 - 2*x, 1 - 2*x, 1}, z] + 54*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 18*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, -1}, z] + 6*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       18*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 6*G[{-1 + 2*x, -1, -1}, z] + 
       6*G[{-1 + 2*x, -1, 1}, z] + 6*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       18*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 24*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       24*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 6*G[{-1 + 2*x, 1, -1}, z] + 
       6*G[{-1 + 2*x, 1, 1}, z] + 6*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       18*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 6*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       6*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 18*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 6*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       18*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 18*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       18*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       54*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 96*G[{-1}, z]*Log[2]^2 + 
       96*G[{1}, z]*Log[2]^2 + 24*G[{-1, -1}, z]*Log[4] - 
       48*G[{-1, 1}, z]*Log[4] - 24*G[{0, -1}, z]*Log[4] + 
       48*G[{0, 1}, z]*Log[4] + 24*G[{1, -1}, z]*Log[4] - 
       48*G[{1, 1}, z]*Log[4] + 6*G[{-1}, z]*Log[4]^2 - 
       6*G[{1}, z]*Log[4]^2 - 12*G[{-1, -1}, z]*Log[16] + 
       24*G[{-1, 1}, z]*Log[16] + 24*G[{0, -1}, z]*Log[16] - 
       24*G[{0, 1}, z]*Log[16] - 12*G[{1, -1}, z]*Log[16] + 
       24*G[{1, 1}, z]*Log[16] - 6*G[{0, -1}, z]*Log[256] + 
       72*G[{-1, -1}, z]*Log[1 - 2*x] - 24*G[{-1, 1}, z]*Log[1 - 2*x] + 
       36*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] + 12*G[{-1, -1 + 2*x}, z]*
        Log[1 - 2*x] - 48*G[{0, -1}, z]*Log[1 - 2*x] + 
       48*G[{0, 1}, z]*Log[1 - 2*x] - 24*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 
       24*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] + 24*G[{1, -1}, z]*Log[1 - 2*x] - 
       72*G[{1, 1}, z]*Log[1 - 2*x] - 12*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       36*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 12*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 12*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       36*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 12*G[{-1 + 2*x, -1}, z]*
        Log[1 - 2*x] - 12*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 3*G[{1}, z]*Log[256]*
        Log[1 - 2*x] + G[{-1}, z]*Log[16777216]*Log[1 - 2*x] + 
       12*G[{-1}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 12*G[{1}, z]*Log[4 - 8*x]*
        Log[1 - 2*x] + 12*G[{-1}, z]*Log[1 - 2*x]^2 - 
       12*G[{1}, z]*Log[1 - 2*x]^2 + 12*G[{-1, -1}, z]*Log[(-1 + x)^2] - 
       12*G[{-1, 1}, z]*Log[(-1 + x)^2] - 12*G[{0, -1}, z]*Log[(-1 + x)^2] + 
       12*G[{0, 1}, z]*Log[(-1 + x)^2] + 12*G[{1, -1}, z]*Log[(-1 + x)^2] - 
       12*G[{1, 1}, z]*Log[(-1 + x)^2] + 6*G[{-1}, z]*Log[256]*
        Log[(-1 + x)^2] - 3*G[{1}, z]*Log[256]*Log[(-1 + x)^2] - 
       G[{-1}, z]*Log[16777216]*Log[(-1 + x)^2] + 
       9*G[{-1}, z]*Log[(-1 + x)^2]^2 - 9*G[{1}, z]*Log[(-1 + x)^2]^2 - 
       36*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 24*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 18*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 36*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] - 36*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 12*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 24*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       36*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 6*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 18*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       18*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 6*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 18*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       15*G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       15*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       3*G[{-1}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
       3*G[{1}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
       48*G[{-1}, z]*Log[1 - 2*x]*Log[-x] - 48*G[{1}, z]*Log[1 - 2*x]*
        Log[-x] - 12*G[{-1, -1}, z]*Log[x^2] + 12*G[{-1, 1}, z]*Log[x^2] + 
       12*G[{0, -1}, z]*Log[x^2] - 12*G[{0, 1}, z]*Log[x^2] - 
       12*G[{1, -1}, z]*Log[x^2] + 12*G[{1, 1}, z]*Log[x^2] - 
       6*G[{-1}, z]*Log[16]*Log[x^2] + 6*G[{1}, z]*Log[16]*Log[x^2] - 
       12*G[{-1}, z]*Log[(-1 + x)^2]*Log[x^2] + 12*G[{1}, z]*Log[(-1 + x)^2]*
        Log[x^2] - 3*G[{-1}, z]*Log[x^2]^2 + 3*G[{1}, z]*Log[x^2]^2 - 
       12*G[{-1, 1}, z]*Log[4*x^2] + 18*G[{-1, 1 - 2*x}, z]*Log[4*x^2] + 
       6*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 12*G[{0, -1}, z]*Log[4*x^2] + 
       12*G[{0, 1}, z]*Log[4*x^2] - 12*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 
       12*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 12*G[{1, -1}, z]*Log[4*x^2] - 
       6*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 18*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       6*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 18*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + 18*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       6*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       9*G[{-1}, z]*Log[x^2]*Log[16*x^2] - 9*G[{1}, z]*Log[x^2]*Log[16*x^2] - 
       3*G[{-1}, z]*Log[x^2]*Log[256*x^2] + 3*G[{1}, z]*Log[x^2]*
        Log[256*x^2] + 48*G[{-1}, z]*PolyLog[2, 2*x] - 
       48*G[{1}, z]*PolyLog[2, 2*x] + 3*G[{1 - 2*x}, z]*
        (3*Pi^2 + 4*Log[4]^2 + 4*Log[4 - 8*x]*Log[1 - 2*x] + 
         2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 8*Log[1 - 2*x]*Log[-x] + 
         2*Log[x^2]*Log[16*x^2] + 8*PolyLog[2, 2*x] - 
         8*PolyLog[2, -1 + 2*x]) - 3*G[{-1 + 2*x}, z]*(3*Pi^2 + 4*Log[4]^2 + 
         4*Log[4 - 8*x]*Log[1 - 2*x] + 2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         8*Log[1 - 2*x]*Log[-x] + 2*Log[x^2]*Log[16*x^2] + 
         8*PolyLog[2, 2*x] - 8*PolyLog[2, -1 + 2*x]) - 
       48*G[{-1}, z]*PolyLog[2, -1 + 2*x] + 48*G[{1}, z]*
        PolyLog[2, -1 + 2*x]))/(768*(1 + p2)^(3/2)*(-1 + x)) + 
    ((p2 - 4*x)*(4*Pi^2*G[{1 - 2*x}, z] - 4*Pi^2*G[{-1 + 2*x}, z] - 
       12*G[{-1, -1, 1 - 2*x}, z] + 12*G[{-1, -1, -1 + 2*x}, z] + 
       4*G[{-1, 0, 1 - 2*x}, z] - 4*G[{-1, 0, -1 + 2*x}, z] + 
       8*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] - 
       4*G[{-1, 1 - 2*x, -1}, z] - 4*G[{-1, 1 - 2*x, 1}, z] - 
       4*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       4*G[{-1, -1 + 2*x, -1}, z] - 4*G[{-1, -1 + 2*x, 1}, z] + 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 8*G[{0, -1, 1 - 2*x}, z] - 
       8*G[{0, 1, -1 + 2*x}, z] + 8*G[{0, 1 - 2*x, -1}, z] + 
       8*G[{0, 1 - 2*x, 1}, z] - 8*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       8*G[{0, -1 + 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] + 
       8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 4*G[{1, -1, 1 - 2*x}, z] - 
       8*G[{1, -1, -1 + 2*x}, z] + 4*G[{1, 0, 1 - 2*x}, z] - 
       4*G[{1, 0, -1 + 2*x}, z] - 12*G[{1, 1, 1 - 2*x}, z] + 
       12*G[{1, 1, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x, -1}, z] + 
       4*G[{1, 1 - 2*x, 1}, z] - 4*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       4*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] - 
       4*G[{1, -1 + 2*x, 1 - 2*x}, z] + 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, -1, 1}, z] - 
       4*G[{1 - 2*x, -1, 1 - 2*x}, z] + 4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 1, -1}, z] - 4*G[{1 - 2*x, 1, 1}, z] + 
       8*G[{1 - 2*x, 1, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       12*G[{1 - 2*x, 1 - 2*x, -1}, z] - 12*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1 + 2*x, -1}, z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, -1}, z] + 
       4*G[{-1 + 2*x, -1, 1}, z] - 4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       8*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, -1}, z] + 
       4*G[{-1 + 2*x, 1, 1}, z] - 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 12*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       12*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
         z] - 20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       14*G[{1 - 2*x}, z]*Log[2]^2 - 14*G[{-1 + 2*x}, z]*Log[2]^2 + 
       8*G[{1 - 2*x}, z]*Log[4]^2 - 8*G[{-1 + 2*x}, z]*Log[4]^2 + 
       2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 2*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]^2 + 24*G[{-1, -1}, z]*Log[1 - 2*x] - 
       8*G[{-1, 1}, z]*Log[1 - 2*x] + 8*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       8*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 16*G[{0, -1}, z]*Log[1 - 2*x] + 
       16*G[{0, 1}, z]*Log[1 - 2*x] - 16*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 
       16*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] + 8*G[{1, -1}, z]*Log[1 - 2*x] - 
       24*G[{1, 1}, z]*Log[1 - 2*x] - 8*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       8*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 8*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 8*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 8*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 8*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       8*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 
       8*G[{1 - 2*x}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 8*G[{-1 + 2*x}, z]*
        Log[4 - 8*x]*Log[1 - 2*x] - 48*G[{-1, -1}, z]*Log[1 - x] + 
       24*G[{-1, 1}, z]*Log[1 - x] - 16*G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       8*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 48*G[{0, -1}, z]*Log[1 - x] - 
       48*G[{0, 1}, z]*Log[1 - x] + 16*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       16*G[{0, -1 + 2*x}, z]*Log[1 - x] - 24*G[{1, -1}, z]*Log[1 - x] + 
       48*G[{1, 1}, z]*Log[1 - x] + 8*G[{1, 1 - 2*x}, z]*Log[1 - x] + 
       16*G[{1, -1 + 2*x}, z]*Log[1 - x] - 16*G[{1 - 2*x, -1}, z]*
        Log[1 - x] + 8*G[{1 - 2*x, 1}, z]*Log[1 - x] - 
       16*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 8*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 8*G[{-1 + 2*x, -1}, z]*Log[1 - x] + 
       16*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - x] + 16*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       G[{1 - 2*x}, z]*Log[16]*Log[1 - x] - G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] - G[{1 - 2*x}, z]*Log[65536]*Log[1 - x] + 
       G[{-1 + 2*x}, z]*Log[65536]*Log[1 - x] + 4*G[{1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 18*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[1 - x] + 18*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[1 - x] - 
       17*G[{1 - 2*x}, z]*Log[1 - x]^2 + 17*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 
       28*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 12*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 24*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       8*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 8*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 12*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       28*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 4*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 4*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x}, z]*Log[2]*Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x}, z]*Log[2]*
        Log[4*(-1 + x)^2] + 4*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] - 4*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] - 2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x^(-1)] + 2*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x^(-1)] - 6*G[{1 - 2*x}, z]*Log[8]*Log[-4*x] + 
       6*G[{-1 + 2*x}, z]*Log[8]*Log[-4*x] + 16*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[-x] - 16*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[-x] + 
       G[{1 - 2*x}, z]*Log[-64/x^9]*Log[-x] - G[{-1 + 2*x}, z]*Log[-64/x^9]*
        Log[-x] + 8*G[{-1, -1}, z]*Log[4*x^2] - 8*G[{-1, 1}, z]*Log[4*x^2] + 
       4*G[{-1, 1 - 2*x}, z]*Log[4*x^2] + 4*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       16*G[{0, -1}, z]*Log[4*x^2] + 16*G[{0, 1}, z]*Log[4*x^2] - 
       8*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 8*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       8*G[{1, -1}, z]*Log[4*x^2] - 8*G[{1, 1}, z]*Log[4*x^2] - 
       4*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 4*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 12*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + 12*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       4*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] - 4*G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] - 12*G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       6*G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^2] - 4*G[{-1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 12*G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^2] - 
       12*G[{0, 1}, z]*Log[64*(1 - 2*x)^2*x^2] + 4*G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       12*G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^2] + 2*G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{1 - 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 2*G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{-1 + 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 2*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 
       2*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 6*G[{1 - 2*x}, z]*Log[4]*
        Log[x*(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[4]*Log[x*(-1 + 2*x)] + 
       G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*x)] - 12*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 12*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 16*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 16*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 4*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 2*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 2*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/x] + 16*G[{1 - 2*x}, z]*PolyLog[2, 2*x] - 
       16*G[{-1 + 2*x}, z]*PolyLog[2, 2*x] - 14*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 14*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       4*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       8*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 8*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{-1}, z]*(4*Pi^2 + 42*Log[2]^2 + 
         18*Log[4]^2 + 6*Log[1 + (1 - 2*x)^(-1)]^2 + 8*Log[4 - 8*x]*
          Log[1 - 2*x] + 3*Log[16]*Log[1 - x] - 3*Log[65536]*Log[1 - x] + 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*Log[1 - 2*x]*Log[1 - x] - 
         51*Log[1 - x]^2 - 12*Log[2]*Log[4*(-1 + x)^2] + 
         12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x^(-1)] - 18*Log[8]*Log[-4*x] + 16*Log[1 - 2*x]*Log[-x] + 
         3*Log[-64/x^9]*Log[-x] + 6*Log[x^2]*Log[16*x^2] + 
         3*Log[2]*Log[64*(1 - 2*x)^2*x^2] + 3*Log[1 + (1 - 2*x)^(-1)]*
          Log[64*(1 - 2*x)^2*x^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x/(-1 + 2*x)] + 3*Log[64*(1 - 2*x)^2*x^2]*
          Log[(2*x)/(-1 + 2*x)] - 6*Log[(-1 + x)/(-1 + 2*x)]*
          Log[(2*x)/(-1 + 2*x)] + 6*Log[(2*x)/(-1 + 2*x)]^2 - 
         18*Log[4]*Log[x*(-1 + 2*x)] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 6*PolyLog[2, 1 - 1/(2*x)] - 
         36*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*PolyLog[2, 1/(2*x)] - 
         6*PolyLog[2, (-1 + x)/x] + 16*PolyLog[2, 2*x] - 
         42*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)] - 
         16*PolyLog[2, -1 + 2*x]) - G[{1}, z]*(4*Pi^2 + 42*Log[2]^2 + 
         18*Log[4]^2 + 6*Log[1 + (1 - 2*x)^(-1)]^2 + 8*Log[4 - 8*x]*
          Log[1 - 2*x] + 3*Log[16]*Log[1 - x] - 3*Log[65536]*Log[1 - x] + 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*Log[1 - 2*x]*Log[1 - x] - 
         51*Log[1 - x]^2 - 12*Log[2]*Log[4*(-1 + x)^2] + 
         12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x^(-1)] - 18*Log[8]*Log[-4*x] + 16*Log[1 - 2*x]*Log[-x] + 
         3*Log[-64/x^9]*Log[-x] + 6*Log[x^2]*Log[16*x^2] + 
         3*Log[2]*Log[64*(1 - 2*x)^2*x^2] + 3*Log[1 + (1 - 2*x)^(-1)]*
          Log[64*(1 - 2*x)^2*x^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x/(-1 + 2*x)] + 3*Log[64*(1 - 2*x)^2*x^2]*
          Log[(2*x)/(-1 + 2*x)] - 6*Log[(-1 + x)/(-1 + 2*x)]*
          Log[(2*x)/(-1 + 2*x)] + 6*Log[(2*x)/(-1 + 2*x)]^2 - 
         18*Log[4]*Log[x*(-1 + 2*x)] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 6*PolyLog[2, 1 - 1/(2*x)] - 
         36*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*PolyLog[2, 1/(2*x)] - 
         6*PolyLog[2, (-1 + x)/x] + 16*PolyLog[2, 2*x] - 
         42*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)] - 
         16*PolyLog[2, -1 + 2*x]) - 16*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       16*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x]))/(512*(1 + p2)^(3/2)) - 
    ((-1 + p2 + x)*((5*Pi^2*G[{1 - 2*x}, z])/12 - (5*Pi^2*G[{-1 + 2*x}, z])/
        12 - 3*G[{-1, -1, 1 - 2*x}, z] + 3*G[{-1, -1, -1 + 2*x}, z] + 
       G[{-1, 0, 1 - 2*x}, z] - G[{-1, 0, -1 + 2*x}, z] + 
       G[{-1, 1, 1 - 2*x}, z] - 2*G[{-1, 1, -1 + 2*x}, z] + 
       G[{-1, 1 - 2*x, -1}, z] + G[{-1, 1 - 2*x, 1}, z] - 
       G[{-1, 1 - 2*x, 1 - 2*x}, z] + G[{-1, -1 + 2*x, -1}, z] + 
       G[{-1, -1 + 2*x, 1}, z] - G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, -1 + 2*x}, z] + 
       2*G[{0, 1, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1}, z] + 
       2*G[{0, 1 - 2*x, 1}, z] - 2*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] + 
       2*G[{0, -1 + 2*x, -1 + 2*x}, z] + 2*G[{1, -1, 1 - 2*x}, z] - 
       G[{1, -1, -1 + 2*x}, z] + G[{1, 0, 1 - 2*x}, z] - 
       G[{1, 0, -1 + 2*x}, z] - 3*G[{1, 1, 1 - 2*x}, z] + 
       3*G[{1, 1, -1 + 2*x}, z] - G[{1, 1 - 2*x, -1}, z] - 
       G[{1, 1 - 2*x, 1}, z] - G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       G[{1, 1 - 2*x, -1 + 2*x}, z] - G[{1, -1 + 2*x, -1}, z] - 
       G[{1, -1 + 2*x, 1}, z] + G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] + 
       2*G[{1 - 2*x, -1, 1 - 2*x}, z] + G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       G[{1 - 2*x, 0, 1 - 2*x}, z] + G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] - 
       G[{1 - 2*x, 1, 1 - 2*x}, z] + G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       3*G[{1 - 2*x, 1 - 2*x, -1}, z] - 3*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       5*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
        z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
       G[{-1 + 2*x, -1, 1}, z] - G[{-1 + 2*x, -1, 1 - 2*x}, z] + 
       G[{-1 + 2*x, -1, -1 + 2*x}, z] - G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
       G[{-1 + 2*x, 1, 1}, z] - G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       3*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       5*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 10*G[{1 - 2*x}, z]*Log[2]^2 + 
       10*G[{-1 + 2*x}, z]*Log[2]^2 + 2*G[{1 - 2*x}, z]*Log[4]^2 - 
       2*G[{-1 + 2*x}, z]*Log[4]^2 - 6*G[{-1, -1}, z]*Log[1 - 2*x] + 
       2*G[{-1, 1}, z]*Log[1 - 2*x] - 2*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       2*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] + 4*G[{0, -1}, z]*Log[1 - 2*x] - 
       4*G[{0, 1}, z]*Log[1 - 2*x] - 4*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 
       4*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] - 2*G[{1, -1}, z]*Log[1 - 2*x] + 
       6*G[{1, 1}, z]*Log[1 - 2*x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       2*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 2*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 2*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 2*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       2*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 
       2*G[{1 - 2*x}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 2*G[{-1 + 2*x}, z]*
        Log[4 - 8*x]*Log[1 - 2*x] + 6*G[{-1, -1}, z]*Log[1 - x] - 
       3*G[{-1, 1}, z]*Log[1 - x] + G[{-1, 1 - 2*x}, z]*Log[1 - x] + 
       2*G[{-1, -1 + 2*x}, z]*Log[1 - x] - 6*G[{0, -1}, z]*Log[1 - x] + 
       6*G[{0, 1}, z]*Log[1 - x] + 2*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       2*G[{0, -1 + 2*x}, z]*Log[1 - x] + 3*G[{1, -1}, z]*Log[1 - x] - 
       6*G[{1, 1}, z]*Log[1 - x] - 2*G[{1, 1 - 2*x}, z]*Log[1 - x] - 
       G[{1, -1 + 2*x}, z]*Log[1 - x] + G[{1 - 2*x, -1}, z]*Log[1 - x] - 
       2*G[{1 - 2*x, 1}, z]*Log[1 - x] - 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] + G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       2*G[{-1 + 2*x, -1}, z]*Log[1 - x] - G[{-1 + 2*x, 1}, z]*Log[1 - x] - 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] + 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] + (G[{1 - 2*x}, z]*Log[2]*Log[1 - x])/2 - 
       (G[{-1 + 2*x}, z]*Log[2]*Log[1 - x])/2 + 3*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[1 - x] - 3*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[1 - x] - G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] + 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] - 
       (3*G[{1 - 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 + 
       (3*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 + 
       G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] - 
       G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] - 
       (G[{1 - 2*x}, z]*Log[-1 + x]^2)/2 + (G[{-1 + 2*x}, z]*Log[-1 + x]^2)/
        2 - 2*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] - G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 4*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] - 4*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{1, 1}, z]*Log[4*(-1 + x)^2] + G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       3*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 3*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       (G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 - 
       (G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 + 
       (G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 - 
       (G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 + 
       G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] - 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] - 
       I*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] + I*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] + 4*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x] - 
       4*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[-x] + G[{1 - 2*x}, z]*Log[-1 + x]*
        Log[x] - G[{-1 + 2*x}, z]*Log[-1 + x]*Log[x] - 
       (G[{1 - 2*x}, z]*Log[x]^2)/2 + (G[{-1 + 2*x}, z]*Log[x]^2)/2 - 
       7*G[{-1, -1}, z]*Log[4*x^2] + 3*G[{-1, 1}, z]*Log[4*x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] - G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       6*G[{0, -1}, z]*Log[4*x^2] - 6*G[{0, 1}, z]*Log[4*x^2] - 
       2*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 2*G[{0, -1 + 2*x}, z]*Log[4*x^2] - 
       3*G[{1, -1}, z]*Log[4*x^2] + 7*G[{1, 1}, z]*Log[4*x^2] + 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] + G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       (G[{1 - 2*x}, z]*Log[16]*Log[4*x^2])/4 + 
       (G[{-1 + 2*x}, z]*Log[16]*Log[4*x^2])/4 + G[{1 - 2*x}, z]*Log[x^2]*
        Log[16*x^2] - G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2] + 
       3*G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
       (3*G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       (G[{-1, 1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       G[{-1, -1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - 
       3*G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^4] + 3*G[{0, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + (3*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^4])/
        2 - 3*G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + (G[{1 - 2*x, -1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{-1 + 2*x, 1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + (G[{1 - 2*x}, z]*Log[2 - 2/(1 - 2*x)^2]*
         Log[64*(1 - 2*x)^2*x^4])/4 - (G[{-1 + 2*x}, z]*
         Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4])/4 - 
       (G[{1 - 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 + 
       (G[{-1 + 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 - 
       (G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 + 
       (G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 - 
       (G[{1 - 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/2 + 
       (G[{-1 + 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/
        2 - G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 4*G[{1 - 2*x}, z]*PolyLog[2, 2*x] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, 2*x] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] - 3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] - 
       3*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 4*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       4*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       (G[{-1}, z]*(3*Pi^2 + 120*Log[2]^2 - 18*Log[4]^2 - 
          8*Log[4 - 8*x]*Log[1 - 2*x] - 3*Log[4]*Log[1 - x] - 
          36*Log[2 - x^(-1)]*Log[1 - x] + 12*Log[1 - 1/(2*x)]*Log[1 - x] + 
          18*Log[1 - x]*Log[-64*(-1 + x)] - 12*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 6*Log[-1 + x]^2 - 6*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] - 3*Log[1 - 2*x]*Log[64/x^6] - 
          6*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 12*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (12*I)*Pi*Log[(-1 + x)/x] - 16*Log[1 - 2*x]*
           Log[-x] - 12*Log[-1 + x]*Log[x] + 6*Log[x]^2 + 
          3*Log[16]*Log[4*x^2] - 12*Log[x^2]*Log[16*x^2] - 
          3*Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          3*Log[-x]*Log[1099511627776*x^20] + 6*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 6*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          36*PolyLog[2, (1 - 2*x)^(-1)] + 24*PolyLog[2, (2 - 2*x)^(-1)] - 
          24*PolyLog[2, 1/(2*x)] - 16*PolyLog[2, 2*x] - 
          36*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
          24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*PolyLog[2, x/(-1 + 2*x)] + 
          16*PolyLog[2, -1 + 2*x]))/4 - 
       (G[{1}, z]*(3*Pi^2 + 120*Log[2]^2 - 18*Log[4]^2 - 
          8*Log[4 - 8*x]*Log[1 - 2*x] - 3*Log[4]*Log[1 - x] - 
          36*Log[2 - x^(-1)]*Log[1 - x] + 12*Log[1 - 1/(2*x)]*Log[1 - x] + 
          18*Log[1 - x]*Log[-64*(-1 + x)] - 12*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 6*Log[-1 + x]^2 - 6*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] - 3*Log[1 - 2*x]*Log[64/x^6] - 
          6*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 12*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (12*I)*Pi*Log[(-1 + x)/x] - 16*Log[1 - 2*x]*
           Log[-x] - 12*Log[-1 + x]*Log[x] + 6*Log[x]^2 + 
          3*Log[16]*Log[4*x^2] - 12*Log[x^2]*Log[16*x^2] - 
          3*Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          3*Log[-x]*Log[1099511627776*x^20] + 6*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 6*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          36*PolyLog[2, (1 - 2*x)^(-1)] + 24*PolyLog[2, (2 - 2*x)^(-1)] - 
          24*PolyLog[2, 1/(2*x)] - 16*PolyLog[2, 2*x] - 
          36*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
          24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*PolyLog[2, x/(-1 + 2*x)] + 
          16*PolyLog[2, -1 + 2*x]))/4))/(64*(1 + p2)^(3/2)) - 
    ((-2 - 2*(-1 + p2)*x + (-2 + p2)*x^2 + 2*x^3)*(-74*Pi^2*G[{1 - 2*x}, z] + 
       74*Pi^2*G[{-1 + 2*x}, z] - 72*G[{-1, -1, 1 - 2*x}, z] + 
       24*G[{-1, -1, -1 + 2*x}, z] + 24*G[{-1, 0, 1 - 2*x}, z] - 
       24*G[{-1, 0, -1 + 2*x}, z] - 48*G[{-1, 1, -1}, z] - 
       48*G[{-1, 1, 1 - 2*x}, z] + 24*G[{-1, 1, -1 + 2*x}, z] + 
       48*G[{-1, -1 - 2*x, 1 - 2*x}, z] - 24*G[{-1, 1 - 2*x, -1}, z] + 
       24*G[{-1, 1 - 2*x, 1}, z] - 72*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 24*G[{-1, -1 + 2*x, -1}, z] + 
       24*G[{-1, -1 + 2*x, 1}, z] + 24*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{0, -1, 1 - 2*x}, z] - 48*G[{0, 1, -1 + 2*x}, z] + 
       48*G[{0, 1 - 2*x, -1}, z] + 48*G[{0, 1 - 2*x, 1}, z] + 
       48*G[{0, 1 - 2*x, 1 - 2*x}, z] - 48*G[{0, -1 + 2*x, -1}, z] - 
       48*G[{0, -1 + 2*x, 1}, z] - 48*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{1, -1, 1}, z] - 24*G[{1, -1, 1 - 2*x}, z] + 
       48*G[{1, -1, -1 + 2*x}, z] + 24*G[{1, 0, 1 - 2*x}, z] - 
       24*G[{1, 0, -1 + 2*x}, z] - 24*G[{1, 1, 1 - 2*x}, z] + 
       72*G[{1, 1, -1 + 2*x}, z] - 24*G[{1, 1 - 2*x, -1}, z] - 
       24*G[{1, 1 - 2*x, 1}, z] - 24*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       24*G[{1, -1 + 2*x, -1}, z] + 24*G[{1, -1 + 2*x, 1}, z] - 
       24*G[{1, -1 + 2*x, 1 - 2*x}, z] + 72*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{1, 1 + 2*x, -1 + 2*x}, z] - 24*G[{1 - 2*x, -1, -1}, z] + 
       24*G[{1 - 2*x, -1, 1}, z] - 72*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, -1, -1 + 2*x}, z] + 24*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 0, -1 + 2*x}, z] + 72*G[{1 - 2*x, 1, -1}, z] - 
       72*G[{1 - 2*x, 1, 1}, z] + 48*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, 1, -1 + 2*x}, z] - 48*G[{1 - 2*x, -1 - 2*x, -1}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 1 - 2*x, -1}, z] - 72*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       72*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       24*G[{1 - 2*x, -1 + 2*x, -1}, z] + 24*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       24*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 72*G[{-1 + 2*x, -1, -1}, z] - 
       72*G[{-1 + 2*x, -1, 1}, z] - 24*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       48*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 24*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       24*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 24*G[{-1 + 2*x, 1, -1}, z] + 
       24*G[{-1 + 2*x, 1, 1}, z] - 24*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       72*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 24*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 24*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 72*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       24*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 24*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
         z] + 72*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, 1}, z] + 48*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, 
         z] - 24*G[{-1 - 2*x, -1}, z]*Log[2] - 72*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[2] - 12*G[{1 - 2*x, -1}, z]*Log[2] + 48*G[{1 - 2*x, 1}, z]*
        Log[2] + 48*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] - 
       36*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[2] - 48*G[{-1 + 2*x, -1}, z]*Log[2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[2] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] + 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 48*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[2] + 96*G[{1 + 2*x, -1}, z]*Log[2] + 72*G[{1 + 2*x, 1}, z]*
        Log[2] + 72*G[{1 + 2*x, -1 + 2*x}, z]*Log[2] + 
       492*G[{1 - 2*x}, z]*Log[2]^2 - 492*G[{-1 + 2*x}, z]*Log[2]^2 + 
       72*G[{-1, 1}, z]*Log[4] - 24*G[{-1, -1 + 2*x}, z]*Log[4] + 
       48*G[{0, -1}, z]*Log[4] - 48*G[{0, 1}, z]*Log[4] - 
       48*G[{0, 1 - 2*x}, z]*Log[4] + 48*G[{0, -1 + 2*x}, z]*Log[4] + 
       48*G[{0, 1 + 2*x}, z]*Log[4] - 24*G[{1, -1}, z]*Log[4] + 
       24*G[{1, 1}, z]*Log[4] + 24*G[{1, 1 - 2*x}, z]*Log[4] + 
       48*G[{-1 - 2*x, -1}, z]*Log[4] + 72*G[{-1 - 2*x, 1}, z]*Log[4] - 
       48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4] + 24*G[{1 - 2*x, -1}, z]*Log[4] - 
       96*G[{1 - 2*x, 1}, z]*Log[4] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + 
       48*G[{-1 + 2*x, -1}, z]*Log[4] - 72*G[{-1 + 2*x, 1}, z]*Log[4] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4] - 24*G[{1 + 2*x, -1}, z]*Log[4] + 
       48*G[{1 + 2*x, 1 + 2*x}, z]*Log[4] - 84*G[{1 - 2*x}, z]*Log[4]^2 + 
       84*G[{-1 + 2*x}, z]*Log[4]^2 + 24*G[{-1, 1}, z]*Log[8] + 
       24*G[{-1, -1 + 2*x}, z]*Log[8] - 24*G[{1, -1}, z]*Log[8] - 
       24*G[{1, 1 - 2*x}, z]*Log[8] - 48*G[{-1 - 2*x, 1}, z]*Log[8] - 
       48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[8] - 72*G[{1 - 2*x, -1}, z]*Log[8] + 
       72*G[{1 - 2*x, 1}, z]*Log[8] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[8] - 
       72*G[{-1 + 2*x, -1}, z]*Log[8] + 72*G[{-1 + 2*x, 1}, z]*Log[8] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] + 48*G[{1 + 2*x, -1}, z]*Log[8] - 
       48*G[{1 + 2*x, 1}, z]*Log[8] + 48*G[{1 + 2*x, -1 - 2*x}, z]*Log[8] + 
       48*G[{-1, -1}, z]*Log[16] - 48*G[{-1, 1}, z]*Log[16] - 
       24*G[{0, -1}, z]*Log[16] + 24*G[{0, 1}, z]*Log[16] - 
       24*G[{0, 1 + 2*x}, z]*Log[16] + 72*G[{1, -1}, z]*Log[16] - 
       72*G[{1, 1}, z]*Log[16] - 12*G[{-1 - 2*x, -1}, z]*Log[16] - 
       12*G[{-1 - 2*x, 1}, z]*Log[16] - 96*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[16] + 36*G[{1 - 2*x, -1}, z]*Log[16] - 24*G[{1 - 2*x, 1}, z]*
        Log[16] + 60*G[{-1 + 2*x, -1}, z]*Log[16] - 12*G[{-1 + 2*x, 1}, z]*
        Log[16] - 60*G[{1 + 2*x, -1}, z]*Log[16] - 
       48*G[{1 + 2*x, -1 - 2*x}, z]*Log[16] + 12*G[{1 + 2*x}, z]*Log[4]*
        Log[16] - 6*G[{-1 - 2*x}, z]*Log[16]^2 + 6*G[{1 - 2*x}, z]*
        Log[16]^2 - 6*G[{-1 + 2*x}, z]*Log[16]^2 + 12*G[{1 - 2*x}, z]*Log[8]*
        Log[32] - 24*G[{-1, -1}, z]*Log[64] - 24*G[{-1, 1}, z]*Log[64] + 
       24*G[{-1, -1 - 2*x}, z]*Log[64] - 24*G[{-1, 1 - 2*x}, z]*Log[64] - 
       24*G[{0, -1}, z]*Log[64] + 24*G[{0, 1}, z]*Log[64] - 
       48*G[{0, -1 - 2*x}, z]*Log[64] + 24*G[{0, 1 - 2*x}, z]*Log[64] - 
       24*G[{0, -1 + 2*x}, z]*Log[64] + 48*G[{0, 1 + 2*x}, z]*Log[64] + 
       24*G[{1, -1}, z]*Log[64] + 24*G[{1, -1 + 2*x}, z]*Log[64] - 
       24*G[{1, 1 + 2*x}, z]*Log[64] - 36*G[{-1 - 2*x, -1}, z]*Log[64] + 
       24*G[{-1 - 2*x, 1}, z]*Log[64] + 24*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[64] + 12*G[{-1 - 2*x, 1 - 2*x}, z]*Log[64] + 
       48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[64] + 48*G[{1 - 2*x, -1}, z]*
        Log[64] - 48*G[{-1 + 2*x, 1}, z]*Log[64] - 24*G[{1 + 2*x, -1}, z]*
        Log[64] + 36*G[{1 + 2*x, 1}, z]*Log[64] - 
       12*G[{1 + 2*x, -1 + 2*x}, z]*Log[64] + 12*G[{1 - 2*x}, z]*Log[4]*
        Log[64] - 12*G[{-1 + 2*x}, z]*Log[4]*Log[64] - 
       12*G[{1 + 2*x}, z]*Log[4]*Log[64] - 12*G[{1 - 2*x}, z]*Log[8]*
        Log[64] + 12*G[{-1 + 2*x}, z]*Log[8]*Log[64] + 
       6*G[{-1 - 2*x}, z]*Log[16]*Log[64] + 6*G[{-1 - 2*x}, z]*Log[32]*
        Log[64] - 6*G[{-1 + 2*x}, z]*Log[32]*Log[64] - 
       6*G[{1 + 2*x}, z]*Log[32]*Log[64] - 6*G[{-1 - 2*x}, z]*Log[64]^2 + 
       3*G[{1 - 2*x}, z]*Log[64]^2 - 3*G[{-1 + 2*x}, z]*Log[64]^2 + 
       6*G[{1 + 2*x}, z]*Log[64]^2 + 24*G[{-1, 1}, z]*Log[256] - 
       24*G[{-1, -1 - 2*x}, z]*Log[256] - 24*G[{0, -1}, z]*Log[256] + 
       24*G[{0, 1}, z]*Log[256] + 48*G[{0, -1 - 2*x}, z]*Log[256] - 
       48*G[{0, 1 + 2*x}, z]*Log[256] - 48*G[{1, -1}, z]*Log[256] + 
       24*G[{1, 1}, z]*Log[256] + 24*G[{1, 1 + 2*x}, z]*Log[256] - 
       12*G[{-1 - 2*x, -1}, z]*Log[256] - 12*G[{-1 - 2*x, 1}, z]*Log[256] + 
       24*G[{-1 - 2*x, -1 - 2*x}, z]*Log[256] + 12*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[256] - 12*G[{1 - 2*x, -1}, z]*Log[256] + 12*G[{1 - 2*x, 1}, z]*
        Log[256] + 12*G[{-1 + 2*x, 1}, z]*Log[256] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[256] - 24*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[256] + 24*G[{1 + 2*x, -1}, z]*Log[256] - 
       12*G[{1 + 2*x, 1 + 2*x}, z]*Log[256] - 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[256] + 12*G[{1 + 2*x}, z]*Log[2]*Log[256] + 
       12*G[{1 - 2*x}, z]*Log[4]*Log[256] - 12*G[{-1 + 2*x}, z]*Log[4]*
        Log[256] - 12*G[{1 + 2*x}, z]*Log[4]*Log[256] + 
       6*G[{-1 - 2*x}, z]*Log[16]*Log[256] + 24*G[{-1 - 2*x, -1}, z]*
        Log[512] + 24*G[{-1 - 2*x, 1 - 2*x}, z]*Log[512] - 
       12*G[{1 - 2*x, -1}, z]*Log[512] - 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[512] + 12*G[{-1 + 2*x, 1}, z]*Log[512] + 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[512] - 24*G[{1 + 2*x, 1}, z]*
        Log[512] - 24*G[{1 + 2*x, -1 + 2*x}, z]*Log[512] - 
       12*G[{-1 - 2*x}, z]*Log[4]*Log[512] - 12*G[{1 - 2*x}, z]*Log[4]*
        Log[512] + 12*G[{-1 + 2*x}, z]*Log[4]*Log[512] + 
       12*G[{1 + 2*x}, z]*Log[4]*Log[512] + 24*G[{0, -1}, z]*Log[4096] - 
       24*G[{0, 1}, z]*Log[4096] - 12*G[{-1 - 2*x, -1 - 2*x}, z]*Log[4096] + 
       12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4096] - 12*G[{1 - 2*x, 1}, z]*
        Log[4096] - 12*G[{1 - 2*x, -1 - 2*x}, z]*Log[4096] + 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4096] + 12*G[{1 + 2*x, 1}, z]*
        Log[4096] - 12*G[{1 + 2*x, -1 - 2*x}, z]*Log[4096] + 
       24*G[{1 + 2*x, 1 + 2*x}, z]*Log[4096] - 6*G[{1 + 2*x}, z]*Log[2]*
        Log[4096] + G[{-1 - 2*x}, z]*Log[64]*Log[4096] - 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[32768] + 12*G[{1 + 2*x}, z]*Log[2]*
        Log[32768] + 12*G[{-1 - 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{1 + 2*x, -1 - 2*x}, z]*Log[65536] - 12*G[{-1 - 2*x, -1}, z]*
        Log[262144] - 12*G[{-1 - 2*x, 1 - 2*x}, z]*Log[262144] + 
       12*G[{1 + 2*x, 1}, z]*Log[262144] + 12*G[{1 + 2*x, -1 + 2*x}, z]*
        Log[262144] + 12*G[{-1 - 2*x}, z]*Log[2]*Log[262144] - 
       12*G[{1 + 2*x}, z]*Log[2]*Log[262144] - 12*G[{-1 - 2*x}, z]*Log[4]*
        Log[262144] + 12*G[{1 + 2*x}, z]*Log[4]*Log[262144] + 
       12*G[{0, -1 - 2*x}, z]*Log[16777216] - 12*G[{0, 1 + 2*x}, z]*
        Log[16777216] + 12*G[{-1 - 2*x, -1}, z]*Log[16777216] - 
       12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[16777216] - 12*G[{1 + 2*x, 1}, z]*
        Log[16777216] - 12*G[{1 + 2*x, 1 + 2*x}, z]*Log[16777216] - 
       4*G[{1 + 2*x}, z]*Log[2]*Log[16777216] - G[{1 - 2*x}, z]*Log[4]*
        Log[16777216] + G[{-1 + 2*x}, z]*Log[4]*Log[16777216] + 
       G[{-1 - 2*x}, z]*Log[16]*Log[16777216] - 12*G[{0, -1 - 2*x}, z]*
        Log[4294967296] + 12*G[{0, 1 + 2*x}, z]*Log[4294967296] - 
       G[{-1 - 2*x}, z]*Log[4]*Log[281474976710656] + G[{1 + 2*x}, z]*Log[4]*
        Log[281474976710656] - 4*G[{1 + 2*x}, z]*Log[2]*
        Log[324518553658426726783156020576256] - G[{1 - 2*x}, z]*Log[4]*
        Log[324518553658426726783156020576256] + G[{-1 + 2*x}, z]*Log[4]*
        Log[324518553658426726783156020576256] + G[{-1 - 2*x}, z]*Log[16]*
        Log[324518553658426726783156020576256] + 3*G[{-1 - 2*x}, z]*Log[256]*
        Log[1 - 2*x] - 96*G[{-1, -1}, z]*Log[1 - x] - 
       48*G[{-1, 1}, z]*Log[1 - x] + 96*G[{-1, -1 - 2*x}, z]*Log[1 - x] - 
       96*G[{-1, 1 - 2*x}, z]*Log[1 - x] + 48*G[{-1, -1 + 2*x}, z]*
        Log[1 - x] + 96*G[{0, -1}, z]*Log[1 - x] - 96*G[{0, 1}, z]*
        Log[1 - x] + 96*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       96*G[{0, -1 + 2*x}, z]*Log[1 - x] + 48*G[{1, -1}, z]*Log[1 - x] + 
       96*G[{1, 1}, z]*Log[1 - x] - 48*G[{1, 1 - 2*x}, z]*Log[1 - x] + 
       96*G[{1, -1 + 2*x}, z]*Log[1 - x] - 96*G[{1, 1 + 2*x}, z]*Log[1 - x] - 
       96*G[{1 - 2*x, -1}, z]*Log[1 - x] + 144*G[{1 - 2*x, 1}, z]*
        Log[1 - x] - 96*G[{1 - 2*x, -1 - 2*x}, z]*Log[1 - x] - 
       96*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 144*G[{-1 + 2*x, -1}, z]*Log[1 - x] + 
       96*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - x] + 96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 - x] - 96*G[{-1 - 2*x}, z]*Log[2]*
        Log[1 - x] + 48*G[{1 - 2*x}, z]*Log[2]*Log[1 - x] - 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[1 - x] + 96*G[{1 + 2*x}, z]*Log[2]*
        Log[1 - x] + 60*G[{-1 - 2*x}, z]*Log[16]*Log[1 - x] - 
       24*G[{1 - 2*x}, z]*Log[16]*Log[1 - x] + 24*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] - 72*G[{1 + 2*x}, z]*Log[16]*Log[1 - x] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[1 - x] - 12*G[{-1 - 2*x}, z]*
        Log[65536]*Log[1 - x] + 12*G[{1 + 2*x}, z]*Log[65536]*Log[1 - x] - 
       216*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 216*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[1 - x] - 204*G[{1 - 2*x}, z]*Log[1 - x]^2 + 
       204*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 84*G[{-1, -1}, z]*
        Log[(-1 + x)^2] + 12*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       48*G[{-1, -1 - 2*x}, z]*Log[(-1 + x)^2] + 12*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       72*G[{0, -1}, z]*Log[(-1 + x)^2] + 72*G[{0, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 24*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1}, z]*Log[(-1 + x)^2] - 
       84*G[{1, 1}, z]*Log[(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{1, 1 + 2*x}, z]*Log[(-1 + x)^2] + 84*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - 84*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[(-1 + x)^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 84*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 84*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(-1 + x)^2] + 
       72*G[{-1 - 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 24*G[{1 - 2*x}, z]*Log[2]*
        Log[(-1 + x)^2] + 24*G[{-1 + 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 
       72*G[{1 + 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 60*G[{-1 - 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] - 12*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 60*G[{1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] - 60*G[{-1 - 2*x}, z]*Log[16]*Log[(-1 + x)^2] + 
       60*G[{1 + 2*x}, z]*Log[16]*Log[(-1 + x)^2] + 12*G[{-1 - 2*x}, z]*
        Log[256]*Log[(-1 + x)^2] + 12*G[{1 - 2*x}, z]*Log[256]*
        Log[(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] - 
       12*G[{1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] + 12*G[{-1 - 2*x}, z]*
        Log[65536]*Log[(-1 + x)^2] - 12*G[{1 + 2*x}, z]*Log[65536]*
        Log[(-1 + x)^2] + 30*G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 - 
       30*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 - 12*G[{-1, -1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1, 1}, z]*Log[16*(-1 + x)^2] + 
       12*G[{-1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 24*G[{0, -1}, z]*Log[16*(-1 + x)^2] - 
       24*G[{0, 1}, z]*Log[16*(-1 + x)^2] - 24*G[{0, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] + 24*G[{0, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1, -1}, z]*Log[16*(-1 + x)^2] + 12*G[{1, 1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 12*G[{1 - 2*x, -1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1 - 2*x, 1}, z]*Log[16*(-1 + x)^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1}, z]*Log[16*(-1 + x)^2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 6*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*(-1 + x)^2] + 96*G[{1 - 2*x}, z]*Log[1 + 1/(2*x)]*
        Log[-1/(2*x)] - 96*G[{-1 + 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[x^(-1)] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[x^(-1)] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[x^(-1)] - 
       12*G[{1 + 2*x}, z]*Log[2]*Log[x^(-1)] - 24*G[{-1 - 2*x}, z]*Log[4]*
        Log[x^(-1)] - 12*G[{1 - 2*x}, z]*Log[4]*Log[x^(-1)] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[x^(-1)] + 12*G[{1 - 2*x}, z]*Log[8]*
        Log[x^(-1)] - 12*G[{-1 + 2*x}, z]*Log[8]*Log[x^(-1)] - 
       12*G[{1 + 2*x}, z]*Log[8]*Log[x^(-1)] + 12*G[{1 + 2*x}, z]*Log[16]*
        Log[x^(-1)] + 6*G[{-1 - 2*x}, z]*Log[64]*Log[x^(-1)] - 
       108*G[{-1 - 2*x}, z]*Log[2]*Log[-x] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[-x] - 36*G[{-1 + 2*x}, z]*Log[2]*Log[-x] + 
       108*G[{1 + 2*x}, z]*Log[2]*Log[-x] + 12*G[{1 - 2*x}, z]*Log[8]*
        Log[-x] - 12*G[{-1 + 2*x}, z]*Log[8]*Log[-x] - 
       12*G[{1 + 2*x}, z]*Log[8]*Log[-x] + 18*G[{-1 - 2*x}, z]*Log[64]*
        Log[-x] - 12*G[{1 + 2*x}, z]*Log[64]*Log[-x] + 
       24*G[{-1 - 2*x}, z]*Log[512]*Log[-x] - 24*G[{1 - 2*x}, z]*Log[512]*
        Log[-x] + 24*G[{-1 + 2*x}, z]*Log[512]*Log[-x] - 
       24*G[{1 + 2*x}, z]*Log[512]*Log[-x] - 12*G[{-1 - 2*x}, z]*Log[262144]*
        Log[-x] + 12*G[{1 + 2*x}, z]*Log[262144]*Log[-x] + 
       12*G[{1 - 2*x}, z]*Log[-x^(-9)]*Log[-x] - 12*G[{-1 + 2*x}, z]*
        Log[-x^(-9)]*Log[-x] - 48*G[{-1 - 2*x}, z]*Log[2]*Log[x] + 
       48*G[{1 + 2*x}, z]*Log[2]*Log[x] + 12*G[{1 - 2*x}, z]*Log[16]*Log[x] - 
       12*G[{-1 + 2*x}, z]*Log[16]*Log[x] - 12*G[{1 + 2*x}, z]*Log[16]*
        Log[x] + 6*G[{-1 - 2*x}, z]*Log[256]*Log[x] + 
       60*G[{-1, -1}, z]*Log[x^2] + 12*G[{-1, 1}, z]*Log[x^2] - 
       48*G[{-1, -1 - 2*x}, z]*Log[x^2] - 12*G[{-1, 1 - 2*x}, z]*Log[x^2] - 
       36*G[{-1, -1 + 2*x}, z]*Log[x^2] + 24*G[{-1, 1 + 2*x}, z]*Log[x^2] - 
       72*G[{0, -1}, z]*Log[x^2] + 72*G[{0, 1}, z]*Log[x^2] + 
       48*G[{0, -1 - 2*x}, z]*Log[x^2] - 72*G[{0, 1 - 2*x}, z]*Log[x^2] + 
       72*G[{0, -1 + 2*x}, z]*Log[x^2] - 48*G[{0, 1 + 2*x}, z]*Log[x^2] - 
       12*G[{1, -1}, z]*Log[x^2] - 60*G[{1, 1}, z]*Log[x^2] - 
       24*G[{1, -1 - 2*x}, z]*Log[x^2] + 36*G[{1, 1 - 2*x}, z]*Log[x^2] + 
       12*G[{1, -1 + 2*x}, z]*Log[x^2] + 48*G[{1, 1 + 2*x}, z]*Log[x^2] + 
       12*G[{1 - 2*x, -1}, z]*Log[x^2] - 108*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[x^2] + 84*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x^2] - 36*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[x^2] + 108*G[{-1 + 2*x, -1}, z]*
        Log[x^2] - 12*G[{-1 + 2*x, 1}, z]*Log[x^2] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x^2] + 36*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x^2] - 84*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x^2] - 36*G[{-1 - 2*x}, z]*Log[2]*
        Log[x^2] - 48*G[{1 - 2*x}, z]*Log[2]*Log[x^2] + 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[x^2] + 36*G[{1 + 2*x}, z]*Log[2]*
        Log[x^2] - 48*G[{-1 - 2*x}, z]*Log[4]*Log[x^2] - 
       24*G[{1 - 2*x}, z]*Log[4]*Log[x^2] + 24*G[{-1 + 2*x}, z]*Log[4]*
        Log[x^2] + 48*G[{1 + 2*x}, z]*Log[4]*Log[x^2] - 
       3*G[{-1 - 2*x}, z]*Log[16]*Log[x^2] - 12*G[{1 - 2*x}, z]*Log[16]*
        Log[x^2] + 12*G[{-1 + 2*x}, z]*Log[16]*Log[x^2] - 
       9*G[{1 + 2*x}, z]*Log[16]*Log[x^2] + 18*G[{-1 - 2*x}, z]*Log[256]*
        Log[x^2] + 24*G[{1 - 2*x}, z]*Log[256]*Log[x^2] - 
       24*G[{-1 + 2*x}, z]*Log[256]*Log[x^2] - 12*G[{1 + 2*x}, z]*Log[256]*
        Log[x^2] + 12*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] - 
       12*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] + 
       9*G[{-1 - 2*x}, z]*Log[x^2]^2 + 36*G[{1 - 2*x}, z]*Log[x^2]^2 - 
       36*G[{-1 + 2*x}, z]*Log[x^2]^2 - 24*G[{-1, -1}, z]*Log[4*x^2] + 
       24*G[{-1, 1}, z]*Log[4*x^2] + 24*G[{-1, -1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{-1, 1 + 2*x}, z]*Log[4*x^2] + 48*G[{0, -1}, z]*Log[4*x^2] - 
       48*G[{0, 1}, z]*Log[4*x^2] - 48*G[{0, -1 - 2*x}, z]*Log[4*x^2] + 
       48*G[{0, 1 + 2*x}, z]*Log[4*x^2] - 24*G[{1, -1}, z]*Log[4*x^2] + 
       24*G[{1, 1}, z]*Log[4*x^2] + 24*G[{1, -1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{1, 1 + 2*x}, z]*Log[4*x^2] - 72*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 
       24*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] - 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] - 
       24*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 72*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] + 12*G[{-1, -1}, z]*
        Log[16*x^2] - 12*G[{-1, 1}, z]*Log[16*x^2] + 12*G[{-1, 1 - 2*x}, z]*
        Log[16*x^2] - 12*G[{-1, -1 + 2*x}, z]*Log[16*x^2] - 
       24*G[{0, -1}, z]*Log[16*x^2] + 24*G[{0, 1}, z]*Log[16*x^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[16*x^2] + 24*G[{0, -1 + 2*x}, z]*
        Log[16*x^2] + 12*G[{1, -1}, z]*Log[16*x^2] - 
       12*G[{1, 1}, z]*Log[16*x^2] + 12*G[{1, 1 - 2*x}, z]*Log[16*x^2] - 
       12*G[{1, -1 + 2*x}, z]*Log[16*x^2] + 12*G[{1 - 2*x, -1}, z]*
        Log[16*x^2] - 12*G[{1 - 2*x, 1}, z]*Log[16*x^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*x^2] - 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16*x^2] + 12*G[{-1 + 2*x, -1}, z]*Log[16*x^2] - 
       12*G[{-1 + 2*x, 1}, z]*Log[16*x^2] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16*x^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*x^2] + 
       12*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*x^2] - 
       12*G[{-1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + 36*G[{1 - 2*x}, z]*Log[x^2]*
        Log[16*x^2] - 36*G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2] + 
       3*G[{-1 - 2*x}, z]*Log[x^2]*Log[256*x^2] + 12*G[{1 - 2*x}, z]*Log[x^2]*
        Log[256*x^2] - 12*G[{-1 + 2*x}, z]*Log[x^2]*Log[256*x^2] - 
       24*G[{-1, -1}, z]*Log[(1 - 2*x)^2*x^2] - 12*G[{-1, 1}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{0, -1}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{0, 1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{0, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 24*G[{0, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1, -1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{1, 1}, z]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 24*G[{1, 1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 24*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] + 
       36*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       36*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 54*G[{-1 - 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] - 36*G[{-1 + 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 36*G[{1 + 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 6*G[{-1 - 2*x}, z]*Log[8]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{1 + 2*x}, z]*Log[8]*
        Log[(1 - 2*x)^2*x^2] + 6*G[{-1 - 2*x}, z]*Log[64]*
        Log[(1 - 2*x)^2*x^2] + 6*G[{-1 - 2*x}, z]*Log[1 - 2*x]*Log[x^4] - 
       6*G[{-1 - 2*x}, z]*Log[1 - 2*x]*Log[16*x^4] + 12*G[{1 - 2*x}, z]*
        Log[1 - 2*x]*Log[16*x^4] - 12*G[{-1 + 2*x}, z]*Log[1 - 2*x]*
        Log[16*x^4] - 12*G[{1 - 2*x}, z]*Log[-2*x]*Log[65536*x^8] + 
       12*G[{-1 + 2*x}, z]*Log[-2*x]*Log[65536*x^8] - 
       48*G[{-1, -1}, z]*Log[1 + x] + 48*G[{-1, 1}, z]*Log[1 + x] + 
       48*G[{-1, -1 - 2*x}, z]*Log[1 + x] - 48*G[{-1, 1 + 2*x}, z]*
        Log[1 + x] + 96*G[{0, -1}, z]*Log[1 + x] - 96*G[{0, 1}, z]*
        Log[1 + x] - 96*G[{0, -1 - 2*x}, z]*Log[1 + x] + 
       96*G[{0, 1 + 2*x}, z]*Log[1 + x] - 48*G[{1, -1}, z]*Log[1 + x] + 
       48*G[{1, 1}, z]*Log[1 + x] + 48*G[{1, -1 - 2*x}, z]*Log[1 + x] - 
       48*G[{1, 1 + 2*x}, z]*Log[1 + x] - 48*G[{1 - 2*x, -1}, z]*Log[1 + x] + 
       144*G[{1 - 2*x, 1}, z]*Log[1 + x] + 144*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + x] - 48*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] - 
       144*G[{-1 + 2*x, -1}, z]*Log[1 + x] + 48*G[{-1 + 2*x, 1}, z]*
        Log[1 + x] + 48*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] - 
       144*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] - 48*G[{-1 - 2*x}, z]*Log[2]*
        Log[1 + x] - 48*G[{1 - 2*x}, z]*Log[2]*Log[1 + x] + 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[1 + x] + 24*G[{1 - 2*x}, z]*Log[4]*
        Log[1 + x] - 24*G[{-1 + 2*x}, z]*Log[4]*Log[1 + x] - 
       24*G[{-1 - 2*x}, z]*Log[x^2]*Log[1 + x] + 288*G[{1 - 2*x}, z]*
        Log[1 + x]*Log[2*(1 + x)] - 288*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[2*(1 + x)] + 24*G[{-1, -1}, z]*Log[4*(1 + x)^2] - 
       24*G[{-1, 1}, z]*Log[4*(1 + x)^2] - 24*G[{-1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{0, -1}, z]*Log[4*(1 + x)^2] + 48*G[{0, 1}, z]*Log[4*(1 + x)^2] + 
       48*G[{0, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 48*G[{0, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, -1}, z]*Log[4*(1 + x)^2] - 
       24*G[{1, 1}, z]*Log[4*(1 + x)^2] - 24*G[{1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 24*G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       24*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 72*G[{1 - 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 72*G[{1 - 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 72*G[{-1 + 2*x, -1}, z]*
        Log[4*(1 + x)^2] - 24*G[{-1 + 2*x, 1}, z]*Log[4*(1 + x)^2] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       12*G[{-1 - 2*x}, z]*Log[x^2]*Log[4*(1 + x)^2] - 
       24*G[{-1 - 2*x}, z]*Log[1 + x]*Log[4*(1 + x)^2] + 
       24*G[{-1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 
       96*G[{1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] + 
       96*G[{-1 + 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] - 
       36*G[{-1 - 2*x}, z]*Log[2]*Log[(-1 + x)/(-1 + 2*x)] + 
       36*G[{1 - 2*x}, z]*Log[2]*Log[(-1 + x)/(-1 + 2*x)] - 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[(-1 + x)/(-1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[2]*Log[(-1 + x)/(-1 + 2*x)] - 
       6*G[{-1 - 2*x}, z]*Log[4]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{1 + 2*x}, z]*Log[16]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[64]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[64]*Log[(-1 + x)/(-1 + 2*x)] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{-1 - 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{1 + 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
       48*G[{-1 - 2*x}, z]*Log[1/(4*2^(1/4))]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[1/(4*2^(1/4))]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[1/(4*2^(1/4))]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[4*2^(1/4)]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[4*2^(1/4)]*Log[(-1 + x)/(-1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[4*2^(1/4)]*Log[(-1 + x)/(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^2 - 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^2 - 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] + 
       60*G[{1 - 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*
        Log[2]*Log[x/(-1 + 2*x)] + 144*G[{1 + 2*x}, z]*Log[2]*
        Log[x/(-1 + 2*x)] - 18*G[{-1 - 2*x}, z]*Log[4]*Log[x/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[4]*Log[x/(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*
        Log[4]*Log[x/(-1 + 2*x)] - 48*G[{-1 - 2*x}, z]*Log[8]*
        Log[x/(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[8]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[x/(-1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       48*G[{-1 - 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       72*G[{-1 - 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] - 
       72*G[{1 + 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 48*G[{-1 - 2*x}, z]*
        Log[8]*Log[x*(-1 + 2*x)] - 24*G[{1 - 2*x}, z]*Log[8]*
        Log[x*(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 
       48*G[{1 + 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 12*G[{-1 - 2*x}, z]*
        Log[64]*Log[x*(-1 + 2*x)] - 12*G[{1 - 2*x}, z]*Log[64]*
        Log[x*(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*Log[64]*Log[x*(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[64]*Log[x*(-1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[4096]*Log[x*(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[4096]*Log[x*(-1 + 2*x)] - 
       48*G[{-1 - 2*x}, z]*Log[8]*Log[x/(1 + 2*x)] + 48*G[{1 + 2*x}, z]*
        Log[8]*Log[x/(1 + 2*x)] + 48*G[{-1 - 2*x}, z]*Log[16]*
        Log[x/(1 + 2*x)] - 48*G[{1 + 2*x}, z]*Log[16]*Log[x/(1 + 2*x)] + 
       12*G[{-1 - 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{1 + 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       96*G[{1 - 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] - 
       96*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
       96*G[{1 - 2*x}, z]*Log[-2*x]*Log[1 + 2*x] + 96*G[{-1 + 2*x}, z]*
        Log[-2*x]*Log[1 + 2*x] + 48*G[{1 - 2*x}, z]*Log[2*(1 + x)]*
        Log[-256*x^2*(1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[2*(1 + x)]*
        Log[-256*x^2*(1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[4]*
        Log[(1 + 2*x)^2] - 24*G[{-1 + 2*x}, z]*Log[4]*Log[(1 + 2*x)^2] + 
       24*G[{1 - 2*x}, z]*Log[x^2]*Log[(1 + 2*x)^2] - 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[(1 + 2*x)^2] + 
       12*G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, 1 + x^(-1)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + x^(-1)] + 240*G[{1 - 2*x}, z]*PolyLog[2, -1 - 2*x] - 
       240*G[{-1 + 2*x}, z]*PolyLog[2, -1 - 2*x] - 168*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 168*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 192*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 192*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 144*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 144*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 48*G[{1 - 2*x}, z]*
        PolyLog[2, 1/2 - x] + 48*G[{-1 + 2*x}, z]*PolyLog[2, 1/2 - x] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - x] + 48*G[{1 - 2*x}, z]*PolyLog[2, -1/(2*x)] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 120*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 120*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] + 
       96*G[{1 - 2*x}, z]*PolyLog[2, -2*x] - 96*G[{-1 + 2*x}, z]*
        PolyLog[2, -2*x] - 216*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       216*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 192*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + x] - 192*G[{-1 + 2*x}, z]*PolyLog[2, 1 + x] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, -((1 + x)/x)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, -((1 + x)/x)] + 168*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 168*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + G[{-1}, z]*(14*Pi^2 - 60*Log[2]^2 + 
         84*Log[4]^2 - 6*Log[16]^2 + 6*Log[64]^2 - 8*Log[2]*Log[4096] + 
         Log[16]*Log[4096] - Log[4096]^2 - 12*Log[2]*Log[32768] + 
         24*Log[2]*Log[262144] - 2*Log[8]*Log[262144] - 
         4*Log[2]*Log[16777216] + Log[4]*Log[281474976710656] + 
         Log[16]*Log[18014398509481984] - 4*Log[2]*
          Log[324518553658426726783156020576256] - 24*Log[4]*Log[1 - x] + 
         48*Log[16]*Log[1 - x] - 24*Log[256]*Log[1 - x] + 
         48*Log[2]*Log[(-1 + x)^2] - 48*Log[4]*Log[(-1 + x)^2] - 
         24*Log[256]*Log[(-1 + x)^2] + 24*Log[4096]*Log[(-1 + x)^2] + 
         18*Log[(-1 + x)^2]^2 - 6*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 
         36*Log[2]*Log[x^(-1)] + 2*Log[64]*Log[x^(-1)] - 72*Log[2]*Log[-x] + 
         24*Log[8]*Log[-x] - 24*Log[4]*Log[x] + 24*Log[2]*Log[x^2] + 
         48*Log[4]*Log[x^2] - 24*Log[16]*Log[x^2] - 24*Log[(-1 + x)^2]*
          Log[x^2] + 12*Log[x^2]^2 - 12*Log[1 - 2*x]*Log[16*x^4] + 
         48*Log[4]*Log[1 + x] - 48*Log[x^2]*Log[1 + x] + 96*Log[1 + x]^2 + 
         24*Log[x^2]*Log[4*(1 + x)^2] - 48*Log[1 + x]*Log[4*(1 + x)^2] - 
         24*Log[4]*Log[(-1 + x)/(-1 + 2*x)] + 24*Log[8]*
          Log[(-1 + x)/(-1 + 2*x)] + 12*Log[128]*Log[(-1 + x)/(-1 + 2*x)] - 
         12*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 24*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] - 48*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 
         12*Log[2]*Log[x/(-1 + 2*x)] + 12*Log[512]*Log[x/(-1 + 2*x)] + 
         24*Log[x^2]*Log[x/(-1 + 2*x)] + 12*Log[(1 - 2*x)^2*x^2]*
          Log[x/(-1 + 2*x)] - 24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
         24*Log[x/(-1 + 2*x)]^2 + 48*Log[8]*Log[x*(-1 + 2*x)] - 
         24*Log[64]*Log[x*(-1 + 2*x)] - 24*Log[64]*Log[x/(1 + 2*x)] + 
         24*Log[256]*Log[x/(1 + 2*x)] - 96*Log[1 - x]*Log[x/(1 + 2*x)] + 
         48*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 24*Log[x^2]*Log[x/(1 + 2*x)] - 
         24*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 
         24*PolyLog[2, 1 - 1/(2*x)] - 48*PolyLog[2, 1 + x^(-1)] + 
         24*PolyLog[2, (1 - 2*x)^(-1)] - 48*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
         48*PolyLog[2, 1/2 - x] - 48*PolyLog[2, 1 - x] + 
         96*PolyLog[2, 1/(2*x)] - 24*PolyLog[2, (-1 + x)/x] + 
         48*PolyLog[2, x/(-1 + x)] - 48*PolyLog[2, 1 + x] - 
         24*PolyLog[2, (-1 + 2*x)^(-1)] - 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)]) + 72*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 72*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{1}, z]*(-14*Pi^2 + 60*Log[2]^2 - 
         84*Log[4]^2 + 6*Log[16]^2 - 6*Log[64]^2 + 8*Log[2]*Log[4096] - 
         2*Log[4]*Log[4096] + Log[4096]^2 + 12*Log[2]*Log[32768] - 
         24*Log[2]*Log[262144] + Log[64]*Log[262144] + 
         Log[16]*Log[16777216] - Log[4]*Log[281474976710656] - 
         2*Log[4]*Log[18014398509481984] + Log[16]*
          Log[324518553658426726783156020576256] + 24*Log[4]*Log[1 - x] - 
         48*Log[16]*Log[1 - x] + 24*Log[256]*Log[1 - x] - 
         48*Log[2]*Log[(-1 + x)^2] + 24*Log[4]*Log[(-1 + x)^2] + 
         24*Log[256]*Log[(-1 + x)^2] - 24*Log[4096]*Log[(-1 + x)^2] - 
         18*Log[(-1 + x)^2]^2 + 6*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
         36*Log[2]*Log[x^(-1)] - 2*Log[64]*Log[x^(-1)] + 72*Log[2]*Log[-x] - 
         24*Log[8]*Log[-x] + 24*Log[4]*Log[x] - 24*Log[2]*Log[x^2] - 
         48*Log[4]*Log[x^2] + 24*Log[16]*Log[x^2] + 12*Log[(-1 + x)^2]*
          Log[x^2] + 12*Log[(-1 + x)^2]*Log[16*x^2] - 
         12*Log[x^2]*Log[16*x^2] + 12*Log[1 - 2*x]*Log[16*x^4] + 
         24*Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 24*Log[8]*
          Log[(-1 + x)/(-1 + 2*x)] - 12*Log[128]*Log[(-1 + x)/(-1 + 2*x)] + 
         12*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 24*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] + 48*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 
         12*Log[2]*Log[x/(-1 + 2*x)] - 12*Log[512]*Log[x/(-1 + 2*x)] - 
         24*Log[x^2]*Log[x/(-1 + 2*x)] - 12*Log[(1 - 2*x)^2*x^2]*
          Log[x/(-1 + 2*x)] + 24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] - 
         24*Log[x/(-1 + 2*x)]^2 - 48*Log[8]*Log[x*(-1 + 2*x)] + 
         24*Log[64]*Log[x*(-1 + 2*x)] + 24*Log[64]*Log[x/(1 + 2*x)] - 
         24*Log[256]*Log[x/(1 + 2*x)] + 96*Log[1 - x]*Log[x/(1 + 2*x)] - 
         48*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 24*Log[x^2]*Log[x/(1 + 2*x)] + 
         24*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
         24*PolyLog[2, 1 - 1/(2*x)] + 48*PolyLog[2, 1 + x^(-1)] - 
         24*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
         48*PolyLog[2, 1/2 - x] + 48*PolyLog[2, 1 - x] - 
         96*PolyLog[2, 1/(2*x)] + 24*PolyLog[2, (-1 + x)/x] - 
         48*PolyLog[2, x/(-1 + x)] + 48*PolyLog[2, 1 + x] + 
         24*PolyLog[2, (-1 + 2*x)^(-1)] + 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)]) - 96*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 144*G[{1 - 2*x}, z]*PolyLog[2, 1 + 2*x] + 
       144*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 2*x] + 96*G[{1 - 2*x}, z]*
        PolyLog[2, (2 + 2*x)^(-1)] - 96*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 + 2*x)^(-1)] + 192*G[{1 - 2*x}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] - 192*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*(1 + x))] - 96*G[{1 - 2*x}, z]*
        PolyLog[2, -1 + (1 + x)^(-1)] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + (1 + x)^(-1)]))/(3072*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((p2*(2 - 2*x + x^2) - 2*(-1 + x - x^2 + x^3))*
      (-6*(2*G[{-1, -1, 1}, z] + 2*G[{-1, 1, -1}, z] - 2*G[{-1, 1, 1}, z] - 
         2*G[{-1, -1 - 2*x, -1}, z] + 2*G[{1, -1, -1}, z] - 
         2*G[{1, -1, 1}, z] - 2*G[{1, 1, -1}, z] + 2*G[{1, 1 + 2*x, 1}, z] - 
         G[{-1, -1}, z]*Log[4] + G[{-1, -1 - 2*x}, z]*Log[4] + 
         G[{1, 1}, z]*Log[4] - G[{1, 1 + 2*x}, z]*Log[4] - 
         G[{-1, -1}, z]*Log[x^2] + G[{-1, -1 - 2*x}, z]*Log[x^2] + 
         G[{1, 1}, z]*Log[x^2] - G[{1, 1 + 2*x}, z]*Log[x^2]) + 
       G[{1}, z]*(-15*Pi^2 + 6*Log[2]^2 - 9*Log[4]^2 + 24*Log[1 + 1/(2*x)]*
          Log[-1/(2*x)] - 3*Log[4]*Log[x^2] + 3*Log[x^2]*Log[16*x^2] - 
         3*Log[-2*x]*Log[65536*x^8] + 72*Log[1 + x]*Log[2*(1 + x)] - 
         12*Log[(1 + x)^2]*Log[16*(1 + x)^2] - 24*Log[-2*x]*Log[1 + 2*x] + 
         12*Log[2*(1 + x)]*Log[-256*x^2*(1 + 2*x)] + 
         2*Log[64]*Log[(1 + 2*x)^2] + 6*Log[x^2]*Log[(1 + 2*x)^2] + 
         60*PolyLog[2, -1 - 2*x] + 12*PolyLog[2, -1/(2*x)] + 
         24*PolyLog[2, -2*x] + 36*PolyLog[2, 1 + x] + 
         12*PolyLog[2, -((1 + x)/x)] - 36*PolyLog[2, 1 + 2*x] + 
         24*PolyLog[2, (2 + 2*x)^(-1)] + 48*PolyLog[2, 1 - 1/(2*(1 + x))] - 
         24*PolyLog[2, -1 + (1 + x)^(-1)]) + G[{-1}, z]*
        (15*Pi^2 - 6*Log[2]^2 + 9*Log[4]^2 - 24*Log[1 + 1/(2*x)]*
          Log[-1/(2*x)] + Log[64]*Log[x^2] - 3*Log[x^2]*Log[16*x^2] + 
         3*Log[-2*x]*Log[65536*x^8] - 72*Log[1 + x]*Log[2*(1 + x)] + 
         12*Log[(1 + x)^2]*Log[16*(1 + x)^2] + 24*Log[-2*x]*Log[1 + 2*x] - 
         12*Log[2*(1 + x)]*Log[-256*x^2*(1 + 2*x)] - 
         2*Log[64]*Log[(1 + 2*x)^2] - 6*Log[x^2]*Log[(1 + 2*x)^2] - 
         60*PolyLog[2, -1 - 2*x] - 12*PolyLog[2, -1/(2*x)] - 
         24*PolyLog[2, -2*x] - 36*PolyLog[2, 1 + x] - 
         12*PolyLog[2, -((1 + x)/x)] + 36*PolyLog[2, 1 + 2*x] - 
         24*PolyLog[2, (2 + 2*x)^(-1)] - 48*PolyLog[2, 1 - 1/(2*(1 + x))] + 
         24*PolyLog[2, -1 + (1 + x)^(-1)])))/(768*(1 + p2)^(3/2)*
      (-1 + x)^2) + ((-2 + p2 + 2*x)*(-25*Pi^2*G[{1 - 2*x}, z] + 
       25*Pi^2*G[{-1 + 2*x}, z] + 24*G[{-1, -1, 1}, z] + 
       96*G[{-1, -1, 1 - 2*x}, z] - 72*G[{-1, -1, -1 + 2*x}, z] - 
       96*G[{-1, 0, 1 - 2*x}, z] + 96*G[{-1, 0, -1 + 2*x}, z] - 
       24*G[{-1, 1, 1}, z] + 96*G[{-1, 1, 1 - 2*x}, z] - 
       120*G[{-1, 1, -1 + 2*x}, z] + 24*G[{-1, -1 - 2*x, -1}, z] - 
       24*G[{-1, -1 - 2*x, 1 - 2*x}, z] + 120*G[{-1, 1 - 2*x, -1}, z] + 
       96*G[{-1, 1 - 2*x, 1}, z] - 24*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       48*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 48*G[{-1, -x, -1}, z] + 
       48*G[{-1, -x, 1 - 2*x}, z] - 48*G[{-1, -1 + 2*x, -1}, z] - 
       48*G[{-1, -1 + 2*x, 1}, z] + 48*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       96*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 96*G[{0, -1, 1 - 2*x}, z] + 
       96*G[{0, -1, -1 + 2*x}, z] + 96*G[{0, 0, 1 - 2*x}, z] - 
       96*G[{0, 0, -1 + 2*x}, z] - 96*G[{0, 1, 1 - 2*x}, z] + 
       96*G[{0, 1, -1 + 2*x}, z] - 48*G[{0, 1 - 2*x, -1}, z] - 
       48*G[{0, 1 - 2*x, 1}, z] - 48*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       48*G[{0, 1 - 2*x, -1 + 2*x}, z] + 48*G[{0, -1 + 2*x, -1}, z] + 
       48*G[{0, -1 + 2*x, 1}, z] - 48*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       48*G[{0, -1 + 2*x, -1 + 2*x}, z] + 24*G[{1, -1, -1}, z] + 
       120*G[{1, -1, 1 - 2*x}, z] - 96*G[{1, -1, -1 + 2*x}, z] - 
       96*G[{1, 0, 1 - 2*x}, z] + 96*G[{1, 0, -1 + 2*x}, z] - 
       24*G[{1, 1, -1}, z] + 72*G[{1, 1, 1 - 2*x}, z] - 
       96*G[{1, 1, -1 + 2*x}, z] + 48*G[{1, 1 - 2*x, -1}, z] + 
       48*G[{1, 1 - 2*x, 1}, z] + 96*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       48*G[{1, 1 - 2*x, -1 + 2*x}, z] + 48*G[{1, x, 1}, z] - 
       48*G[{1, x, -1 + 2*x}, z] - 96*G[{1, -1 + 2*x, -1}, z] - 
       120*G[{1, -1 + 2*x, 1}, z] + 48*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       24*G[{1, -1 + 2*x, -1 + 2*x}, z] - 24*G[{1, 1 + 2*x, 1}, z] + 
       24*G[{1, 1 + 2*x, -1 + 2*x}, z] + 24*G[{1 - 2*x, -1, -1}, z] + 
       48*G[{1 - 2*x, -1, 1}, z] + 96*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       72*G[{1 - 2*x, -1, -1 + 2*x}, z] - 48*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       48*G[{1 - 2*x, 0, -1 + 2*x}, z] + 24*G[{1 - 2*x, 1, -1}, z] + 
       48*G[{1 - 2*x, 1, 1}, z] + 96*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       72*G[{1 - 2*x, 1, -1 + 2*x}, z] - 24*G[{1 - 2*x, -1 - 2*x, -1}, z] - 
       24*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] + 
       48*G[{1 - 2*x, 1 - 2*x, -1}, z] + 24*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       48*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 48*G[{1 - 2*x, -x, -1}, z] - 
       48*G[{1 - 2*x, -x, 1 - 2*x}, z] - 24*G[{1 - 2*x, -1 + 2*x, -1}, z] - 
       24*G[{1 - 2*x, -1 + 2*x, 1}, z] + 24*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
         z] - 24*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1, -1}, z] - 24*G[{-1 + 2*x, -1, 1}, z] + 
       72*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 96*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 48*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1, -1}, z] - 24*G[{-1 + 2*x, 1, 1}, z] + 
       72*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 96*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       24*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 24*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
       24*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 48*G[{-1 + 2*x, x, 1}, z] + 
       48*G[{-1 + 2*x, x, -1 + 2*x}, z] - 24*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 
       48*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 24*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
         z] + 48*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       24*G[{-1 + 2*x, 1 + 2*x, 1}, z] + 24*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, 
         z] + 84*G[{-1, -1}, z]*Log[2] - 72*G[{-1, -1 - 2*x}, z]*Log[2] + 
       60*G[{-1, 1 - 2*x}, z]*Log[2] + 12*G[{-1, 1 + 2*x}, z]*Log[2] - 
       12*G[{1, 1}, z]*Log[2] + 24*G[{1, -1 - 2*x}, z]*Log[2] - 
       60*G[{1, -1 + 2*x}, z]*Log[2] + 36*G[{1, 1 + 2*x}, z]*Log[2] - 
       84*G[{1 - 2*x, -1}, z]*Log[2] + 36*G[{1 - 2*x, 1}, z]*Log[2] + 
       36*G[{1 - 2*x, -1 - 2*x}, z]*Log[2] - 144*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[2] - 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[2] - 72*G[{-1 + 2*x, -1}, z]*
        Log[2] + 12*G[{-1 + 2*x, 1}, z]*Log[2] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[2] - 72*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[2] + 72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[2] - 6*G[{1 - 2*x}, z]*Log[2]^2 + 
       6*G[{-1 + 2*x}, z]*Log[2]^2 - 24*G[{-1, -1}, z]*Log[4] + 
       24*G[{-1, -1 - 2*x}, z]*Log[4] + 24*G[{0, -1}, z]*Log[4] - 
       24*G[{1, -1}, z]*Log[4] - 24*G[{1, -1 - 2*x}, z]*Log[4] - 
       24*G[{1 - 2*x, -1}, z]*Log[4] - 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] - 
       24*G[{-1 + 2*x, -1}, z]*Log[4] - 24*G[{-1 + 2*x, 1}, z]*Log[4] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 30*G[{1 - 2*x}, z]*Log[4]^2 + 
       30*G[{-1 + 2*x}, z]*Log[4]^2 - 24*G[{-1, -1}, z]*Log[8] - 
       24*G[{-1, 1}, z]*Log[8] + 24*G[{-1, -1 - 2*x}, z]*Log[8] + 
       24*G[{1, -1 - 2*x}, z]*Log[8] - 24*G[{1, 1 + 2*x}, z]*Log[8] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[8] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[8] + 24*G[{-1 + 2*x, -1}, z]*Log[8] + 24*G[{-1 + 2*x, 1}, z]*
        Log[8] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] + 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[8] - 3*G[{1 - 2*x}, z]*Log[4]*
        Log[8] - 33*G[{-1, -1}, z]*Log[16] + 12*G[{-1, 1}, z]*Log[16] - 
       21*G[{-1, -1 - 2*x}, z]*Log[16] + 36*G[{-1, 1 - 2*x}, z]*Log[16] + 
       18*G[{-1, -1 + 2*x}, z]*Log[16] + 3*G[{-1, 1 + 2*x}, z]*Log[16] + 
       12*G[{0, -1}, z]*Log[16] - 12*G[{0, 1}, z]*Log[16] + 
       21*G[{1, -1}, z]*Log[16] + 45*G[{1, 1}, z]*Log[16] - 
       21*G[{1, -1 - 2*x}, z]*Log[16] + 6*G[{1, 1 - 2*x}, z]*Log[16] - 
       12*G[{1, -1 + 2*x}, z]*Log[16] - 21*G[{1, 1 + 2*x}, z]*Log[16] - 
       27*G[{1 - 2*x, -1}, z]*Log[16] + 9*G[{1 - 2*x, 1}, z]*Log[16] + 
       21*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] + 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[16] + 18*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] - 
       3*G[{1 - 2*x, 1 + 2*x}, z]*Log[16] - 24*G[{-1 + 2*x, -1}, z]*Log[16] + 
       39*G[{-1 + 2*x, 1}, z]*Log[16] - 3*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[16] - 18*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] - 27*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[16] - 3*G[{1 - 2*x}, z]*Log[4]*Log[16] + 3*G[{1 - 2*x}, z]*
        Log[16]^2 - 3*G[{-1 + 2*x}, z]*Log[16]^2 - 24*G[{-1, -1 + 2*x}, z]*
        Log[32] - 24*G[{1, -1}, z]*Log[32] + 24*G[{1, 1 - 2*x}, z]*Log[32] - 
       24*G[{1 - 2*x, 1}, z]*Log[32] + 24*G[{-1 + 2*x, -1}, z]*Log[32] + 
       24*G[{-1 + 2*x, 1}, z]*Log[32] + 6*G[{-1, -1}, z]*Log[64] + 
       6*G[{-1, 1}, z]*Log[64] + 24*G[{-1, -1 - 2*x}, z]*Log[64] - 
       30*G[{-1, 1 - 2*x}, z]*Log[64] + 18*G[{-1, -1 + 2*x}, z]*Log[64] + 
       24*G[{0, 1}, z]*Log[64] - 6*G[{1, -1}, z]*Log[64] - 
       6*G[{1, 1}, z]*Log[64] + 24*G[{1, -1 - 2*x}, z]*Log[64] - 
       18*G[{1, 1 - 2*x}, z]*Log[64] + 30*G[{1, -1 + 2*x}, z]*Log[64] + 
       24*G[{1, 1 + 2*x}, z]*Log[64] - 18*G[{1 - 2*x, -1}, z]*Log[64] + 
       18*G[{1 - 2*x, 1}, z]*Log[64] - 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       18*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] - 6*G[{-1 + 2*x, -1}, z]*
        Log[64] + 6*G[{-1 + 2*x, 1}, z]*Log[64] + 
       30*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 18*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64] + 27*G[{1 - 2*x}, z]*Log[2]*Log[64] - 
       27*G[{-1 + 2*x}, z]*Log[2]*Log[64] + G[{-1 + 2*x}, z]*Log[8]*Log[64] + 
       G[{-1 + 2*x}, z]*Log[16]*Log[64] - 9*G[{1 - 2*x}, z]*Log[64]^2 + 
       9*G[{-1 + 2*x}, z]*Log[64]^2 - 24*G[{1 - 2*x, 1 - 2*x}, z]*Log[128] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[128] - 18*G[{-1, -1}, z]*Log[256] + 
       6*G[{-1, 1}, z]*Log[256] - 12*G[{-1, 1 - 2*x}, z]*Log[256] - 
       3*G[{-1, 1 + 2*x}, z]*Log[256] - 24*G[{0, 1}, z]*Log[256] - 
       6*G[{1, -1}, z]*Log[256] + 18*G[{1, 1}, z]*Log[256] - 
       12*G[{1, 1 - 2*x}, z]*Log[256] - 3*G[{1, 1 + 2*x}, z]*Log[256] + 
       6*G[{1 - 2*x, -1}, z]*Log[256] - 18*G[{1 - 2*x, 1}, z]*Log[256] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + 3*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[256] + 18*G[{-1 + 2*x, -1}, z]*Log[256] - 6*G[{-1 + 2*x, 1}, z]*
        Log[256] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] + 
       3*G[{-1 + 2*x, 1 + 2*x}, z]*Log[256] + 18*G[{1 - 2*x}, z]*Log[2]*
        Log[256] - 3*G[{-1 + 2*x}, z]*Log[64]*Log[256] + 
       12*G[{-1, -1}, z]*Log[512] + 12*G[{-1, 1}, z]*Log[512] - 
       12*G[{-1, -1 - 2*x}, z]*Log[512] + 12*G[{-1, -1 + 2*x}, z]*Log[512] - 
       12*G[{1, 1}, z]*Log[512] - 12*G[{1, -1 - 2*x}, z]*Log[512] - 
       12*G[{1, 1 - 2*x}, z]*Log[512] + 12*G[{1 - 2*x, 1}, z]*Log[512] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[512] - 12*G[{-1 + 2*x, -1}, z]*
        Log[512] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[512] + 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[512] - 3*G[{1 - 2*x}, z]*Log[16]*
        Log[512] + 12*G[{-1, 1 - 2*x}, z]*Log[4096] - 12*G[{-1, -1 + 2*x}, z]*
        Log[4096] + 12*G[{1, 1 - 2*x}, z]*Log[4096] - 12*G[{1, -1 + 2*x}, z]*
        Log[4096] + 12*G[{1 - 2*x, -1}, z]*Log[32768] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[32768] - 12*G[{-1 + 2*x, 1}, z]*
        Log[32768] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[32768] - 
       G[{1 - 2*x}, z]*Log[8]*Log[65536] + G[{-1 + 2*x}, z]*Log[8]*
        Log[65536] + 3*G[{-1, -1}, z]*Log[16777216] - 
       3*G[{-1, 1}, z]*Log[16777216] + 3*G[{1, -1}, z]*Log[16777216] - 
       3*G[{1, 1}, z]*Log[16777216] - 3*G[{1 - 2*x, -1}, z]*Log[16777216] + 
       3*G[{1 - 2*x, 1}, z]*Log[16777216] - 3*G[{-1 + 2*x, -1}, z]*
        Log[16777216] + 3*G[{-1 + 2*x, 1}, z]*Log[16777216] - 
       3*G[{-1 + 2*x}, z]*Log[4]*Log[68719476736] + G[{1 - 2*x}, z]*Log[64]*
        Log[68719476736] - 24*G[{-1, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{1, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] + 
       24*G[{-1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       24*G[{1 - 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{-1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{1 - 2*x}, z]*Log[2]*Log[2 - x^(-1)] - 24*G[{-1 + 2*x}, z]*Log[2]*
        Log[2 - x^(-1)] - 96*G[{-1, -1}, z]*Log[1 - 2*x] - 
       24*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] + 48*G[{-1, -x}, z]*Log[1 - 2*x] - 
       120*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] + 96*G[{1, 1}, z]*Log[1 - 2*x] + 
       120*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 48*G[{1, x}, z]*Log[1 - 2*x] + 
       24*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] - 48*G[{1 - 2*x, 1}, z]*
        Log[1 - 2*x] - 120*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 
       48*G[{1 - 2*x, -x}, z]*Log[1 - 2*x] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] + 48*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - 2*x] + 48*G[{-1 + 2*x, x}, z]*
        Log[1 - 2*x] + 120*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 
       3*G[{-1 + 2*x}, z]*Log[4]*Log[1 - 2*x] - 24*G[{1 - 2*x}, z]*Log[16]*
        Log[1 - 2*x] + 24*G[{-1 + 2*x}, z]*Log[16]*Log[1 - 2*x] + 
       G[{1 - 2*x}, z]*Log[64]*Log[1 - 2*x] - 12*G[{1 - 2*x}, z]*Log[256]*
        Log[1 - 2*x] + 12*G[{-1 + 2*x}, z]*Log[256]*Log[1 - 2*x] + 
       24*G[{1 - 2*x}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 
       24*G[{-1 + 2*x}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 
       60*G[{1 - 2*x}, z]*Log[1 - 2*x]^2 + 60*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]^2 - 120*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] + 
       120*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] + 
       168*G[{-1, -1}, z]*Log[1 - x] - 24*G[{-1, 1}, z]*Log[1 - x] - 
       48*G[{-1, -1 - 2*x}, z]*Log[1 - x] - 24*G[{-1, 1 - 2*x}, z]*
        Log[1 - x] + 72*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 
       24*G[{1, -1}, z]*Log[1 - x] - 168*G[{1, 1}, z]*Log[1 - x] - 
       72*G[{1, 1 - 2*x}, z]*Log[1 - x] + 24*G[{1, -1 + 2*x}, z]*Log[1 - x] + 
       48*G[{1, 1 + 2*x}, z]*Log[1 - x] + 72*G[{1 - 2*x, -1}, z]*Log[1 - x] + 
       72*G[{1 - 2*x, 1}, z]*Log[1 - x] - 48*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 - x] + 120*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] - 
       72*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] - 72*G[{-1 + 2*x, -1}, z]*
        Log[1 - x] - 72*G[{-1 + 2*x, 1}, z]*Log[1 - x] + 
       72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] - 
       120*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 - x] + 24*G[{1 - 2*x}, z]*Log[2]*
        Log[1 - x] - 12*G[{-1 + 2*x}, z]*Log[2]*Log[1 - x] + 
       24*G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] - 24*G[{1 - 2*x}, z]*Log[8]*
        Log[1 - x] + 24*G[{-1 + 2*x}, z]*Log[8]*Log[1 - x] + 
       24*G[{1 - 2*x}, z]*Log[16]*Log[1 - x] - 24*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] - 12*G[{1 - 2*x}, z]*Log[32]*Log[1 - x] - 
       12*G[{1 - 2*x}, z]*Log[128]*Log[1 - x] + 12*G[{-1 + 2*x}, z]*Log[128]*
        Log[1 - x] + 24*G[{1 - 2*x}, z]*Log[512]*Log[1 - x] - 
       24*G[{-1 + 2*x}, z]*Log[512]*Log[1 - x] - 48*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[1 - x] + 48*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[1 - x] + 18*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] - 
       18*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 45*G[{1 - 2*x}, z]*
        Log[1 - x]^2 - 45*G[{-1 + 2*x}, z]*Log[1 - x]^2 - 
       24*G[{1 - 2*x}, z]*Log[2]*Log[-1 + x] + 24*G[{-1 + 2*x}, z]*Log[2]*
        Log[-1 + x] + 12*G[{1 - 2*x}, z]*Log[-1 + x]^2 - 
       12*G[{-1 + 2*x}, z]*Log[-1 + x]^2 - 96*G[{-1, -1}, z]*
        Log[(-1 + x)^2] + 48*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       24*G[{-1, -1 - 2*x}, z]*Log[(-1 + x)^2] + 36*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 36*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       48*G[{1, -1}, z]*Log[(-1 + x)^2] + 96*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       36*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 36*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 24*G[{1, 1 + 2*x}, z]*Log[(-1 + x)^2] - 
       72*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 24*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] + 24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(-1 + x)^2] - 
       108*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       60*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 24*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] + 72*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 
       60*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       108*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(-1 + x)^2] + 
       12*G[{1 - 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)^2] - 24*G[{1 - 2*x}, z]*Log[8]*Log[(-1 + x)^2] + 
       24*G[{-1 + 2*x}, z]*Log[8]*Log[(-1 + x)^2] + 12*G[{1 - 2*x}, z]*
        Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*
        Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - 18*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]^2 + 18*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 - 
       24*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 24*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] - 12*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       12*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 24*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] - 24*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 24*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 24*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       24*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 12*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       36*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 12*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 36*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{1 - 2*x}, z]*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*
        Log[16*(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*
        Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*Log[16*(-1 + x)^2] + 
       30*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       30*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[x^(-6)] + 6*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[x^(-6)] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[-x^(-3)] - 
       3*G[{1 - 2*x}, z]*Log[16]*Log[-x^(-3)] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[(4 - 4*x)/x^2] - 36*G[{-1 + 2*x}, z]*Log[2]*Log[(4 - 4*x)/x^2] + 
       48*G[{1 - 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
       42*G[{1 - 2*x}, z]*Log[2]*Log[x^(-1)] - 42*G[{-1 + 2*x}, z]*Log[2]*
        Log[x^(-1)] - 24*G[{1 - 2*x}, z]*Log[2 - x^(-1)]*Log[x^(-1)] + 
       24*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*Log[x^(-1)] + 
       (24*I)*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] - (24*I)*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] + 36*G[{-1 + 2*x}, z]*Log[2]*Log[-x] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[-x] + 24*G[{-1 + 2*x}, z]*Log[8]*
        Log[-x] - 3*G[{1 - 2*x}, z]*Log[64]*Log[-x] - 
       3*G[{-1 + 2*x}, z]*Log[64]*Log[-x] + 6*G[{1 - 2*x}, z]*Log[512]*
        Log[-x] - 6*G[{-1 + 2*x}, z]*Log[512]*Log[-x] + 
       24*G[{1 - 2*x}, z]*Log[1024]*Log[-x] - 24*G[{-1 + 2*x}, z]*Log[1024]*
        Log[-x] - 48*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x] + 
       48*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[-x] - 6*G[{1 - 2*x}, z]*
        Log[1 - x]*Log[-x] + 6*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-x] - 
       3*G[{1 - 2*x}, z]*Log[-x^(-9)]*Log[-x] + 3*G[{-1 + 2*x}, z]*
        Log[-x^(-9)]*Log[-x] - 42*G[{1 - 2*x}, z]*Log[-x]^2 + 
       42*G[{-1 + 2*x}, z]*Log[-x]^2 + 24*G[{1 - 2*x}, z]*Log[2]*Log[x] - 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[x] - 24*G[{1 - 2*x}, z]*Log[-1 + x]*
        Log[x] + 24*G[{-1 + 2*x}, z]*Log[-1 + x]*Log[x] + 
       12*G[{1 - 2*x}, z]*Log[x]^2 - 12*G[{-1 + 2*x}, z]*Log[x]^2 - 
       36*G[{1 - 2*x}, z]*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] + 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] - 
       108*G[{-1, -1}, z]*Log[x^2] + 36*G[{-1, 1}, z]*Log[x^2] + 
       36*G[{-1, -1 - 2*x}, z]*Log[x^2] + 48*G[{-1, 1 - 2*x}, z]*Log[x^2] - 
       24*G[{-1, -1 + 2*x}, z]*Log[x^2] - 12*G[{-1, 1 + 2*x}, z]*Log[x^2] - 
       36*G[{1, -1}, z]*Log[x^2] + 108*G[{1, 1}, z]*Log[x^2] + 
       12*G[{1, -1 - 2*x}, z]*Log[x^2] + 24*G[{1, 1 - 2*x}, z]*Log[x^2] - 
       48*G[{1, -1 + 2*x}, z]*Log[x^2] - 36*G[{1, 1 + 2*x}, z]*Log[x^2] - 
       12*G[{1 - 2*x, -1}, z]*Log[x^2] - 108*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[x^2] - 48*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x^2] + 48*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2] + 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[x^2] + 108*G[{-1 + 2*x, -1}, z]*
        Log[x^2] + 12*G[{-1 + 2*x, 1}, z]*Log[x^2] - 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x^2] - 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x^2] + 48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[x^2] - 12*G[{1 - 2*x}, z]*Log[4]*
        Log[x^2] + 12*G[{-1 + 2*x}, z]*Log[4]*Log[x^2] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[x^2] + 24*G[{-1 + 2*x}, z]*Log[8]*
        Log[x^2] - 6*G[{1 - 2*x}, z]*Log[16]*Log[x^2] + 
       6*G[{-1 + 2*x}, z]*Log[16]*Log[x^2] - 3*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[x^2] + 3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[x^2] - 24*G[{1 - 2*x}, z]*Log[x^2]^2 + 24*G[{-1 + 2*x}, z]*
        Log[x^2]^2 + 36*G[{-1, -1}, z]*Log[4*x^2] - 12*G[{-1, 1}, z]*
        Log[4*x^2] - 36*G[{-1, -1 - 2*x}, z]*Log[4*x^2] - 
       12*G[{-1, 1 - 2*x}, z]*Log[4*x^2] - 12*G[{-1, -1 + 2*x}, z]*
        Log[4*x^2] + 12*G[{-1, 1 + 2*x}, z]*Log[4*x^2] - 
       24*G[{0, -1}, z]*Log[4*x^2] + 24*G[{0, 1}, z]*Log[4*x^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 24*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       12*G[{1, -1}, z]*Log[4*x^2] - 36*G[{1, 1}, z]*Log[4*x^2] - 
       12*G[{1, -1 - 2*x}, z]*Log[4*x^2] + 12*G[{1, 1 - 2*x}, z]*Log[4*x^2] + 
       12*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 36*G[{1, 1 + 2*x}, z]*Log[4*x^2] + 
       24*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 36*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] - 12*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[4*x^2] - 24*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] + 6*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*x^2] - 6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*x^2] + 24*G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] - 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2] - 3*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[256*x^2] + 3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*x^2] + 24*G[{-1, -1}, z]*Log[(1 - 2*x)^2*x^2] - 
       12*G[{-1, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 24*G[{1, 1}, z]*Log[(1 - 2*x)^2*x^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 12*G[{1, 1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] - 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{-1 + 2*x, 1}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       3*G[{1 - 2*x}, z]*Log[8]*Log[(1 - 2*x)^2*x^2] + 
       3*G[{-1 + 2*x}, z]*Log[8]*Log[(1 - 2*x)^2*x^2] + 
       6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x^3] - 6*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[-x^3] + 6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[16*x^4] - 
       6*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[16*x^4] + 36*G[{-1, -1}, z]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{-1, 1}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 12*G[{-1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{1, -1}, z]*Log[(1 - 2*x)^2*x^4] - 
       36*G[{1, 1}, z]*Log[(1 - 2*x)^2*x^4] - 12*G[{1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2*x^4] + 36*G[{1 - 2*x, 1}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 36*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{-1 + 2*x, 1}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       18*G[{-1 + 2*x}, z]*Log[2]*Log[(1 - 2*x)^2*x^4] - 
       3*G[{1 - 2*x}, z]*Log[64]*Log[(1 - 2*x)^2*x^4] - 
       6*G[{1 - 2*x}, z]*Log[((-1 + x)*x)/(1 - 2*x)^2]*Log[(1 - 2*x)^2*x^4] + 
       6*G[{-1 + 2*x}, z]*Log[((-1 + x)*x)/(1 - 2*x)^2]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{1 - 2*x}, z]*Log[2]*Log[-x^5] - 
       3*G[{-1 + 2*x}, z]*Log[16]*Log[-x^5] - 6*G[{1 - 2*x}, z]*Log[-2*x]*
        Log[65536*x^8] + 6*G[{-1 + 2*x}, z]*Log[-2*x]*Log[65536*x^8] + 
       6*G[{1 - 2*x}, z]*Log[-x]*Log[x^20] - 6*G[{-1 + 2*x}, z]*Log[-x]*
        Log[x^20] - 24*G[{-1, -1}, z]*Log[1 + x] - 24*G[{-1, 1}, z]*
        Log[1 + x] - 72*G[{-1, -1 - 2*x}, z]*Log[1 + x] + 
       24*G[{-1, 1 + 2*x}, z]*Log[1 + x] + 96*G[{0, -1}, z]*Log[1 + x] - 
       96*G[{0, 1}, z]*Log[1 + x] + 24*G[{1, -1}, z]*Log[1 + x] + 
       24*G[{1, 1}, z]*Log[1 + x] - 24*G[{1, -1 - 2*x}, z]*Log[1 + x] + 
       72*G[{1, 1 + 2*x}, z]*Log[1 + x] - 72*G[{1 - 2*x, -1}, z]*Log[1 + x] + 
       120*G[{1 - 2*x, 1}, z]*Log[1 + x] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 + x] - 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[1 + x] - 
       120*G[{-1 + 2*x, -1}, z]*Log[1 + x] + 72*G[{-1 + 2*x, 1}, z]*
        Log[1 + x] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[1 + x] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 + x] + 144*G[{1 - 2*x}, z]*
        Log[1 + x]*Log[2*(1 + x)] - 144*G[{-1 + 2*x}, z]*Log[1 + x]*
        Log[2*(1 + x)] + 12*G[{-1, -1}, z]*Log[4*(1 + x)^2] + 
       12*G[{-1, 1}, z]*Log[4*(1 + x)^2] + 36*G[{-1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 12*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{0, -1}, z]*Log[4*(1 + x)^2] + 48*G[{0, 1}, z]*Log[4*(1 + x)^2] - 
       12*G[{1, -1}, z]*Log[4*(1 + x)^2] - 12*G[{1, 1}, z]*Log[4*(1 + x)^2] + 
       12*G[{1, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 36*G[{1, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] + 36*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 
       60*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] - 36*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       60*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] - 36*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{1 - 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] + 
       48*G[{-1 + 2*x}, z]*Log[1 + x]*Log[16*(1 + x)^2] + 
       18*G[{-1 + 2*x}, z]*Log[2]*Log[(-1 + x)/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[8]*Log[(-1 + x)/(-1 + 2*x)] - 
       3*G[{1 - 2*x}, z]*Log[64]*Log[(-1 + x)/(-1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
       6*G[{-1 + 2*x}, z]*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[-1 + x]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[-1 + x]*Log[(-1 + x)/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[-x^(-3)]*Log[(-1 + x)/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[-x^(-3)]*Log[(-1 + x)/(-1 + 2*x)] + 
       18*G[{1 - 2*x}, z]*Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] - 
       18*G[{-1 + 2*x}, z]*Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 
       3*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] + 
       3*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^2 + 
       6*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^2 - 
       30*G[{1 - 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] + 30*G[{-1 + 2*x}, z]*
        Log[2]*Log[x/(-1 + 2*x)] - 6*G[{1 - 2*x}, z]*Log[512]*
        Log[x/(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] - 
       9*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] + 
       9*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] - 
       18*G[{1 - 2*x}, z]*Log[x/(-1 + 2*x)]^2 + 18*G[{-1 + 2*x}, z]*
        Log[x/(-1 + 2*x)]^2 + 12*G[{-1 + 2*x}, z]*Log[2]*Log[-1 + 2*x] - 
       3*G[{1 - 2*x}, z]*Log[16]*Log[-1 + 2*x] + 12*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[-1 + 2*x] - 12*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[-1 + 2*x] - 36*G[{1 - 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*
        Log[8]*Log[x*(-1 + 2*x)] - 6*G[{1 - 2*x}, z]*Log[4]*
        Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] + 6*G[{-1 + 2*x}, z]*Log[4]*
        Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] + 24*G[{1 - 2*x}, z]*Log[8]*
        Log[x/(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[8]*Log[x/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[16]*Log[x/(1 + 2*x)] + 24*G[{-1 + 2*x}, z]*
        Log[16]*Log[x/(1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[1 - x]*
        Log[x/(1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[-2*x]*Log[1 + 2*x] + 48*G[{-1 + 2*x}, z]*
        Log[-2*x]*Log[1 + 2*x] + 24*G[{1 - 2*x}, z]*Log[2*(1 + x)]*
        Log[-256*x^2*(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[2*(1 + x)]*
        Log[-256*x^2*(1 + 2*x)] + 4*G[{1 - 2*x}, z]*Log[64]*
        Log[(1 + 2*x)^2] - 4*G[{-1 + 2*x}, z]*Log[64]*Log[(1 + 2*x)^2] + 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[(1 + 2*x)^2] - 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[(1 + 2*x)^2] + 
       12*G[{1 - 2*x}, z]*Log[2]*Log[-3 + x^(-1) + 2*x] - 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[-3 + x^(-1) + 2*x] + 
       12*G[{1 - 2*x}, z]*Log[x/(-1 + 2*x)]*Log[-3 + x^(-1) + 2*x] - 
       12*G[{-1 + 2*x}, z]*Log[x/(-1 + 2*x)]*Log[-3 + x^(-1) + 2*x] + 
       6*G[{1 - 2*x}, z]*Log[256*x^2]*Log[1 - 3*x + 2*x^2] - 
       6*G[{-1 + 2*x}, z]*Log[256*x^2]*Log[1 - 3*x + 2*x^2] + 
       6*G[{1 - 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2] - 
       6*G[{-1 + 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2] - 
       3*G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       3*G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       6*G[{1 - 2*x}, z]*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 
       6*G[{-1 + 2*x}, z]*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 
       6*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] - 
       6*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[2 - 6*x + 4*x^2] - 
       6*G[{1 - 2*x}, z]*Log[2]*Log[x^2 - 2*x^3] + 6*G[{-1 + 2*x}, z]*Log[2]*
        Log[x^2 - 2*x^3] + 12*G[{1 - 2*x}, z]*Log[(-1 + x)^3*(-1 + 2*x)]*
        Log[1 + (-1 + 2*x)^(-1)] - 12*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] + 
       6*G[{1 - 2*x}, z]*Log[1 + (-1 + 2*x)^(-1)]^2 - 
       6*G[{-1 + 2*x}, z]*Log[1 + (-1 + 2*x)^(-1)]^2 + 
       24*G[{-1, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{1, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] - 
       24*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] + 
       60*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       60*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       18*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*x)] + 18*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*x)] + 24*G[{1 - 2*x}, z]*PolyLog[2, 1 + x^(-1)] - 
       24*G[{-1 + 2*x}, z]*PolyLog[2, 1 + x^(-1)] + 120*G[{1 - 2*x}, z]*
        PolyLog[2, -1 - 2*x] - 120*G[{-1 + 2*x}, z]*PolyLog[2, -1 - 2*x] - 
       120*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       120*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       72*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       72*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
       24*G[{1 - 2*x}, z]*PolyLog[2, 1/2 - x] + 24*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/2 - x] + 24*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] - 
       24*G[{-1 + 2*x}, z]*PolyLog[2, 1 - x] + 24*G[{1 - 2*x}, z]*
        PolyLog[2, -1/(2*x)] - 24*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 
       138*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + 138*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 18*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] - 
       18*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/x] + 48*G[{1 - 2*x}, z]*
        PolyLog[2, -2*x] - 48*G[{-1 + 2*x}, z]*PolyLog[2, -2*x] - 
       48*G[{1 - 2*x}, z]*PolyLog[2, 2*x] + 48*G[{-1 + 2*x}, z]*
        PolyLog[2, 2*x] - 126*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       126*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 96*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + x] - 96*G[{-1 + 2*x}, z]*PolyLog[2, 1 + x] + 
       24*G[{1 - 2*x}, z]*PolyLog[2, -((1 + x)/x)] - 24*G[{-1 + 2*x}, z]*
        PolyLog[2, -((1 + x)/x)] + 120*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 120*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 72*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 48*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 48*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 48*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x] - 72*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 2*x] + 72*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 2*x] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] + 
       96*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] + 
       G[{1}, z]*(-19*Pi^2 - 234*Log[2]^2 + 66*Log[4]^2 - 3*Log[16]^2 - 
         27*Log[2]*Log[64] + Log[8]*Log[64] + Log[16]*Log[64] + 9*Log[64]^2 - 
         3*Log[64]*Log[256] + 3*Log[16]*Log[512] + Log[8]*Log[65536] - 
         3*Log[4]*Log[68719476736] + 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[1 + (1 - 2*x)^(-1)] - 24*Log[2]*Log[2 - x^(-1)] - 
         3*Log[4]*Log[1 - 2*x] + 24*Log[16]*Log[1 - 2*x] + 
         12*Log[256]*Log[1 - 2*x] + 24*Log[4 - 8*x]*Log[1 - 2*x] + 
         12*Log[1 - 2*x]^2 - 120*Log[1 - 2*x]*Log[2 - 2*x] - 
         24*Log[2]*Log[1 - x] + 24*Log[4]*Log[1 - x] + 24*Log[8]*Log[1 - x] - 
         21*Log[16]*Log[1 - x] - 12*Log[128]*Log[1 - x] - 
         24*Log[512]*Log[1 - x] + 48*Log[2 - x^(-1)]*Log[1 - x] - 
         18*Log[1 - 2*x]*Log[1 - x] - 165*Log[1 - x]^2 + 
         24*Log[2]*Log[-1 + x] - 12*Log[-1 + x]^2 - 
         12*Log[2]*Log[(-1 + x)^2] + 24*Log[8]*Log[(-1 + x)^2] - 
         12*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] + 18*Log[(-1 + x)^2]^2 - 
         6*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*Log[16*(-1 + x)^2] + 
         30*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 6*Log[1 - 2*x]*Log[x^(-6)] + 
         3*Log[16]*Log[-x^(-3)] + 36*Log[2]*Log[(4 - 4*x)/x^2] + 
         48*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 42*Log[2]*Log[x^(-1)] + 
         24*Log[2 - x^(-1)]*Log[x^(-1)] - (24*I)*Pi*Log[(-1 + x)/x] + 
         36*Log[2]*Log[-x] + 24*Log[8]*Log[-x] - 3*Log[64]*Log[-x] - 
         6*Log[512]*Log[-x] - 24*Log[1024]*Log[-x] + 144*Log[1 - 2*x]*
          Log[-x] + 6*Log[1 - x]*Log[-x] + 3*Log[-x^(-9)]*Log[-x] - 
         30*Log[-x]^2 - 24*Log[2]*Log[x] + 24*Log[-1 + x]*Log[x] - 
         12*Log[x]^2 + 36*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] + 
         24*Log[8]*Log[x^2] + 6*Log[16]*Log[x^2] + 3*Log[(-1 + x)^2]*
          Log[x^2] + 24*Log[x^2]^2 - 6*Log[(-1 + x)^2]*Log[16*x^2] + 
         3*Log[(-1 + x)^2]*Log[256*x^2] + 3*Log[8]*Log[(1 - 2*x)^2*x^2] - 
         6*Log[1 - 2*x]*Log[-x^3] - 6*Log[1 - 2*x]*Log[16*x^4] + 
         3*Log[64]*Log[(1 - 2*x)^2*x^4] + 6*Log[((-1 + x)*x)/(1 - 2*x)^2]*
          Log[(1 - 2*x)^2*x^4] - 3*Log[16]*Log[-x^5] - 
         6*Log[-2*x]*Log[65536*x^8] - 6*Log[-x]*Log[x^20] + 
         144*Log[1 + x]*Log[2*(1 + x)] - 48*Log[1 + x]*Log[16*(1 + x)^2] + 
         24*Log[8]*Log[(-1 + x)/(-1 + 2*x)] + 3*Log[64]*
          Log[(-1 + x)/(-1 + 2*x)] - 6*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
         12*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 24*Log[-1 + x]*
          Log[(-1 + x)/(-1 + 2*x)] + 12*Log[-x^(-3)]*
          Log[(-1 + x)/(-1 + 2*x)] - 18*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] - 24*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 
         3*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] + 
         6*Log[(-1 + x)/(-1 + 2*x)]^2 + 30*Log[2]*Log[x/(-1 + 2*x)] + 
         6*Log[512]*Log[x/(-1 + 2*x)] + 12*Log[x^2]*Log[x/(-1 + 2*x)] + 
         9*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
         18*Log[x/(-1 + 2*x)]^2 + 3*Log[16]*Log[-1 + 2*x] - 
         12*Log[2 - x^(-1)]*Log[-1 + 2*x] + 36*Log[2]*Log[x*(-1 + 2*x)] - 
         24*Log[8]*Log[x*(-1 + 2*x)] + 6*Log[4]*
          Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] - 24*Log[8]*Log[x/(1 + 2*x)] + 
         24*Log[16]*Log[x/(1 + 2*x)] - 48*Log[1 - x]*Log[x/(1 + 2*x)] + 
         24*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 12*Log[x^2]*Log[x/(1 + 2*x)] - 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 48*Log[-2*x]*
          Log[1 + 2*x] + 24*Log[2*(1 + x)]*Log[-256*x^2*(1 + 2*x)] + 
         4*Log[64]*Log[(1 + 2*x)^2] + 12*Log[x^2]*Log[(1 + 2*x)^2] - 
         12*Log[2]*Log[-3 + x^(-1) + 2*x] - 12*Log[x/(-1 + 2*x)]*
          Log[-3 + x^(-1) + 2*x] - 6*Log[256*x^2]*Log[1 - 3*x + 2*x^2] + 
         6*Log[x^4]*Log[1 - 3*x + 2*x^2] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         6*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[2 - 6*x + 4*x^2] + 6*Log[2]*Log[x^2 - 2*x^3] - 
         12*Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] - 
         6*Log[1 + (-1 + 2*x)^(-1)]^2 - 24*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] + 36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         18*PolyLog[2, 1 - 1/(2*x)] - 24*PolyLog[2, 1 + x^(-1)] + 
         120*PolyLog[2, -1 - 2*x] - 24*PolyLog[2, (1 - 2*x)^(-1)] + 
         120*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*PolyLog[2, 1/2 - x] - 
         24*PolyLog[2, 1 - x] + 24*PolyLog[2, -1/(2*x)] + 
         90*PolyLog[2, 1/(2*x)] - 18*PolyLog[2, (-1 + x)/x] + 
         48*PolyLog[2, -2*x] + 144*PolyLog[2, 2*x] - 
         18*PolyLog[2, x/(-1 + x)] + 48*PolyLog[2, 1 + x] + 
         24*PolyLog[2, -((1 + x)/x)] + 24*PolyLog[2, (-1 + 2*x)^(-1)] - 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 48*PolyLog[2, x/(-1 + 2*x)] - 
         144*PolyLog[2, -1 + 2*x] - 72*PolyLog[2, 1 + 2*x] + 
         48*PolyLog[2, (2 + 2*x)^(-1)] + 96*PolyLog[2, 1 - 1/(2*(1 + x))] - 
         48*PolyLog[2, -1 + (1 + x)^(-1)]) - 48*G[{1 - 2*x}, z]*
        PolyLog[2, -1 + (1 + x)^(-1)] + 48*G[{-1 + 2*x}, z]*
        PolyLog[2, -1 + (1 + x)^(-1)] + G[{-1}, z]*(19*Pi^2 + 234*Log[2]^2 - 
         66*Log[4]^2 - 3*Log[4]*Log[8] - 3*Log[4]*Log[16] + 3*Log[16]^2 + 
         27*Log[2]*Log[64] - 9*Log[64]^2 + 18*Log[2]*Log[256] - 
         3*Log[16]*Log[512] - Log[8]*Log[65536] + Log[64]*Log[68719476736] - 
         24*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] + 
         24*Log[2]*Log[2 - x^(-1)] - 24*Log[16]*Log[1 - 2*x] + 
         Log[64]*Log[1 - 2*x] - 12*Log[256]*Log[1 - 2*x] - 
         24*Log[4 - 8*x]*Log[1 - 2*x] - 12*Log[1 - 2*x]^2 + 
         120*Log[1 - 2*x]*Log[2 - 2*x] + 24*Log[2]*Log[1 - x] - 
         24*Log[8]*Log[1 - x] + 24*Log[16]*Log[1 - x] - 
         12*Log[32]*Log[1 - x] + 12*Log[128]*Log[1 - x] + 
         24*Log[512]*Log[1 - x] - 48*Log[2 - x^(-1)]*Log[1 - x] + 
         18*Log[1 - 2*x]*Log[1 - x] + 165*Log[1 - x]^2 - 
         24*Log[2]*Log[-1 + x] + 12*Log[-1 + x]^2 + 
         12*Log[2]*Log[(-1 + x)^2] - 24*Log[8]*Log[(-1 + x)^2] + 
         12*Log[1 - 1/(2*x)]*Log[(-1 + x)^2] - 18*Log[(-1 + x)^2]^2 + 
         6*Log[(4 + (-1 + x)^(-1) - x^(-1))/2]*Log[16*(-1 + x)^2] - 
         30*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[1 - 2*x]*Log[x^(-6)] - 
         3*Log[16]*Log[-x^(-3)] - 36*Log[2]*Log[(4 - 4*x)/x^2] - 
         48*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 42*Log[2]*Log[x^(-1)] - 
         24*Log[2 - x^(-1)]*Log[x^(-1)] + (24*I)*Pi*Log[(-1 + x)/x] - 
         24*Log[8]*Log[-x] - 3*Log[64]*Log[-x] + 6*Log[512]*Log[-x] + 
         24*Log[1024]*Log[-x] - 144*Log[1 - 2*x]*Log[-x] - 
         6*Log[1 - x]*Log[-x] - 3*Log[-x^(-9)]*Log[-x] + 30*Log[-x]^2 + 
         24*Log[2]*Log[x] - 24*Log[-1 + x]*Log[x] + 12*Log[x]^2 - 
         36*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] - 24*Log[8]*Log[x^2] - 
         6*Log[16]*Log[x^2] - 3*Log[(-1 + x)^2]*Log[x^2] - 24*Log[x^2]^2 + 
         6*Log[(-1 + x)^2]*Log[16*x^2] - 3*Log[(-1 + x)^2]*Log[256*x^2] - 
         3*Log[8]*Log[(1 - 2*x)^2*x^2] + 6*Log[1 - 2*x]*Log[-x^3] + 
         6*Log[1 - 2*x]*Log[16*x^4] - 3*Log[64]*Log[(1 - 2*x)^2*x^4] - 
         6*Log[((-1 + x)*x)/(1 - 2*x)^2]*Log[(1 - 2*x)^2*x^4] + 
         12*Log[2]*Log[-x^5] + 6*Log[-2*x]*Log[65536*x^8] + 
         6*Log[-x]*Log[x^20] - 144*Log[1 + x]*Log[2*(1 + x)] + 
         48*Log[1 + x]*Log[16*(1 + x)^2] - 24*Log[8]*
          Log[(-1 + x)/(-1 + 2*x)] - 3*Log[64]*Log[(-1 + x)/(-1 + 2*x)] + 
         6*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 12*Log[1 - x]*
          Log[(-1 + x)/(-1 + 2*x)] - 24*Log[-1 + x]*
          Log[(-1 + x)/(-1 + 2*x)] - 12*Log[-x^(-3)]*
          Log[(-1 + x)/(-1 + 2*x)] + 18*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] + 24*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 
         3*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] - 
         6*Log[(-1 + x)/(-1 + 2*x)]^2 - 30*Log[2]*Log[x/(-1 + 2*x)] - 
         6*Log[512]*Log[x/(-1 + 2*x)] - 12*Log[x^2]*Log[x/(-1 + 2*x)] - 
         9*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] + 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] - 
         18*Log[x/(-1 + 2*x)]^2 - 3*Log[16]*Log[-1 + 2*x] + 
         12*Log[2 - x^(-1)]*Log[-1 + 2*x] - 36*Log[2]*Log[x*(-1 + 2*x)] + 
         24*Log[8]*Log[x*(-1 + 2*x)] - 6*Log[4]*
          Log[-(-1 + 2*x)^3/(2*(-1 + x)*x)] + 24*Log[8]*Log[x/(1 + 2*x)] - 
         24*Log[16]*Log[x/(1 + 2*x)] + 48*Log[1 - x]*Log[x/(1 + 2*x)] - 
         24*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 12*Log[x^2]*Log[x/(1 + 2*x)] + 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 48*Log[-2*x]*
          Log[1 + 2*x] - 24*Log[2*(1 + x)]*Log[-256*x^2*(1 + 2*x)] - 
         4*Log[64]*Log[(1 + 2*x)^2] - 12*Log[x^2]*Log[(1 + 2*x)^2] + 
         12*Log[2]*Log[-3 + x^(-1) + 2*x] + 12*Log[x/(-1 + 2*x)]*
          Log[-3 + x^(-1) + 2*x] + 6*Log[256*x^2]*Log[1 - 3*x + 2*x^2] - 
         6*Log[x^4]*Log[1 - 3*x + 2*x^2] - 3*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
         6*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[2 - 6*x + 4*x^2] - 6*Log[2]*Log[x^2 - 2*x^3] + 
         12*Log[(-1 + x)^3*(-1 + 2*x)]*Log[1 + (-1 + 2*x)^(-1)] + 
         6*Log[1 + (-1 + 2*x)^(-1)]^2 + 24*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] - 36*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         18*PolyLog[2, 1 - 1/(2*x)] + 24*PolyLog[2, 1 + x^(-1)] - 
         120*PolyLog[2, -1 - 2*x] + 24*PolyLog[2, (1 - 2*x)^(-1)] - 
         120*PolyLog[2, (2 - 2*x)^(-1)] + 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 24*PolyLog[2, 1/2 - x] + 
         24*PolyLog[2, 1 - x] - 24*PolyLog[2, -1/(2*x)] - 
         90*PolyLog[2, 1/(2*x)] + 18*PolyLog[2, (-1 + x)/x] - 
         48*PolyLog[2, -2*x] - 144*PolyLog[2, 2*x] + 
         18*PolyLog[2, x/(-1 + x)] - 48*PolyLog[2, 1 + x] - 
         24*PolyLog[2, -((1 + x)/x)] - 24*PolyLog[2, (-1 + 2*x)^(-1)] + 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 48*PolyLog[2, x/(-1 + 2*x)] + 
         144*PolyLog[2, -1 + 2*x] + 72*PolyLog[2, 1 + 2*x] - 
         48*PolyLog[2, (2 + 2*x)^(-1)] - 96*PolyLog[2, 1 - 1/(2*(1 + x))] + 
         48*PolyLog[2, -1 + (1 + x)^(-1)])))/(1536*(1 + p2)^(3/2)))/4, 
 ((4*(p2 - 4*(-1 + x)*x)*(-18*p2^2 + p2*(-21 - 58*x + 47*x^2) + 
      2*x*(-39 + 64*x - 81*x^2 + 56*x^3) + 
      3*(3*p2^2 + p2*(3 + 10*x - 8*x^2) - 4*x*(-3 + 5*x - 6*x^2 + 4*x^3))*
       Log[4*(-1 + x)^2]))/(1 + p2) + 
   (9*x*((8*(2*p2^2*(5 + 2*x) + 4*(-1 + x)^2*x*(5 + 3*x + 56*x^2) + 
         p2*(13 - 2*x + 93*x^2 - 104*x^3)))/9 + 
      (4*(p2^2*(-2 + x) - 4*(-1 + x)^2*x*(1 + 4*x^2) + p2*(-2 - 2*x + 4*x^3))*
        (G[{1 - 2*x}, z] + G[{-1 + 2*x}, z] + Log[64] + Log[(1 - 2*x)^2] + 
         2*Log[(-1 + x)^2] + Log[x^2]))/3))/(1 + p2) + 
   (9*((-2*(p2^3*(-2 + 20*x) + 8*(-1 + x)^2*x^2*(11 + 32*x^2) + 
         p2^2*(1 + 38*x + 57*x^2 - 70*x^3) + 4*p2*x*(11 + 8*x + 20*x^2 - 
           65*x^3 + 26*x^4))*(G[{1 - 2*x}, z] - G[{-1 + 2*x}, z]))/9 + 
      ((p2 - 4*(-1 + x)*x)^2*(p2*(2 + x) + 2*(1 + x^2))*
        (4*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
         4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
         2*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
         2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] + 
         G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] + G[{1 - 2*x}, z]*Log[64] - 
         G[{-1 + 2*x}, z]*Log[64] + G[{-1}, z]*Log[(1 - 2*x)^2] - 
         G[{1}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
         G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 2*G[{-1}, z]*Log[(-1 + x)^2] - 
         2*G[{1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 4*G[{-1}, z]*
          Log[4*(-1 + x)^2] + 4*G[{1}, z]*Log[4*(-1 + x)^2] + 
         G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*
          Log[x^2] - G[{-1 + 2*x}, z]*Log[x^2]))/3))/(1 + p2)^(3/2))/
  (2304*(-1 + x)*(p2 - 4*(-1 + x)*x)^2)}


==> results-offshell/rexlf1fin-feynman.m <==
(* Created by Wolfram Mathematica 8.0 : www.wolfram.com *)
{(8*p2^2 + p2*(5 + 30*x - 36*x^2) + 4*x*(7 - 15*x + 8*x^2))/
   (64*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) + 
  ((p2^2*(8 - 7*x) + 8*(-1 + x)^2*x^2 + 10*p2*x*(3 - 5*x + 2*x^2))*
    G[{-1}, z])/(128*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((p2^2*(8 - 7*x) + 8*(-1 + x)^2*x^2 + 10*p2*x*(3 - 5*x + 2*x^2))*G[{1}, z])/
   (128*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((4*(-1 + Sqrt[1 + p2])*x^2 + p2^2*(Sqrt[1 + p2] + 3*x) + 
     p2*x*(5 - Sqrt[1 + p2] + 2*Sqrt[1 + p2]*x))*G[{-1 - 2*x}, z])/
   (64*p2*(1 + p2)^(3/2)*x) + 
  ((-32*(1 + Sqrt[1 + p2])*(-1 + x)^2*x^3 + 
     p2^3*(-6*Sqrt[1 + p2] + (-8 + 3*Sqrt[1 + p2])*x + 14*x^2) + 
     4*p2*(-1 + x)*x^2*(11 + 21*Sqrt[1 + p2] - 4*(3 + 5*Sqrt[1 + p2])*x + 
       (-8 + 6*Sqrt[1 + p2])*x^2) + p2^2*x*(-19 - 49*Sqrt[1 + p2] + 
       (30 + 74*Sqrt[1 + p2])*x + (16 - 30*Sqrt[1 + p2])*x^2 - 16*x^3))*
    G[{1 - 2*x}, z])/(128*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((-32*(-1 + Sqrt[1 + p2])*(-1 + x)^2*x^3 + 
     p2^3*(-6*Sqrt[1 + p2] + (8 + 3*Sqrt[1 + p2])*x - 14*x^2) + 
     4*p2*(-1 + x)*x^2*(-11 + 21*Sqrt[1 + p2] - 4*(-3 + 5*Sqrt[1 + p2])*x + 
       (8 + 6*Sqrt[1 + p2])*x^2) + p2^2*x*(19 - 49*Sqrt[1 + p2] + 
       (-30 + 74*Sqrt[1 + p2])*x - 2*(8 + 15*Sqrt[1 + p2])*x^2 + 16*x^3))*
    G[{-1 + 2*x}, z])/(128*p2*(1 + p2)^(3/2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)) + 
  ((p2^2*(Sqrt[1 + p2] - 3*x) + 4*(1 + Sqrt[1 + p2])*x^2 + 
     p2*x*(-5 - Sqrt[1 + p2] + 2*Sqrt[1 + p2]*x))*G[{1 + 2*x}, z])/
   (64*p2*(1 + p2)^(3/2)*x) - 
  ((6*p2^3*x - 64*(-1 + x)^2*x^3 + p2^2*(6 - 33*x + 64*x^2 - 30*x^3) + 
     4*p2*x*(6 - 41*x + 69*x^2 - 36*x^3 + 2*x^4))*Log[2])/
   (64*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(128*(1 + p2)^(3/2)*(-1 + x)) + 
  ((-6 - 12*p2 + 3*p2^2 + 16*x + 29*p2*x - 2*p2^2*x - 6*x^2 - 10*p2*x^2 + 
     2*p2^2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - 
     G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(256*(1 + p2)^(5/2)*(-1 + x)) + 
  ((2*p2^2 - p2^3 + 2*p2*x - 8*p2^2*x + p2^3*x - 12*x^2 - 26*p2*x^2 + 
     7*p2^2*x^2 + 20*x^3 + 37*p2*x^3 - 2*p2^2*x^3 - 12*x^4 - 18*p2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] + 
     G[{1}, z]*Log[16]))/(256*(1 + p2)^(5/2)*(-1 + x)*x^2) + 
  ((1 - 4*x + 5*x^2)*Log[64])/(64*(1 + p2)*(-1 + x)*x) - 
  ((-p2^3 - 12*p2^2*x + p2^3*x - 16*p2*x^2 + 26*p2^2*x^2 + 32*x^3 + 
     40*p2*x^3 - 22*p2^2*x^3 - 128*x^4 - 80*p2*x^4 - 4*p2^2*x^4 + 96*x^5 + 
     16*p2*x^5 - 32*x^6 + 16*p2*x^6 + 32*x^7)*
    (2*ArcCoth[3 - 4*x]*G[{-1 + 2*x}, z] + G[{1 - 2*x, 1 - 2*x}, z] - 
     G[{-1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]))/
   (256*(1 + p2)^(3/2)*(-1 + x)*x^2*(p2 + 4*x - 4*x^2)) + 
  ((p2^2*(-1 + x) + 4*(-1 + x)*x^2 + p2*(-1 + 5*x - 8*x^2 + 2*x^3))*
    Log[-1 - 2*x])/(32*p2*(1 + p2)*(-1 + x)*x) - 
  ((-4 - 8*p2 - 4*p2^2 - 12*x + 17*p2*x + 5*p2^2*x + 52*x^2 + 36*p2*x^2 - 
     32*x^3 - 56*p2*x^3 + 16*p2*x^4)*(G[{-1, 1 - 2*x}, z] - 
     G[{-1, 1 + 2*x}, z] + G[{1, -1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
     G[{-x, -1}, z] + G[{-x, 1}, z] - G[{-x, -1 - 2*x}, z] - 
     G[{-x, 1 - 2*x}, z] - G[{x, -1}, z] - G[{x, 1}, z] + 
     G[{x, -1 + 2*x}, z] + G[{x, 1 + 2*x}, z] - G[{-1}, z]*Log[-1 - 2*x] + 
     G[{1}, z]*Log[-1 - 2*x] - G[{-x}, z]*Log[-1 - 2*x] + 
     G[{x}, z]*Log[-1 - 2*x] + G[{-1}, z]*Log[1 - 2*x] - 
     G[{1}, z]*Log[1 - 2*x] - G[{-x}, z]*Log[1 - 2*x] + 
     G[{x}, z]*Log[1 - 2*x]))/(128*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((4 + 8*p2 + 4*p2^2 + 8*x + 8*p2*x + p2*x^2)*(G[{-1, -1 - 2*x}, z] - 
     G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] - G[{-1, 1 + 2*x}, z] - 
     G[{1, -1 - 2*x}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
     G[{1, 1 + 2*x}, z] - G[{-x, -1}, z] - G[{-x, 1}, z] + 
     G[{-x, -1 - 2*x}, z] + G[{-x, 1 - 2*x}, z] - G[{x, -1}, z] - 
     G[{x, 1}, z] + G[{x, -1 + 2*x}, z] + G[{x, 1 + 2*x}, z] + 
     G[{-x}, z]*Log[-1 - 2*x] + G[{x}, z]*Log[-1 - 2*x] + 
     G[{-x}, z]*Log[1 - 2*x] + G[{x}, z]*Log[1 - 2*x]))/(128*(1 + p2)^2*x) + 
  ((3*p2^3*(-2 + x) - 32*(-1 + x)^2*x^3 + p2^2*x*(-49 + 74*x - 30*x^2) + 
     4*p2*x^2*(-21 + 41*x - 26*x^2 + 6*x^3))*Log[(1 - 2*x)^2])/
   (128*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) - 
  ((6*p2^2 + p2*(1 + 27*x - 24*x^2) - 8*x*(-1 + x - x^2 + x^3))*Log[1 - x])/
   (64*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) - 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     2*G[{-1, 1 - 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     2*G[{1, -1 + 2*x}, z] - 2*G[{-1}, z]*Log[1 - 2*x] + 
     2*G[{1}, z]*Log[1 - 2*x] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2]))/(128*(1 + p2)^(3/2)*(-1 + x)) - 
  ((-1 + p2 + 2*x)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
     6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*(-1 + x)^2] + 6*G[{1}, z]*Log[4*(-1 + x)^2] + 
     3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/(768*(1 + p2)*(-1 + x)) + 
  ((-2*p2 - 5*p2^2 - 8*x - 26*p2*x + 5*p2^2*x - 24*x^2 + 42*p2*x^2 + 64*x^3 - 
     18*p2*x^3 - 40*x^4 + 8*x^5)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/(768*(1 + p2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)) + ((p2 + 2*x)*(G[{-1, -1}, z] + G[{-1, 1}, z] + 
     G[{1, -1}, z] + G[{1, 1}, z] + G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + (Pi^2 + 3*Log[4]^2 + 
       3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/6))/(128*(1 + p2)*(-1 + x)) + 
  ((64*(-1 + x)^2*x^2 + p2^2*(10 - 7*x + 6*x^2) - 
     4*p2*x*(-13 + 17*x - 8*x^2 + 4*x^3))*Log[-x])/
   (64*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) - 
  ((p2 - 2*p2*x + 2*x^2 + p2*x^2 - 2*x^3 + p2*x^3)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(256*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((-p2^2 + 4*p2*x + p2^2*x + 12*x^2 - 16*p2*x^2 - 32*x^3 + 8*p2*x^3 - 
     4*x^4 - 8*p2*x^4)*(2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     2*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - 2*G[{-1 + 2*x}, z]*Log[16] + 
     G[{1 - 2*x}, z]*Log[256] - G[{-1}, z]*Log[(-1 + x)^2] + 
     G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)*x^2) + 
  ((-p2^2 + 4*p2*x + p2^2*x + 12*x^2 - 16*p2*x^2 - 32*x^3 + 8*p2*x^3 - 
     4*x^4 - 8*p2*x^4)*(6*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     6*G[{1, -1 + 2*x}, z] + 6*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     6*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[16] + G[{1}, z]*Log[16] + 
     2*G[{-1 + 2*x}, z]*Log[16] - G[{1 - 2*x}, z]*Log[256] + 
     G[{1 - 2*x}, z]*Log[4096] - G[{-1 + 2*x}, z]*Log[4096] + 
     2*G[{-1}, z]*Log[(1 - 2*x)^2] - 2*G[{1}, z]*Log[(1 - 2*x)^2] + 
     2*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x}, z]*
      Log[(1 - 2*x)^2] + 8*G[{-1}, z]*Log[1 - x] - 8*G[{1}, z]*Log[1 - x] + 
     8*G[{1 - 2*x}, z]*Log[1 - x] - 8*G[{-1 + 2*x}, z]*Log[1 - x] - 
     7*G[{-1}, z]*Log[(-1 + x)^2] + 7*G[{1}, z]*Log[(-1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)*x^2) - 
  ((-p2^3 + 2*p2^4 - 4*p2*x - 4*p2^2*x + 22*p2^3*x - 4*p2^4*x - 16*x^2 + 
     22*p2*x^2 + 90*p2^2*x^2 - 46*p2^3*x^2 + 2*p2^4*x^2 + 136*x^3 + 
     150*p2*x^3 - 176*p2^2*x^3 + 34*p2^3*x^3 - 320*x^4 - 534*p2*x^4 + 
     92*p2^2*x^4 - 7*p2^3*x^4 + 368*x^5 + 670*p2*x^5 + 32*p2^2*x^5 - 
     4*p2^3*x^5 - 240*x^6 - 416*p2*x^6 - 52*p2^2*x^6 + 72*x^7 + 112*p2*x^7 + 
     16*p2^2*x^7)*(4*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     4*G[{1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     4*G[{-1 + 2*x, -1 + 2*x}, z] + 6*G[{-1}, z]*Log[2] + 
     6*G[{1 - 2*x}, z]*Log[2] - G[{1}, z]*Log[64] - 
     G[{-1 + 2*x}, z]*Log[64] + G[{-1}, z]*Log[(1 - 2*x)^2] - 
     G[{1}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
     G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 4*G[{-1}, z]*Log[1 - x] - 
     4*G[{1}, z]*Log[1 - x] + 4*G[{1 - 2*x}, z]*Log[1 - x] - 
     4*G[{-1 + 2*x}, z]*Log[1 - x] - 4*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     4*G[{1}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x^2*
    (p2 + 4*x - 4*x^2)) + ((p2 - 2*p2*x + 2*x^2 + p2*x^2 - 2*x^3 + p2*x^3)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - G[{-1}, z]*Log[x^2] + 
     G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(256*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((-1 + x)*(Pi^2 + 12*Log[x^2]^2 + 48*Log[2]*Log[2*x^2]))/(384*(1 + p2)) + 
  ((-p2^3 - p2^4 + 24*p2*x + 24*p2^2*x + p2^3*x + p2^4*x + 96*x^2 + 
     160*p2*x^2 - 16*p2^2*x^2 + 16*p2^3*x^2 + 32*x^3 - 600*p2*x^3 - 
     224*p2^2*x^3 - 40*p2^3*x^3 - 864*x^4 - 196*p2*x^4 + 124*p2^2*x^4 + 
     1040*x^5 + 1248*p2*x^5 + 16*p2^2*x^5 - 304*x^6 - 944*p2*x^6 + 
     256*p2*x^7)*(G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 
     2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - 
     G[{1, -1 + 2*x}, z] - G[{1 - 2*x, -1}, z] - G[{1 - 2*x, 1}, z] + 
     3*G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z] + 
     G[{-1 + 2*x, -1}, z] + G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
     3*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 - 2*x}, z]*Log[1 - 2*x] - 
     2*G[{-1 + 2*x}, z]*Log[1 - 2*x] - G[{-1}, z]*Log[4*(1 - x)^2] + 
     G[{1}, z]*Log[4*(1 - x)^2] + G[{1 - 2*x}, z]*Log[4*(1 - x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(1 - x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)*x^2*
    (p2 + 4*x - 4*x^2)) + ((-2 - 3*p2 - 4*x + p2*x + 2*x^2)*
    (4*G[{-1, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[4*(-1 + x)^2] + G[{1}, z]*Log[4*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[4*x^2] - G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (256*(1 + p2)^(3/2)*(-1 + x)) - ((-3*p2 - 8*x + 4*p2*x + 12*x^2)*
    (4*G[{-1, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[4*(-1 + x)^2] + G[{1}, z]*Log[4*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[4*x^2] - G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)) + 
  ((8 + 16*p2 + 8*p2^2 + 32*x - 16*p2*x - 96*x^2 - 74*p2*x^2 - 10*p2^2*x^2 + 
     48*x^3 + 96*p2*x^3 - 32*p2*x^4)*(-2*G[{-1, 1 - 2*x}, z] + 
     G[{-1, -1 + 2*x}, z] + G[{-1, 1 + 2*x}, z] + 2*G[{0, 1 - 2*x}, z] - 
     2*G[{0, -1 + 2*x}, z] - G[{1, -1 - 2*x}, z] - G[{1, 1 - 2*x}, z] + 
     2*G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] - 
     3*G[{1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, -1 + 2*x}, z] - 
     G[{-x, -1}, z] - G[{-x, 1}, z] + G[{-x, -1 - 2*x}, z] + 
     G[{-x, 1 - 2*x}, z] + G[{x, -1}, z] + G[{x, 1}, z] - 
     G[{x, -1 + 2*x}, z] - G[{x, 1 + 2*x}, z] - G[{-1 + 2*x, -1}, z] - 
     G[{-1 + 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x}, z] + 
     3*G[{-1 + 2*x, -1 + 2*x}, z] + G[{-1}, z]*Log[-1 - 2*x] - 
     G[{1}, z]*Log[-1 - 2*x] + G[{-x}, z]*Log[-1 - 2*x] - 
     G[{x}, z]*Log[-1 - 2*x] - G[{-1}, z]*Log[1 - 2*x] + 
     G[{1}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x}, z]*Log[1 - 2*x] + 
     G[{-x}, z]*Log[1 - 2*x] - G[{x}, z]*Log[1 - 2*x] + 
     2*G[{-1 + 2*x}, z]*Log[1 - 2*x] + G[{-1}, z]*Log[4*(-1 + x)^2] - 
     G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(256*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((2*p2^2 - p2^3 - 10*p2^2*x + p2^3*x - 14*x^2 - 24*p2*x^2 + 11*p2^2*x^2 + 
     24*x^3 + 41*p2*x^3 - 2*p2^2*x^3 - 6*x^4 - 10*p2*x^4 + 2*p2^2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, 1 - 2*x}, z] - 
     G[{-1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{1, 1 - 2*x}, z] + 
     G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] - 
     3*G[{1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, -1 + 2*x}, z] - 
     G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x}, z] + 
     3*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] - 
     2*G[{-1}, z]*Log[1 - 2*x] + 2*G[{1}, z]*Log[1 - 2*x] - 
     2*G[{1 - 2*x}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x}, z]*Log[1 - 2*x] - 
     2*G[{-1}, z]*Log[(-1 + x)^2] + 2*G[{1}, z]*Log[(-1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(-1 + x)^2] - 3*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(256*(1 + p2)^(5/2)*(-1 + x)*x^2) + 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] + G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] - G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] + G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((-p2^3 - 8*p2^2*x + p2^3*x + 22*p2^2*x^2 + 32*x^3 + 16*p2*x^3 - 
     20*p2^2*x^3 - 96*x^4 - 56*p2*x^4 + 64*x^5 + 32*p2*x^5)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*x^2] - 2*G[{1}, z]*Log[4*x^2] + 
     2*G[{1 - 2*x}, z]*Log[4*x^2] - 2*G[{-1 + 2*x}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[16*x^2] + G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x^2*(p2 + 4*x - 4*x^2)) + 
  ((-p2^3 - 8*p2^2*x + p2^3*x + 22*p2^2*x^2 + 32*x^3 + 16*p2*x^3 - 
     20*p2^2*x^3 - 96*x^4 - 56*p2*x^4 + 64*x^5 + 32*p2*x^5)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[4*x^2] + 
     2*G[{1}, z]*Log[4*x^2] + G[{-1}, z]*Log[16*x^2] - 
     G[{1}, z]*Log[16*x^2] - G[{1 - 2*x}, z]*Log[16*x^2] + 
     G[{-1 + 2*x}, z]*Log[16*x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)*x^2*
    (p2 + 4*x - 4*x^2)) - (x*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
     6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(192*(1 + p2)) + 
  ((-2 - 2*p2 + 2*p2*x + 2*x^2 + x^3)*(Pi^2 + 6*G[{-1, -1}, z] + 
     6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(384*(1 + p2)*(-1 + x)*x) + 
  ((-12*p2^2 - 80*p2*x + 12*p2^2*x - 160*x^2 + 96*p2*x^2 + 256*x^3 - 
     32*p2*x^3 - 96*x^4)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
     6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(3072*(1 + p2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)) - 
  ((-1 + x)*(Pi^2 + 48*Log[2]^2 + 12*Log[x^2]*Log[16*x^2]))/(384*(1 + p2)) - 
  ((-3*p2^2 - 14*p2*x + 3*p2^2*x - 16*x^2 + 24*p2*x^2 + 40*x^3 - 12*p2*x^3 - 
     40*x^4 + 16*x^5)*(Pi^2 + 48*Log[2]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (768*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((-3*p2^2 - 9*p2*x + 3*p2^2*x + 4*x^2 + 16*p2*x^2 - 12*x^3 - 8*p2*x^3 + 
     8*x^4)*(5*Pi^2 + 12*Log[4]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (768*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((-2*p2^2 + p2^3 - 2*p2*x + 6*p2^2*x + 12*x^2 + 24*p2*x^2 - p2^2*x^2 - 
     20*x^3 - 26*p2*x^3)*(2*G[{-1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     4*G[{-1}, z]*Log[1 - 2*x] + 4*G[{1}, z]*Log[1 - 2*x] - 
     4*G[{1 - 2*x}, z]*Log[1 - 2*x] + 4*G[{-1 + 2*x}, z]*Log[1 - 2*x] + 
     12*G[{-1}, z]*Log[1 - x] - 12*G[{1}, z]*Log[1 - x] + 
     4*G[{1 - 2*x}, z]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*Log[1 - x] - 
     6*G[{-1}, z]*Log[4*(-1 + x)^2] + 6*G[{1}, z]*Log[4*(-1 + x)^2] - 
     2*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{-1 + 2*x}, z]*
      Log[4*(-1 + x)^2] - 4*G[{-1}, z]*Log[4*x^2] + 4*G[{1}, z]*Log[4*x^2] - 
     2*G[{1 - 2*x}, z]*Log[4*x^2] + 2*G[{-1 + 2*x}, z]*Log[4*x^2] + 
     3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^2] - 
     3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]))/
   (512*(1 + p2)^(5/2)*x^2) - 
  ((6*p2^2 + 22*p2*x - 11*p2^2*x + 8*x^2 - 54*p2*x^2 + 2*p2^2*x^2 - 16*x^3 + 
     32*p2*x^3 - 8*x^4 - 8*p2*x^4 + 16*x^5)*(2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 - 2*x}, z]*Log[1 - x] - 
     2*G[{-1 + 2*x}, z]*Log[1 - x] - G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[16*(-1 + x)^2] - 3*G[{1 - 2*x}, z]*Log[x^2] + 
     3*G[{-1 + 2*x}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[4*(1 - 2*x)^2*x^4] - 
     G[{-1 + 2*x}, z]*Log[4*(1 - 2*x)^2*x^4]))/(256*(1 + p2)^(3/2)*x*
    (p2 + 4*x - 4*x^2)) + ((-6*p2^2 - 28*p2*x + 17*p2^2*x - 32*x^2 + 
     84*p2*x^2 - 13*p2^2*x^2 + 80*x^3 - 86*p2*x^3 + 2*p2^2*x^3 - 40*x^4 + 
     44*p2*x^4 - 8*x^5 - 8*p2*x^5)*(2*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     4*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[1 - x] + 2*G[{1}, z]*Log[1 - x] + 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] + 
     4*G[{-1}, z]*Log[4*x^2] - 4*G[{1}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
     G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4]))/(512*(1 + p2)^(3/2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)) - ((-2 - 5*p2 - 6*x + 2*p2*x)*
    (2*G[{-1, -1 + 2*x}, z] - 2*G[{1, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1}, z] - 
     2*G[{1 - 2*x, 1}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] + 
     2*G[{-1 + 2*x, -1}, z] + 2*G[{-1 + 2*x, 1}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - 4*G[{-1}, z]*Log[1 - 2*x] + 
     4*G[{1}, z]*Log[1 - 2*x] + 4*G[{1 - 2*x}, z]*Log[1 - 2*x] - 
     4*G[{-1 + 2*x}, z]*Log[1 - 2*x] + 6*G[{-1}, z]*Log[1 - x] - 
     6*G[{1}, z]*Log[1 - x] - 2*G[{1 - 2*x}, z]*Log[1 - x] + 
     2*G[{-1 + 2*x}, z]*Log[1 - x] - 4*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     4*G[{1}, z]*Log[4*(-1 + x)^2] + 2*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 2*G[{1 - 2*x}, z]*Log[4*x^2] - 
     2*G[{-1 + 2*x}, z]*Log[4*x^2] + 3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
     3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{1 - 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4] + G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4]))/
   (512*(1 + p2)^(3/2)) - ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*
    (2*G[{-1, -1 - 2*x}, z] - 2*G[{-1, 1 + 2*x}, z] - 4*G[{0, -1 - 2*x}, z] + 
     4*G[{0, 1 + 2*x}, z] + 2*G[{1, -1 - 2*x}, z] - 2*G[{1, 1 + 2*x}, z] - 
     2*G[{-1 - 2*x, -1}, z] - 2*G[{-1 - 2*x, 1}, z] + 
     6*G[{-1 - 2*x, -1 - 2*x}, z] - 2*G[{-1 - 2*x, 1 + 2*x}, z] + 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 
     4*G[{1 - 2*x, -1 - 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 4*G[{-1 + 2*x, 1 + 2*x}, z] + 
     2*G[{1 + 2*x, -1}, z] + 2*G[{1 + 2*x, 1}, z] + 
     2*G[{1 + 2*x, -1 - 2*x}, z] - 6*G[{1 + 2*x, 1 + 2*x}, z] + 
     2*G[{-1 - 2*x}, z]*Log[16] - 2*G[{1 + 2*x}, z]*Log[16] + 
     4*G[{-1 - 2*x}, z]*Log[-1 - 2*x] - 4*G[{1 - 2*x}, z]*Log[-1 - 2*x] + 
     4*G[{-1 + 2*x}, z]*Log[-1 - 2*x] - 4*G[{1 + 2*x}, z]*Log[-1 - 2*x] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     3*G[{-1}, z]*Log[x^2] + 3*G[{1}, z]*Log[x^2] + 
     2*G[{-1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] - 2*G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1}, z]*Log[(1 + x)^2] - 2*G[{1}, z]*Log[(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 2*G[{1 + 2*x}, z]*Log[(1 + x)^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 12*x^2 - 25*p2*x^2 + 
     2*p2^2*x^2 + 12*x^3 + 18*p2*x^3)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{-1, -1 - 2*x}, z] - G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 
     2*G[{0, 1 + 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{1, -1 - 2*x}, z] + G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] + 
     2*G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] - 2*G[{-1}, z]*Log[-1 - 2*x] + 
     2*G[{1}, z]*Log[-1 - 2*x] + 2*G[{-1 - 2*x}, z]*Log[-1 - 2*x] - 
     2*G[{1 + 2*x}, z]*Log[-1 - 2*x] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] - 
     2*G[{-1}, z]*Log[(1 + x)^2] + 2*G[{1}, z]*Log[(1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(1 + x)^2] - 3*G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2]))/
   (256*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((4 + 6*p2 + 2*p2^2 + 10*x + 19*p2*x - 18*x^2 - 48*p2*x^2 - 6*p2^2*x^2 - 
     2*x^3 + 25*p2*x^3 + 6*p2^2*x^3 + 6*x^4)*(G[{-1, -1 - 2*x}, z] - 
     G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 2*G[{0, 1 + 2*x}, z] + 
     G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] + 
     2*G[{-1 - 2*x}, z]*Log[-1 - 2*x] - 2*G[{1 + 2*x}, z]*Log[-1 - 2*x] - 
     G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[4*(1 + x)^2] - G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2]))/
   (256*(1 + p2)^(5/2)*(-1 + x)^2*x) + 
  ((-1 - p2 - x + p2*x + 3*x^2)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(1 + x)^2]*Log[16*(1 + x)^2]))/(384*(1 + p2)*(-1 + x)*x) + 
  ((-2*p2^2 + p2^3 + 12*p2^2*x - 2*p2^3*x + 14*x^2 + 24*p2*x^2 - 
     21*p2^2*x^2 + p2^3*x^2 - 38*x^3 - 64*p2*x^3 + 14*p2^2*x^3 + 30*x^4 + 
     50*p2*x^4 - 5*p2^2*x^4 - 6*x^5 - 12*p2*x^5)*
    (4*G[{-1 - 2*x, 1 - 2*x}, z] - 4*G[{1 + 2*x, -1 + 2*x}, z] - 
     4*G[{-1 - 2*x}, z]*Log[16] + 4*G[{1 + 2*x}, z]*Log[16] + 
     G[{-1 - 2*x}, z]*Log[4096] - G[{1 + 2*x}, z]*Log[4096] + 
     8*G[{-1 - 2*x}, z]*Log[1 - x] - 8*G[{1 + 2*x}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 4*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 - 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x}, z]*Log[x^2] + 
     2*G[{-1 + 2*x}, z]*Log[x^2] + 2*G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1 - 2*x}, z]*Log[x^2*(-1 + 2*x)^2] - 2*G[{1 + 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x^2) - 
  ((-2*p2^2 + p2^3 - p2*x + 11*p2^2*x - 2*p2^3*x + 13*x^2 + 26*p2*x^2 - 
     18*p2^2*x^2 + p2^3*x^2 - 39*x^3 - 68*p2*x^3 + 11*p2^2*x^3 + 39*x^4 + 
     61*p2*x^4 - 3*p2^2*x^4 - 13*x^5 - 19*p2*x^5)*(2*G[{-1, -1 + 2*x}, z] - 
     2*G[{1, 1 - 2*x}, z] + 2*G[{-1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 + 2*x, -1 + 2*x}, z] + 2*G[{-1}, z]*Log[8] + 
     2*G[{-1 - 2*x}, z]*Log[8] + 2*G[{1}, z]*Log[16] + 
     2*G[{1 + 2*x}, z]*Log[16] - G[{1}, z]*Log[64] - 
     G[{1 + 2*x}, z]*Log[64] - G[{-1}, z]*Log[256] - 
     G[{-1 - 2*x}, z]*Log[256] + 4*G[{-1}, z]*Log[1 - x] - 
     4*G[{1}, z]*Log[1 - x] + 4*G[{-1 - 2*x}, z]*Log[1 - x] - 
     4*G[{1 + 2*x}, z]*Log[1 - x] - 2*G[{-1}, z]*Log[(-1 + x)^2] + 
     2*G[{1}, z]*Log[(-1 + x)^2] - 2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[x^2] + 
     2*G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] + 
     G[{1 + 2*x}, z]*Log[x^2] + G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] - 
     G[{1}, z]*Log[x^2*(-1 + 2*x)^2] + G[{-1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2]))/
   (256*(1 + p2)^(5/2)*(-1 + x)^2*x^2) - 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] - 4*G[{1, -1 + 2*x}, z] - 
     2*G[{-1 - 2*x, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     4*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[4] - 2*G[{-1 - 2*x}, z]*Log[8] - 
     2*G[{-1 + 2*x}, z]*Log[8] + G[{1}, z]*Log[16] - 
     2*G[{1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[64] + 
     G[{1 + 2*x}, z]*Log[64] + G[{-1 - 2*x}, z]*Log[256] + 
     8*G[{-1}, z]*Log[1 - x] - 8*G[{1}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[1 - x] + 4*G[{1 - 2*x}, z]*Log[1 - x] - 
     4*G[{-1 + 2*x}, z]*Log[1 - x] + 4*G[{1 + 2*x}, z]*Log[1 - x] - 
     6*G[{-1}, z]*Log[(-1 + x)^2] + 6*G[{1}, z]*Log[(-1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] - 2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[x^2] + 2*G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] - G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] - 2*G[{1}, z]*Log[x^2*(-1 + 2*x)^2] - 
     G[{-1 - 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + G[{1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{-1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + 
     G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2]))/(256*(1 + p2)^(3/2)*
    (-1 + x)^2) + ((1 - 4*x + 5*x^2)*Log[(1 + 2*x)^2])/
   (64*(1 + p2)*(-1 + x)*x) + 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 20*x^2 - 34*p2*x^2 + p2^2*x^2 + 
     20*x^3 + 26*p2*x^3)*(4*G[{1 - 2*x, -1 - 2*x}, z] - 
     4*G[{-1 + 2*x, 1 + 2*x}, z] - 4*G[{1 - 2*x}, z]*Log[16] + 
     4*G[{-1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[4096] - 
     G[{-1 + 2*x}, z]*Log[4096] - 2*G[{-1 - 2*x}, z]*Log[x^2] + 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[(1 + 2*x)^2]))/(512*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((p2 + p2^2 - 5*x - 14*p2*x + 23*x^2 + 44*p2*x^2 - 3*p2^2*x^2 - 31*x^3 - 
     49*p2*x^3 + 3*p2^2*x^3 + 13*x^4 + 19*p2*x^4)*(4*G[{-1, -1 - 2*x}, z] - 
     4*G[{1, 1 + 2*x}, z] - 4*G[{1 - 2*x, -1 - 2*x}, z] + 
     4*G[{-1 + 2*x, 1 + 2*x}, z] + 4*G[{1 - 2*x}, z]*Log[16] - 
     4*G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[4096] - 
     G[{1}, z]*Log[4096] - G[{1 - 2*x}, z]*Log[4096] + 
     G[{-1 + 2*x}, z]*Log[4096] - G[{-1}, z]*Log[65536] + 
     G[{1}, z]*Log[65536] - 2*G[{-1}, z]*Log[x^2] + 2*G[{1}, z]*Log[x^2] + 
     2*G[{-1 - 2*x}, z]*Log[x^2] - 2*G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1}, z]*Log[(1 + 2*x)^2] - 2*G[{1}, z]*Log[(1 + 2*x)^2] - 
     2*G[{1 - 2*x}, z]*Log[(1 + 2*x)^2] + 2*G[{-1 + 2*x}, z]*
      Log[(1 + 2*x)^2]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x) - 
  ((2 + 2*p2 + 3*x - p2*x + x^2 - 4*p2*x^2 - 15*x^3 + 4*p2*x^3 + 9*x^4)*
    (2*G[{-1, -1 - 2*x}, z] - 4*G[{-1, 1 + 2*x}, z] - 4*G[{0, -1 - 2*x}, z] + 
     4*G[{0, 1 + 2*x}, z] + 4*G[{1, -1 - 2*x}, z] - 2*G[{1, 1 + 2*x}, z] + 
     4*G[{-1 - 2*x, -1 - 2*x}, z] - 2*G[{-1 - 2*x, 1 + 2*x}, z] + 
     2*G[{1 + 2*x, -1 - 2*x}, z] - 4*G[{1 + 2*x, 1 + 2*x}, z] - 
     G[{-1}, z]*Log[64] + G[{1}, z]*Log[64] + G[{-1 - 2*x}, z]*Log[64] - 
     G[{1 + 2*x}, z]*Log[64] - G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] - G[{1 + 2*x}, z]*Log[x^2] - 
     2*G[{-1}, z]*Log[(1 + x)^2] + 2*G[{1}, z]*Log[(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 2*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 
     4*G[{-1}, z]*Log[4*(1 + x)^2] - 4*G[{1}, z]*Log[4*(1 + x)^2] - 
     G[{-1}, z]*Log[(1 + 2*x)^2] + G[{1}, z]*Log[(1 + 2*x)^2] + 
     G[{-1 - 2*x}, z]*Log[(1 + 2*x)^2] - G[{1 + 2*x}, z]*Log[(1 + 2*x)^2]))/
   (256*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(8*G[{-1, 1 + 2*x}, z] + 
     8*G[{0, -1 - 2*x}, z] - 8*G[{0, 1 + 2*x}, z] - 8*G[{1, -1 - 2*x}, z] - 
     8*G[{-1 - 2*x, -1 - 2*x}, z] + 4*G[{-1 - 2*x, 1 + 2*x}, z] + 
     4*G[{1 - 2*x, -1 - 2*x}, z] - 4*G[{-1 + 2*x, 1 + 2*x}, z] - 
     4*G[{1 + 2*x, -1 - 2*x}, z] + 8*G[{1 + 2*x, 1 + 2*x}, z] - 
     4*G[{1 - 2*x}, z]*Log[16] + 4*G[{-1 + 2*x}, z]*Log[16] - 
     G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] - G[{-1 - 2*x}, z]*Log[4096] + 
     G[{1 - 2*x}, z]*Log[4096] - G[{-1 + 2*x}, z]*Log[4096] + 
     G[{1 + 2*x}, z]*Log[4096] - 4*G[{-1}, z]*Log[(1 + x)^2] + 
     4*G[{1}, z]*Log[(1 + x)^2] - 4*G[{-1 - 2*x}, z]*Log[(1 + x)^2] + 
     4*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 4*G[{-1}, z]*Log[(1 + 2*x)^2] - 
     4*G[{1}, z]*Log[(1 + 2*x)^2] - 2*G[{-1 - 2*x}, z]*Log[(1 + 2*x)^2] + 
     2*G[{1 - 2*x}, z]*Log[(1 + 2*x)^2] - 2*G[{-1 + 2*x}, z]*
      Log[(1 + 2*x)^2] + 2*G[{1 + 2*x}, z]*Log[(1 + 2*x)^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-16*p2 - 40*p2^2 - 64*x - 208*p2*x + 40*p2^2*x - 192*x^2 + 336*p2*x^2 + 
     512*x^3 - 144*p2*x^3 - 320*x^4 + 64*x^5)*
    ((-7*Pi^2)/3 - 4*G[{-1, 1 - 2*x}, z] + 2*G[{-1, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] - 
     4*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] - 
     6*G[{-1}, z]*Log[2] - 6*G[{1}, z]*Log[2] - 6*G[{1 - 2*x}, z]*Log[2] - 
     6*G[{-1 + 2*x}, z]*Log[2] - 26*Log[2]^2 + 8*Log[2]*Log[4 - 4*x] - 
     G[{-1}, z]*Log[(1 - 2*x)^2] - G[{1}, z]*Log[(1 - 2*x)^2] - 
     G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
     4*Log[1 - 2*x]*(Log[1 - 2*x] + 5*Log[2 - 2*x]) - 
     4*G[{-1}, z]*Log[1 - x] - 4*G[{1}, z]*Log[1 - x] - 
     4*G[{1 - 2*x}, z]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*Log[1 - x] - 
     2*Log[1 - x]*(Log[256] + 5*Log[1 - x]) + 
     4*G[{-1}, z]*Log[4*(-1 + x)^2] + 4*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2] - Log[-x]*Log[4096*x^6] + 
     Log[x^4]*Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
     12*PolyLog[2, (1 - 2*x)^(-1)] + 16*PolyLog[2, (2 - 2*x)^(-1)] - 
     4*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
     12*PolyLog[2, (-1 + 2*x)^(-1)] + 4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
     8*PolyLog[2, x/(-1 + 2*x)]))/(2048*(1 + p2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)) + 
  ((4 - 6*x + 4*x^2)*(-Pi^2/6 + 2*G[{-1, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{-1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 + 2*x, -1 + 2*x}, z] + 8*Log[2]^2 + 4*G[{-1 - 2*x}, z]*Log[4] + 
     4*G[{1 + 2*x}, z]*Log[4] - 3*Log[4]^2 - 2*G[{-1}, z]*Log[16] - 
     2*G[{1}, z]*Log[16] + Log[16]^2/2 + G[{-1}, z]*Log[64] + 
     G[{1}, z]*Log[64] - G[{-1 - 2*x}, z]*Log[64] - G[{1 + 2*x}, z]*Log[64] + 
     (5*Log[2]*Log[64])/2 + Log[4]*Log[64] - Log[8]*Log[64] + 
     Log[2]*Log[256] - Log[4]*Log[512] - Log[16]*Log[(1 - x)^(-1)] + 
     4*G[{-1}, z]*Log[1 - x] + 4*G[{1}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[1 - x] - 4*G[{1 + 2*x}, z]*Log[1 - x] - 
     Log[16]*Log[1 - x] - 9*Log[1 - 2*x]*Log[1 - x] - (17*Log[1 - x]^2)/2 - 
     2*G[{-1}, z]*Log[(-1 + x)^2] - 2*G[{1}, z]*Log[(-1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     Log[4]*Log[(-1 + x)^2] + Log[256]*Log[(-1 + x)^2] + 
     2*Log[(-1 + x)^2]^2 - Log[4]*Log[x^(-1)] + Log[8]*Log[x^(-1)] + 
     Log[8]*Log[-x] - Log[512]*Log[-x] + (Log[-x^(-9)]*Log[-x])/2 + 
     Log[16]*Log[x] - 2*G[{-1}, z]*Log[x^2] - 2*G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] + G[{1 + 2*x}, z]*Log[x^2] - 
     Log[16]*Log[x^2] + Log[256]*Log[x^2] + 2*Log[x^2]^2 - 
     Log[2]*Log[(-1 + x)/(-1 + 2*x)] + Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 
     Log[64]*Log[(-1 + x)/(-1 + 2*x)] + Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
     2*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 
     Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] + 
     4*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + Log[(-1 + x)/(-1 + 2*x)]^2 + 
     Log[2]*Log[x/(-1 + 2*x)] - Log[4]*Log[x/(-1 + 2*x)] + 
     Log[64]*Log[x/(-1 + 2*x)] - Log[512]*Log[x/(-1 + 2*x)] - 
     4*Log[(1 - x)^(-1)]*Log[x/(-1 + 2*x)] - 4*Log[1 - x]*Log[x/(-1 + 2*x)] - 
     2*Log[x^2]*Log[x/(-1 + 2*x)] - Log[x/(-1 + 2*x)]^2 - 
     Log[64]*Log[x*(-1 + 2*x)] + G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] + 
     G[{1}, z]*Log[x^2*(-1 + 2*x)^2] - G[{-1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + 
     (3*Log[2]*Log[x^2*(-1 + 2*x)^2])/2 + 
     (Log[(-1 + x)/(-1 + 2*x)]*Log[x^2*(-1 + 2*x)^2])/2 - 
     (Log[x/(-1 + 2*x)]*Log[x^2*(-1 + 2*x)^2])/2 + 
     2*Log[64]*Log[x/(1 + 2*x)] - 2*Log[256]*Log[x/(1 + 2*x)] + 
     8*Log[1 - x]*Log[x/(1 + 2*x)] - 4*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
     2*Log[x^2]*Log[x/(1 + 2*x)] + 2*Log[x^2*(-1 + 2*x)^2]*Log[x/(1 + 2*x)] + 
     (Log[x^6]*Log[1 - 3*x + 2*x^2])/2 - PolyLog[2, 1 - 1/(2*x)] - 
     8*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] + 
     8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 4*PolyLog[2, 1/2 - x] + 
     4*PolyLog[2, 1 - x] - 5*PolyLog[2, 1/(2*x)] + PolyLog[2, (-1 + x)/x] - 
     11*PolyLog[2, x/(-1 + x)] + 8*PolyLog[2, (-1 + 2*x)^(-1)] + 
     4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
   (256*(1 + p2)*(-1 + x)) + 
  ((6*p2^2 + 32*p2*x - 2*p2^2*x + 48*x^2 - 28*p2*x^2 - 80*x^3 + 8*p2*x^3 + 
     64*x^4 - 32*x^5)*(Pi^2/3 - 2*G[{-1, 1 - 2*x}, z] - 
     2*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] + 
     2*G[{-1 + 2*x, -1 + 2*x}, z] + 28*Log[2]^2 - 2*G[{1 - 2*x}, z]*Log[16] - 
     2*G[{-1 + 2*x}, z]*Log[16] - G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] + 
     G[{1 - 2*x}, z]*Log[64] + G[{-1 + 2*x}, z]*Log[64] + 
     G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] + 8*ArcCoth[3 - 4*x]*
      Log[1 + (1 - 2*x)^(-1)] + 2*Log[1 + (1 - 2*x)^(-1)]^2 - 
     6*Log[2]*Log[4 - 8*x] - G[{-1}, z]*Log[(1 - 2*x)^2] - 
     G[{1}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
     G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 2*Log[1 - 2*x]*
      (Log[1 - 2*x] + 5*Log[2 - 2*x]) - 4*G[{-1}, z]*Log[1 - x] - 
     4*G[{1}, z]*Log[1 - x] + 4*G[{1 - 2*x}, z]*Log[1 - x] + 
     4*G[{-1 + 2*x}, z]*Log[1 - x] - 4*Log[1 - 2*x]*Log[1 - x] - 
     4*Log[1 - x]^2 + 2*Log[1 - 1/(2*x)]*Log[-1 + x] + 
     3*G[{-1}, z]*Log[(-1 + x)^2] + 3*G[{1}, z]*Log[(-1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*Log[1 + (1 - 2*x)^(-1)]*(3*Log[1 - 2*x] + Log[-2*x]) + 
     Log[-64*x]*Log[-x] - Log[-x]^2 - 4*Log[2]*(2*Log[4*(-1 + x)*x] + 
       Log[4*(-1 + x)*(-1 + 2*x)]) - 2*Log[1 - 2*x]*
      Log[(-1 + x)/(-4 + 8*x)] + Log[x^(-2)]*Log[1 - 3*x + 2*x^2] + 
     2*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] - 
     2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 4*PolyLog[2, (1 - 2*x)^(-1)] + 
     2*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, x/(-1 + x)] - 
     4*PolyLog[2, (-1 + 2*x)^(-1)] - 2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
     2*PolyLog[2, x/(-1 + 2*x)]))/(512*(1 + p2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)) + ((-6*p2^2 - 32*p2*x + 2*p2^2*x - 48*x^2 + 
     28*p2*x^2 + 80*x^3 - 8*p2*x^3 - 64*x^4 + 32*x^5)*
    (-Pi^2 + 2*G[{-1, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - Log[2]^2 - 
     2*Log[1 - 2*x]^2 + 2*G[{-1}, z]*Log[1 - x] + 2*G[{1}, z]*Log[1 - x] - 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] - G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] + G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] - Log[1 - x]*Log[-16*x] - G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] - 2*G[{-1}, z]*Log[4*x^2] - 
     2*G[{1}, z]*Log[4*x^2] + 2*G[{1 - 2*x}, z]*Log[4*x^2] + 
     2*G[{-1 + 2*x}, z]*Log[4*x^2] - Log[2]*Log[8*(1 - 2*x)*x^2] + 
     Log[1 - 2*x]*(4*Log[1 - x] + Log[-128*x^3]) + 
     G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
     G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4] + Log[4]*Log[-x^5] - 
     Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)] - 
     2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 4*PolyLog[2, (1 - 2*x)^(-1)] - 
     2*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] + 
     4*PolyLog[2, x/(-1 + x)] - 4*PolyLog[2, (-1 + 2*x)^(-1)] - 
     2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*PolyLog[2, x/(-1 + 2*x)]))/
   (512*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((8*p2 + 32*x - 32*x^2)*((-13*Pi^2)/3 + 2*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{1, 1 - 2*x}, z] + 2*G[{1, -1 + 2*x}, z] - 
     4*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] - 
     40*Log[2]^2 - 2*G[{-1}, z]*Log[1 - x] - 2*G[{1}, z]*Log[1 - x] - 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] + 
     (Log[4] - 4*Log[1 - 1/(2*x)])*Log[1 - x] - 
     6*Log[1 - x]*(-2*Log[2 - x^(-1)] + Log[-64*(-1 + x)]) + 
     Log[1 - 2*x]*Log[64/x^6] - (4*I)*Pi*Log[(-1 + x)/x] + 
     2*(Log[1 + (1 - 2*x)^(-1)]*(2*Log[-1 + x] + Log[-2/x^3]) - 
       (Log[-1 + x] - Log[x])^2) + 4*G[{-1}, z]*Log[4*x^2] + 
     4*G[{1}, z]*Log[4*x^2] - Log[16]*Log[4*x^2] - 
     G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
     G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4] + Log[2 - 2/(1 - 2*x)^2]*
      Log[64*(1 - 2*x)^2*x^4] - Log[-x]*Log[1099511627776*x^20] - 
     2*Log[1 - 1/(2*x)]*(-2*Log[x^(-1)] + Log[-4 + 8*x]) - 
     2*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)] - 
     4*PolyLog[2, 1 + 1/(2*(-1 + x))] + 12*PolyLog[2, (1 - 2*x)^(-1)] - 
     8*PolyLog[2, (2 - 2*x)^(-1)] + 8*PolyLog[2, 1/(2*x)] + 
     12*PolyLog[2, x/(-1 + x)] - 12*PolyLog[2, (-1 + 2*x)^(-1)] - 
     8*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 4*PolyLog[2, x/(-1 + 2*x)]))/
   (2048*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) + 
  ((8*p2^2 + 20*p2^3 + 32*p2*x + 100*p2^2*x - 20*p2^3*x + 80*p2*x^2 - 
     168*p2^2*x^2 - 240*p2*x^3 + 72*p2^2*x^3 + 160*p2*x^4 - 32*p2*x^5)*
    (4*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, 1 - 2*x}, z] - 
       G[{-1, -1 + 2*x}, z] + G[{1, -1}, z] + G[{1, 1}, z] - 
       G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + 
       G[{1 - 2*x, 1}, z] - 3*G[{1 - 2*x, 1 - 2*x}, z] + 
       G[{1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1}, z] + 
       G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z] - 2*G[{-1}, z]*Log[1 - 2*x] - 
       2*G[{1}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x}, z]*Log[1 - 2*x] - 
       2*G[{-1 + 2*x}, z]*Log[1 - 2*x] + G[{-1}, z]*Log[4*(1 - x)^2] + 
       G[{1}, z]*Log[4*(1 - x)^2] - G[{1 - 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1 + 2*x}, z]*Log[4*(1 - x)^2] + G[{-1}, z]*Log[4*x^2] + 
       G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1 + 2*x}, z]*Log[4*x^2]) - 
     (8*(Pi^2 + 3*Log[4 - 8*x]*Log[1 - 2*x] + 6*Log[1 - 2*x]*Log[-x] + 
        6*PolyLog[2, 2*x] - 6*PolyLog[2, -1 + 2*x]))/3))/
   (2048*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((8*p2 + 8*p2^2 + 8*p2*x - 8*p2^2*x - 24*p2*x^2)*
    (4*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, -1 - 2*x}, z] - 
       G[{-1, 1 + 2*x}, z] + G[{1, -1}, z] + G[{1, 1}, z] - 
       G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] + G[{-1 - 2*x, -1}, z] + 
       G[{-1 - 2*x, 1}, z] - 3*G[{-1 - 2*x, -1 - 2*x}, z] + 
       G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
       G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] - 
       2*G[{-1}, z]*Log[-1 - 2*x] - 2*G[{1}, z]*Log[-1 - 2*x] - 
       2*G[{-1 - 2*x}, z]*Log[-1 - 2*x] - 2*G[{1 + 2*x}, z]*Log[-1 - 2*x] + 
       G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] - 
       G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
       G[{-1}, z]*Log[4*(1 + x)^2] + G[{1}, z]*Log[4*(1 + x)^2] - 
       G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*
        Log[4*(1 + x)^2]) - (8*(Pi^2 + 3*Log[-4 - 8*x]*Log[-1 - 2*x] + 
        6*Log[-1 - 2*x]*Log[-1 - x] + 6*PolyLog[2, 2*(1 + x)] - 
        6*PolyLog[2, 1 + 2*x]))/3))/(2048*p2*(1 + p2)*(-1 + x)*x) + 
  ((-4 + 6*x - 4*x^2)*((5*Pi^2)/6 - 2*G[{-1, -1 - 2*x}, 1] - 
     2*G[{-1, -1 - 2*x}, z] + 4*G[{-1, 1 + 2*x}, 1] + 2*G[{0, -1 - 2*x}, 1] - 
     2*G[{0, 1 + 2*x}, 1] - 2*G[{1, 1 + 2*x}, z] - 
     4*G[{1 - 2*x, -1 - 2*x}, 1] + 2*G[{1 - 2*x, -1 - 2*x}, z] + 
     2*G[{-1 + 2*x, 1 + 2*x}, z] - 4*G[{1 + 2*x, 1}, 1] - 
     2*G[{1 + 2*x, -1 - 2*x}, 1] + 4*G[{1 + 2*x, 1 + 2*x}, 1] + 9*Log[2]^2 + 
     4*G[{1 - 2*x}, 1]*Log[4] + 4*G[{-1 + 2*x}, 1]*Log[4] - 3*Log[4]^2 + 
     Log[2]*Log[16] - G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] + 
     G[{1 - 2*x}, z]*Log[64] + G[{-1 + 2*x}, z]*Log[64] + 
     G[{1 + 2*x}, 1]*Log[64] - Log[4]*Log[64] + Log[8]*Log[64] + 
     G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] + G[{1 - 2*x}, 1]*Log[256] - 
     G[{1 - 2*x}, z]*Log[256] - G[{-1 + 2*x}, 1]*Log[256] - 
     G[{-1 + 2*x}, z]*Log[256] - G[{1 - 2*x}, 1]*Log[4096] - 
     Log[4]*Log[16384] + (Log[2]*Log[65536])/2 + Log[4]*Log[2 + x^(-1)] - 
     Log[4]*Log[(-1 - 2*x)^(-1)] + Log[4]*Log[-x^(-1)] - 
     2*Log[2 + x^(-1)]*Log[-x^(-1)] + Log[16]*Log[x] + Log[256]*Log[x] + 
     4*Log[x]^2 + G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] - 
     G[{-1 - 2*x}, z]*Log[x^2] + 3*G[{1 + 2*x}, 1]*Log[x^2] - 
     G[{1 + 2*x}, z]*Log[x^2] - Log[4]*Log[x^2] + Log[8]*Log[x^2] - 
     Log[256]*Log[x^2] - 2*Log[x^2]^2 - Log[16]*Log[x*(1 + x)] + 
     2*G[{1 + 2*x}, 1]*Log[(1 + x)^2] + Log[16]*Log[(1 + x)^2] + 
     Log[4096]*Log[(1 + x)^2] - Log[16384]*Log[(1 + x)^2] - 
     2*Log[(1 + x)^2]^2 + (Log[2]*Log[(1 + 2*x)^(-8)])/2 + 
     (Log[x]*Log[(1 + 2*x)^(-8)])/2 + 2*Log[(1 + x)^2]*Log[x/(1 + 2*x)] - 
     Log[16]*Log[(1 + x)/(1 + 2*x)] - Log[4096]*Log[(1 + x)/(1 + 2*x)] - 
     2*Log[(-1 - 2*x)^(-1)]*Log[(1 + x)/(1 + 2*x)] - 
     4*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] - Log[256]*Log[1 + 2*x] - 
     4*Log[x]*Log[1 + 2*x] - (Log[(1 + 2*x)^(-8)]*Log[1 + 2*x])/2 + 
     Log[4]*Log[x*(1 + 2*x)] - G[{-1}, z]*Log[(1 + 2*x)^2] - 
     G[{1}, z]*Log[(1 + 2*x)^2] - 2*G[{1 - 2*x}, 1]*Log[(1 + 2*x)^2] + 
     G[{1 - 2*x}, z]*Log[(1 + 2*x)^2] + G[{-1 + 2*x}, z]*Log[(1 + 2*x)^2] + 
     G[{1 + 2*x}, 1]*Log[(1 + 2*x)^2] + Log[2]*Log[(1 + 2*x)^2] + 
     4*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] - 2*PolyLog[2, 1 + x^(-1)] - 
     6*PolyLog[2, (-1 - 2*x)^(-1)] + 2*PolyLog[2, -1/(2*x)] + 
     4*PolyLog[2, x/(1 + x)] + 6*PolyLog[2, (1 + 2*x)^(-1)] + 
     4*PolyLog[2, x/(1 + 2*x)] - 2*PolyLog[2, (1 + x)/(1 + 2*x)] - 
     8*PolyLog[2, (2 + 2*x)^(-1)] - 4*PolyLog[2, (1 + 2*x)/(2 + 2*x)]))/
   (256*(1 + p2)*(-1 + x)) + ((-32 - 32*p2 - 32*x + 32*p2*x + 96*x^2)*
    ((-11*Pi^2)/3 + 2*G[{-1, -1 - 2*x}, z] - 4*G[{-1, 1 + 2*x}, z] - 
     4*G[{1, -1 - 2*x}, z] + 2*G[{1, 1 + 2*x}, z] - 
     4*G[{-1 - 2*x, -1 - 2*x}, z] + 2*G[{-1 - 2*x, 1 + 2*x}, z] + 
     2*G[{1 + 2*x, -1 - 2*x}, z] - 4*G[{1 + 2*x, 1 + 2*x}, z] - 46*Log[2]^2 - 
     G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] - G[{-1 - 2*x}, z]*Log[64] - 
     G[{1 + 2*x}, z]*Log[64] + 4*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 + 2*x}, z]*Log[x^2] - 2*G[{-1}, z]*Log[(1 + x)^2] - 
     2*G[{1}, z]*Log[(1 + x)^2] - 2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 4*G[{-1}, z]*Log[4*(1 + x)^2] + 
     4*G[{1}, z]*Log[4*(1 + x)^2] + 8*Log[2]*Log[4*(1 + x)^2] - 
     (Log[x] - Log[1/2 + x])*(8*Log[x] + Log[65536/(1 + 2*x)^8]) - 
     4*Log[2]*Log[x*(1 + 2*x)] - 4*Log[(1 + x)^2]*(Log[(4*x)/(1 + 2*x)] + 
       2*Log[8*(1 + x)*(1 + 2*x)]) - G[{-1}, z]*Log[(1 + 2*x)^2] - 
     G[{1}, z]*Log[(1 + 2*x)^2] - G[{-1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
     G[{1 + 2*x}, z]*Log[(1 + 2*x)^2] + 
     4*(2*Log[2*x*(1 + x)] + Log[-64/(1 + 2*x)])*Log[1 + (1 + 2*x)^(-1)] + 
     4*PolyLog[2, 1 + x^(-1)] + 12*PolyLog[2, (-1 - 2*x)^(-1)] - 
     4*PolyLog[2, -1/(2*x)] - 8*PolyLog[2, x/(1 + x)] - 
     12*PolyLog[2, (1 + 2*x)^(-1)] - 8*PolyLog[2, x/(1 + 2*x)] + 
     4*PolyLog[2, (1 + x)/(1 + 2*x)] + 16*PolyLog[2, (2 + 2*x)^(-1)] + 
     8*PolyLog[2, 1 - 1/(2*(1 + x))]))/(4096*(1 + p2)*(-1 + x)*x) + 
  (((p2^2 + 4*p2*(2 + x) + 8*(1 + x^2))*(4*G[{-1, -1, -1 - 2*x}, z] - 
       4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 - 2*x}, z] + 
       4*G[{-1, 1, 1 - 2*x}, z] + 4*G[{-1, 1 - 2*x, -1}, z] + 
       4*G[{-1, 1 - 2*x, 1}, z] - 4*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 
       4*G[{-1, -x, -1}, z] - 4*G[{-1, -x, 1}, z] + 
       4*G[{-1, -x, -1 - 2*x}, z] + 4*G[{-1, -x, 1 - 2*x}, z] - 
       4*G[{-1, -1 + 2*x, -1}, z] - 4*G[{-1, -1 + 2*x, 1}, z] + 
       4*G[{-1, -1 + 2*x, 1 + 2*x}, z] + 4*G[{1, -1, -1 + 2*x}, z] - 
       4*G[{1, -1, 1 + 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] + 
       4*G[{1, 1, 1 + 2*x}, z] - 4*G[{1, 1 - 2*x, -1}, z] - 
       4*G[{1, 1 - 2*x, 1}, z] + 4*G[{1, 1 - 2*x, -1 - 2*x}, z] - 
       4*G[{1, x, -1}, z] - 4*G[{1, x, 1}, z] + 4*G[{1, x, -1 + 2*x}, z] + 
       4*G[{1, x, 1 + 2*x}, z] + 4*G[{1, -1 + 2*x, -1}, z] + 
       4*G[{1, -1 + 2*x, 1}, z] - 4*G[{1, -1 + 2*x, 1 + 2*x}, z] + 
       6*G[{1 - 2*x, -1, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 1, -1 - 2*x}, z] - 2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, 1 + 2*x}, z] + 
       4*G[{1 - 2*x, -x, -1}, z] + 4*G[{1 - 2*x, -x, 1}, z] - 
       4*G[{1 - 2*x, -x, -1 - 2*x}, z] - 4*G[{1 - 2*x, -x, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, -1, -1 - 2*x}, z] - 2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 6*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       4*G[{-1 + 2*x, x, -1}, z] + 4*G[{-1 + 2*x, x, 1}, z] - 
       4*G[{-1 + 2*x, x, -1 + 2*x}, z] - 4*G[{-1 + 2*x, x, 1 + 2*x}, z] - 
       G[{-1, 1 - 2*x}, z]*Log[16] + G[{-1, -1 + 2*x}, z]*Log[16] + 
       G[{1, 1 - 2*x}, z]*Log[16] - G[{1, -1 + 2*x}, z]*Log[16] - 
       G[{1 - 2*x, -1}, z]*Log[16] + G[{1 - 2*x, 1}, z]*Log[16] + 
       G[{-1 + 2*x, -1}, z]*Log[16] - G[{-1 + 2*x, 1}, z]*Log[16] + 
       4*G[{-1, -1}, z]*Log[-1 - 2*x] - 4*G[{-1, 1}, z]*Log[-1 - 2*x] - 
       4*G[{-1, 1 - 2*x}, z]*Log[-1 - 2*x] + 4*G[{-1, -x}, z]*Log[-1 - 2*x] + 
       4*G[{-1, -1 + 2*x}, z]*Log[-1 - 2*x] - 4*G[{1, -1}, z]*Log[-1 - 2*x] + 
       4*G[{1, 1}, z]*Log[-1 - 2*x] + 4*G[{1, 1 - 2*x}, z]*Log[-1 - 2*x] + 
       4*G[{1, x}, z]*Log[-1 - 2*x] - 4*G[{1, -1 + 2*x}, z]*Log[-1 - 2*x] - 
       4*G[{1 - 2*x, -x}, z]*Log[-1 - 2*x] - 4*G[{-1 + 2*x, x}, z]*
        Log[-1 - 2*x] - 4*G[{-1, -1}, z]*Log[1 - 2*x] + 
       4*G[{-1, 1}, z]*Log[1 - 2*x] + 4*G[{-1, -x}, z]*Log[1 - 2*x] + 
       4*G[{1, -1}, z]*Log[1 - 2*x] - 4*G[{1, 1}, z]*Log[1 - 2*x] + 
       4*G[{1, x}, z]*Log[1 - 2*x] + 4*G[{1 - 2*x, -1}, z]*Log[1 - 2*x] - 
       4*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] - 4*G[{1 - 2*x, -x}, z]*
        Log[1 - 2*x] - 4*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] + 
       4*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] - 4*G[{-1 + 2*x, x}, z]*
        Log[1 - 2*x] + 2*G[{-1, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1, 1}, z]*Log[(-1 + x)^2] - G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1, -1}, z]*Log[(-1 + x)^2] + 2*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1, -1}, z]*Log[x^2] + 2*G[{-1, 1}, z]*Log[x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[x^2] + G[{-1, -1 + 2*x}, z]*Log[x^2] + 
       2*G[{1, -1}, z]*Log[x^2] - 2*G[{1, 1}, z]*Log[x^2] + 
       G[{1, 1 - 2*x}, z]*Log[x^2] - G[{1, -1 + 2*x}, z]*Log[x^2] - 
       G[{1 - 2*x, -1}, z]*Log[x^2] + G[{1 - 2*x, 1}, z]*Log[x^2] + 
       G[{-1 + 2*x, -1}, z]*Log[x^2] - G[{-1 + 2*x, 1}, z]*Log[x^2]))/
     (256*(1 + p2)^2*(-1 + x)) - 
    ((p2 + 2*x)*(-4*G[{-1, -1, 1 - 2*x}, z] + 4*G[{-1, -1, -1 + 2*x}, z] + 
       4*G[{-1, 0, 1 - 2*x}, z] - 4*G[{-1, 0, -1 + 2*x}, z] - 
       4*G[{-1, 1, 1 - 2*x}, z] + 4*G[{-1, 1, -1 + 2*x}, z] - 
       2*G[{-1, 1 - 2*x, -1}, z] - 2*G[{-1, 1 - 2*x, 1}, z] - 
       2*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 2*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1, -1 + 2*x, -1}, z] + 2*G[{-1, -1 + 2*x, 1}, z] - 
       2*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{0, -1, 1 - 2*x}, z] - 4*G[{0, -1, -1 + 2*x}, z] - 
       4*G[{0, 0, 1 - 2*x}, z] + 4*G[{0, 0, -1 + 2*x}, z] + 
       4*G[{0, 1, 1 - 2*x}, z] - 4*G[{0, 1, -1 + 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] + 
       2*G[{0, 1 - 2*x, 1 - 2*x}, z] - 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] + 
       2*G[{0, -1 + 2*x, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{1, -1, 1 - 2*x}, z] + 4*G[{1, -1, -1 + 2*x}, z] + 
       4*G[{1, 0, 1 - 2*x}, z] - 4*G[{1, 0, -1 + 2*x}, z] - 
       4*G[{1, 1, 1 - 2*x}, z] + 4*G[{1, 1, -1 + 2*x}, z] - 
       2*G[{1, 1 - 2*x, -1}, z] - 2*G[{1, 1 - 2*x, 1}, z] - 
       2*G[{1, 1 - 2*x, 1 - 2*x}, z] + 2*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{1, -1 + 2*x, -1}, z] + 2*G[{1, -1 + 2*x, 1}, z] - 
       2*G[{1, -1 + 2*x, 1 - 2*x}, z] + 2*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] - 
       2*G[{1 - 2*x, -1, 1 - 2*x}, z] + 2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       2*G[{1 - 2*x, 0, 1 - 2*x}, z] - 2*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] - 
       2*G[{1 - 2*x, 1, 1 - 2*x}, z] + 2*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       G[{1 - 2*x, 1 - 2*x, -1}, z] - G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
        z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, 
        z] + G[{-1 + 2*x, -1, -1}, z] + G[{-1 + 2*x, -1, 1}, z] - 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 2*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       G[{-1 + 2*x, 1, -1}, z] + G[{-1 + 2*x, 1, 1}, z] - 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 2*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1}, z] - G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, 
        z] + G[{-1 + 2*x, -1 + 2*x, -1}, z] + G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       (3*G[{-1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (G[{-1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{0, -1}, z]*Log[4*(-1 + x)^2] + G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + (G[{1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (3*G[{1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (3*G[{-1, -1}, z]*Log[4*x^2])/2 + (G[{-1, 1}, z]*Log[4*x^2])/2 - 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] + G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       G[{0, -1}, z]*Log[4*x^2] - G[{0, 1}, z]*Log[4*x^2] + 
       G[{0, 1 - 2*x}, z]*Log[4*x^2] - G[{0, -1 + 2*x}, z]*Log[4*x^2] - 
       (G[{1, -1}, z]*Log[4*x^2])/2 + (3*G[{1, 1}, z]*Log[4*x^2])/2 - 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] - (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2])/
        2 + (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[4*x^2])/2 + (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 - 
       (G[{-1}, z]*Log[x^2]*Log[16*x^2])/4 + (G[{1}, z]*Log[x^2]*Log[16*x^2])/
        4 - (G[{1 - 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12 + 
       (G[{-1 + 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12))/
     (16*(1 + p2)^(3/2)) - ((4*(-1 + x)*x^2 + p2*(2 - 5*x + 2*x^2))*
      (-4*G[{-1, 1 - 2*x, -1}, z] - 4*G[{-1, 1 - 2*x, 1}, z] + 
       4*G[{-1, -1 + 2*x, -1}, z] + 4*G[{-1, -1 + 2*x, 1}, z] + 
       8*G[{0, 1 - 2*x, -1}, z] + 8*G[{0, 1 - 2*x, 1}, z] - 
       8*G[{0, -1 + 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] - 
       4*G[{1, 1 - 2*x, -1}, z] - 4*G[{1, 1 - 2*x, 1}, z] + 
       4*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, -1, 1}, z] - 
       4*G[{1 - 2*x, 1, -1}, z] - 4*G[{1 - 2*x, 1, 1}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1}, z] - 4*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       4*G[{1 - 2*x, -1 + 2*x, -1}, z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       4*G[{-1 + 2*x, -1, -1}, z] + 4*G[{-1 + 2*x, -1, 1}, z] + 
       4*G[{-1 + 2*x, 1, -1}, z] + 4*G[{-1 + 2*x, 1, 1}, z] - 
       4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
       4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       32*G[{1 - 2*x}, z]*Log[2]^2 - 32*G[{-1 + 2*x}, z]*Log[2]^2 - 
       2*G[{1 - 2*x}, z]*Log[4]^2 + 2*G[{-1 + 2*x}, z]*Log[4]^2 - 
       2*G[{-1, -1 + 2*x}, z]*Log[16] - 4*G[{0, 1 - 2*x}, z]*Log[16] + 
       4*G[{0, -1 + 2*x}, z]*Log[16] - 2*G[{1, -1 + 2*x}, z]*Log[16] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16] + G[{-1, 1 - 2*x}, z]*Log[256] + G[{1, 1 - 2*x}, z]*
        Log[256] + G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 2*G[{-1, -1}, z]*
        Log[(-1 + x)^2] + 2*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       2*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 4*G[{0, -1}, z]*Log[(-1 + x)^2] - 
       4*G[{0, 1}, z]*Log[(-1 + x)^2] - 4*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 4*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1, -1}, z]*Log[(-1 + x)^2] + 2*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       2*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 2*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1}, z]*Log[(-1 + x)^2]^2 + G[{1}, z]*Log[(-1 + x)^2]^2 + 
       G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 - G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]^2 + 2*G[{-1, -1}, z]*Log[x^2] - 
       2*G[{-1, 1}, z]*Log[x^2] + 2*G[{-1, 1 - 2*x}, z]*Log[x^2] - 
       2*G[{-1, -1 + 2*x}, z]*Log[x^2] - 4*G[{0, -1}, z]*Log[x^2] + 
       4*G[{0, 1}, z]*Log[x^2] - 4*G[{0, 1 - 2*x}, z]*Log[x^2] + 
       4*G[{0, -1 + 2*x}, z]*Log[x^2] + 2*G[{1, -1}, z]*Log[x^2] - 
       2*G[{1, 1}, z]*Log[x^2] + 2*G[{1, 1 - 2*x}, z]*Log[x^2] - 
       2*G[{1, -1 + 2*x}, z]*Log[x^2] + 2*G[{1 - 2*x, -1}, z]*Log[x^2] - 
       2*G[{1 - 2*x, 1}, z]*Log[x^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[x^2] - 2*G[{-1 + 2*x, 1}, z]*Log[x^2] + 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] - G[{-1}, z]*Log[(-1 + x)^2]*Log[x^2] + 
       G[{1}, z]*Log[(-1 + x)^2]*Log[x^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[x^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] - 
       4*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 
       4*G[{-1}, z]*Log[x^2]*Log[16*x^2] - 4*G[{1}, z]*Log[x^2]*Log[16*x^2] + 
       2*G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] - 2*G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] - G[{-1}, z]*Log[(-1 + x)^2]*Log[256*x^2] + 
       G[{1}, z]*Log[(-1 + x)^2]*Log[256*x^2] + G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[256*x^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*x^2] - G[{-1}, z]*Log[x^2]*Log[256*x^2] + 
       G[{1}, z]*Log[x^2]*Log[256*x^2] + G[{1 - 2*x}, z]*Log[x^2]*
        Log[256*x^2] - G[{-1 + 2*x}, z]*Log[x^2]*Log[256*x^2]))/
     (256*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
    ((4*(-1 + x)*x^2 + p2*(2 - 5*x + 2*x^2))*
      (-(G[{1 - 2*x}, z]*(2*Pi^2 + 48*Log[2]^2 + 3*Log[(-1 + x)^2]^2 + 
          12*Log[x^2]^2 + 3*Log[(-1 + x)^2]*(Log[256] + 2*Log[x^2]) + 
          48*Log[2]*Log[2*x^2] + 3*Log[x^2]*Log[256*x^2])) + 
       G[{-1 + 2*x}, z]*(2*Pi^2 + 48*Log[2]^2 + 3*Log[(-1 + x)^2]^2 + 
         12*Log[x^2]^2 + 3*Log[(-1 + x)^2]*(Log[256] + 2*Log[x^2]) + 
         48*Log[2]*Log[2*x^2] + 3*Log[x^2]*Log[256*x^2]) - 
       3*(4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, -1, -1 + 2*x}, z] - 
         8*G[{-1, 0, 1 - 2*x}, z] + 8*G[{-1, 0, -1 + 2*x}, z] + 
         4*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] + 
         4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1, 1 - 2*x}, z] + 8*G[{0, -1, -1 + 2*x}, z] + 
         16*G[{0, 0, 1 - 2*x}, z] - 16*G[{0, 0, -1 + 2*x}, z] - 
         8*G[{0, 1, 1 - 2*x}, z] + 8*G[{0, 1, -1 + 2*x}, z] - 
         8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 8*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1 + 2*x, 1 - 2*x}, z] + 8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1, 1 - 2*x}, z] - 4*G[{1, -1, -1 + 2*x}, z] - 
         8*G[{1, 0, 1 - 2*x}, z] + 8*G[{1, 0, -1 + 2*x}, z] + 
         4*G[{1, 1, 1 - 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] + 
         4*G[{1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
         8*G[{1 - 2*x, 0, 1 - 2*x}, z] + 8*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 4*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
         4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
         8*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 8*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
         4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
         4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 16*G[{-1}, z]*Log[2]^2 + 
         16*G[{1}, z]*Log[2]^2 + 4*G[{-1, 1 - 2*x}, z]*Log[16] - 
         4*G[{-1, -1 + 2*x}, z]*Log[16] + 8*G[{0, -1 + 2*x}, z]*Log[16] + 
         4*G[{1, 1 - 2*x}, z]*Log[16] - 4*G[{1, -1 + 2*x}, z]*Log[16] + 
         4*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 4*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[16] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] - 
         4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] - 4*G[{0, 1 - 2*x}, z]*
          Log[256] - 2*G[{-1, -1}, z]*Log[(-1 + x)^2] + 
         2*G[{-1, 1}, z]*Log[(-1 + x)^2] + 2*G[{-1, 1 - 2*x}, z]*
          Log[(-1 + x)^2] - 2*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
         4*G[{0, -1}, z]*Log[(-1 + x)^2] - 4*G[{0, 1}, z]*Log[(-1 + x)^2] - 
         4*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 4*G[{0, -1 + 2*x}, z]*
          Log[(-1 + x)^2] - 2*G[{1, -1}, z]*Log[(-1 + x)^2] + 
         2*G[{1, 1}, z]*Log[(-1 + x)^2] + 2*G[{1, 1 - 2*x}, z]*
          Log[(-1 + x)^2] - 2*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*
          Log[(-1 + x)^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1 + 2*x, -1}, z]*
          Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
         2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         G[{-1}, z]*Log[(-1 + x)^2]^2 + G[{1}, z]*Log[(-1 + x)^2]^2 + 
         2*G[{-1, -1}, z]*Log[x^2] - 2*G[{-1, 1}, z]*Log[x^2] + 
         6*G[{-1, 1 - 2*x}, z]*Log[x^2] - 6*G[{-1, -1 + 2*x}, z]*Log[x^2] - 
         4*G[{0, -1}, z]*Log[x^2] + 4*G[{0, 1}, z]*Log[x^2] - 
         12*G[{0, 1 - 2*x}, z]*Log[x^2] + 12*G[{0, -1 + 2*x}, z]*Log[x^2] + 
         2*G[{1, -1}, z]*Log[x^2] - 2*G[{1, 1}, z]*Log[x^2] + 
         6*G[{1, 1 - 2*x}, z]*Log[x^2] - 6*G[{1, -1 + 2*x}, z]*Log[x^2] + 
         2*G[{1 - 2*x, -1}, z]*Log[x^2] - 2*G[{1 - 2*x, 1}, z]*Log[x^2] + 
         6*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[x^2] + 2*G[{-1 + 2*x, -1}, z]*Log[x^2] - 2*G[{-1 + 2*x, 1}, z]*
          Log[x^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
         6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - G[{-1}, z]*Log[(-1 + x)^2]*
          Log[x^2] + G[{1}, z]*Log[(-1 + x)^2]*Log[x^2] + 
         4*G[{-1}, z]*Log[x^2]^2 - 4*G[{1}, z]*Log[x^2]^2 + 
         16*G[{-1}, z]*Log[2]*Log[2*x^2] - 16*G[{1}, z]*Log[2]*Log[2*x^2] - 
         G[{-1}, z]*Log[(-1 + x)^2]*Log[256*x^2] + G[{1}, z]*Log[(-1 + x)^2]*
          Log[256*x^2] - G[{-1}, z]*Log[x^2]*Log[256*x^2] + 
         G[{1}, z]*Log[x^2]*Log[256*x^2])))/(768*(1 + p2)^(3/2)*(-1 + x)^2*
      x) + ((3*p2^2*(-1 + x) - 8*x^2*(1 + (-1 + x)*x) - 
       2*p2*x*(4 + x*(-5 + 4*x)))*(6*(G[{-1, -1, 1 - 2*x}, z] - 
         G[{-1, -1, -1 + 2*x}, z] - 2*G[{-1, 0, 1 - 2*x}, z] + 
         2*G[{-1, 0, -1 + 2*x}, z] + G[{-1, 1, 1 - 2*x}, z] - 
         G[{-1, 1, -1 + 2*x}, z] - G[{-1, 1 - 2*x, -1}, z] - 
         G[{-1, 1 - 2*x, 1}, z] + G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1, 1 - 2*x, -1 + 2*x}, z] + G[{-1, -1 + 2*x, -1}, z] + 
         G[{-1, -1 + 2*x, 1}, z] + G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
         G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, 1 - 2*x}, z] + 
         2*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
         4*G[{0, 0, -1 + 2*x}, z] - 2*G[{0, 1, 1 - 2*x}, z] + 
         2*G[{0, 1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x, -1}, z] + 
         2*G[{0, 1 - 2*x, 1}, z] - 2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
         2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, -1}, z] - 
         2*G[{0, -1 + 2*x, 1}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
         2*G[{0, -1 + 2*x, -1 + 2*x}, z] + G[{1, -1, 1 - 2*x}, z] - 
         G[{1, -1, -1 + 2*x}, z] - 2*G[{1, 0, 1 - 2*x}, z] + 
         2*G[{1, 0, -1 + 2*x}, z] + G[{1, 1, 1 - 2*x}, z] - 
         G[{1, 1, -1 + 2*x}, z] - G[{1, 1 - 2*x, -1}, z] - 
         G[{1, 1 - 2*x, 1}, z] + G[{1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{1, 1 - 2*x, -1 + 2*x}, z] + G[{1, -1 + 2*x, -1}, z] + 
         G[{1, -1 + 2*x, 1}, z] + G[{1, -1 + 2*x, 1 - 2*x}, z] - 
         G[{1, -1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1, -1}, z] - 
         G[{1 - 2*x, -1, 1}, z] + G[{1 - 2*x, -1, 1 - 2*x}, z] - 
         G[{1 - 2*x, -1, -1 + 2*x}, z] - 2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
         2*G[{1 - 2*x, 0, -1 + 2*x}, z] - G[{1 - 2*x, 1, -1}, z] - 
         G[{1 - 2*x, 1, 1}, z] + G[{1 - 2*x, 1, 1 - 2*x}, z] - 
         G[{1 - 2*x, 1, -1 + 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1}, z] - 
         G[{1 - 2*x, 1 - 2*x, 1}, z] + G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
         G[{1 - 2*x, -1 + 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
         G[{-1 + 2*x, -1, 1}, z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
         G[{-1 + 2*x, -1, -1 + 2*x}, z] - 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
         2*G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
         G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
         G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
         G[{-1 + 2*x, 1 - 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, 
          z] + G[{-1 + 2*x, -1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, 
           1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
         G[{1 - 2*x, -1}, z]*Log[1/(4*(-1 + x)^2)] + G[{-1 + 2*x, 1}, z]*
          Log[4*(-1 + x)^2] + G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2/(4*x^4)] + 
         2*(-G[{-1, -1}, z] + G[{-1, 1}, z] + 2*G[{0, -1}, z] - 
           2*G[{0, 1}, z] - G[{1, -1}, z] + G[{1, 1}, z])*Log[(-1 + x)/x] + 
         G[{-1 + 2*x, -1}, z]*Log[(4*x^4)/(-1 + x)^2] + 
         (G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x}, z] + 
           2*G[{0, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
           G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z] + 
           G[{-1 + 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x}, z])*
          Log[64*(-1 + x)^2*x^4] - (G[{-1}, z] - G[{1}, z])*
          (2*Log[1 - x]*Log[-16*(-1 + x)*x^2] - Log[-x]*Log[256*x^6])) + 
       (G[{1 - 2*x}, z] - G[{-1 + 2*x}, z])*(Pi^2 + 84*Log[2]^2 + 
         3*Log[(-1 + x)^2]*Log[256*(-1 + x)^2*x^4] + 
         Log[x^2]*Log[1152921504606846976*x^24])))/
     (768*(1 + p2)^(3/2)*(-1 + x)*x^2) - 
    ((-2 + 4*x + 6*x^2 + p2*(-1 + 7*x))*((13*Pi^2*G[{1 - 2*x}, z])/12 - 
       (13*Pi^2*G[{-1 + 2*x}, z])/12 + 2*G[{-1, -1, 1 - 2*x}, z] - 
       4*G[{-1, -1, -1 + 2*x}, z] - 3*G[{-1, 0, 1 - 2*x}, z] + 
       3*G[{-1, 0, -1 + 2*x}, z] + 2*G[{-1, 1, 1 - 2*x}, z] - 
       G[{-1, 1, -1 + 2*x}, z] + 2*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1, 1 - 2*x, -1 + 2*x}, z] + 2*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, 1 - 2*x}, z] + 
       4*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
       4*G[{0, 0, -1 + 2*x}, z] - 4*G[{0, 1, 1 - 2*x}, z] + 
       2*G[{0, 1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{0, -1 + 2*x, -1 + 2*x}, z] + G[{1, -1, 1 - 2*x}, z] - 
       2*G[{1, -1, -1 + 2*x}, z] - 3*G[{1, 0, 1 - 2*x}, z] + 
       3*G[{1, 0, -1 + 2*x}, z] + 4*G[{1, 1, 1 - 2*x}, z] - 
       2*G[{1, 1, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1, 1 - 2*x, -1 + 2*x}, z] + G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       2*G[{1, -1 + 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 3*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       3*G[{1 - 2*x, 0, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] - 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 10*G[{1 - 2*x}, z]*Log[2]^2 - 
       10*G[{-1 + 2*x}, z]*Log[2]^2 - 2*G[{-1, -1}, z]*Log[1 - x] + 
       G[{-1, 1}, z]*Log[1 - x] + G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       2*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 2*G[{0, -1}, z]*Log[1 - x] - 
       2*G[{0, 1}, z]*Log[1 - x] - 2*G[{0, 1 - 2*x}, z]*Log[1 - x] + 
       2*G[{0, -1 + 2*x}, z]*Log[1 - x] - G[{1, -1}, z]*Log[1 - x] + 
       2*G[{1, 1}, z]*Log[1 - x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - x] - 
       G[{1, -1 + 2*x}, z]*Log[1 - x] - G[{1 - 2*x, -1}, z]*Log[1 - x] + 
       2*G[{1 - 2*x, 1}, z]*Log[1 - x] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] - G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] - 
       2*G[{-1 + 2*x, -1}, z]*Log[1 - x] + G[{-1 + 2*x, 1}, z]*Log[1 - x] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] - (G[{1 - 2*x}, z]*Log[2]*Log[1 - x])/2 + 
       (G[{-1 + 2*x}, z]*Log[2]*Log[1 - x])/2 - 3*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[1 - x] + 3*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[1 - x] + G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] - 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] + 
       (3*G[{1 - 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 - 
       (3*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 - 
       G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 
       G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 
       (G[{1 - 2*x}, z]*Log[-1 + x]^2)/2 - (G[{-1 + 2*x}, z]*Log[-1 + x]^2)/
        2 - (G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 + 
       (G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 - 
       (G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 + 
       (G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 - 
       G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
       I*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] - I*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] - G[{1 - 2*x}, z]*Log[-1 + x]*Log[x] + 
       G[{-1 + 2*x}, z]*Log[-1 + x]*Log[x] + (G[{1 - 2*x}, z]*Log[x]^2)/2 - 
       (G[{-1 + 2*x}, z]*Log[x]^2)/2 + 4*G[{-1, -1}, z]*Log[4*x^2] - 
       2*G[{-1, 1}, z]*Log[4*x^2] - 4*G[{0, -1}, z]*Log[4*x^2] + 
       4*G[{0, 1}, z]*Log[4*x^2] + 2*G[{1, -1}, z]*Log[4*x^2] - 
       4*G[{1, 1}, z]*Log[4*x^2] + 2*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + (G[{1 - 2*x}, z]*Log[16]*
         Log[4*x^2])/4 - (G[{-1 + 2*x}, z]*Log[16]*Log[4*x^2])/4 - 
       G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       (G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       (G[{-1, 1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4])/2 - 
       G[{-1, -1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{0, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - (G[{1 - 2*x, -1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + (G[{-1 + 2*x, 1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1 - 2*x}, z]*Log[2 - 2/(1 - 2*x)^2]*
         Log[64*(1 - 2*x)^2*x^4])/4 + (G[{-1 + 2*x}, z]*
         Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4])/4 + 
       (G[{1 - 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 - 
       (G[{-1 + 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 + 
       (G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 - 
       (G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 + 
       (G[{1 - 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/2 - 
       (G[{-1 + 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/
        2 + G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 2*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       (G[{-1}, z]*(Pi^2 + 40*Log[2]^2 - 8*Log[4]^2 - Log[4]*Log[1 - x] - 
          12*Log[2 - x^(-1)]*Log[1 - x] + 4*Log[1 - 1/(2*x)]*Log[1 - x] + 
          6*Log[1 - x]*Log[-64*(-1 + x)] - 4*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 2*Log[-1 + x]^2 - Log[1 - 2*x]*Log[64/x^6] - 
          2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 4*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (4*I)*Pi*Log[(-1 + x)/x] - 4*Log[-1 + x]*Log[x] + 
          2*Log[x]^2 + Log[16]*Log[4*x^2] - 8*Log[x^2]*Log[16*x^2] - 
          Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          Log[-x]*Log[1099511627776*x^20] + 2*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 2*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] - 
          8*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
        4 + (G[{1}, z]*(Pi^2 + 40*Log[2]^2 - 8*Log[4]^2 - Log[4]*Log[1 - x] - 
          12*Log[2 - x^(-1)]*Log[1 - x] + 4*Log[1 - 1/(2*x)]*Log[1 - x] + 
          6*Log[1 - x]*Log[-64*(-1 + x)] - 4*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 2*Log[-1 + x]^2 - Log[1 - 2*x]*Log[64/x^6] - 
          2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 4*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (4*I)*Pi*Log[(-1 + x)/x] - 4*Log[-1 + x]*Log[x] + 
          2*Log[x]^2 + Log[16]*Log[4*x^2] - 8*Log[x^2]*Log[16*x^2] - 
          Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          Log[-x]*Log[1099511627776*x^20] + 2*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 2*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] - 
          8*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
        4 - G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 
       G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + 2*x)]))/
     (64*(1 + p2)^(3/2)*(-1 + x)) + 
    ((3*p2^2*(-1 + x)^2 + p2*x*(4 - 10*x + 18*x^2 - 13*x^3) + 
       2*x^2*(1 + x + x^2 - 3*x^3))*((7*Pi^2*G[{1 - 2*x}, z])/12 - 
       (7*Pi^2*G[{-1 + 2*x}, z])/12 + 4*G[{-1, -1, 1 - 2*x}, z] - 
       2*G[{-1, -1, -1 + 2*x}, z] - 3*G[{-1, 0, 1 - 2*x}, z] + 
       3*G[{-1, 0, -1 + 2*x}, z] + G[{-1, 1, 1 - 2*x}, z] - 
       2*G[{-1, 1, -1 + 2*x}, z] + 4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{-1, 1 - 2*x, -1 + 2*x}, z] + G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       2*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 4*G[{0, -1, 1 - 2*x}, z] + 
       2*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
       4*G[{0, 0, -1 + 2*x}, z] - 2*G[{0, 1, 1 - 2*x}, z] + 
       4*G[{0, 1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{0, -1 + 2*x, -1 + 2*x}, z] + 2*G[{1, -1, 1 - 2*x}, z] - 
       G[{1, -1, -1 + 2*x}, z] - 3*G[{1, 0, 1 - 2*x}, z] + 
       3*G[{1, 0, -1 + 2*x}, z] + 2*G[{1, 1, 1 - 2*x}, z] - 
       4*G[{1, 1, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       G[{1, 1 - 2*x, -1 + 2*x}, z] + 2*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{1, -1 + 2*x, -1 + 2*x}, z] + 4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 3*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       3*G[{1 - 2*x, 0, -1 + 2*x}, z] + G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] - 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + (3*G[{-1, 1}, z]*Log[2])/2 + 
       (3*G[{-1, -1 + 2*x}, z]*Log[2])/2 - 6*G[{0, -1}, z]*Log[2] - 
       6*G[{0, 1 - 2*x}, z]*Log[2] - (3*G[{1, 1}, z]*Log[2])/2 - 
       (3*G[{1, -1 + 2*x}, z]*Log[2])/2 + (3*G[{1 - 2*x, 1}, z]*Log[2])/2 + 
       (3*G[{1 - 2*x, -1 + 2*x}, z]*Log[2])/2 - 
       (3*G[{-1 + 2*x, 1}, z]*Log[2])/2 - (3*G[{-1 + 2*x, -1 + 2*x}, z]*
         Log[2])/2 + (13*G[{1 - 2*x}, z]*Log[2]^2)/2 - 
       (13*G[{-1 + 2*x}, z]*Log[2]^2)/2 + G[{1, -1}, z]*Log[8] + 
       G[{1, 1 - 2*x}, z]*Log[8] + G[{-1 + 2*x, -1}, z]*Log[8] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] + G[{-1, -1}, z]*Log[64] - 
       (3*G[{-1, 1}, z]*Log[64])/4 + G[{-1, 1 - 2*x}, z]*Log[64] - 
       (3*G[{-1, -1 + 2*x}, z]*Log[64])/4 + G[{0, 1}, z]*Log[64] + 
       G[{0, -1 + 2*x}, z]*Log[64] - (3*G[{1, 1}, z]*Log[64])/4 - 
       (3*G[{1, -1 + 2*x}, z]*Log[64])/4 + G[{1 - 2*x, -1}, z]*Log[64] - 
       (3*G[{1 - 2*x, 1}, z]*Log[64])/4 + G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       (3*G[{1 - 2*x, -1 + 2*x}, z]*Log[64])/4 - 
       (3*G[{-1 + 2*x, 1}, z]*Log[64])/4 - (3*G[{-1 + 2*x, -1 + 2*x}, z]*
         Log[64])/4 - 2*G[{1 - 2*x}, z]*Log[2]*Log[4 - 4*x] + 
       2*G[{-1 + 2*x}, z]*Log[2]*Log[4 - 4*x] + G[{1 - 2*x}, z]*
        Log[1 - 2*x]^2 - G[{-1 + 2*x}, z]*Log[1 - 2*x]^2 + 
       G[{-1, -1}, z]*Log[(1 - 2*x)^2] - (G[{-1, 1}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       (G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{0, -1}, z]*Log[(1 - 2*x)^2] + G[{0, 1}, z]*Log[(1 - 2*x)^2] - 
       G[{0, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + G[{0, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] + (G[{1, -1}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{1, 1}, z]*Log[(1 - 2*x)^2] + (G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/
        2 - G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x, -1}, z]*
        Log[(1 - 2*x)^2] - (G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 + 
       (G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2])/2 - G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 5*G[{1 - 2*x}, z]*
        Log[1 - 2*x]*Log[2 - 2*x] - 5*G[{-1 + 2*x}, z]*Log[1 - 2*x]*
        Log[2 - 2*x] + 4*G[{-1, -1}, z]*Log[1 - x] - 
       2*G[{-1, 1}, z]*Log[1 - x] + 4*G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       2*G[{-1, -1 + 2*x}, z]*Log[1 - x] - 4*G[{0, -1}, z]*Log[1 - x] + 
       4*G[{0, 1}, z]*Log[1 - x] - 4*G[{0, 1 - 2*x}, z]*Log[1 - x] + 
       4*G[{0, -1 + 2*x}, z]*Log[1 - x] + 2*G[{1, -1}, z]*Log[1 - x] - 
       4*G[{1, 1}, z]*Log[1 - x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - x] - 
       4*G[{1, -1 + 2*x}, z]*Log[1 - x] + 4*G[{1 - 2*x, -1}, z]*Log[1 - x] - 
       2*G[{1 - 2*x, 1}, z]*Log[1 - x] + 4*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       2*G[{-1 + 2*x, -1}, z]*Log[1 - x] - 4*G[{-1 + 2*x, 1}, z]*Log[1 - x] + 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] + G[{1 - 2*x}, z]*Log[16]*Log[1 - x] - 
       G[{-1 + 2*x}, z]*Log[16]*Log[1 - x] + (5*G[{1 - 2*x}, z]*Log[1 - x]^2)/
        2 - (5*G[{-1 + 2*x}, z]*Log[1 - x]^2)/2 - 4*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] + 2*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{0, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 2*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + G[{-1, -1}, z]*Log[x^2] - 
       (G[{-1, 1}, z]*Log[x^2])/2 + G[{-1, 1 - 2*x}, z]*Log[x^2] - 
       (G[{-1, -1 + 2*x}, z]*Log[x^2])/2 - G[{0, -1}, z]*Log[x^2] + 
       G[{0, 1}, z]*Log[x^2] - G[{0, 1 - 2*x}, z]*Log[x^2] + 
       G[{0, -1 + 2*x}, z]*Log[x^2] + (G[{1, -1}, z]*Log[x^2])/2 - 
       G[{1, 1}, z]*Log[x^2] + (G[{1, 1 - 2*x}, z]*Log[x^2])/2 - 
       G[{1, -1 + 2*x}, z]*Log[x^2] + G[{1 - 2*x, -1}, z]*Log[x^2] - 
       (G[{1 - 2*x, 1}, z]*Log[x^2])/2 + G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2])/2 + 
       (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 - G[{-1 + 2*x, 1}, z]*Log[x^2] + 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/2 - G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] + (G[{1 - 2*x}, z]*Log[-x]*Log[4096*x^6])/4 - 
       (G[{-1 + 2*x}, z]*Log[-x]*Log[4096*x^6])/4 - 
       (G[{1 - 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2])/4 + 
       (G[{-1 + 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2])/4 - 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       4*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       4*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       (G[{1}, z]*(Pi^2 - 26*Log[2]^2 + 8*Log[4]^2 + 8*Log[2]*Log[4 - 4*x] - 
          4*Log[1 - 2*x]^2 - 20*Log[1 - 2*x]*Log[2 - 2*x] - 
          4*Log[16]*Log[1 - x] - 10*Log[1 - x]^2 + 8*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] - Log[-x]*Log[4096*x^6] + 
          Log[x^4]*Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 16*PolyLog[2, (2 - 2*x)^(-1)] - 
          4*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]))/
        4 + 2*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 
       G[{-1}, z]*(-Pi^2/4 + (13*Log[2]^2)/2 - 2*Log[4]^2 - 
         2*Log[2]*Log[4 - 4*x] + Log[1 - 2*x]^2 + 5*Log[1 - 2*x]*
          Log[2 - 2*x] + Log[16]*Log[1 - x] + (5*Log[1 - x]^2)/2 - 
         2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + (Log[-x]*Log[4096*x^6])/4 - 
         (Log[x^4]*Log[1 - 3*x + 2*x^2])/4 - 
         2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 3*PolyLog[2, (1 - 2*x)^(-1)] - 
         4*PolyLog[2, (2 - 2*x)^(-1)] + PolyLog[2, 1/(2*x)] + 
         3*PolyLog[2, x/(-1 + x)] - 3*PolyLog[2, (-1 + 2*x)^(-1)] - 
         PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*PolyLog[2, x/(-1 + 2*x)])))/
     (64*(1 + p2)^(3/2)*(-1 + x)^2*x^2) - 
    ((3*p2^2*(-1 + x) - 2*p2*x*(2 - 2*x + 9*x^2) - 12*(x^2 + x^4))*
      ((5*Pi^2*G[{1 - 2*x}, z])/3 - (5*Pi^2*G[{-1 + 2*x}, z])/3 - 
       8*ArcCoth[3 - 4*x]*G[{-1, -1 + 2*x}, z] - 8*ArcCoth[3 - 4*x]*
        G[{1, -1 + 2*x}, z] + 8*ArcCoth[3 - 4*x]*G[{1 - 2*x, -1 + 2*x}, z] + 
       8*ArcCoth[3 - 4*x]*G[{-1 + 2*x, -1 + 2*x}, z] + 
       18*G[{-1, -1, 1 - 2*x}, z] - 6*G[{-1, -1, -1 + 2*x}, z] - 
       8*G[{-1, 0, 1 - 2*x}, z] + 8*G[{-1, 0, -1 + 2*x}, z] + 
       2*G[{-1, 1, 1 - 2*x}, z] - 6*G[{-1, 1, -1 + 2*x}, z] + 
       10*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 6*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 6*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
       12*G[{0, -1, 1 - 2*x}, z] + 4*G[{0, -1, -1 + 2*x}, z] + 
       8*G[{0, 0, 1 - 2*x}, z] - 8*G[{0, 0, -1 + 2*x}, z] - 
       4*G[{0, 1, 1 - 2*x}, z] + 12*G[{0, 1, -1 + 2*x}, z] - 
       12*G[{0, 1 - 2*x, 1 - 2*x}, z] + 4*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       4*G[{0, -1 + 2*x, 1 - 2*x}, z] + 12*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       6*G[{1, -1, 1 - 2*x}, z] - 2*G[{1, -1, -1 + 2*x}, z] - 
       8*G[{1, 0, 1 - 2*x}, z] + 8*G[{1, 0, -1 + 2*x}, z] + 
       6*G[{1, 1, 1 - 2*x}, z] - 18*G[{1, 1, -1 + 2*x}, z] + 
       6*G[{1, 1 - 2*x, 1 - 2*x}, z] - 2*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       6*G[{1, -1 + 2*x, 1 - 2*x}, z] - 10*G[{1, -1 + 2*x, -1 + 2*x}, z] + 
       10*G[{1 - 2*x, -1, 1 - 2*x}, z] - 6*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       8*G[{1 - 2*x, 0, 1 - 2*x}, z] + 8*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 6*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       18*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       6*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       8*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 8*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       6*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 10*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       6*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       6*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       18*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 6*G[{1, -1}, z]*Log[2] - 
       6*G[{1, 1}, z]*Log[2] - 6*G[{1, 1 - 2*x}, z]*Log[2] - 
       6*G[{1, -1 + 2*x}, z]*Log[2] + 18*G[{1 - 2*x, -1}, z]*Log[2] + 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 6*G[{-1 + 2*x, 1}, z]*Log[2] - 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] + 46*G[{1 - 2*x}, z]*Log[2]^2 - 
       46*G[{-1 + 2*x}, z]*Log[2]^2 - 2*G[{1 - 2*x}, z]*Log[4]^2 + 
       2*G[{-1 + 2*x}, z]*Log[4]^2 - 2*G[{-1, -1}, z]*Log[16] + 
       6*G[{-1, -1 + 2*x}, z]*Log[16] - 2*G[{0, 1}, z]*Log[16] - 
       4*G[{0, -1 + 2*x}, z]*Log[16] - 2*G[{1, -1}, z]*Log[16] - 
       2*G[{1, 1 - 2*x}, z]*Log[16] - 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] + 2*G[{-1, -1}, z]*Log[64] + 
       2*G[{-1, 1}, z]*Log[64] - G[{1, -1}, z]*Log[64] - 
       G[{1, 1}, z]*Log[64] + G[{1, 1 - 2*x}, z]*Log[64] + 
       G[{1, -1 + 2*x}, z]*Log[64] - G[{1 - 2*x, -1}, z]*Log[64] - 
       2*G[{1 - 2*x, 1}, z]*Log[64] + G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 
       2*G[{-1 + 2*x, -1}, z]*Log[64] - G[{-1 + 2*x, 1}, z]*Log[64] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] - G[{-1, -1}, z]*Log[256] - 
       G[{-1, 1 - 2*x}, z]*Log[256] + G[{0, -1}, z]*Log[256] + 
       2*G[{0, 1 - 2*x}, z]*Log[256] + G[{1, -1}, z]*Log[256] + 
       2*G[{1, 1}, z]*Log[256] - 2*G[{1, 1 - 2*x}, z]*Log[256] + 
       G[{1, -1 + 2*x}, z]*Log[256] + G[{1 - 2*x, -1}, z]*Log[256] + 
       G[{1 - 2*x, 1}, z]*Log[256] - G[{-1 + 2*x, -1}, z]*Log[256] - 
       G[{-1 + 2*x, 1}, z]*Log[256] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] + 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] + 2*G[{-1, 1 - 2*x}, z]*
        Log[4096] - 2*G[{-1, -1 + 2*x}, z]*Log[4096] - 
       2*G[{0, 1 - 2*x}, z]*Log[4096] + 2*G[{0, -1 + 2*x}, z]*Log[4096] + 
       2*G[{1, 1 - 2*x}, z]*Log[4096] - 2*G[{1, -1 + 2*x}, z]*Log[4096] + 
       8*ArcCoth[3 - 4*x]*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       8*ArcCoth[3 - 4*x]*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       4*G[{-1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       4*G[{1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 2*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]^2 - 6*G[{1 - 2*x}, z]*Log[2]*Log[4 - 8*x] + 
       6*G[{-1 + 2*x}, z]*Log[2]*Log[4 - 8*x] - 8*G[{1 - 2*x}, z]*Log[2]*
        Log[4 - 4*x] + 8*G[{-1 + 2*x}, z]*Log[2]*Log[4 - 4*x] + 
       6*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] - 
       6*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] + 
       6*G[{1 - 2*x}, z]*Log[1 - 2*x]^2 - 6*G[{-1 + 2*x}, z]*Log[1 - 2*x]^2 + 
       6*G[{-1, -1}, z]*Log[(1 - 2*x)^2] - 2*G[{-1, 1}, z]*Log[(1 - 2*x)^2] + 
       4*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 4*G[{-1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] - 4*G[{0, -1}, z]*Log[(1 - 2*x)^2] + 
       4*G[{0, 1}, z]*Log[(1 - 2*x)^2] - 4*G[{0, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] + 4*G[{0, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 
       2*G[{1, -1}, z]*Log[(1 - 2*x)^2] - 6*G[{1, 1}, z]*Log[(1 - 2*x)^2] + 
       4*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 4*G[{1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] + 2*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2] - 
       2*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2] + 4*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] + 2*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[(1 - 2*x)^2] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] + 30*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] - 
       30*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] + 
       24*G[{-1, -1}, z]*Log[1 - x] - 8*G[{-1, 1}, z]*Log[1 - x] + 
       16*G[{-1, 1 - 2*x}, z]*Log[1 - x] - 16*G[{-1, -1 + 2*x}, z]*
        Log[1 - x] - 16*G[{0, -1}, z]*Log[1 - x] + 16*G[{0, 1}, z]*
        Log[1 - x] - 16*G[{0, 1 - 2*x}, z]*Log[1 - x] + 
       16*G[{0, -1 + 2*x}, z]*Log[1 - x] + 8*G[{1, -1}, z]*Log[1 - x] - 
       24*G[{1, 1}, z]*Log[1 - x] + 16*G[{1, 1 - 2*x}, z]*Log[1 - x] - 
       16*G[{1, -1 + 2*x}, z]*Log[1 - x] + 8*G[{1 - 2*x, -1}, z]*Log[1 - x] - 
       8*G[{1 - 2*x, 1}, z]*Log[1 - x] + 16*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] + 8*G[{-1 + 2*x, -1}, z]*Log[1 - x] - 
       8*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 16*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] + 2*G[{1 - 2*x}, z]*Log[256]*Log[1 - x] - 
       2*G[{-1 + 2*x}, z]*Log[256]*Log[1 - x] - 4*G[{1 - 2*x}, z]*
        Log[1 - 2*x]*Log[1 - x] + 4*G[{-1 + 2*x}, z]*Log[1 - 2*x]*
        Log[1 - x] + 6*G[{1 - 2*x}, z]*Log[1 - x]^2 - 
       6*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 2*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*
        Log[-1 + x] - 2*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-1 + x] - 
       17*G[{-1, -1}, z]*Log[(-1 + x)^2] + 11*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       3*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 9*G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 14*G[{0, -1}, z]*Log[(-1 + x)^2] - 
       14*G[{0, 1}, z]*Log[(-1 + x)^2] + 6*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 6*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       11*G[{1, -1}, z]*Log[(-1 + x)^2] + 17*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       9*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 3*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 3*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       3*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 3*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       3*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 3*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] + 3*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2)/2 + 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2)/2 - 4*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] - 4*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 4*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] - 2*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 2*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 2*G[{1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] - 2*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] + G[{1 - 2*x}, z]*Log[-64*x]*
        Log[-x] - G[{-1 + 2*x}, z]*Log[-64*x]*Log[-x] - 
       G[{1 - 2*x}, z]*Log[-x]^2 + G[{-1 + 2*x}, z]*Log[-x]^2 - 
       8*G[{1 - 2*x}, z]*Log[2]*Log[4*(-1 + x)*x] + 8*G[{-1 + 2*x}, z]*Log[2]*
        Log[4*(-1 + x)*x] + 3*G[{-1, -1}, z]*Log[x^2] - 
       G[{-1, 1}, z]*Log[x^2] + 3*G[{-1, 1 - 2*x}, z]*Log[x^2] - 
       G[{-1, -1 + 2*x}, z]*Log[x^2] - 2*G[{0, -1}, z]*Log[x^2] + 
       2*G[{0, 1}, z]*Log[x^2] - 2*G[{0, 1 - 2*x}, z]*Log[x^2] + 
       2*G[{0, -1 + 2*x}, z]*Log[x^2] + G[{1, -1}, z]*Log[x^2] - 
       3*G[{1, 1}, z]*Log[x^2] + G[{1, 1 - 2*x}, z]*Log[x^2] - 
       3*G[{1, -1 + 2*x}, z]*Log[x^2] + 3*G[{1 - 2*x, -1}, z]*Log[x^2] - 
       G[{1 - 2*x, 1}, z]*Log[x^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2] + G[{-1 + 2*x, -1}, z]*Log[x^2] - 
       3*G[{-1 + 2*x, 1}, z]*Log[x^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2])/2 + 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2])/2 - 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2])/2 + 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2])/2 - 
       (G[{1 - 2*x}, z]*Log[x^2]*Log[256*x^2])/2 + 
       (G[{-1 + 2*x}, z]*Log[x^2]*Log[256*x^2])/2 + G[{1 - 2*x}, z]*Log[-x]*
        Log[4096*x^6] - G[{-1 + 2*x}, z]*Log[-x]*Log[4096*x^6] - 
       4*G[{1 - 2*x}, z]*Log[2]*Log[4*(-1 + x)*(-1 + 2*x)] + 
       4*G[{-1 + 2*x}, z]*Log[2]*Log[4*(-1 + x)*(-1 + 2*x)] - 
       2*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 
       2*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 
       G[{1 - 2*x}, z]*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] - 
       G[{-1 + 2*x}, z]*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] - 
       G[{1 - 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2] + 
       G[{-1 + 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2] + 
       2*G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] - 
       2*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] - 
       10*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       10*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       16*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       16*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       14*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       14*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       4*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - 4*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 16*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] - 
       16*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] - 16*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 16*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 6*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{1}, z]*((2*Pi^2)/3 + 
         10*Log[2]^2 + 6*Log[4]^2 + 8*ArcCoth[3 - 4*x]*
          Log[1 + (1 - 2*x)^(-1)] + 2*Log[1 + (1 - 2*x)^(-1)]^2 - 
         6*Log[2]*Log[4 - 8*x] + 8*Log[2]*Log[4 - 4*x] + 
         6*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] - 2*Log[1 - 2*x]^2 - 
         10*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[256]*Log[1 - x] - 
         4*Log[1 - 2*x]*Log[1 - x] - 14*Log[1 - x]^2 + 2*Log[1 - 1/(2*x)]*
          Log[-1 + x] + Log[(-1 + x)^2]^2/2 + 6*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + 2*Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] + 
         Log[-64*x]*Log[-x] - Log[-x]^2 - 8*Log[2]*Log[4*(-1 + x)*x] + 
         (Log[(-1 + x)^2]*Log[x^2])/2 + (Log[(-1 + x)^2]*Log[256*x^2])/2 + 
         (Log[x^2]*Log[256*x^2])/2 - Log[-x]*Log[4096*x^6] - 
         4*Log[2]*Log[4*(-1 + x)*(-1 + 2*x)] - 2*Log[1 - 2*x]*
          Log[(-1 + x)/(-4 + 8*x)] + Log[x^(-2)]*Log[1 - 3*x + 2*x^2] + 
         Log[x^4]*Log[1 - 3*x + 2*x^2] + 2*Log[-1 + 2*x]*
          Log[1 + (-1 + 2*x)^(-1)] + 6*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         8*PolyLog[2, (1 - 2*x)^(-1)] + 18*PolyLog[2, (2 - 2*x)^(-1)] - 
         4*PolyLog[2, 1/(2*x)] - 8*PolyLog[2, x/(-1 + x)] + 
         8*PolyLog[2, (-1 + 2*x)^(-1)] + 2*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         6*PolyLog[2, x/(-1 + 2*x)]) + 10*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 10*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{-1}, z]*((-2*Pi^2)/3 - 10*Log[2]^2 - 
         6*Log[4]^2 - 8*ArcCoth[3 - 4*x]*Log[1 + (1 - 2*x)^(-1)] - 
         2*Log[1 + (1 - 2*x)^(-1)]^2 + 6*Log[2]*Log[4 - 8*x] - 
         8*Log[2]*Log[4 - 4*x] - 6*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] + 
         2*Log[1 - 2*x]^2 + 10*Log[1 - 2*x]*Log[2 - 2*x] + 
         2*Log[256]*Log[1 - x] + 4*Log[1 - 2*x]*Log[1 - x] + 
         14*Log[1 - x]^2 - 2*Log[1 - 1/(2*x)]*Log[-1 + x] - 
         Log[(-1 + x)^2]^2/2 - 6*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         2*Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] - Log[-64*x]*Log[-x] + 
         Log[-x]^2 + 8*Log[2]*Log[4*(-1 + x)*x] - (Log[(-1 + x)^2]*Log[x^2])/
          2 - (Log[(-1 + x)^2]*Log[256*x^2])/2 - (Log[x^2]*Log[256*x^2])/2 + 
         Log[-x]*Log[4096*x^6] + 4*Log[2]*Log[4*(-1 + x)*(-1 + 2*x)] + 
         2*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] - Log[x^(-2)]*
          Log[1 - 3*x + 2*x^2] - Log[x^4]*Log[1 - 3*x + 2*x^2] - 
         2*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] - 
         6*PolyLog[2, 1 + 1/(2*(-1 + x))] + 8*PolyLog[2, (1 - 2*x)^(-1)] - 
         18*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, x/(-1 + x)] - 8*PolyLog[2, (-1 + 2*x)^(-1)] - 
         2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 6*PolyLog[2, x/(-1 + 2*x)])))/
     (256*(1 + p2)^(3/2)*(-1 + x)*x^2) + 
    ((3*p2^2*(-1 + x) - 4*p2*x*(1 - x + 3*x^2) - 8*(x^2 + x^4))*
      (-16*ArcCoth[3 - 4*x]*G[{0, -1 + 2*x}, z] + 16*ArcCoth[3 - 4*x]*
        G[{1 - 2*x, -1 + 2*x}, z] + 16*ArcCoth[3 - 4*x]*
        G[{-1 + 2*x, -1 + 2*x}, z] - 8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 12*G[{1 - 2*x, -1}, z]*
        Log[2] + 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 6*G[{-1 + 2*x, 1}, z]*
        Log[2] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] + 
       4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] - 2*G[{1 - 2*x, -1}, z]*Log[64] - 
       2*G[{1 - 2*x, 1}, z]*Log[64] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 2*G[{-1 + 2*x, -1}, z]*Log[64] + 
       G[{-1 + 2*x, 1}, z]*Log[64] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] + 2*G[{1 - 2*x, -1}, z]*
        Log[256] + 2*G[{1 - 2*x, 1}, z]*Log[256] - 2*G[{-1 + 2*x, -1}, z]*
        Log[256] - 2*G[{-1 + 2*x, 1}, z]*Log[256] + 8*G[{0, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 8*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 2*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2] + 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
       8*G[{1 - 2*x, 1}, z]*Log[1 - x] + 16*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] + 8*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       8*G[{-1 + 2*x, -1}, z]*Log[1 - x] - 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - x] - 16*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       6*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 6*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] - 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 6*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 6*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 8*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 8*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{1 - 2*x, -1}, z]*Log[x^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[x^2] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] + G[{-1 + 2*x}, z]*(-Pi^2 - 66*Log[2]^2 + 4*Log[4]^2 - 
         16*ArcCoth[3 - 4*x]*Log[1 + (1 - 2*x)^(-1)] - 
         4*Log[1 + (1 - 2*x)^(-1)]^2 + 12*Log[2]*Log[4 - 8*x] + 
         8*Log[2]*Log[4 - 4*x] - 12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] - 
         8*Log[1 - 2*x]^2 - 40*Log[1 - 2*x]*Log[2 - 2*x] - 
         2*Log[256]*Log[1 - x] + 8*Log[1 - 2*x]*Log[1 - x] - 2*Log[1 - x]^2 - 
         4*Log[1 - 1/(2*x)]*Log[-1 + x] + Log[(-1 + x)^2]^2 + 
         4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 4*Log[1 + (1 - 2*x)^(-1)]*
          Log[-2*x] - 2*Log[-64*x]*Log[-x] + 2*Log[-x]^2 + 
         16*Log[2]*Log[4*(-1 + x)*x] + Log[(-1 + x)^2]*Log[x^2] + 
         Log[(-1 + x)^2]*Log[256*x^2] + Log[x^2]*Log[256*x^2] - 
         Log[-x]*Log[4096*x^6] + 8*Log[2]*Log[4*(-1 + x)*(-1 + 2*x)] + 
         4*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] - 2*Log[x^(-2)]*
          Log[1 - 3*x + 2*x^2] + Log[x^4]*Log[1 - 3*x + 2*x^2] - 
         4*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 20*PolyLog[2, (1 - 2*x)^(-1)] + 
         12*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] - 
         20*PolyLog[2, x/(-1 + x)] + 20*PolyLog[2, (-1 + 2*x)^(-1)] + 
         8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*PolyLog[2, x/(-1 + 2*x)]) + 
       G[{1 - 2*x}, z]*(Pi^2 + 66*Log[2]^2 - 4*Log[4]^2 + 
         16*ArcCoth[3 - 4*x]*Log[1 + (1 - 2*x)^(-1)] + 
         4*Log[1 + (1 - 2*x)^(-1)]^2 - 12*Log[2]*Log[4 - 8*x] - 
         8*Log[2]*Log[4 - 4*x] + 12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] + 
         8*Log[1 - 2*x]^2 + 40*Log[1 - 2*x]*Log[2 - 2*x] + 
         2*Log[256]*Log[1 - x] - 8*Log[1 - 2*x]*Log[1 - x] + 2*Log[1 - x]^2 + 
         4*Log[1 - 1/(2*x)]*Log[-1 + x] - Log[(-1 + x)^2]^2 - 
         4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 4*Log[1 + (1 - 2*x)^(-1)]*
          Log[-2*x] + 2*Log[-64*x]*Log[-x] - 2*Log[-x]^2 - 
         16*Log[2]*Log[4*(-1 + x)*x] - Log[(-1 + x)^2]*Log[x^2] - 
         Log[(-1 + x)^2]*Log[256*x^2] - Log[x^2]*Log[256*x^2] + 
         Log[-x]*Log[4096*x^6] - 8*Log[2]*Log[4*(-1 + x)*(-1 + 2*x)] - 
         4*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 2*Log[x^(-2)]*
          Log[1 - 3*x + 2*x^2] - Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         4*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] - 
         12*PolyLog[2, 1 + 1/(2*(-1 + x))] + 20*PolyLog[2, (1 - 2*x)^(-1)] - 
         12*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, 1/(2*x)] + 
         20*PolyLog[2, x/(-1 + x)] - 20*PolyLog[2, (-1 + 2*x)^(-1)] - 
         8*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 12*PolyLog[2, x/(-1 + 2*x)])))/
     (256*(1 + p2)^(3/2)*(-1 + x)*x^2) + 
    ((3*p2^2*(-1 + x) - 2*p2*x*(2 - 2*x + 9*x^2) - 12*(x^2 + x^4))*
      (-(G[{1}, z]*(2*Pi^2 + 54*Log[2]^2 - 12*Log[4]^2 + Log[8]*Log[64] - 
           6*Log[128]*Log[1 - 2*x] + 12*Log[1 - 2*x]^2 + 
           12*Log[4]*Log[1 - x] - 24*Log[1 - 2*x]*Log[1 - x] + 
           12*Log[4]*Log[(-1 + x)^2] + 3*Log[(-1 + x)^2]^2 + 
           12*Log[64]*Log[-x] + 6*Log[1 - x]*Log[-x] + 12*Log[4]*Log[x^2] - 
           12*Log[16]*Log[x^2] + 6*Log[(-1 + x)^2]*Log[x^2] - 9*Log[x^2]^2 - 
           6*Log[1 - 2*x]*Log[-x^3] - 12*Log[2]*Log[-x^5] + 
           6*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 6*Log[2]*Log[x^2 - 2*x^3] - 
           24*PolyLog[2, (1 - 2*x)^(-1)] + 12*PolyLog[2, (2 - 2*x)^(-1)] + 
           12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*PolyLog[2, 1/(2*x)] - 
           24*PolyLog[2, x/(-1 + x)] + 24*PolyLog[2, (-1 + 2*x)^(-1)] + 
           12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*PolyLog[2, x/(-1 + 2*x)]))/
        12 + G[{-1}, z]*(Pi^2/6 + (9*Log[2]^2)/2 - Log[4]^2 + 
         Log[1 - 2*x]^2 - 2*Log[1 - 2*x]*Log[1 - x] + Log[(-1 + x)^2]^2/4 + 
         (Log[1 - x]*Log[-16*x])/2 + (Log[(-1 + x)^2]*Log[x^2])/4 - 
         Log[x^2]*Log[16*x^2] + (Log[(-1 + x)^2]*Log[256*x^2])/4 + 
         (Log[x^2]*Log[256*x^2])/4 + (Log[2]*Log[8*(1 - 2*x)*x^2])/2 - 
         (Log[1 - 2*x]*Log[-128*x^3])/2 - Log[2]*Log[-x^5] + 
         (Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)])/2 + 
         PolyLog[2, 1 + 1/(2*(-1 + x))] - 2*PolyLog[2, (1 - 2*x)^(-1)] + 
         PolyLog[2, (2 - 2*x)^(-1)] + 2*PolyLog[2, 1/(2*x)] - 
         2*PolyLog[2, x/(-1 + x)] + 2*PolyLog[2, (-1 + 2*x)^(-1)] + 
         PolyLog[2, (-1 + x)/(-1 + 2*x)] - PolyLog[2, x/(-1 + 2*x)]) + 
       (-4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, -1, -1 + 2*x}, z] + 
         8*G[{-1, 0, 1 - 2*x}, z] - 8*G[{-1, 0, -1 + 2*x}, z] - 
         4*G[{-1, 1, 1 - 2*x}, z] + 4*G[{-1, 1, -1 + 2*x}, z] - 
         4*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
         4*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 12*G[{-1, -1 + 2*x, -1 + 2*x}, 
           z] + 8*G[{0, -1, 1 - 2*x}, z] - 8*G[{0, -1, -1 + 2*x}, z] - 
         16*G[{0, 0, 1 - 2*x}, z] + 16*G[{0, 0, -1 + 2*x}, z] + 
         8*G[{0, 1, 1 - 2*x}, z] - 8*G[{0, 1, -1 + 2*x}, z] + 
         8*G[{0, 1 - 2*x, 1 - 2*x}, z] - 8*G[{0, 1 - 2*x, -1 + 2*x}, z] + 
         8*G[{0, -1 + 2*x, 1 - 2*x}, z] - 8*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
         4*G[{1, -1, 1 - 2*x}, z] + 4*G[{1, -1, -1 + 2*x}, z] + 
         8*G[{1, 0, 1 - 2*x}, z] - 8*G[{1, 0, -1 + 2*x}, z] + 
         4*G[{1, 1, 1 - 2*x}, z] + 4*G[{1, 1, -1 + 2*x}, z] - 
         12*G[{1, 1 - 2*x, 1 - 2*x}, z] + 4*G[{1, 1 - 2*x, -1 + 2*x}, z] - 
         4*G[{1, -1 + 2*x, 1 - 2*x}, z] + 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, -1, 1 - 2*x}, z] + 4*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
         8*G[{1 - 2*x, 0, 1 - 2*x}, z] - 8*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         12*G[{1 - 2*x, 1, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
         4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
         4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
         4*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 12*G[{-1 + 2*x, -1, -1 + 2*x}, 
           z] + 8*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
         8*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
         4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
           z] + 4*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
         4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 14*G[{1 - 2*x}, z]*
          Log[2]^2 + 14*G[{-1 + 2*x}, z]*Log[2]^2 + 4*G[{-1, -1}, z]*Log[4] - 
         4*G[{-1, 1 - 2*x}, z]*Log[4] - 4*G[{1, 1}, z]*Log[4] + 
         4*G[{1, -1 + 2*x}, z]*Log[4] + 4*G[{1 - 2*x, 1}, z]*Log[4] - 
         4*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] - 4*G[{-1 + 2*x, -1}, z]*Log[4] + 
         4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 4*G[{1 - 2*x}, z]*Log[4]^2 + 
         4*G[{-1 + 2*x}, z]*Log[4]^2 + G[{1 - 2*x}, z]*Log[4]*Log[8] - 
         G[{-1 + 2*x}, z]*Log[4]*Log[8] + 4*G[{-1, 1 - 2*x}, z]*Log[64] - 
         4*G[{-1, -1 + 2*x}, z]*Log[64] + 4*G[{1, 1 - 2*x}, z]*Log[64] - 
         4*G[{1, -1 + 2*x}, z]*Log[64] - 4*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 
         4*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] - 4*G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[64] + 4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] - 
         4*G[{-1, 1 - 2*x}, z]*Log[256] + 4*G[{-1, -1 + 2*x}, z]*Log[256] + 
         4*G[{0, 1 - 2*x}, z]*Log[256] - 4*G[{0, -1 + 2*x}, z]*Log[256] - 
         4*G[{1, 1 - 2*x}, z]*Log[256] + 4*G[{1, -1 + 2*x}, z]*Log[256] - 
         2*G[{1 - 2*x}, z]*Log[128]*Log[1 - 2*x] + 2*G[{-1 + 2*x}, z]*
          Log[128]*Log[1 - 2*x] + 4*G[{1 - 2*x}, z]*Log[1 - 2*x]^2 - 
         4*G[{-1 + 2*x}, z]*Log[1 - 2*x]^2 - 8*G[{-1, -1}, z]*Log[1 - x] + 
         8*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 8*G[{1, 1}, z]*Log[1 - x] - 
         8*G[{1, 1 - 2*x}, z]*Log[1 - x] - 8*G[{1 - 2*x, 1}, z]*Log[1 - x] + 
         8*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 8*G[{-1 + 2*x, -1}, z]*
          Log[1 - x] - 8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
         4*G[{1 - 2*x}, z]*Log[4]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*Log[4]*
          Log[1 - x] - 8*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 
         8*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 6*G[{-1, -1}, z]*
          Log[(-1 + x)^2] - 2*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
         2*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{0, -1}, z]*Log[(-1 + x)^2] + 
         4*G[{0, 1}, z]*Log[(-1 + x)^2] + 4*G[{0, 1 - 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
         2*G[{1, -1}, z]*Log[(-1 + x)^2] - 6*G[{1, 1}, z]*Log[(-1 + x)^2] + 
         2*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
         2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 6*G[{1 - 2*x, 1 - 2*x}, z]*
          Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*
          Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
         6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 4*G[{-1 + 2*x}, z]*Log[4]*
          Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 + 
         G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 + 4*G[{1 - 2*x}, z]*Log[64]*
          Log[-x] - 4*G[{-1 + 2*x}, z]*Log[64]*Log[-x] + 
         2*G[{1 - 2*x}, z]*Log[1 - x]*Log[-x] - 2*G[{-1 + 2*x}, z]*Log[1 - x]*
          Log[-x] + 10*G[{-1, -1}, z]*Log[x^2] + 2*G[{-1, 1}, z]*Log[x^2] - 
         6*G[{-1, 1 - 2*x}, z]*Log[x^2] - 6*G[{-1, -1 + 2*x}, z]*Log[x^2] + 
         4*G[{0, -1}, z]*Log[x^2] - 4*G[{0, 1}, z]*Log[x^2] + 
         12*G[{0, 1 - 2*x}, z]*Log[x^2] - 12*G[{0, -1 + 2*x}, z]*Log[x^2] - 
         2*G[{1, -1}, z]*Log[x^2] - 10*G[{1, 1}, z]*Log[x^2] + 
         6*G[{1, 1 - 2*x}, z]*Log[x^2] + 6*G[{1, -1 + 2*x}, z]*Log[x^2] - 
         2*G[{1 - 2*x, -1}, z]*Log[x^2] + 14*G[{1 - 2*x, 1}, z]*Log[x^2] - 
         18*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 6*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[x^2] - 14*G[{-1 + 2*x, -1}, z]*Log[x^2] + 2*G[{-1 + 2*x, 1}, z]*
          Log[x^2] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
         18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 4*G[{1 - 2*x}, z]*Log[4]*
          Log[x^2] + 4*G[{-1 + 2*x}, z]*Log[4]*Log[x^2] - 
         4*G[{1 - 2*x}, z]*Log[16]*Log[x^2] + 4*G[{-1 + 2*x}, z]*Log[16]*
          Log[x^2] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] + 
         2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] - 5*G[{1 - 2*x}, z]*
          Log[x^2]^2 + 5*G[{-1 + 2*x}, z]*Log[x^2]^2 - 2*G[{1 - 2*x}, z]*
          Log[1 - 2*x]*Log[-x^3] + 2*G[{-1 + 2*x}, z]*Log[1 - 2*x]*
          Log[-x^3] - 4*G[{1 - 2*x}, z]*Log[2]*Log[-x^5] + 
         G[{-1 + 2*x}, z]*Log[16]*Log[-x^5] - 4*G[{-1, -1}, z]*
          Log[x^4*(-1 + 2*x)^2] + 4*G[{-1, -1 + 2*x}, z]*
          Log[x^4*(-1 + 2*x)^2] + 4*G[{1, 1}, z]*Log[x^4*(-1 + 2*x)^2] - 
         4*G[{1, 1 - 2*x}, z]*Log[x^4*(-1 + 2*x)^2] - 4*G[{1 - 2*x, 1}, z]*
          Log[x^4*(-1 + 2*x)^2] + 4*G[{1 - 2*x, 1 - 2*x}, z]*
          Log[x^4*(-1 + 2*x)^2] + 4*G[{-1 + 2*x, -1}, z]*
          Log[x^4*(-1 + 2*x)^2] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*
          Log[x^4*(-1 + 2*x)^2] + 2*G[{1 - 2*x}, z]*Log[-x]*
          Log[x^2*(1 - 3*x + 2*x^2)] - 2*G[{-1 + 2*x}, z]*Log[-x]*
          Log[x^2*(1 - 3*x + 2*x^2)] + 2*G[{1 - 2*x}, z]*Log[2]*
          Log[x^2 - 2*x^3] - 2*G[{-1 + 2*x}, z]*Log[2]*Log[x^2 - 2*x^3] - 
         8*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 8*G[{-1 + 2*x}, z]*
          PolyLog[2, (1 - 2*x)^(-1)] + 4*G[{1 - 2*x}, z]*
          PolyLog[2, (2 - 2*x)^(-1)] - 4*G[{-1 + 2*x}, z]*
          PolyLog[2, (2 - 2*x)^(-1)] + 4*G[{1 - 2*x}, z]*
          PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 4*G[{-1 + 2*x}, z]*
          PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 8*G[{1 - 2*x}, z]*
          PolyLog[2, 1/(2*x)] - 8*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
         8*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 8*G[{-1 + 2*x}, z]*
          PolyLog[2, x/(-1 + x)] + 8*G[{1 - 2*x}, z]*PolyLog[2, 
           (-1 + 2*x)^(-1)] - 8*G[{-1 + 2*x}, z]*PolyLog[2, 
           (-1 + 2*x)^(-1)] + 4*G[{1 - 2*x}, z]*PolyLog[2, 
           (-1 + x)/(-1 + 2*x)] - 4*G[{-1 + 2*x}, z]*PolyLog[2, 
           (-1 + x)/(-1 + 2*x)] - 4*G[{1 - 2*x}, z]*PolyLog[2, 
           x/(-1 + 2*x)] + 4*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + 2*x)])/4))/
     (128*(1 + p2)^(3/2)*(-1 + x)*x^2) - 
    ((2*(-1 + x)^2*x + p2*(2 - 3*x + 2*x^2))*
      (2*(2*G[{-1, -1, -1 + 2*x}, z] + 2*G[{-1, 1, 1 - 2*x}, z] - 
         2*G[{-1, 1, -1 + 2*x}, z] - 2*G[{-1, -1 + 2*x, -1}, z] - 
         2*G[{-1, -1 + 2*x, 1}, z] + 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
         2*G[{1, -1, 1 - 2*x}, z] - 2*G[{1, -1, -1 + 2*x}, z] - 
         2*G[{1, 1, 1 - 2*x}, z] + 2*G[{1, 1 - 2*x, -1}, z] + 
         2*G[{1, 1 - 2*x, 1}, z] - 2*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1, 1}, z]*Log[64] - G[{-1, -1 + 2*x}, z]*Log[64] + 
         G[{1, -1}, z]*Log[64] + G[{1, 1 - 2*x}, z]*Log[64] + 
         2*G[{-1, -1}, z]*Log[1 - 2*x] + 2*G[{-1, 1}, z]*Log[1 - 2*x] + 
         4*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 2*G[{1, -1}, z]*Log[1 - 2*x] - 
         2*G[{1, 1}, z]*Log[1 - 2*x] - 4*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
         G[{-1, 1}, z]*Log[(1 - 2*x)^2] - G[{-1, -1 + 2*x}, z]*
          Log[(1 - 2*x)^2] + G[{1, -1}, z]*Log[(1 - 2*x)^2] + 
         G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 4*G[{-1, 1}, z]*Log[1 - x] - 
         4*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 4*G[{1, -1}, z]*Log[1 - x] + 
         4*G[{1, 1 - 2*x}, z]*Log[1 - x] + 2*G[{-1, 1}, z]*
          Log[4*(-1 + x)^2] + 2*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
         2*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 2*G[{1, 1 - 2*x}, z]*
          Log[4*(-1 + x)^2] - G[{-1, 1}, z]*Log[x^2] - G[{-1, -1 + 2*x}, z]*
          Log[x^2] + G[{1, -1}, z]*Log[x^2] + G[{1, 1 - 2*x}, z]*Log[x^2] - 
         G[{-1, -1}, z]*Log[4*x^2] + G[{-1, 1}, z]*Log[4*x^2] + 
         2*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - G[{1, -1}, z]*Log[4*x^2] + 
         G[{1, 1}, z]*Log[4*x^2] - 2*G[{1, 1 - 2*x}, z]*Log[4*x^2]) + 
       G[{-1}, z]*(Pi^2 - 26*Log[2]^2 + 5*Log[4]^2 + 8*Log[2]*Log[4 - 4*x] + 
         4*Log[4 - 8*x]*Log[1 - 2*x] - 4*Log[1 - 2*x]^2 - 
         20*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[256]*Log[1 - x] - 
         10*Log[1 - x]^2 + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         8*Log[1 - 2*x]*Log[-x] + Log[x^2]*Log[16*x^2] - 
         Log[-x]*Log[4096*x^6] + Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*PolyLog[2, (1 - 2*x)^(-1)] + 
         16*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, 2*x] - 12*PolyLog[2, x/(-1 + x)] + 
         12*PolyLog[2, (-1 + 2*x)^(-1)] + 4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         8*PolyLog[2, x/(-1 + 2*x)] - 8*PolyLog[2, -1 + 2*x]) - 
       G[{1}, z]*(Pi^2 - 26*Log[2]^2 + 5*Log[4]^2 + 8*Log[2]*Log[4 - 4*x] + 
         4*Log[4 - 8*x]*Log[1 - 2*x] - 4*Log[1 - 2*x]^2 - 
         20*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[256]*Log[1 - x] - 
         10*Log[1 - x]^2 + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         8*Log[1 - 2*x]*Log[-x] + Log[x^2]*Log[16*x^2] - 
         Log[-x]*Log[4096*x^6] + Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*PolyLog[2, (1 - 2*x)^(-1)] + 
         16*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, 2*x] - 12*PolyLog[2, x/(-1 + x)] + 
         12*PolyLog[2, (-1 + 2*x)^(-1)] + 4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         8*PolyLog[2, x/(-1 + 2*x)] - 8*PolyLog[2, -1 + 2*x])))/
     (128*(1 + p2)^(3/2)*(-1 + x)*x) - 
    ((3*p2^2*(-1 + x) - 4*x^2*(-1 + 4*x + x^2) - 2*p2*x*(2 - 3*x + 7*x^2))*
      (G[{-1, -1, 1 - 2*x}, z] - G[{-1, -1, -1 + 2*x}, z] - 
       2*G[{-1, 0, 1 - 2*x}, z] + 2*G[{-1, 0, -1 + 2*x}, z] + 
       G[{-1, 1, 1 - 2*x}, z] - G[{-1, 1, -1 + 2*x}, z] - 
       G[{-1, 1 - 2*x, -1}, z] - G[{-1, 1 - 2*x, 1}, z] + 
       3*G[{-1, 1 - 2*x, 1 - 2*x}, z] - G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       G[{-1, -1 + 2*x, -1}, z] + G[{-1, -1 + 2*x, 1}, z] + 
       G[{-1, -1 + 2*x, 1 - 2*x}, z] - 3*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1, 1 - 2*x}, z] + 2*G[{0, -1, -1 + 2*x}, z] + 
       4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
       2*G[{0, 1, 1 - 2*x}, z] + 2*G[{0, 1, -1 + 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] - 
       6*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] - 
       2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 6*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       G[{1, -1, 1 - 2*x}, z] - G[{1, -1, -1 + 2*x}, z] - 
       2*G[{1, 0, 1 - 2*x}, z] + 2*G[{1, 0, -1 + 2*x}, z] + 
       G[{1, 1, 1 - 2*x}, z] - G[{1, 1, -1 + 2*x}, z] - 
       G[{1, 1 - 2*x, -1}, z] - G[{1, 1 - 2*x, 1}, z] + 
       3*G[{1, 1 - 2*x, 1 - 2*x}, z] - G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       G[{1, -1 + 2*x, -1}, z] + G[{1, -1 + 2*x, 1}, z] + 
       G[{1, -1 + 2*x, 1 - 2*x}, z] - 3*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] + 
       3*G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] + 
       3*G[{1 - 2*x, 1, 1 - 2*x}, z] - G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       3*G[{1 - 2*x, 1 - 2*x, -1}, z] - 3*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       9*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
       G[{1 - 2*x, -1 + 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
       G[{-1 + 2*x, -1, 1}, z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
       G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] + 3*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       3*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       3*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       9*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 2*G[{-1, 1 - 2*x}, z]*
        Log[1 - 2*x] - 2*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 
       4*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 4*G[{0, -1 + 2*x}, z]*
        Log[1 - 2*x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       2*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 2*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 2*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 2*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       2*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 
       G[{-1, -1}, z]*Log[4*(1 - x)^2] + G[{-1, 1}, z]*Log[4*(1 - x)^2] + 
       G[{-1, 1 - 2*x}, z]*Log[4*(1 - x)^2] - G[{-1, -1 + 2*x}, z]*
        Log[4*(1 - x)^2] + 2*G[{0, -1}, z]*Log[4*(1 - x)^2] - 
       2*G[{0, 1}, z]*Log[4*(1 - x)^2] - 2*G[{0, 1 - 2*x}, z]*
        Log[4*(1 - x)^2] + 2*G[{0, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{1, -1}, z]*Log[4*(1 - x)^2] + G[{1, 1}, z]*Log[4*(1 - x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[4*(1 - x)^2] - G[{1, -1 + 2*x}, z]*
        Log[4*(1 - x)^2] - 3*G[{1 - 2*x, -1}, z]*Log[4*(1 - x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[4*(1 - x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*(1 - x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[4*(1 - x)^2] + 3*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 - x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(1 - x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1}, z]*Log[(1 - x)^2]*Log[16*(1 - x)^2] + G[{1}, z]*Log[(1 - x)^2]*
        Log[16*(1 - x)^2] + G[{-1, -1}, z]*Log[4*x^2] - 
       G[{-1, 1}, z]*Log[4*x^2] + G[{-1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 2*G[{0, -1}, z]*Log[4*x^2] + 
       2*G[{0, 1}, z]*Log[4*x^2] - 2*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 
       2*G[{0, -1 + 2*x}, z]*Log[4*x^2] + G[{1, -1}, z]*Log[4*x^2] - 
       G[{1, 1}, z]*Log[4*x^2] + G[{1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{1, -1 + 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       3*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] - 3*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
       G[{1}, z]*Log[x^2]*Log[16*x^2] - 
       (G[{-1 + 2*x}, z]*(3*Pi^2 + 4*Log[4]^2 + 4*Log[4 - 8*x]*Log[1 - 2*x] + 
          2*Log[(1 - x)^2]*Log[16*(1 - x)^2] + 8*Log[1 - 2*x]*Log[-x] + 
          2*Log[x^2]*Log[16*x^2] + 8*PolyLog[2, 2*x] - 
          8*PolyLog[2, -1 + 2*x]))/2 + G[{1 - 2*x}, z]*
        ((3*Pi^2)/2 + 2*Log[4]^2 + 2*Log[4 - 8*x]*Log[1 - 2*x] + 
         Log[(1 - x)^2]*Log[16*(1 - x)^2] + 4*Log[1 - 2*x]*Log[-x] + 
         Log[x^2]*Log[16*x^2] + 4*PolyLog[2, 2*x] - 4*PolyLog[2, -1 + 2*x])))/
     (128*(1 + p2)^(3/2)*(-1 + x)*x^2) - 
    ((3*p2^2*(-1 + x) + 8*x^2*(-2 + x^2) - 2*p2*x*(4 - 7*x + 4*x^2))*
      (4*Pi^2*G[{-1}, z] - 4*Pi^2*G[{1}, z] + 12*G[{-1, -1, -1 + 2*x}, z] + 
       12*G[{-1, 1, 1 - 2*x}, z] - 12*G[{-1, 1, -1 + 2*x}, z] - 
       12*G[{-1, -1 + 2*x, -1}, z] - 12*G[{-1, -1 + 2*x, 1}, z] + 
       12*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 12*G[{1, -1, 1 - 2*x}, z] - 
       12*G[{1, -1, -1 + 2*x}, z] - 12*G[{1, 1, 1 - 2*x}, z] + 
       12*G[{1, 1 - 2*x, -1}, z] + 12*G[{1, 1 - 2*x, 1}, z] - 
       12*G[{1, 1 - 2*x, 1 - 2*x}, z] + 42*G[{-1}, z]*Log[2]^2 - 
       42*G[{1}, z]*Log[2]^2 + 15*G[{-1}, z]*Log[4]^2 - 
       15*G[{1}, z]*Log[4]^2 + 6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 
       6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]^2 + 12*G[{-1, -1}, z]*
        Log[1 - 2*x] + 12*G[{-1, 1}, z]*Log[1 - 2*x] + 
       24*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 12*G[{1, -1}, z]*Log[1 - 2*x] - 
       12*G[{1, 1}, z]*Log[1 - 2*x] - 24*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       12*G[{-1}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 12*G[{1}, z]*Log[4 - 8*x]*
        Log[1 - 2*x] - 24*G[{-1, 1}, z]*Log[1 - x] - 24*G[{-1, -1 + 2*x}, z]*
        Log[1 - x] + 24*G[{1, -1}, z]*Log[1 - x] + 24*G[{1, 1 - 2*x}, z]*
        Log[1 - x] + 3*G[{-1}, z]*Log[16]*Log[1 - x] - 
       3*G[{1}, z]*Log[16]*Log[1 - x] - 3*G[{-1}, z]*Log[65536]*Log[1 - x] + 
       3*G[{1}, z]*Log[65536]*Log[1 - x] + 12*G[{-1}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 12*G[{1}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*G[{-1}, z]*Log[1 - 2*x]*
        Log[1 - x] + 54*G[{1}, z]*Log[1 - 2*x]*Log[1 - x] - 
       51*G[{-1}, z]*Log[1 - x]^2 + 51*G[{1}, z]*Log[1 - x]^2 + 
       12*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 12*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 12*G[{-1}, z]*Log[2]*
        Log[4*(-1 + x)^2] + 12*G[{1}, z]*Log[2]*Log[4*(-1 + x)^2] + 
       12*G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       12*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[x^(-1)] + 
       6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[x^(-1)] - 
       18*G[{-1}, z]*Log[8]*Log[-4*x] + 18*G[{1}, z]*Log[8]*Log[-4*x] + 
       24*G[{-1}, z]*Log[1 - 2*x]*Log[-x] - 24*G[{1}, z]*Log[1 - 2*x]*
        Log[-x] + 3*G[{-1}, z]*Log[-64/x^9]*Log[-x] - 
       3*G[{1}, z]*Log[-64/x^9]*Log[-x] - 6*G[{-1, -1}, z]*Log[4*x^2] + 
       6*G[{-1, 1}, z]*Log[4*x^2] + 12*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       6*G[{1, -1}, z]*Log[4*x^2] + 6*G[{1, 1}, z]*Log[4*x^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[4*x^2] + 3*G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
       3*G[{1}, z]*Log[x^2]*Log[16*x^2] - 6*G[{-1, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{-1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 6*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       3*G[{-1}, z]*Log[2]*Log[64*(1 - 2*x)^2*x^2] - 3*G[{1}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] + 3*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 3*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 6*G[{-1}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{1}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{-1}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 
       6*G[{1}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 18*G[{-1}, z]*Log[4]*
        Log[x*(-1 + 2*x)] + 18*G[{1}, z]*Log[4]*Log[x*(-1 + 2*x)] + 
       3*G[{-1}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 3*G[{1}, z]*Log[x^6]*
        Log[1 - 3*x + 2*x^2] + 36*G[{-1}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       36*G[{1}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       6*G[{-1}, z]*PolyLog[2, 1 - 1/(2*x)] - 6*G[{1}, z]*
        PolyLog[2, 1 - 1/(2*x)] - 36*G[{-1}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       36*G[{1}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 48*G[{-1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 48*G[{1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 12*G[{-1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 12*G[{1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*G[{-1}, z]*PolyLog[2, 1/(2*x)] + 
       6*G[{1}, z]*PolyLog[2, 1/(2*x)] - 6*G[{-1}, z]*
        PolyLog[2, (-1 + x)/x] + 6*G[{1}, z]*PolyLog[2, (-1 + x)/x] + 
       24*G[{-1}, z]*PolyLog[2, 2*x] - 24*G[{1}, z]*PolyLog[2, 2*x] - 
       42*G[{-1}, z]*PolyLog[2, x/(-1 + x)] + 42*G[{1}, z]*
        PolyLog[2, x/(-1 + x)] + 36*G[{-1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       36*G[{1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 12*G[{-1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*G[{1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*G[{-1}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 24*G[{1}, z]*PolyLog[2, x/(-1 + 2*x)] - 
       24*G[{-1}, z]*PolyLog[2, -1 + 2*x] + 24*G[{1}, z]*
        PolyLog[2, -1 + 2*x]))/(768*(1 + p2)^(3/2)*(-1 + x)*x^2) + 
    (x*(4*Pi^2*G[{1 - 2*x}, z] - 4*Pi^2*G[{-1 + 2*x}, z] - 
       12*G[{-1, -1, 1 - 2*x}, z] + 12*G[{-1, -1, -1 + 2*x}, z] + 
       4*G[{-1, 0, 1 - 2*x}, z] - 4*G[{-1, 0, -1 + 2*x}, z] + 
       8*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] - 
       4*G[{-1, 1 - 2*x, -1}, z] - 4*G[{-1, 1 - 2*x, 1}, z] - 
       4*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       4*G[{-1, -1 + 2*x, -1}, z] - 4*G[{-1, -1 + 2*x, 1}, z] + 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 8*G[{0, -1, 1 - 2*x}, z] - 
       8*G[{0, 1, -1 + 2*x}, z] + 8*G[{0, 1 - 2*x, -1}, z] + 
       8*G[{0, 1 - 2*x, 1}, z] - 8*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       8*G[{0, -1 + 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] + 
       8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 4*G[{1, -1, 1 - 2*x}, z] - 
       8*G[{1, -1, -1 + 2*x}, z] + 4*G[{1, 0, 1 - 2*x}, z] - 
       4*G[{1, 0, -1 + 2*x}, z] - 12*G[{1, 1, 1 - 2*x}, z] + 
       12*G[{1, 1, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x, -1}, z] + 
       4*G[{1, 1 - 2*x, 1}, z] - 4*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       4*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] - 
       4*G[{1, -1 + 2*x, 1 - 2*x}, z] + 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, -1, 1}, z] - 
       4*G[{1 - 2*x, -1, 1 - 2*x}, z] + 4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 1, -1}, z] - 4*G[{1 - 2*x, 1, 1}, z] + 
       8*G[{1 - 2*x, 1, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       12*G[{1 - 2*x, 1 - 2*x, -1}, z] - 12*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1 + 2*x, -1}, z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, -1}, z] + 
       4*G[{-1 + 2*x, -1, 1}, z] - 4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       8*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, -1}, z] + 
       4*G[{-1 + 2*x, 1, 1}, z] - 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 12*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       12*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
         z] - 20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       14*G[{1 - 2*x}, z]*Log[2]^2 - 14*G[{-1 + 2*x}, z]*Log[2]^2 + 
       8*G[{1 - 2*x}, z]*Log[4]^2 - 8*G[{-1 + 2*x}, z]*Log[4]^2 + 
       2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 2*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]^2 + 24*G[{-1, -1}, z]*Log[1 - 2*x] - 
       8*G[{-1, 1}, z]*Log[1 - 2*x] + 8*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       8*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 16*G[{0, -1}, z]*Log[1 - 2*x] + 
       16*G[{0, 1}, z]*Log[1 - 2*x] - 16*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 
       16*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] + 8*G[{1, -1}, z]*Log[1 - 2*x] - 
       24*G[{1, 1}, z]*Log[1 - 2*x] - 8*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       8*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 8*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 8*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 8*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 8*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       8*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 
       8*G[{1 - 2*x}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 8*G[{-1 + 2*x}, z]*
        Log[4 - 8*x]*Log[1 - 2*x] - 48*G[{-1, -1}, z]*Log[1 - x] + 
       24*G[{-1, 1}, z]*Log[1 - x] - 16*G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       8*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 48*G[{0, -1}, z]*Log[1 - x] - 
       48*G[{0, 1}, z]*Log[1 - x] + 16*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       16*G[{0, -1 + 2*x}, z]*Log[1 - x] - 24*G[{1, -1}, z]*Log[1 - x] + 
       48*G[{1, 1}, z]*Log[1 - x] + 8*G[{1, 1 - 2*x}, z]*Log[1 - x] + 
       16*G[{1, -1 + 2*x}, z]*Log[1 - x] - 16*G[{1 - 2*x, -1}, z]*
        Log[1 - x] + 8*G[{1 - 2*x, 1}, z]*Log[1 - x] - 
       16*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 8*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 8*G[{-1 + 2*x, -1}, z]*Log[1 - x] + 
       16*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - x] + 16*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       G[{1 - 2*x}, z]*Log[16]*Log[1 - x] - G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] - G[{1 - 2*x}, z]*Log[65536]*Log[1 - x] + 
       G[{-1 + 2*x}, z]*Log[65536]*Log[1 - x] + 4*G[{1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 18*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[1 - x] + 18*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[1 - x] - 
       17*G[{1 - 2*x}, z]*Log[1 - x]^2 + 17*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 
       28*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 12*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 24*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       8*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 8*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 12*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       28*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 4*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 4*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x}, z]*Log[2]*Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x}, z]*Log[2]*
        Log[4*(-1 + x)^2] + 4*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] - 4*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] - 2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x^(-1)] + 2*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x^(-1)] - 6*G[{1 - 2*x}, z]*Log[8]*Log[-4*x] + 
       6*G[{-1 + 2*x}, z]*Log[8]*Log[-4*x] + 16*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[-x] - 16*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[-x] + 
       G[{1 - 2*x}, z]*Log[-64/x^9]*Log[-x] - G[{-1 + 2*x}, z]*Log[-64/x^9]*
        Log[-x] + 8*G[{-1, -1}, z]*Log[4*x^2] - 8*G[{-1, 1}, z]*Log[4*x^2] + 
       4*G[{-1, 1 - 2*x}, z]*Log[4*x^2] + 4*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       16*G[{0, -1}, z]*Log[4*x^2] + 16*G[{0, 1}, z]*Log[4*x^2] - 
       8*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 8*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       8*G[{1, -1}, z]*Log[4*x^2] - 8*G[{1, 1}, z]*Log[4*x^2] - 
       4*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 4*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 12*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + 12*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       4*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] - 4*G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] - 12*G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       6*G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^2] - 4*G[{-1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 12*G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^2] - 
       12*G[{0, 1}, z]*Log[64*(1 - 2*x)^2*x^2] + 4*G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       12*G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^2] + 2*G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{1 - 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 2*G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{-1 + 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 2*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 
       2*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 6*G[{1 - 2*x}, z]*Log[4]*
        Log[x*(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[4]*Log[x*(-1 + 2*x)] + 
       G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*x)] - 12*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 12*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 16*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 16*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 4*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 2*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 2*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/x] + 16*G[{1 - 2*x}, z]*PolyLog[2, 2*x] - 
       16*G[{-1 + 2*x}, z]*PolyLog[2, 2*x] - 14*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 14*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       4*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       8*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 8*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{-1}, z]*(4*Pi^2 + 42*Log[2]^2 + 
         18*Log[4]^2 + 6*Log[1 + (1 - 2*x)^(-1)]^2 + 8*Log[4 - 8*x]*
          Log[1 - 2*x] + 3*Log[16]*Log[1 - x] - 3*Log[65536]*Log[1 - x] + 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*Log[1 - 2*x]*Log[1 - x] - 
         51*Log[1 - x]^2 - 12*Log[2]*Log[4*(-1 + x)^2] + 
         12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x^(-1)] - 18*Log[8]*Log[-4*x] + 16*Log[1 - 2*x]*Log[-x] + 
         3*Log[-64/x^9]*Log[-x] + 6*Log[x^2]*Log[16*x^2] + 
         3*Log[2]*Log[64*(1 - 2*x)^2*x^2] + 3*Log[1 + (1 - 2*x)^(-1)]*
          Log[64*(1 - 2*x)^2*x^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x/(-1 + 2*x)] + 3*Log[64*(1 - 2*x)^2*x^2]*
          Log[(2*x)/(-1 + 2*x)] - 6*Log[(-1 + x)/(-1 + 2*x)]*
          Log[(2*x)/(-1 + 2*x)] + 6*Log[(2*x)/(-1 + 2*x)]^2 - 
         18*Log[4]*Log[x*(-1 + 2*x)] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 6*PolyLog[2, 1 - 1/(2*x)] - 
         36*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*PolyLog[2, 1/(2*x)] - 
         6*PolyLog[2, (-1 + x)/x] + 16*PolyLog[2, 2*x] - 
         42*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)] - 
         16*PolyLog[2, -1 + 2*x]) - G[{1}, z]*(4*Pi^2 + 42*Log[2]^2 + 
         18*Log[4]^2 + 6*Log[1 + (1 - 2*x)^(-1)]^2 + 8*Log[4 - 8*x]*
          Log[1 - 2*x] + 3*Log[16]*Log[1 - x] - 3*Log[65536]*Log[1 - x] + 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*Log[1 - 2*x]*Log[1 - x] - 
         51*Log[1 - x]^2 - 12*Log[2]*Log[4*(-1 + x)^2] + 
         12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x^(-1)] - 18*Log[8]*Log[-4*x] + 16*Log[1 - 2*x]*Log[-x] + 
         3*Log[-64/x^9]*Log[-x] + 6*Log[x^2]*Log[16*x^2] + 
         3*Log[2]*Log[64*(1 - 2*x)^2*x^2] + 3*Log[1 + (1 - 2*x)^(-1)]*
          Log[64*(1 - 2*x)^2*x^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x/(-1 + 2*x)] + 3*Log[64*(1 - 2*x)^2*x^2]*
          Log[(2*x)/(-1 + 2*x)] - 6*Log[(-1 + x)/(-1 + 2*x)]*
          Log[(2*x)/(-1 + 2*x)] + 6*Log[(2*x)/(-1 + 2*x)]^2 - 
         18*Log[4]*Log[x*(-1 + 2*x)] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 6*PolyLog[2, 1 - 1/(2*x)] - 
         36*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*PolyLog[2, 1/(2*x)] - 
         6*PolyLog[2, (-1 + x)/x] + 16*PolyLog[2, 2*x] - 
         42*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)] - 
         16*PolyLog[2, -1 + 2*x]) - 16*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       16*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x]))/(64*(1 + p2)^(3/2)) + 
    ((2 + 3*p2*x + 2*x^2)*(-42*G[{-1, -1, 1 - 2*x}, z] - 
       30*G[{-1, -1, -1 + 2*x}, z] + 12*G[{-1, 0, 1 - 2*x}, z] - 
       12*G[{-1, 0, -1 + 2*x}, z] + 6*G[{-1, 1, 1 - 2*x}, z] + 
       18*G[{-1, 1, -1 + 2*x}, z] + 18*G[{-1, 1 - 2*x, -1}, z] + 
       18*G[{-1, 1 - 2*x, 1}, z] - 54*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       18*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 6*G[{-1, -1 + 2*x, -1}, z] + 
       6*G[{-1, -1 + 2*x, 1}, z] + 6*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       18*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 36*G[{0, -1, 1 - 2*x}, z] + 
       12*G[{0, -1, -1 + 2*x}, z] - 24*G[{0, 0, 1 - 2*x}, z] + 
       24*G[{0, 0, -1 + 2*x}, z] - 12*G[{0, 1, 1 - 2*x}, z] - 
       36*G[{0, 1, -1 + 2*x}, z] - 12*G[{0, 1 - 2*x, -1}, z] - 
       12*G[{0, 1 - 2*x, 1}, z] + 12*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       12*G[{0, 1 - 2*x, -1 + 2*x}, z] + 12*G[{0, -1 + 2*x, -1}, z] + 
       12*G[{0, -1 + 2*x, 1}, z] + 12*G[{0, -1 + 2*x, 1 - 2*x}, z] - 
       12*G[{0, -1 + 2*x, -1 + 2*x}, z] - 18*G[{1, -1, 1 - 2*x}, z] - 
       6*G[{1, -1, -1 + 2*x}, z] + 12*G[{1, 0, 1 - 2*x}, z] - 
       12*G[{1, 0, -1 + 2*x}, z] + 30*G[{1, 1, 1 - 2*x}, z] + 
       42*G[{1, 1, -1 + 2*x}, z] - 6*G[{1, 1 - 2*x, -1}, z] - 
       6*G[{1, 1 - 2*x, 1}, z] + 18*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       6*G[{1, 1 - 2*x, -1 + 2*x}, z] - 18*G[{1, -1 + 2*x, -1}, z] - 
       18*G[{1, -1 + 2*x, 1}, z] - 18*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       54*G[{1, -1 + 2*x, -1 + 2*x}, z] + 6*G[{1 - 2*x, -1, -1}, z] + 
       6*G[{1 - 2*x, -1, 1}, z] - 18*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, -1, -1 + 2*x}, z] + 12*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       12*G[{1 - 2*x, 0, -1 + 2*x}, z] + 6*G[{1 - 2*x, 1, -1}, z] + 
       6*G[{1 - 2*x, 1, 1}, z] - 6*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, 1, -1 + 2*x}, z] + 18*G[{1 - 2*x, 1 - 2*x, -1}, z] + 
       18*G[{1 - 2*x, 1 - 2*x, 1}, z] + 6*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       6*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       6*G[{1 - 2*x, -1 + 2*x, -1}, z] - 6*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       6*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 6*G[{-1 + 2*x, -1, -1}, z] - 
       6*G[{-1 + 2*x, -1, 1}, z] + 6*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 
       6*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 12*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       12*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 6*G[{-1 + 2*x, 1, -1}, z] - 
       6*G[{-1 + 2*x, 1, 1}, z] + 6*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       18*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 6*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
       6*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 6*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 6*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       18*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 18*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       6*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       6*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 96*G[{-1}, z]*Log[2]^2 - 
       96*G[{1}, z]*Log[2]^2 - 24*G[{-1, -1}, z]*Log[4] + 
       48*G[{-1, 1}, z]*Log[4] + 24*G[{0, -1}, z]*Log[4] - 
       48*G[{0, 1}, z]*Log[4] - 24*G[{1, -1}, z]*Log[4] + 
       48*G[{1, 1}, z]*Log[4] - 6*G[{-1}, z]*Log[4]^2 + 
       6*G[{1}, z]*Log[4]^2 + 12*G[{-1, -1}, z]*Log[16] - 
       24*G[{-1, 1}, z]*Log[16] - 24*G[{0, -1}, z]*Log[16] + 
       24*G[{0, 1}, z]*Log[16] + 6*G[{0, -1 + 2*x}, z]*Log[16] + 
       12*G[{1, -1}, z]*Log[16] - 24*G[{1, 1}, z]*Log[16] + 
       12*G[{1 - 2*x, -1}, z]*Log[16] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] - 
       6*G[{1 - 2*x, -1}, z]*Log[64] + 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 
       6*G[{-1 + 2*x, 1}, z]*Log[64] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 
       6*G[{0, -1}, z]*Log[256] + 3*G[{0, 1 - 2*x}, z]*Log[256] - 
       6*G[{0, -1 + 2*x}, z]*Log[256] - 3*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[256] - 6*G[{-1 + 2*x, 1}, z]*Log[256] - 72*G[{-1, -1}, z]*
        Log[1 - 2*x] + 24*G[{-1, 1}, z]*Log[1 - 2*x] - 
       36*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] - 12*G[{-1, -1 + 2*x}, z]*
        Log[1 - 2*x] + 48*G[{0, -1}, z]*Log[1 - 2*x] - 
       48*G[{0, 1}, z]*Log[1 - 2*x] + 24*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] - 
       24*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] - 24*G[{1, -1}, z]*Log[1 - 2*x] + 
       72*G[{1, 1}, z]*Log[1 - 2*x] + 12*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       36*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] - 12*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] - 12*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] - 
       36*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 12*G[{-1 + 2*x, -1}, z]*
        Log[1 - 2*x] + 12*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - 2*x] + 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 3*G[{1}, z]*Log[256]*
        Log[1 - 2*x] - G[{-1}, z]*Log[16777216]*Log[1 - 2*x] - 
       12*G[{-1}, z]*Log[4 - 8*x]*Log[1 - 2*x] + 12*G[{1}, z]*Log[4 - 8*x]*
        Log[1 - 2*x] - 12*G[{-1}, z]*Log[1 - 2*x]^2 + 
       12*G[{1}, z]*Log[1 - 2*x]^2 - 24*G[{0, 1 - 2*x}, z]*Log[1 - x] + 
       24*G[{0, -1 + 2*x}, z]*Log[1 - x] - 12*G[{1 - 2*x, -1}, z]*
        Log[1 - x] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] + 12*G[{-1 + 2*x, 1}, z]*
        Log[1 - x] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] - 12*G[{-1, -1}, z]*
        Log[(-1 + x)^2] + 12*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{0, -1}, z]*Log[(-1 + x)^2] - 12*G[{0, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] - 12*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1}, z]*Log[(-1 + x)^2] + 
       12*G[{1, 1}, z]*Log[(-1 + x)^2] + 6*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] + 6*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 6*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 6*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 
       6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       6*G[{-1}, z]*Log[256]*Log[(-1 + x)^2] + 3*G[{1}, z]*Log[256]*
        Log[(-1 + x)^2] + G[{-1}, z]*Log[16777216]*Log[(-1 + x)^2] - 
       9*G[{-1}, z]*Log[(-1 + x)^2]^2 + 9*G[{1}, z]*Log[(-1 + x)^2]^2 + 
       36*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 24*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] - 18*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 36*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] + 36*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       12*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 12*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 24*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       36*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 6*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 18*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       18*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 6*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 18*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       15*G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       15*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       3*G[{-1}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 
       3*G[{1}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 
       48*G[{-1}, z]*Log[1 - 2*x]*Log[-x] + 48*G[{1}, z]*Log[1 - 2*x]*
        Log[-x] + 12*G[{-1, -1}, z]*Log[x^2] - 12*G[{-1, 1}, z]*Log[x^2] - 
       12*G[{0, -1}, z]*Log[x^2] + 12*G[{0, 1}, z]*Log[x^2] + 
       36*G[{0, 1 - 2*x}, z]*Log[x^2] - 36*G[{0, -1 + 2*x}, z]*Log[x^2] + 
       12*G[{1, -1}, z]*Log[x^2] - 12*G[{1, 1}, z]*Log[x^2] + 
       18*G[{1 - 2*x, -1}, z]*Log[x^2] - 6*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       54*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 18*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] + 6*G[{-1 + 2*x, -1}, z]*Log[x^2] - 18*G[{-1 + 2*x, 1}, z]*
        Log[x^2] - 18*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       54*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 6*G[{-1}, z]*Log[16]*
        Log[x^2] - 6*G[{1}, z]*Log[16]*Log[x^2] + 12*G[{-1}, z]*
        Log[(-1 + x)^2]*Log[x^2] - 12*G[{1}, z]*Log[(-1 + x)^2]*Log[x^2] + 
       3*G[{-1}, z]*Log[x^2]^2 - 3*G[{1}, z]*Log[x^2]^2 + 
       12*G[{-1, 1}, z]*Log[4*x^2] - 18*G[{-1, 1 - 2*x}, z]*Log[4*x^2] - 
       6*G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 12*G[{0, -1}, z]*Log[4*x^2] - 
       12*G[{0, 1}, z]*Log[4*x^2] + 12*G[{0, 1 - 2*x}, z]*Log[4*x^2] - 
       12*G[{0, -1 + 2*x}, z]*Log[4*x^2] - 12*G[{1, -1}, z]*Log[4*x^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[4*x^2] + 18*G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       6*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 18*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - 18*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       6*G[{-1 + 2*x, 1}, z]*Log[4*x^2] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       9*G[{-1}, z]*Log[x^2]*Log[16*x^2] + 9*G[{1}, z]*Log[x^2]*Log[16*x^2] + 
       3*G[{-1}, z]*Log[x^2]*Log[256*x^2] - 3*G[{1}, z]*Log[x^2]*
        Log[256*x^2] - 12*G[{0, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{0, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 6*G[{1 - 2*x, -1}, z]*
        Log[(1 - 2*x)^2*x^4] + 24*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] + 6*G[{-1 + 2*x, 1}, z]*Log[(1 - 2*x)^2*x^4] + 
       6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       48*G[{-1}, z]*PolyLog[2, 2*x] + 48*G[{1}, z]*PolyLog[2, 2*x] + 
       G[{-1 + 2*x}, z]*(-4*Pi^2 - 78*Log[2]^2 + 24*Log[4]^2 + 
         12*Log[4 - 8*x]*Log[1 - 2*x] - 12*Log[1 - 2*x]^2 + 
         Log[64]*Log[1 - x] + 36*Log[2 - x^(-1)]*Log[1 - x] - 
         12*Log[1 - 1/(2*x)]*Log[1 - x] + 24*Log[1 - 2*x]*Log[1 - x] - 
         18*Log[1 - x]*Log[-64*(-1 + x)] + 12*Log[1 + (1 - 2*x)^(-1)]*
          Log[-1 + x] - 6*Log[-1 + x]^2 + 3*Log[(-1 + x)^2]^2 + 
         6*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 3*Log[1 - 2*x]*Log[64/x^6] + 
         6*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] + 12*Log[1 - 1/(2*x)]*
          Log[x^(-1)] - (12*I)*Pi*Log[(-1 + x)/x] - 6*Log[1 - x]*Log[-16*x] + 
         24*Log[1 - 2*x]*Log[-x] + 12*Log[-1 + x]*Log[x] - 6*Log[x]^2 + 
         3*Log[(-1 + x)^2]*Log[x^2] - 3*Log[16]*Log[4*x^2] + 
         18*Log[x^2]*Log[16*x^2] + 3*Log[(-1 + x)^2]*Log[256*x^2] + 
         3*Log[x^2]*Log[256*x^2] - 6*Log[2]*Log[8*(1 - 2*x)*x^2] + 
         6*Log[1 - 2*x]*Log[-128*x^3] + 3*Log[2 - 2/(1 - 2*x)^2]*
          Log[64*(1 - 2*x)^2*x^4] + 6*Log[4]*Log[-x^5] - 
         3*Log[-x]*Log[1099511627776*x^20] - 6*Log[-x]*
          Log[4096*(-1 + x)*x^2*(-1 + 2*x)] - 6*Log[1 - 1/(2*x)]*
          Log[-4 + 8*x] - 6*Log[-3/2 + 1/(2*x) + x]*
          Log[1 + (-1 + 2*x)^(-1)] - 24*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         60*PolyLog[2, (1 - 2*x)^(-1)] - 36*PolyLog[2, (2 - 2*x)^(-1)] + 
         24*PolyLog[2, 2*x] + 60*PolyLog[2, x/(-1 + x)] - 
         60*PolyLog[2, (-1 + 2*x)^(-1)] - 
         36*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 24*PolyLog[2, x/(-1 + 2*x)] - 
         24*PolyLog[2, -1 + 2*x]) + 48*G[{-1}, z]*PolyLog[2, -1 + 2*x] - 
       48*G[{1}, z]*PolyLog[2, -1 + 2*x] + G[{1 - 2*x}, z]*
        (4*Pi^2 + 78*Log[2]^2 - 24*Log[4]^2 - 12*Log[4 - 8*x]*Log[1 - 2*x] + 
         12*Log[1 - 2*x]^2 - 3*Log[4]*Log[1 - x] - 36*Log[2 - x^(-1)]*
          Log[1 - x] + 12*Log[1 - 1/(2*x)]*Log[1 - x] - 
         24*Log[1 - 2*x]*Log[1 - x] + 18*Log[1 - x]*Log[-64*(-1 + x)] - 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 6*Log[-1 + x]^2 - 
         3*Log[(-1 + x)^2]^2 - 6*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         3*Log[1 - 2*x]*Log[64/x^6] - 6*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 
         12*Log[1 - 1/(2*x)]*Log[x^(-1)] + (12*I)*Pi*Log[(-1 + x)/x] + 
         6*Log[1 - x]*Log[-16*x] - 24*Log[1 - 2*x]*Log[-x] - 
         12*Log[-1 + x]*Log[x] + 6*Log[x]^2 - 3*Log[(-1 + x)^2]*Log[x^2] + 
         3*Log[16]*Log[4*x^2] - 18*Log[x^2]*Log[16*x^2] - 
         3*Log[(-1 + x)^2]*Log[256*x^2] - 3*Log[x^2]*Log[256*x^2] + 
         6*Log[2]*Log[8*(1 - 2*x)*x^2] - 6*Log[1 - 2*x]*Log[-128*x^3] - 
         3*Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] - 
         3*Log[16]*Log[-x^5] + 3*Log[-x]*Log[1099511627776*x^20] + 
         6*Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)] + 6*Log[1 - 1/(2*x)]*
          Log[-4 + 8*x] + 6*Log[-3/2 + 1/(2*x) + x]*
          Log[1 + (-1 + 2*x)^(-1)] + 24*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         60*PolyLog[2, (1 - 2*x)^(-1)] + 36*PolyLog[2, (2 - 2*x)^(-1)] - 
         24*PolyLog[2, 2*x] - 60*PolyLog[2, x/(-1 + x)] + 
         60*PolyLog[2, (-1 + 2*x)^(-1)] + 
         36*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)] + 
         24*PolyLog[2, -1 + 2*x])))/(384*(1 + p2)^(3/2)*(-1 + x)) - 
    ((p2*(2 - 2*x + x^2) - 2*(-1 + x - x^2 + x^3))*
      ((-2*G[{-1, -1, -1 - 2*x}, z] + 2*G[{-1, 1, -1 - 2*x}, z] - 
         2*G[{-1, 1, 1 + 2*x}, z] + 2*G[{-1, -1 - 2*x, -1}, z] + 
         2*G[{-1, -1 - 2*x, 1}, z] - 2*G[{-1, -1 - 2*x, -1 - 2*x}, z] + 
         2*G[{1, -1, -1 - 2*x}, z] - 2*G[{1, -1, 1 + 2*x}, z] + 
         2*G[{1, 1, 1 + 2*x}, z] - 2*G[{1, 1 + 2*x, -1}, z] - 
         2*G[{1, 1 + 2*x, 1}, z] + 2*G[{1, 1 + 2*x, 1 + 2*x}, z] - 
         2*G[{1, -1}, z]*Log[8] - 2*G[{1, 1 + 2*x}, z]*Log[8] + 
         G[{-1, 1}, z]*Log[64] + G[{-1, -1 - 2*x}, z]*Log[64] - 
         2*G[{-1, -1}, z]*Log[-1 - 2*x] - 2*G[{-1, 1}, z]*Log[-1 - 2*x] - 
         4*G[{-1, -1 - 2*x}, z]*Log[-1 - 2*x] + 2*G[{1, -1}, z]*
          Log[-1 - 2*x] + 2*G[{1, 1}, z]*Log[-1 - 2*x] + 
         4*G[{1, 1 + 2*x}, z]*Log[-1 - 2*x] + G[{-1, 1}, z]*Log[x^2] + 
         G[{-1, -1 - 2*x}, z]*Log[x^2] - G[{1, -1}, z]*Log[x^2] - 
         G[{1, 1 + 2*x}, z]*Log[x^2] + G[{-1, -1}, z]*Log[4*x^2] - 
         G[{-1, 1}, z]*Log[4*x^2] - 2*G[{-1, -1 - 2*x}, z]*Log[4*x^2] + 
         G[{1, -1}, z]*Log[4*x^2] - G[{1, 1}, z]*Log[4*x^2] + 
         2*G[{1, 1 + 2*x}, z]*Log[4*x^2] + 2*G[{-1, 1}, z]*Log[(1 + x)^2] + 
         2*G[{-1, -1 - 2*x}, z]*Log[(1 + x)^2] - 2*G[{1, -1}, z]*
          Log[(1 + x)^2] - 2*G[{1, 1 + 2*x}, z]*Log[(1 + x)^2] - 
         2*G[{-1, 1}, z]*Log[4*(1 + x)^2] - 2*G[{-1, -1 - 2*x}, z]*
          Log[4*(1 + x)^2] + 2*G[{1, -1}, z]*Log[4*(1 + x)^2] + 
         2*G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + G[{-1, 1}, z]*
          Log[(1 + 2*x)^2] + G[{-1, -1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
         G[{1, -1}, z]*Log[(1 + 2*x)^2] - G[{1, 1 + 2*x}, z]*
          Log[(1 + 2*x)^2])/2 + G[{-1}, z]*(Pi^2/12 + (23*Log[2]^2)/2 - 
         (5*Log[4]^2)/4 - Log[-4 - 8*x]*Log[-1 - 2*x] - 
         2*Log[-1 - 2*x]*Log[-1 - x] - Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
         2*Log[x]^2 - (Log[x^2]*Log[16*x^2])/4 - 2*Log[x]*Log[1/2 + x] - 
         2*Log[2]*Log[4*(1 + x)^2] - Log[(1 + x)^2]*Log[16*(1 + x)^2] + 
         (Log[x]*Log[65536/(1 + 2*x)^8])/4 - 
         (Log[1/2 + x]*Log[65536/(1 + 2*x)^8])/4 + Log[(1 + x)^2]*
          Log[(4*x)/(1 + 2*x)] + Log[2]*Log[x*(1 + 2*x)] + 
         2*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] - 2*Log[2*x*(1 + x)]*
          Log[1 + (1 + 2*x)^(-1)] - Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] - PolyLog[2, 1 + x^(-1)] - 
         3*PolyLog[2, (-1 - 2*x)^(-1)] + PolyLog[2, -1/(2*x)] + 
         2*PolyLog[2, x/(1 + x)] - 2*PolyLog[2, 2*(1 + x)] + 
         3*PolyLog[2, (1 + 2*x)^(-1)] + 2*PolyLog[2, x/(1 + 2*x)] - 
         PolyLog[2, (1 + x)/(1 + 2*x)] + 2*PolyLog[2, 1 + 2*x] - 
         4*PolyLog[2, (2 + 2*x)^(-1)] - 2*PolyLog[2, 1 - 1/(2*(1 + x))]) + 
       G[{1}, z]*(-Pi^2/12 - (23*Log[2]^2)/2 + (5*Log[4]^2)/4 + 
         Log[-4 - 8*x]*Log[-1 - 2*x] + 2*Log[-1 - 2*x]*Log[-1 - x] + 
         Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 2*Log[x]^2 + (Log[x^2]*Log[16*x^2])/
          4 + 2*Log[x]*Log[1/2 + x] + 2*Log[2]*Log[4*(1 + x)^2] + 
         Log[(1 + x)^2]*Log[16*(1 + x)^2] - (Log[x]*Log[65536/(1 + 2*x)^8])/
          4 + (Log[1/2 + x]*Log[65536/(1 + 2*x)^8])/4 - 
         Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] - Log[2]*Log[x*(1 + 2*x)] - 
         2*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] + 2*Log[2*x*(1 + x)]*
          Log[1 + (1 + 2*x)^(-1)] + Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] + PolyLog[2, 1 + x^(-1)] + 
         3*PolyLog[2, (-1 - 2*x)^(-1)] - PolyLog[2, -1/(2*x)] - 
         2*PolyLog[2, x/(1 + x)] + 2*PolyLog[2, 2*(1 + x)] - 
         3*PolyLog[2, (1 + 2*x)^(-1)] - 2*PolyLog[2, x/(1 + 2*x)] + 
         PolyLog[2, (1 + x)/(1 + 2*x)] - 2*PolyLog[2, 1 + 2*x] + 
         4*PolyLog[2, (2 + 2*x)^(-1)] + 2*PolyLog[2, 1 - 1/(2*(1 + x))])))/
     (32*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((-2 - 2*(-1 + p2)*x + (-2 + p2)*x^2 + 2*x^3)*(-8*Pi^2*G[{1 - 2*x}, z] + 
       8*Pi^2*G[{-1 + 2*x}, z] + 24*G[{1 - 2*x}, z]*G[{-1, -1 - 2*x}, 1] - 
       24*G[{-1 + 2*x}, z]*G[{-1, -1 - 2*x}, 1] - 48*G[{1 - 2*x}, z]*
        G[{-1, 1 + 2*x}, 1] + 48*G[{-1 + 2*x}, z]*G[{-1, 1 + 2*x}, 1] - 
       24*G[{1 - 2*x}, z]*G[{0, -1 - 2*x}, 1] + 24*G[{-1 + 2*x}, z]*
        G[{0, -1 - 2*x}, 1] + 24*G[{1 - 2*x}, z]*G[{0, 1 + 2*x}, 1] - 
       24*G[{-1 + 2*x}, z]*G[{0, 1 + 2*x}, 1] + 48*G[{1 - 2*x}, z]*
        G[{1 - 2*x, -1 - 2*x}, 1] - 48*G[{-1 + 2*x}, z]*
        G[{1 - 2*x, -1 - 2*x}, 1] + 48*G[{1 - 2*x}, z]*G[{1 + 2*x, 1}, 1] - 
       48*G[{-1 + 2*x}, z]*G[{1 + 2*x, 1}, 1] + 24*G[{1 - 2*x}, z]*
        G[{1 + 2*x, -1 - 2*x}, 1] - 24*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, -1 - 2*x}, 1] - 48*G[{1 - 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 
         1] + 48*G[{-1 + 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] - 
       72*G[{-1, -1, 1 - 2*x}, z] + 24*G[{-1, -1, -1 + 2*x}, z] + 
       24*G[{-1, 0, 1 - 2*x}, z] - 24*G[{-1, 0, -1 + 2*x}, z] - 
       48*G[{-1, 1, 1 - 2*x}, z] + 24*G[{-1, 1, -1 + 2*x}, z] - 
       48*G[{-1, 1, 1 + 2*x}, z] + 48*G[{-1, -1 - 2*x, 1 - 2*x}, z] - 
       24*G[{-1, 1 - 2*x, -1}, z] - 24*G[{-1, 1 - 2*x, 1}, z] + 
       48*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 72*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 24*G[{-1, -1 + 2*x, -1}, z] + 
       24*G[{-1, -1 + 2*x, 1}, z] + 24*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{0, -1, 1 - 2*x}, z] - 48*G[{0, 1, -1 + 2*x}, z] + 
       48*G[{0, 1 - 2*x, -1}, z] + 48*G[{0, 1 - 2*x, 1}, z] + 
       48*G[{0, 1 - 2*x, 1 - 2*x}, z] - 48*G[{0, -1 + 2*x, -1}, z] - 
       48*G[{0, -1 + 2*x, 1}, z] - 48*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{1, -1, -1 - 2*x}, z] - 24*G[{1, -1, 1 - 2*x}, z] + 
       48*G[{1, -1, -1 + 2*x}, z] + 24*G[{1, 0, 1 - 2*x}, z] - 
       24*G[{1, 0, -1 + 2*x}, z] - 24*G[{1, 1, 1 - 2*x}, z] + 
       72*G[{1, 1, -1 + 2*x}, z] - 24*G[{1, 1 - 2*x, -1}, z] - 
       24*G[{1, 1 - 2*x, 1}, z] - 24*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{1, -1 + 2*x, -1}, z] + 24*G[{1, -1 + 2*x, 1}, z] - 
       24*G[{1, -1 + 2*x, 1 - 2*x}, z] + 72*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{1, -1 + 2*x, 1 + 2*x}, z] - 48*G[{1, 1 + 2*x, -1 + 2*x}, z] - 
       24*G[{1 - 2*x, -1, -1}, z] - 24*G[{1 - 2*x, -1, 1}, z] + 
       48*G[{1 - 2*x, -1, -1 - 2*x}, z] - 72*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, -1, -1 + 2*x}, z] + 24*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 0, -1 + 2*x}, z] - 24*G[{1 - 2*x, 1, -1}, z] - 
       24*G[{1 - 2*x, 1, 1}, z] - 48*G[{1 - 2*x, 1, -1 - 2*x}, z] + 
       48*G[{1 - 2*x, 1, 1 - 2*x}, z] + 24*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       96*G[{1 - 2*x, 1, 1 + 2*x}, z] - 48*G[{1 - 2*x, -1 - 2*x, -1}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, 1}, z] + 48*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, 
         z] - 48*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 1 - 2*x, -1}, z] - 24*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       48*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, z] - 
       72*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       24*G[{1 - 2*x, -1 + 2*x, -1}, z] + 24*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       24*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 24*G[{-1 + 2*x, -1, -1}, z] + 
       24*G[{-1 + 2*x, -1, 1}, z] - 96*G[{-1 + 2*x, -1, -1 - 2*x}, z] - 
       24*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 48*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       48*G[{-1 + 2*x, -1, 1 + 2*x}, z] + 24*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       24*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 24*G[{-1 + 2*x, 1, -1}, z] + 
       24*G[{-1 + 2*x, 1, 1}, z] - 24*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       72*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 48*G[{-1 + 2*x, 1, 1 + 2*x}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 24*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 24*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       24*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       72*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, -1}, z] + 48*G[{-1 + 2*x, 1 + 2*x, 1}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, z] - 24*G[{-1 - 2*x, -1}, z]*
        Log[2] + 48*G[{-1 - 2*x, 1}, z]*Log[2] + 
       36*G[{-1 - 2*x, -1 - 2*x}, z]*Log[2] - 72*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[2] - 12*G[{1 - 2*x, -1}, z]*Log[2] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[2] - 108*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 
       72*G[{1 - 2*x, -1 + 2*x}, z]*Log[2] + 12*G[{-1 + 2*x, 1}, z]*Log[2] + 
       72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] + 108*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[2] - 72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[2] + 
       48*G[{1 + 2*x, -1}, z]*Log[2] + 72*G[{1 + 2*x, 1}, z]*Log[2] + 
       72*G[{1 + 2*x, -1 + 2*x}, z]*Log[2] - 36*G[{1 + 2*x, 1 + 2*x}, z]*
        Log[2] - 72*G[{-1 - 2*x}, z]*Log[2]^2 - 24*G[{1 - 2*x}, z]*Log[2]^2 + 
       24*G[{-1 + 2*x}, z]*Log[2]^2 + 72*G[{1 + 2*x}, z]*Log[2]^2 + 
       24*G[{-1, -1}, z]*Log[4] + 48*G[{-1, 1}, z]*Log[4] + 
       96*G[{-1 - 2*x, -1}, z]*Log[4] + 24*G[{-1 - 2*x, 1}, z]*Log[4] - 
       48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4] - 72*G[{1 - 2*x, -1}, z]*Log[4] - 
       48*G[{1 - 2*x, 1}, z]*Log[4] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] + 24*G[{-1 + 2*x, 1}, z]*Log[4] - 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 48*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4] + 24*G[{1 + 2*x, -1}, z]*Log[4] - 48*G[{1 + 2*x, 1}, z]*
        Log[4] + 48*G[{1 + 2*x, 1 + 2*x}, z]*Log[4] + 
       48*G[{1 - 2*x}, z]*Log[4]^2 - 48*G[{-1 + 2*x}, z]*Log[4]^2 + 
       24*G[{-1, 1}, z]*Log[8] + 24*G[{-1, -1 + 2*x}, z]*Log[8] - 
       24*G[{1, -1}, z]*Log[8] - 24*G[{1, 1 - 2*x}, z]*Log[8] - 
       48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[8] + 24*G[{1 - 2*x, -1}, z]*Log[8] + 
       24*G[{1 - 2*x, 1}, z]*Log[8] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[8] - 
       24*G[{-1 + 2*x, -1}, z]*Log[8] - 24*G[{-1 + 2*x, 1}, z]*Log[8] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] - 48*G[{1 + 2*x, 1}, z]*Log[8] + 
       48*G[{1 + 2*x, -1 - 2*x}, z]*Log[8] + 24*G[{-1, -1}, z]*Log[16] - 
       24*G[{-1, -1 - 2*x}, z]*Log[16] + 24*G[{-1, 1 + 2*x}, z]*Log[16] - 
       48*G[{0, -1}, z]*Log[16] + 48*G[{0, 1}, z]*Log[16] - 
       48*G[{0, 1 + 2*x}, z]*Log[16] + 24*G[{1, -1}, z]*Log[16] - 
       48*G[{1, 1}, z]*Log[16] - 24*G[{1, -1 - 2*x}, z]*Log[16] + 
       24*G[{1, 1 + 2*x}, z]*Log[16] - 12*G[{-1 - 2*x, -1}, z]*Log[16] - 
       12*G[{-1 - 2*x, 1}, z]*Log[16] - 96*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[16] + 12*G[{1 - 2*x, -1}, z]*Log[16] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] + 24*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[16] + 36*G[{-1 + 2*x, -1}, z]*Log[16] + 12*G[{-1 + 2*x, 1}, z]*
        Log[16] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] + 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] - 60*G[{1 + 2*x, -1}, z]*
        Log[16] - 48*G[{1 + 2*x, -1 - 2*x}, z]*Log[16] + 
       12*G[{1 + 2*x}, z]*Log[4]*Log[16] - 6*G[{-1 - 2*x}, z]*Log[16]^2 + 
       6*G[{1 - 2*x}, z]*Log[16]^2 - 6*G[{-1 + 2*x}, z]*Log[16]^2 + 
       12*G[{1 - 2*x}, z]*Log[8]*Log[32] + 48*G[{-1, -1}, z]*Log[64] - 
       96*G[{-1, 1}, z]*Log[64] + 24*G[{-1, -1 - 2*x}, z]*Log[64] - 
       24*G[{-1, 1 - 2*x}, z]*Log[64] + 24*G[{-1, -1 + 2*x}, z]*Log[64] - 
       72*G[{0, -1}, z]*Log[64] + 72*G[{0, 1}, z]*Log[64] - 
       48*G[{0, -1 - 2*x}, z]*Log[64] + 72*G[{0, 1 - 2*x}, z]*Log[64] - 
       72*G[{0, -1 + 2*x}, z]*Log[64] + 48*G[{0, 1 + 2*x}, z]*Log[64] + 
       96*G[{1, -1}, z]*Log[64] - 72*G[{1, 1}, z]*Log[64] - 
       24*G[{1, 1 - 2*x}, z]*Log[64] + 24*G[{1, -1 + 2*x}, z]*Log[64] - 
       24*G[{1, 1 + 2*x}, z]*Log[64] - 36*G[{-1 - 2*x, -1}, z]*Log[64] - 
       24*G[{-1 - 2*x, 1}, z]*Log[64] + 12*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[64] + 48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[64] + 
       48*G[{1 - 2*x, -1}, z]*Log[64] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] - 48*G[{-1 + 2*x, 1}, z]*
        Log[64] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] + 24*G[{1 + 2*x, -1}, z]*
        Log[64] + 36*G[{1 + 2*x, 1}, z]*Log[64] - 
       12*G[{1 + 2*x, -1 + 2*x}, z]*Log[64] + 24*G[{1 + 2*x, 1 + 2*x}, z]*
        Log[64] - 8*G[{1 - 2*x}, z]*Log[2]*Log[64] + 8*G[{-1 + 2*x}, z]*
        Log[2]*Log[64] + 12*G[{1 - 2*x}, z]*Log[4]*Log[64] - 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[64] - 12*G[{1 + 2*x}, z]*Log[4]*
        Log[64] - 12*G[{1 - 2*x}, z]*Log[8]*Log[64] + 
       12*G[{-1 + 2*x}, z]*Log[8]*Log[64] + 6*G[{-1 - 2*x}, z]*Log[16]*
        Log[64] + 6*G[{-1 - 2*x}, z]*Log[32]*Log[64] - 
       6*G[{-1 + 2*x}, z]*Log[32]*Log[64] - 6*G[{1 + 2*x}, z]*Log[32]*
        Log[64] - 6*G[{-1 - 2*x}, z]*Log[64]^2 + 3*G[{1 - 2*x}, z]*
        Log[64]^2 - 3*G[{-1 + 2*x}, z]*Log[64]^2 + 6*G[{1 + 2*x}, z]*
        Log[64]^2 - 24*G[{-1, -1}, z]*Log[256] + 48*G[{-1, 1}, z]*Log[256] - 
       24*G[{-1, -1 - 2*x}, z]*Log[256] - 24*G[{-1, -1 + 2*x}, z]*Log[256] + 
       48*G[{0, -1}, z]*Log[256] - 48*G[{0, 1}, z]*Log[256] + 
       72*G[{0, -1 - 2*x}, z]*Log[256] - 48*G[{0, 1 - 2*x}, z]*Log[256] + 
       48*G[{0, -1 + 2*x}, z]*Log[256] - 48*G[{0, 1 + 2*x}, z]*Log[256] - 
       72*G[{1, -1}, z]*Log[256] + 48*G[{1, 1}, z]*Log[256] + 
       24*G[{1, 1 - 2*x}, z]*Log[256] + 24*G[{1, 1 + 2*x}, z]*Log[256] - 
       12*G[{-1 - 2*x, -1}, z]*Log[256] - 12*G[{-1 - 2*x, 1}, z]*Log[256] + 
       24*G[{-1 - 2*x, -1 - 2*x}, z]*Log[256] + 12*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[256] - 12*G[{1 - 2*x, -1}, z]*Log[256] + 12*G[{1 - 2*x, 1}, z]*
        Log[256] + 12*G[{-1 + 2*x, 1}, z]*Log[256] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[256] - 24*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[256] + 24*G[{1 + 2*x, -1}, z]*Log[256] - 
       12*G[{1 + 2*x, 1 + 2*x}, z]*Log[256] - 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[256] + 12*G[{1 + 2*x}, z]*Log[2]*Log[256] + 
       12*G[{1 - 2*x}, z]*Log[4]*Log[256] - 12*G[{-1 + 2*x}, z]*Log[4]*
        Log[256] - 12*G[{1 + 2*x}, z]*Log[4]*Log[256] + 
       6*G[{-1 - 2*x}, z]*Log[16]*Log[256] + 24*G[{-1 - 2*x, -1}, z]*
        Log[512] + 12*G[{-1 - 2*x, -1 - 2*x}, z]*Log[512] + 
       24*G[{-1 - 2*x, 1 - 2*x}, z]*Log[512] - 12*G[{1 - 2*x, -1}, z]*
        Log[512] - 24*G[{1 - 2*x, -1 - 2*x}, z]*Log[512] - 
       36*G[{1 - 2*x, 1 - 2*x}, z]*Log[512] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[512] + 12*G[{-1 + 2*x, 1}, z]*Log[512] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[512] + 36*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[512] + 24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[512] - 
       24*G[{1 + 2*x, 1}, z]*Log[512] - 24*G[{1 + 2*x, -1 + 2*x}, z]*
        Log[512] - 12*G[{1 + 2*x, 1 + 2*x}, z]*Log[512] - 
       12*G[{-1 - 2*x}, z]*Log[4]*Log[512] - 12*G[{1 - 2*x}, z]*Log[4]*
        Log[512] + 12*G[{-1 + 2*x}, z]*Log[4]*Log[512] + 
       12*G[{1 + 2*x}, z]*Log[4]*Log[512] - 12*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[4096] + 12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4096] - 
       12*G[{1 - 2*x, 1}, z]*Log[4096] - 12*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4096] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4096] + 
       12*G[{1 + 2*x, 1}, z]*Log[4096] - 12*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[4096] + 24*G[{1 + 2*x, 1 + 2*x}, z]*Log[4096] - 
       6*G[{1 + 2*x}, z]*Log[2]*Log[4096] + G[{-1 - 2*x}, z]*Log[64]*
        Log[4096] + G[{1 - 2*x}, z]*Log[4096]^2 - G[{-1 + 2*x}, z]*
        Log[4096]^2 + 24*G[{1 - 2*x}, z]*Log[2]*Log[16384] - 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[16384] - 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[32768] + 12*G[{1 + 2*x}, z]*Log[2]*Log[32768] + 
       12*G[{-1 - 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{1 + 2*x, -1 - 2*x}, z]*Log[65536] - 18*G[{1 - 2*x}, z]*Log[2]*
        Log[65536] + 18*G[{-1 + 2*x}, z]*Log[2]*Log[65536] - 
       6*G[{1 + 2*x}, z]*Log[2]*Log[65536] + G[{-1 - 2*x}, z]*Log[64]*
        Log[65536] - 12*G[{-1 - 2*x, -1}, z]*Log[262144] - 
       12*G[{-1 - 2*x, 1 - 2*x}, z]*Log[262144] + 12*G[{1 + 2*x, 1}, z]*
        Log[262144] + 12*G[{1 + 2*x, -1 + 2*x}, z]*Log[262144] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[262144] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[262144] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[262144] - 
       12*G[{1 + 2*x}, z]*Log[2]*Log[262144] - 12*G[{-1 - 2*x}, z]*Log[4]*
        Log[262144] + 12*G[{1 + 2*x}, z]*Log[4]*Log[262144] + 
       12*G[{0, -1 - 2*x}, z]*Log[16777216] - 12*G[{0, 1 + 2*x}, z]*
        Log[16777216] + 12*G[{-1 - 2*x, -1}, z]*Log[16777216] - 
       12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[16777216] - 12*G[{1 + 2*x, 1}, z]*
        Log[16777216] - 12*G[{1 + 2*x, 1 + 2*x}, z]*Log[16777216] + 
       10*G[{1 - 2*x}, z]*Log[2]*Log[16777216] - 10*G[{-1 + 2*x}, z]*Log[2]*
        Log[16777216] - G[{-1 - 2*x}, z]*Log[4]*Log[16777216] + 
       G[{1 + 2*x}, z]*Log[4]*Log[16777216] - 12*G[{0, -1 - 2*x}, z]*
        Log[4294967296] + 12*G[{0, 1 + 2*x}, z]*Log[4294967296] - 
       4*G[{-1 - 2*x}, z]*Log[2]*Log[281474976710656] - 
       4*G[{-1 + 2*x}, z]*Log[2]*Log[281474976710656] + 
       G[{1 - 2*x}, z]*Log[16]*Log[281474976710656] + G[{1 + 2*x}, z]*Log[16]*
        Log[281474976710656] - 4*G[{1 + 2*x}, z]*Log[2]*
        Log[324518553658426726783156020576256] - G[{1 - 2*x}, z]*Log[4]*
        Log[324518553658426726783156020576256] + G[{-1 + 2*x}, z]*Log[4]*
        Log[324518553658426726783156020576256] + G[{-1 - 2*x}, z]*Log[16]*
        Log[324518553658426726783156020576256] + 24*G[{-1 - 2*x}, z]*Log[2]*
        Log[2 + x^(-1)] - 72*G[{1 - 2*x}, z]*Log[2]*Log[2 + x^(-1)] + 
       72*G[{-1 + 2*x}, z]*Log[2]*Log[2 + x^(-1)] - 24*G[{1 + 2*x}, z]*Log[2]*
        Log[2 + x^(-1)] + 48*G[{-1, 1 - 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{-1, -1 + 2*x}, z]*Log[-1 - 2*x] - 96*G[{0, 1 - 2*x}, z]*
        Log[-1 - 2*x] + 96*G[{0, -1 + 2*x}, z]*Log[-1 - 2*x] + 
       48*G[{1, 1 - 2*x}, z]*Log[-1 - 2*x] - 48*G[{1, -1 + 2*x}, z]*
        Log[-1 - 2*x] + 48*G[{1 - 2*x, -1}, z]*Log[-1 - 2*x] + 
       48*G[{1 - 2*x, 1}, z]*Log[-1 - 2*x] + 96*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[-1 - 2*x] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 - 2*x] - 48*G[{-1 + 2*x, -1}, z]*
        Log[-1 - 2*x] - 48*G[{-1 + 2*x, 1}, z]*Log[-1 - 2*x] + 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 - 2*x] - 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[-1 - 2*x] + 24*G[{-1 - 2*x}, z]*
        Log[2]*Log[-1 - 2*x] - 72*G[{1 - 2*x}, z]*Log[2]*Log[-1 - 2*x] + 
       72*G[{-1 + 2*x}, z]*Log[2]*Log[-1 - 2*x] - 24*G[{1 + 2*x}, z]*Log[2]*
        Log[-1 - 2*x] + 24*G[{1 - 2*x}, z]*Log[16]*Log[-1 - 2*x] - 
       48*G[{-1 + 2*x}, z]*Log[-4 - 8*x]*Log[-1 - 2*x] + 
       48*G[{1 - 2*x}, z]*Log[-1 - 2*x]^2 + 96*G[{1 - 2*x}, z]*Log[-1 - 2*x]*
        Log[-1 - x] - 96*G[{-1 + 2*x}, z]*Log[-1 - 2*x]*Log[-1 - x] - 
       96*G[{-1, -1}, z]*Log[1 - x] - 48*G[{-1, 1}, z]*Log[1 - x] + 
       96*G[{-1, -1 - 2*x}, z]*Log[1 - x] - 96*G[{-1, 1 - 2*x}, z]*
        Log[1 - x] + 48*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 
       96*G[{0, -1}, z]*Log[1 - x] - 96*G[{0, 1}, z]*Log[1 - x] + 
       96*G[{0, 1 - 2*x}, z]*Log[1 - x] - 96*G[{0, -1 + 2*x}, z]*Log[1 - x] + 
       48*G[{1, -1}, z]*Log[1 - x] + 96*G[{1, 1}, z]*Log[1 - x] - 
       48*G[{1, 1 - 2*x}, z]*Log[1 - x] + 96*G[{1, -1 + 2*x}, z]*Log[1 - x] - 
       96*G[{1, 1 + 2*x}, z]*Log[1 - x] - 96*G[{1 - 2*x, -1}, z]*Log[1 - x] + 
       144*G[{1 - 2*x, 1}, z]*Log[1 - x] - 96*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 - x] - 96*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] - 144*G[{-1 + 2*x, -1}, z]*
        Log[1 - x] + 96*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] + 
       96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 - x] - 96*G[{-1 - 2*x}, z]*Log[2]*
        Log[1 - x] + 48*G[{1 - 2*x}, z]*Log[2]*Log[1 - x] - 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[1 - x] + 96*G[{1 + 2*x}, z]*Log[2]*
        Log[1 - x] + 60*G[{-1 - 2*x}, z]*Log[16]*Log[1 - x] - 
       24*G[{1 - 2*x}, z]*Log[16]*Log[1 - x] + 24*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] - 72*G[{1 + 2*x}, z]*Log[16]*Log[1 - x] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[1 - x] - 12*G[{-1 - 2*x}, z]*
        Log[65536]*Log[1 - x] + 12*G[{1 + 2*x}, z]*Log[65536]*Log[1 - x] - 
       216*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 216*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[1 - x] - 204*G[{1 - 2*x}, z]*Log[1 - x]^2 + 
       204*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 84*G[{-1, -1}, z]*
        Log[(-1 + x)^2] + 12*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       48*G[{-1, -1 - 2*x}, z]*Log[(-1 + x)^2] + 12*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       72*G[{0, -1}, z]*Log[(-1 + x)^2] + 72*G[{0, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 24*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1}, z]*Log[(-1 + x)^2] - 
       84*G[{1, 1}, z]*Log[(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{1, 1 + 2*x}, z]*Log[(-1 + x)^2] + 84*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - 84*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[(-1 + x)^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 84*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 84*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(-1 + x)^2] + 
       72*G[{-1 - 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 24*G[{1 - 2*x}, z]*Log[2]*
        Log[(-1 + x)^2] + 24*G[{-1 + 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 
       72*G[{1 + 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 60*G[{-1 - 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] + 12*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 60*G[{1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] - 60*G[{-1 - 2*x}, z]*Log[16]*Log[(-1 + x)^2] + 
       60*G[{1 + 2*x}, z]*Log[16]*Log[(-1 + x)^2] + 12*G[{-1 - 2*x}, z]*
        Log[256]*Log[(-1 + x)^2] + 12*G[{1 - 2*x}, z]*Log[256]*
        Log[(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] - 
       12*G[{1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] + 12*G[{-1 - 2*x}, z]*
        Log[65536]*Log[(-1 + x)^2] - 12*G[{1 + 2*x}, z]*Log[65536]*
        Log[(-1 + x)^2] + 30*G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 - 
       30*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 - 12*G[{-1, -1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1, 1}, z]*Log[16*(-1 + x)^2] + 
       12*G[{-1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 24*G[{0, -1}, z]*Log[16*(-1 + x)^2] - 
       24*G[{0, 1}, z]*Log[16*(-1 + x)^2] - 24*G[{0, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] + 24*G[{0, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1, -1}, z]*Log[16*(-1 + x)^2] + 12*G[{1, 1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 12*G[{1 - 2*x, -1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1 - 2*x, 1}, z]*Log[16*(-1 + x)^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1}, z]*Log[16*(-1 + x)^2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 6*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*(-1 + x)^2] + 24*G[{-1 - 2*x}, z]*Log[2]*Log[-x^(-1)] - 
       72*G[{1 - 2*x}, z]*Log[2]*Log[-x^(-1)] + 72*G[{-1 + 2*x}, z]*Log[2]*
        Log[-x^(-1)] - 24*G[{1 + 2*x}, z]*Log[2]*Log[-x^(-1)] - 
       24*G[{-1 - 2*x}, z]*Log[2 + x^(-1)]*Log[-x^(-1)] + 
       72*G[{1 - 2*x}, z]*Log[2 + x^(-1)]*Log[-x^(-1)] - 
       72*G[{-1 + 2*x}, z]*Log[2 + x^(-1)]*Log[-x^(-1)] + 
       24*G[{1 + 2*x}, z]*Log[2 + x^(-1)]*Log[-x^(-1)] + 
       24*G[{-1 - 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
       24*G[{1 + 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[x^(-1)] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[x^(-1)] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[x^(-1)] - 
       12*G[{1 + 2*x}, z]*Log[2]*Log[x^(-1)] - 24*G[{-1 - 2*x}, z]*Log[4]*
        Log[x^(-1)] - 12*G[{1 - 2*x}, z]*Log[4]*Log[x^(-1)] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[x^(-1)] + 12*G[{1 - 2*x}, z]*Log[8]*
        Log[x^(-1)] - 12*G[{-1 + 2*x}, z]*Log[8]*Log[x^(-1)] - 
       12*G[{1 + 2*x}, z]*Log[8]*Log[x^(-1)] + 12*G[{1 + 2*x}, z]*Log[16]*
        Log[x^(-1)] + 6*G[{-1 - 2*x}, z]*Log[64]*Log[x^(-1)] - 
       108*G[{-1 - 2*x}, z]*Log[2]*Log[-x] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[-x] - 36*G[{-1 + 2*x}, z]*Log[2]*Log[-x] + 
       108*G[{1 + 2*x}, z]*Log[2]*Log[-x] + 12*G[{1 - 2*x}, z]*Log[8]*
        Log[-x] - 12*G[{-1 + 2*x}, z]*Log[8]*Log[-x] - 
       12*G[{1 + 2*x}, z]*Log[8]*Log[-x] + 18*G[{-1 - 2*x}, z]*Log[64]*
        Log[-x] - 12*G[{1 + 2*x}, z]*Log[64]*Log[-x] + 
       24*G[{-1 - 2*x}, z]*Log[512]*Log[-x] - 24*G[{1 - 2*x}, z]*Log[512]*
        Log[-x] + 24*G[{-1 + 2*x}, z]*Log[512]*Log[-x] - 
       24*G[{1 + 2*x}, z]*Log[512]*Log[-x] - 12*G[{-1 - 2*x}, z]*Log[262144]*
        Log[-x] + 12*G[{1 + 2*x}, z]*Log[262144]*Log[-x] + 
       12*G[{1 - 2*x}, z]*Log[-x^(-9)]*Log[-x] - 12*G[{-1 + 2*x}, z]*
        Log[-x^(-9)]*Log[-x] - 48*G[{-1 - 2*x}, z]*Log[2]*Log[x] - 
       48*G[{1 - 2*x}, z]*Log[2]*Log[x] + 48*G[{-1 + 2*x}, z]*Log[2]*Log[x] + 
       48*G[{1 + 2*x}, z]*Log[2]*Log[x] - 24*G[{-1 - 2*x}, z]*Log[4]*Log[x] + 
       24*G[{1 + 2*x}, z]*Log[4]*Log[x] + 48*G[{-1 - 2*x}, z]*Log[16]*
        Log[x] - 36*G[{1 - 2*x}, z]*Log[16]*Log[x] + 36*G[{-1 + 2*x}, z]*
        Log[16]*Log[x] - 12*G[{1 + 2*x}, z]*Log[16]*Log[x] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[x] - 24*G[{1 - 2*x}, z]*Log[256]*
        Log[x] + 24*G[{-1 + 2*x}, z]*Log[256]*Log[x] - 
       24*G[{1 + 2*x}, z]*Log[256]*Log[x] - 144*G[{1 - 2*x}, z]*Log[x]^2 + 
       144*G[{-1 + 2*x}, z]*Log[x]^2 + 36*G[{-1, -1}, z]*Log[x^2] + 
       36*G[{-1, 1}, z]*Log[x^2] - 72*G[{-1, -1 - 2*x}, z]*Log[x^2] + 
       12*G[{-1, 1 - 2*x}, z]*Log[x^2] - 36*G[{-1, -1 + 2*x}, z]*Log[x^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[x^2] - 72*G[{0, -1}, z]*Log[x^2] + 
       72*G[{0, 1}, z]*Log[x^2] + 48*G[{0, -1 - 2*x}, z]*Log[x^2] - 
       72*G[{0, 1 - 2*x}, z]*Log[x^2] + 72*G[{0, -1 + 2*x}, z]*Log[x^2] - 
       48*G[{0, 1 + 2*x}, z]*Log[x^2] - 36*G[{1, -1}, z]*Log[x^2] - 
       36*G[{1, 1}, z]*Log[x^2] - 24*G[{1, -1 - 2*x}, z]*Log[x^2] + 
       36*G[{1, 1 - 2*x}, z]*Log[x^2] - 12*G[{1, -1 + 2*x}, z]*Log[x^2] + 
       72*G[{1, 1 + 2*x}, z]*Log[x^2] + 36*G[{1 - 2*x, -1}, z]*Log[x^2] - 
       132*G[{1 - 2*x, 1}, z]*Log[x^2] + 60*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x^2] - 36*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[x^2] + 132*G[{-1 + 2*x, -1}, z]*
        Log[x^2] - 36*G[{-1 + 2*x, 1}, z]*Log[x^2] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x^2] + 36*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x^2] - 60*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 
       48*G[{-1 - 2*x}, z]*Log[2]*Log[x^2] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[x^2] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[x^2] + 
       48*G[{1 + 2*x}, z]*Log[2]*Log[x^2] - 48*G[{-1 - 2*x}, z]*Log[4]*
        Log[x^2] + 24*G[{1 - 2*x}, z]*Log[4]*Log[x^2] + 
       24*G[{-1 + 2*x}, z]*Log[4]*Log[x^2] + 48*G[{1 + 2*x}, z]*Log[4]*
        Log[x^2] + 36*G[{1 - 2*x}, z]*Log[16]*Log[x^2] - 
       36*G[{-1 + 2*x}, z]*Log[16]*Log[x^2] - 12*G[{1 + 2*x}, z]*Log[16]*
        Log[x^2] + 18*G[{-1 - 2*x}, z]*Log[256]*Log[x^2] + 
       24*G[{1 - 2*x}, z]*Log[256]*Log[x^2] - 24*G[{-1 + 2*x}, z]*Log[256]*
        Log[x^2] - 12*G[{1 + 2*x}, z]*Log[256]*Log[x^2] + 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] - 12*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]*Log[x^2] + 102*G[{1 - 2*x}, z]*Log[x^2]^2 - 
       90*G[{-1 + 2*x}, z]*Log[x^2]^2 - 24*G[{-1, -1}, z]*Log[4*x^2] + 
       24*G[{-1, 1}, z]*Log[4*x^2] + 24*G[{-1, -1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{-1, 1 + 2*x}, z]*Log[4*x^2] + 48*G[{0, -1}, z]*Log[4*x^2] - 
       48*G[{0, 1}, z]*Log[4*x^2] - 48*G[{0, -1 - 2*x}, z]*Log[4*x^2] + 
       48*G[{0, 1 + 2*x}, z]*Log[4*x^2] - 24*G[{1, -1}, z]*Log[4*x^2] + 
       24*G[{1, 1}, z]*Log[4*x^2] + 24*G[{1, -1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{1, 1 + 2*x}, z]*Log[4*x^2] - 72*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 
       24*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] - 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] - 
       24*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 72*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] + 12*G[{-1, -1}, z]*
        Log[16*x^2] - 12*G[{-1, 1}, z]*Log[16*x^2] + 12*G[{-1, 1 - 2*x}, z]*
        Log[16*x^2] - 12*G[{-1, -1 + 2*x}, z]*Log[16*x^2] - 
       24*G[{0, -1}, z]*Log[16*x^2] + 24*G[{0, 1}, z]*Log[16*x^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[16*x^2] + 24*G[{0, -1 + 2*x}, z]*
        Log[16*x^2] + 12*G[{1, -1}, z]*Log[16*x^2] - 
       12*G[{1, 1}, z]*Log[16*x^2] + 12*G[{1, 1 - 2*x}, z]*Log[16*x^2] - 
       12*G[{1, -1 + 2*x}, z]*Log[16*x^2] + 12*G[{1 - 2*x, -1}, z]*
        Log[16*x^2] - 12*G[{1 - 2*x, 1}, z]*Log[16*x^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*x^2] - 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16*x^2] + 12*G[{-1 + 2*x, -1}, z]*Log[16*x^2] - 
       12*G[{-1 + 2*x, 1}, z]*Log[16*x^2] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16*x^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2] + 6*G[{1 - 2*x}, z]*Log[x^2]*
        Log[256*x^2] - 6*G[{-1 + 2*x}, z]*Log[x^2]*Log[256*x^2] - 
       24*G[{-1, -1}, z]*Log[(1 - 2*x)^2*x^2] - 12*G[{-1, 1}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{0, -1}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{0, 1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{0, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 24*G[{0, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1, -1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{1, 1}, z]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 24*G[{1, 1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 24*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] + 
       36*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       36*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 54*G[{-1 - 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] - 36*G[{-1 + 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 36*G[{1 + 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 6*G[{-1 - 2*x}, z]*Log[8]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{1 + 2*x}, z]*Log[8]*
        Log[(1 - 2*x)^2*x^2] + 6*G[{-1 - 2*x}, z]*Log[64]*
        Log[(1 - 2*x)^2*x^2] + 48*G[{-1 - 2*x}, z]*Log[x]*Log[1/2 + x] - 
       48*G[{1 + 2*x}, z]*Log[x]*Log[1/2 + x] + 48*G[{1 - 2*x}, z]*Log[2]*
        Log[x*(1 + x)] - 48*G[{-1 + 2*x}, z]*Log[2]*Log[x*(1 + x)] - 
       24*G[{-1 - 2*x}, z]*Log[4]*Log[x*(1 + x)] + 48*G[{1 - 2*x}, z]*Log[4]*
        Log[x*(1 + x)] - 48*G[{-1 + 2*x}, z]*Log[4]*Log[x*(1 + x)] + 
       24*G[{1 + 2*x}, z]*Log[4]*Log[x*(1 + x)] + 72*G[{-1, -1}, z]*
        Log[(1 + x)^2] - 24*G[{-1, 1}, z]*Log[(1 + x)^2] - 
       24*G[{-1, -1 - 2*x}, z]*Log[(1 + x)^2] + 24*G[{-1, 1 + 2*x}, z]*
        Log[(1 + x)^2] - 48*G[{0, -1}, z]*Log[(1 + x)^2] + 
       48*G[{0, 1}, z]*Log[(1 + x)^2] + 48*G[{0, -1 - 2*x}, z]*
        Log[(1 + x)^2] - 48*G[{0, 1 + 2*x}, z]*Log[(1 + x)^2] + 
       24*G[{1, -1}, z]*Log[(1 + x)^2] - 72*G[{1, 1}, z]*Log[(1 + x)^2] - 
       24*G[{1, -1 - 2*x}, z]*Log[(1 + x)^2] + 24*G[{1, 1 + 2*x}, z]*
        Log[(1 + x)^2] + 48*G[{-1 - 2*x, -1}, z]*Log[(1 + x)^2] - 
       96*G[{-1 - 2*x, 1}, z]*Log[(1 + x)^2] - 24*G[{1 - 2*x, -1}, z]*
        Log[(1 + x)^2] + 72*G[{1 - 2*x, 1}, z]*Log[(1 + x)^2] - 
       72*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 + x)^2] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[(1 + x)^2] - 72*G[{-1 + 2*x, -1}, z]*
        Log[(1 + x)^2] + 24*G[{-1 + 2*x, 1}, z]*Log[(1 + x)^2] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[(1 + x)^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 + x)^2] + 96*G[{1 + 2*x, -1}, z]*
        Log[(1 + x)^2] - 48*G[{1 + 2*x, 1}, z]*Log[(1 + x)^2] + 
       48*G[{1 - 2*x}, z]*Log[2]*Log[(1 + x)^2] - 48*G[{-1 + 2*x}, z]*Log[2]*
        Log[(1 + x)^2] + 48*G[{1 - 2*x}, z]*Log[4]*Log[(1 + x)^2] - 
       24*G[{-1 + 2*x}, z]*Log[4]*Log[(1 + x)^2] - 48*G[{1 - 2*x}, z]*Log[8]*
        Log[(1 + x)^2] + 48*G[{-1 + 2*x}, z]*Log[8]*Log[(1 + x)^2] + 
       24*G[{-1 - 2*x}, z]*Log[64]*Log[(1 + x)^2] - 48*G[{1 - 2*x}, z]*
        Log[64]*Log[(1 + x)^2] + 48*G[{-1 + 2*x}, z]*Log[64]*Log[(1 + x)^2] - 
       24*G[{1 + 2*x}, z]*Log[64]*Log[(1 + x)^2] + 12*G[{1 - 2*x}, z]*
        Log[128]*Log[(1 + x)^2] + 24*G[{-1 + 2*x}, z]*Log[1/(8*Sqrt[2])]*
        Log[(1 + x)^2] + 24*G[{1 - 2*x}, z]*Log[8*Sqrt[2]]*Log[(1 + x)^2] - 
       24*G[{-1 + 2*x}, z]*Log[8*Sqrt[2]]*Log[(1 + x)^2] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[(1 + x)^2] + 72*G[{1 - 2*x}, z]*
        Log[(1 + x)^2]^2 - 72*G[{-1 + 2*x}, z]*Log[(1 + x)^2]^2 - 
       72*G[{-1, -1}, z]*Log[4*(1 + x)^2] + 24*G[{-1, 1}, z]*
        Log[4*(1 + x)^2] + 24*G[{-1, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 
       24*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 48*G[{0, -1}, z]*
        Log[4*(1 + x)^2] - 48*G[{0, 1}, z]*Log[4*(1 + x)^2] - 
       48*G[{0, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 48*G[{0, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] - 24*G[{1, -1}, z]*Log[4*(1 + x)^2] + 
       72*G[{1, 1}, z]*Log[4*(1 + x)^2] + 24*G[{1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 24*G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{-1 - 2*x, -1}, z]*Log[4*(1 + x)^2] + 96*G[{-1 - 2*x, 1}, z]*
        Log[4*(1 + x)^2] + 24*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 
       72*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       72*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] - 24*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       96*G[{1 + 2*x, -1}, z]*Log[4*(1 + x)^2] + 48*G[{1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] + 48*G[{-1 - 2*x}, z]*Log[2]*Log[4*(1 + x)^2] - 
       48*G[{1 + 2*x}, z]*Log[2]*Log[4*(1 + x)^2] - 24*G[{-1 + 2*x}, z]*
        Log[x^2]*Log[4*(1 + x)^2] + 24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*
        Log[4*(1 + x)^2] - 24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*
        Log[16*(1 + x)^2] - 36*G[{-1 - 2*x}, z]*Log[2]*
        Log[(-1 + x)/(-1 + 2*x)] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[(-1 + x)/(-1 + 2*x)] - 36*G[{-1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)/(-1 + 2*x)] + 48*G[{1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)/(-1 + 2*x)] - 6*G[{-1 - 2*x}, z]*Log[4]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[4]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{1 + 2*x}, z]*Log[16]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{1 - 2*x}, z]*Log[64]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*Log[64]*
        Log[(-1 + x)/(-1 + 2*x)] + 6*G[{-1 - 2*x}, z]*Log[256]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{-1 - 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{1 + 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] + 48*G[{-1 - 2*x}, z]*Log[1/(4*2^(1/4))]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[1/(4*2^(1/4))]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[1/(4*2^(1/4))]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[4*2^(1/4)]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[4*2^(1/4)]*
        Log[(-1 + x)/(-1 + 2*x)] + 48*G[{1 + 2*x}, z]*Log[4*2^(1/4)]*
        Log[(-1 + x)/(-1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[1 - x]*
        Log[(-1 + x)/(-1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[1 - x]*
        Log[(-1 + x)/(-1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[x]*
        Log[(-1 + x)/(-1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[x]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{1 - 2*x}, z]*
        Log[(-1 + x)/(-1 + 2*x)]^2 - 24*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/(-1 + 2*x)]^2 - 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[x/(-1 + 2*x)] + 60*G[{1 - 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] + 
       144*G[{1 + 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] - 
       18*G[{-1 - 2*x}, z]*Log[4]*Log[x/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[4]*Log[x/(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*
        Log[4]*Log[x/(-1 + 2*x)] - 48*G[{-1 - 2*x}, z]*Log[8]*
        Log[x/(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[8]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[x/(-1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       48*G[{-1 - 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[8]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[8]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
       72*G[{-1 - 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] - 
       72*G[{1 + 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 48*G[{-1 - 2*x}, z]*
        Log[8]*Log[x*(-1 + 2*x)] - 24*G[{1 - 2*x}, z]*Log[8]*
        Log[x*(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 
       48*G[{1 + 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 12*G[{-1 - 2*x}, z]*
        Log[64]*Log[x*(-1 + 2*x)] - 12*G[{1 - 2*x}, z]*Log[64]*
        Log[x*(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*Log[64]*Log[x*(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[64]*Log[x*(-1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[4096]*Log[x*(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[4096]*Log[x*(-1 + 2*x)] - 
       18*G[{1 - 2*x}, z]*Log[2]*Log[(1 + 2*x)^(-8)] + 
       18*G[{-1 + 2*x}, z]*Log[2]*Log[(1 + 2*x)^(-8)] - 
       6*G[{1 + 2*x}, z]*Log[2]*Log[(1 + 2*x)^(-8)] + 
       G[{-1 - 2*x}, z]*Log[64]*Log[(1 + 2*x)^(-8)] + 
       6*G[{-1 - 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] - 
       18*G[{1 - 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] + 
       18*G[{-1 + 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] - 
       6*G[{1 + 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] - 
       6*G[{-1 - 2*x}, z]*Log[x]*Log[65536/(1 + 2*x)^8] + 
       6*G[{1 + 2*x}, z]*Log[x]*Log[65536/(1 + 2*x)^8] + 
       6*G[{-1 - 2*x}, z]*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 
       6*G[{1 + 2*x}, z]*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 
       48*G[{-1 - 2*x}, z]*Log[8]*Log[x/(1 + 2*x)] + 48*G[{1 + 2*x}, z]*
        Log[8]*Log[x/(1 + 2*x)] + 48*G[{-1 - 2*x}, z]*Log[16]*
        Log[x/(1 + 2*x)] - 48*G[{1 + 2*x}, z]*Log[16]*Log[x/(1 + 2*x)] + 
       12*G[{-1 - 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{1 + 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       96*G[{1 - 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] - 
       96*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] - 
       72*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] + 
       72*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] - 
       72*G[{1 - 2*x}, z]*Log[2]*Log[(2*x)/(1 + 2*x)] + 
       72*G[{-1 + 2*x}, z]*Log[2]*Log[(2*x)/(1 + 2*x)] - 
       36*G[{1 - 2*x}, z]*Log[x^2]*Log[(2*x)/(1 + 2*x)] + 
       36*G[{-1 + 2*x}, z]*Log[x^2]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] + 
       24*G[{1 + 2*x}, z]*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[2]*Log[(1 + x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[(1 + x)/(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[4]*Log[(1 + x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[4]*Log[(1 + x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[4]*Log[(1 + x)/(1 + 2*x)] + 
       24*G[{1 + 2*x}, z]*Log[4]*Log[(1 + x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[8]*Log[(1 + x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[8]*Log[(1 + x)/(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[64]*Log[(1 + x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[64]*Log[(1 + x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[64]*Log[(1 + x)/(1 + 2*x)] + 
       24*G[{1 + 2*x}, z]*Log[64]*Log[(1 + x)/(1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
       72*G[{1 - 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] + 
       72*G[{-1 + 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
       48*G[{-1 - 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] + 
       144*G[{1 - 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] - 
       144*G[{-1 + 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[4]*Log[1 + 2*x] - 48*G[{-1 + 2*x}, z]*Log[4]*
        Log[1 + 2*x] - 24*G[{-1 - 2*x}, z]*Log[16]*Log[1 + 2*x] + 
       48*G[{1 - 2*x}, z]*Log[16]*Log[1 + 2*x] - 48*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 + 2*x] + 24*G[{1 + 2*x}, z]*Log[16]*Log[1 + 2*x] - 
       48*G[{-1 - 2*x}, z]*Log[x]*Log[1 + 2*x] + 144*G[{1 - 2*x}, z]*Log[x]*
        Log[1 + 2*x] - 144*G[{-1 + 2*x}, z]*Log[x]*Log[1 + 2*x] + 
       48*G[{1 + 2*x}, z]*Log[x]*Log[1 + 2*x] - 6*G[{-1 - 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] + 18*G[{1 - 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] - 18*G[{-1 + 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] + 6*G[{1 + 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] - 72*G[{1 - 2*x}, z]*Log[2]*
        Log[x*(1 + 2*x)] + 72*G[{-1 + 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] - 
       48*G[{-1 - 2*x}, z]*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] - 
       24*G[{-1, 1}, z]*Log[(1 + 2*x)^2] + 24*G[{-1, -1 + 2*x}, z]*
        Log[(1 + 2*x)^2] + 48*G[{0, 1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
       48*G[{0, -1 + 2*x}, z]*Log[(1 + 2*x)^2] + 24*G[{1, -1}, z]*
        Log[(1 + 2*x)^2] - 24*G[{1, 1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 + 2*x)^2] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 + 2*x)^2] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 + 2*x)^2] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 + 2*x)^2] + 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 + 2*x)^2] - 
       12*G[{1 - 2*x}, z]*Log[2]*Log[(1 + 2*x)^2] + 12*G[{-1 + 2*x}, z]*
        Log[2]*Log[(1 + 2*x)^2] + 24*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[(1 + 2*x)^2] - 24*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[(1 + 2*x)^2] - 12*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[(1 + 2*x)^2] + 12*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[(1 + 2*x)^2] + 12*G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       48*G[{-1 - 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] - 
       144*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] + 
       144*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] - 
       48*G[{1 + 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] + 
       48*G[{-1 - 2*x}, z]*Log[2*x*(1 + x)]*Log[1 + (1 + 2*x)^(-1)] - 
       48*G[{1 + 2*x}, z]*Log[2*x*(1 + x)]*Log[1 + (1 + 2*x)^(-1)] + 
       24*G[{-1 - 2*x}, z]*Log[-64/(1 + 2*x)]*Log[1 + (1 + 2*x)^(-1)] - 
       24*G[{1 + 2*x}, z]*Log[-64/(1 + 2*x)]*Log[1 + (1 + 2*x)^(-1)] + 
       72*G[{1 - 2*x}, z]*PolyLog[2, 1 + x^(-1)] - 72*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + x^(-1)] + 216*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] - 216*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] - 168*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 168*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 192*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 192*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 144*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 144*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 48*G[{1 - 2*x}, z]*
        PolyLog[2, 1/2 - x] + 48*G[{-1 + 2*x}, z]*PolyLog[2, 1/2 - x] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - x] - 72*G[{1 - 2*x}, z]*PolyLog[2, -1/(2*x)] + 
       72*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 72*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 72*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       216*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 216*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + x)] - 144*G[{1 - 2*x}, z]*PolyLog[2, x/(1 + x)] + 
       144*G[{-1 + 2*x}, z]*PolyLog[2, x/(1 + x)] + 96*G[{1 - 2*x}, z]*
        PolyLog[2, 2*(1 + x)] - 96*G[{-1 + 2*x}, z]*PolyLog[2, 2*(1 + x)] + 
       168*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       168*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       72*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       72*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       96*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 216*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] + 216*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] - 144*G[{1 - 2*x}, z]*
        PolyLog[2, x/(1 + 2*x)] + 144*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 + 2*x)] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] - 72*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] - 96*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 2*x] + 96*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 2*x] + 
       288*G[{1 - 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] - 
       288*G[{-1 + 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] - 
       48*G[{-1 - 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
       144*G[{1 - 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] - 
       144*G[{-1 + 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
       48*G[{1 + 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
       G[{-1}, z]*(4*Pi^2 - 24*G[{-1, -1 - 2*x}, 1] + 
         48*G[{-1, 1 + 2*x}, 1] + 24*G[{0, -1 - 2*x}, 1] - 
         24*G[{0, 1 + 2*x}, 1] - 48*G[{1 - 2*x, -1 - 2*x}, 1] - 
         48*G[{1 + 2*x, 1}, 1] - 24*G[{1 + 2*x, -1 - 2*x}, 1] + 
         48*G[{1 + 2*x, 1 + 2*x}, 1] + 96*Log[2]^2 + 48*Log[4]^2 - 
         6*Log[16]^2 + 6*Log[64]^2 + Log[64]*Log[256] - 8*Log[2]*Log[4096] + 
         Log[16]*Log[4096] - 3*Log[4096]^2 - 12*Log[2]*Log[32768] + 
         36*Log[2]*Log[262144] - 2*Log[8]*Log[262144] - 
         10*Log[2]*Log[16777216] + Log[64]*Log[281474976710656] + 
         Log[16]*Log[18014398509481984] - 4*Log[2]*
          Log[324518553658426726783156020576256] + 
         48*Log[2]*Log[2 + x^(-1)] - 24*Log[4]*Log[2 + x^(-1)] + 
         48*Log[2]*Log[-1 - 2*x] - 24*Log[4]*Log[-1 - 2*x] - 
         24*Log[4]*Log[1 - x] + 48*Log[16]*Log[1 - x] - 
         24*Log[256]*Log[1 - x] + 48*Log[2]*Log[(-1 + x)^2] - 
         24*Log[4]*Log[(-1 + x)^2] - 24*Log[256]*Log[(-1 + x)^2] + 
         24*Log[4096]*Log[(-1 + x)^2] + 18*Log[(-1 + x)^2]^2 - 
         6*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 48*Log[2]*Log[-x^(-1)] - 
         24*Log[4]*Log[-x^(-1)] - 24*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
         36*Log[2]*Log[x^(-1)] + 2*Log[64]*Log[x^(-1)] - 72*Log[2]*Log[-x] + 
         24*Log[8]*Log[-x] + 24*Log[4]*Log[x] + 24*Log[16]*Log[x] - 
         24*Log[256]*Log[x] + 48*Log[x]^2 + 12*Log[2]*Log[x^2] + 
         48*Log[4]*Log[x^2] - 48*Log[16]*Log[x^2] - 12*Log[(-1 + x)^2]*
          Log[x^2] - 6*Log[x^2]^2 - 12*Log[(-1 + x)^2]*Log[16*x^2] - 
         12*Log[x^2]*Log[16*x^2] + 6*Log[x^2]*Log[256*x^2] - 
         48*Log[x]*Log[1/2 + x] - 48*Log[4]*Log[x*(1 + x)] + 
         24*Log[16]*Log[x*(1 + x)] - 24*Log[4]*Log[(1 + x)^2] + 
         24*Log[64]*Log[(1 + x)^2] - 24*Log[128]*Log[(1 + x)^2] - 
         24*Log[256]*Log[(1 + x)^2] + 24*Log[4096]*Log[(1 + x)^2] - 
         24*Log[x^2]*Log[(1 + x)^2] + 24*Log[(1 + x)^2]^2 - 
         48*Log[2]*Log[4*(1 + x)^2] + 24*Log[x^2]*Log[4*(1 + x)^2] - 
         24*Log[(1 + x)^2]*Log[4*(1 + x)^2] - 24*Log[(1 + x)^2]*
          Log[16*(1 + x)^2] - 24*Log[4]*Log[(-1 + x)/(-1 + 2*x)] + 
         24*Log[8]*Log[(-1 + x)/(-1 + 2*x)] + 12*Log[128]*
          Log[(-1 + x)/(-1 + 2*x)] - 12*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
         24*Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] - 
         48*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 12*Log[2]*Log[x/(-1 + 2*x)] + 
         12*Log[512]*Log[x/(-1 + 2*x)] + 24*Log[x^2]*Log[x/(-1 + 2*x)] + 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
         24*Log[x/(-1 + 2*x)]^2 - 24*Log[64]*Log[(2*x)/(-1 + 2*x)] + 
         24*Log[256]*Log[(2*x)/(-1 + 2*x)] + 48*Log[8]*Log[x*(-1 + 2*x)] - 
         24*Log[64]*Log[x*(-1 + 2*x)] + 6*Log[x]*Log[65536/(1 + 2*x)^8] - 
         6*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 24*Log[64]*
          Log[x/(1 + 2*x)] + 24*Log[256]*Log[x/(1 + 2*x)] - 
         96*Log[1 - x]*Log[x/(1 + 2*x)] + 48*Log[(-1 + x)^2]*
          Log[x/(1 + 2*x)] + 24*Log[x^2]*Log[x/(1 + 2*x)] - 
         24*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 
         24*Log[8]*Log[(2*x)/(1 + 2*x)] + 36*Log[x^2]*Log[(2*x)/(1 + 2*x)] + 
         24*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] + 24*Log[(1 + x)^2]*
          Log[(4*x)/(1 + 2*x)] - 48*Log[4]*Log[(1 + x)/(1 + 2*x)] + 
         24*Log[16]*Log[(1 + x)/(1 + 2*x)] - 48*Log[64]*
          Log[(1 + x)/(1 + 2*x)] + 24*Log[4096]*Log[(1 + x)/(1 + 2*x)] - 
         48*Log[16]*Log[1 + 2*x] + 24*Log[256]*Log[1 + 2*x] + 
         72*Log[2]*Log[x*(1 + 2*x)] - 24*Log[4]*Log[x*(1 + 2*x)] + 
         48*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] + 
         12*Log[2]*Log[(1 + 2*x)^2] - 24*Log[(2*x)/(-1 + 2*x)]*
          Log[(1 + 2*x)^2] + 12*Log[(2*x)/(1 + 2*x)]*Log[(1 + 2*x)^2] - 
         48*Log[2*x*(1 + x)]*Log[1 + (1 + 2*x)^(-1)] - 24*Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] + 24*PolyLog[2, 1 - 1/(2*x)] - 
         24*PolyLog[2, 1 + x^(-1)] - 72*PolyLog[2, (-1 - 2*x)^(-1)] + 
         24*PolyLog[2, (1 - 2*x)^(-1)] - 48*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
         48*PolyLog[2, 1/2 - x] - 48*PolyLog[2, 1 - x] + 
         24*PolyLog[2, -1/(2*x)] + 48*PolyLog[2, 1/(2*x)] - 
         24*PolyLog[2, (-1 + x)/x] + 48*PolyLog[2, x/(-1 + x)] + 
         48*PolyLog[2, x/(1 + x)] - 24*PolyLog[2, (-1 + 2*x)^(-1)] - 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 72*PolyLog[2, (1 + 2*x)^(-1)] + 
         48*PolyLog[2, x/(1 + 2*x)] - 24*PolyLog[2, (1 + x)/(1 + 2*x)] - 
         96*PolyLog[2, (2 + 2*x)^(-1)] - 48*PolyLog[2, 1 - 1/(2*(1 + x))]) + 
       48*G[{-1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] - 
       48*G[{1 + 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] + 
       G[{1}, z]*(-4*Pi^2 + 24*G[{-1, -1 - 2*x}, 1] - 
         48*G[{-1, 1 + 2*x}, 1] - 24*G[{0, -1 - 2*x}, 1] + 
         24*G[{0, 1 + 2*x}, 1] + 48*G[{1 - 2*x, -1 - 2*x}, 1] + 
         48*G[{1 + 2*x, 1}, 1] + 24*G[{1 + 2*x, -1 - 2*x}, 1] - 
         48*G[{1 + 2*x, 1 + 2*x}, 1] - 96*Log[2]^2 - 48*Log[4]^2 + 
         6*Log[16]^2 - 6*Log[64]^2 - 2*Log[4]*Log[4096] + Log[16]*Log[4096] + 
         2*Log[4096]^2 + 12*Log[2]*Log[32768] - 24*Log[2]*Log[262144] + 
         Log[64]*Log[262144] + 28*Log[2]*Log[16777216] - 
         6*Log[2]*Log[68719476736] - 6*Log[2]*Log[281474976710656] - 
         Log[4]*Log[281474976710656] - 2*Log[4]*Log[18014398509481984] - 
         Log[4]*Log[79228162514264337593543950336] + 
         Log[16]*Log[324518553658426726783156020576256] - 
         48*Log[2]*Log[2 + x^(-1)] + 24*Log[4]*Log[2 + x^(-1)] - 
         48*Log[2]*Log[-1 - 2*x] + 24*Log[4]*Log[-1 - 2*x] + 
         24*Log[4]*Log[1 - x] - 48*Log[16]*Log[1 - x] + 
         24*Log[256]*Log[1 - x] - 48*Log[2]*Log[(-1 + x)^2] + 
         24*Log[4]*Log[(-1 + x)^2] + 24*Log[256]*Log[(-1 + x)^2] - 
         24*Log[4096]*Log[(-1 + x)^2] - 18*Log[(-1 + x)^2]^2 + 
         6*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 48*Log[2]*Log[-x^(-1)] + 
         24*Log[4]*Log[-x^(-1)] + 24*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
         36*Log[2]*Log[x^(-1)] - 2*Log[64]*Log[x^(-1)] + 72*Log[2]*Log[-x] - 
         24*Log[8]*Log[-x] - 24*Log[4]*Log[x] - 24*Log[16]*Log[x] + 
         24*Log[256]*Log[x] - 48*Log[x]^2 - 12*Log[2]*Log[x^2] - 
         48*Log[4]*Log[x^2] + 48*Log[16]*Log[x^2] + 12*Log[(-1 + x)^2]*
          Log[x^2] + 6*Log[x^2]^2 + 12*Log[(-1 + x)^2]*Log[16*x^2] + 
         12*Log[x^2]*Log[16*x^2] - 6*Log[x^2]*Log[256*x^2] + 
         48*Log[x]*Log[1/2 + x] + 48*Log[4]*Log[x*(1 + x)] - 
         24*Log[16]*Log[x*(1 + x)] + 24*Log[4]*Log[(1 + x)^2] - 
         24*Log[64]*Log[(1 + x)^2] + 24*Log[128]*Log[(1 + x)^2] + 
         24*Log[256]*Log[(1 + x)^2] - 24*Log[4096]*Log[(1 + x)^2] + 
         24*Log[x^2]*Log[(1 + x)^2] - 24*Log[(1 + x)^2]^2 + 
         48*Log[2]*Log[4*(1 + x)^2] - 24*Log[x^2]*Log[4*(1 + x)^2] + 
         24*Log[(1 + x)^2]*Log[4*(1 + x)^2] + 24*Log[(1 + x)^2]*
          Log[16*(1 + x)^2] + 24*Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 
         24*Log[8]*Log[(-1 + x)/(-1 + 2*x)] - 12*Log[128]*
          Log[(-1 + x)/(-1 + 2*x)] + 12*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
         24*Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] + 
         48*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 12*Log[2]*Log[x/(-1 + 2*x)] - 
         12*Log[512]*Log[x/(-1 + 2*x)] - 24*Log[x^2]*Log[x/(-1 + 2*x)] - 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] + 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] - 
         24*Log[x/(-1 + 2*x)]^2 + 24*Log[64]*Log[(2*x)/(-1 + 2*x)] - 
         24*Log[256]*Log[(2*x)/(-1 + 2*x)] - 48*Log[8]*Log[x*(-1 + 2*x)] + 
         24*Log[64]*Log[x*(-1 + 2*x)] - 6*Log[x]*Log[65536/(1 + 2*x)^8] + 
         6*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] + 24*Log[64]*
          Log[x/(1 + 2*x)] - 24*Log[256]*Log[x/(1 + 2*x)] + 
         96*Log[1 - x]*Log[x/(1 + 2*x)] - 48*Log[(-1 + x)^2]*
          Log[x/(1 + 2*x)] - 24*Log[x^2]*Log[x/(1 + 2*x)] + 
         24*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
         24*Log[8]*Log[(2*x)/(1 + 2*x)] - 36*Log[x^2]*Log[(2*x)/(1 + 2*x)] - 
         24*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] - 24*Log[(1 + x)^2]*
          Log[(4*x)/(1 + 2*x)] + 48*Log[4]*Log[(1 + x)/(1 + 2*x)] - 
         24*Log[16]*Log[(1 + x)/(1 + 2*x)] + 48*Log[64]*
          Log[(1 + x)/(1 + 2*x)] - 24*Log[4096]*Log[(1 + x)/(1 + 2*x)] + 
         48*Log[16]*Log[1 + 2*x] - 24*Log[256]*Log[1 + 2*x] - 
         72*Log[2]*Log[x*(1 + 2*x)] + 24*Log[4]*Log[x*(1 + 2*x)] - 
         48*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] - 
         12*Log[2]*Log[(1 + 2*x)^2] + 24*Log[(2*x)/(-1 + 2*x)]*
          Log[(1 + 2*x)^2] - 12*Log[(2*x)/(1 + 2*x)]*Log[(1 + 2*x)^2] + 
         48*Log[2*x*(1 + x)]*Log[1 + (1 + 2*x)^(-1)] + 24*Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] - 24*PolyLog[2, 1 - 1/(2*x)] + 
         24*PolyLog[2, 1 + x^(-1)] + 72*PolyLog[2, (-1 - 2*x)^(-1)] - 
         24*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
         48*PolyLog[2, 1/2 - x] + 48*PolyLog[2, 1 - x] - 
         24*PolyLog[2, -1/(2*x)] - 48*PolyLog[2, 1/(2*x)] + 
         24*PolyLog[2, (-1 + x)/x] - 48*PolyLog[2, x/(-1 + x)] - 
         48*PolyLog[2, x/(1 + x)] + 24*PolyLog[2, (-1 + 2*x)^(-1)] + 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 72*PolyLog[2, (1 + 2*x)^(-1)] - 
         48*PolyLog[2, x/(1 + 2*x)] + 24*PolyLog[2, (1 + x)/(1 + 2*x)] + 
         96*PolyLog[2, (2 + 2*x)^(-1)] + 48*PolyLog[2, 1 - 1/(2*(1 + x))])))/
     (1536*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((-2 + p2 + 2*x)*(-3*Pi^2*G[{1 - 2*x}, z] + 3*Pi^2*G[{-1 + 2*x}, z] - 
       12*G[{1 - 2*x}, z]*G[{-1, -1 - 2*x}, 1] + 12*G[{-1 + 2*x}, z]*
        G[{-1, -1 - 2*x}, 1] + 24*G[{1 - 2*x}, z]*G[{-1, 1 + 2*x}, 1] - 
       24*G[{-1 + 2*x}, z]*G[{-1, 1 + 2*x}, 1] + 12*G[{1 - 2*x}, z]*
        G[{0, -1 - 2*x}, 1] - 12*G[{-1 + 2*x}, z]*G[{0, -1 - 2*x}, 1] - 
       12*G[{1 - 2*x}, z]*G[{0, 1 + 2*x}, 1] + 12*G[{-1 + 2*x}, z]*
        G[{0, 1 + 2*x}, 1] - 24*G[{1 - 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] + 
       24*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] - 
       24*G[{1 - 2*x}, z]*G[{1 + 2*x, 1}, 1] + 24*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1}, 1] - 12*G[{1 - 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] + 
       12*G[{-1 + 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] + 
       24*G[{1 - 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] - 24*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1 + 2*x}, 1] - 24*G[{-1, -1, -1 - 2*x}, z] - 
       132*G[{-1, -1, 1 - 2*x}, z] + 108*G[{-1, -1, -1 + 2*x}, z] + 
       108*G[{-1, 0, 1 - 2*x}, z] - 108*G[{-1, 0, -1 + 2*x}, z] + 
       24*G[{-1, 1, -1 - 2*x}, z] - 84*G[{-1, 1, 1 - 2*x}, z] + 
       96*G[{-1, 1, -1 + 2*x}, z] - 24*G[{-1, -1 - 2*x, -1}, z] - 
       24*G[{-1, -1 - 2*x, 1}, z] + 24*G[{-1, -1 - 2*x, -1 - 2*x}, z] + 
       24*G[{-1, -1 - 2*x, 1 - 2*x}, z] - 108*G[{-1, 1 - 2*x, -1}, z] - 
       108*G[{-1, 1 - 2*x, 1}, z] + 24*G[{-1, 1 - 2*x, -1 - 2*x}, z] + 
       12*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 48*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       48*G[{-1, -x, -1}, z] + 48*G[{-1, -x, 1}, z] - 
       48*G[{-1, -x, -1 - 2*x}, z] - 48*G[{-1, -x, 1 - 2*x}, z] + 
       60*G[{-1, -1 + 2*x, -1}, z] + 60*G[{-1, -1 + 2*x, 1}, z] - 
       60*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 108*G[{-1, -1 + 2*x, -1 + 2*x}, 
         z] + 96*G[{0, -1, 1 - 2*x}, z] - 120*G[{0, -1, -1 + 2*x}, z] - 
       96*G[{0, 0, 1 - 2*x}, z] + 96*G[{0, 0, -1 + 2*x}, z] + 
       120*G[{0, 1, 1 - 2*x}, z] - 96*G[{0, 1, -1 + 2*x}, z] + 
       72*G[{0, 1 - 2*x, -1}, z] + 72*G[{0, 1 - 2*x, 1}, z] + 
       24*G[{0, 1 - 2*x, 1 - 2*x}, z] - 48*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       72*G[{0, -1 + 2*x, -1}, z] - 72*G[{0, -1 + 2*x, 1}, z] + 
       48*G[{0, -1 + 2*x, 1 - 2*x}, z] - 24*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       96*G[{1, -1, 1 - 2*x}, z] + 84*G[{1, -1, -1 + 2*x}, z] - 
       24*G[{1, -1, 1 + 2*x}, z] + 108*G[{1, 0, 1 - 2*x}, z] - 
       108*G[{1, 0, -1 + 2*x}, z] - 108*G[{1, 1, 1 - 2*x}, z] + 
       132*G[{1, 1, -1 + 2*x}, z] + 24*G[{1, 1, 1 + 2*x}, z] - 
       60*G[{1, 1 - 2*x, -1}, z] - 60*G[{1, 1 - 2*x, 1}, z] - 
       108*G[{1, 1 - 2*x, 1 - 2*x}, z] + 60*G[{1, 1 - 2*x, -1 + 2*x}, z] - 
       48*G[{1, x, -1}, z] - 48*G[{1, x, 1}, z] + 48*G[{1, x, -1 + 2*x}, z] + 
       48*G[{1, x, 1 + 2*x}, z] + 108*G[{1, -1 + 2*x, -1}, z] + 
       108*G[{1, -1 + 2*x, 1}, z] - 48*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       12*G[{1, -1 + 2*x, -1 + 2*x}, z] - 24*G[{1, -1 + 2*x, 1 + 2*x}, z] + 
       24*G[{1, 1 + 2*x, -1}, z] + 24*G[{1, 1 + 2*x, 1}, z] - 
       24*G[{1, 1 + 2*x, -1 + 2*x}, z] - 24*G[{1, 1 + 2*x, 1 + 2*x}, z] - 
       36*G[{1 - 2*x, -1, -1}, z] - 36*G[{1 - 2*x, -1, 1}, z] - 
       24*G[{1 - 2*x, -1, -1 - 2*x}, z] - 72*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       84*G[{1 - 2*x, -1, -1 + 2*x}, z] + 36*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       36*G[{1 - 2*x, 0, -1 + 2*x}, z] - 36*G[{1 - 2*x, 1, -1}, z] - 
       36*G[{1 - 2*x, 1, 1}, z] - 24*G[{1 - 2*x, 1, -1 - 2*x}, z] - 
       108*G[{1 - 2*x, 1, 1 - 2*x}, z] + 84*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       24*G[{1 - 2*x, -1 - 2*x, -1}, z] + 24*G[{1 - 2*x, -1 - 2*x, 1}, z] - 
       24*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, z] + 
       24*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] - 
       84*G[{1 - 2*x, 1 - 2*x, -1}, z] - 84*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       24*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, z] + 
       108*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       12*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 48*G[{1 - 2*x, -x, -1}, z] - 
       48*G[{1 - 2*x, -x, 1}, z] + 48*G[{1 - 2*x, -x, -1 - 2*x}, z] + 
       48*G[{1 - 2*x, -x, 1 - 2*x}, z] + 36*G[{1 - 2*x, -1 + 2*x, -1}, z] + 
       36*G[{1 - 2*x, -1 + 2*x, 1}, z] - 24*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
         z] + 12*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       36*G[{-1 + 2*x, -1, -1}, z] + 36*G[{-1 + 2*x, -1, 1}, z] - 
       84*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 108*G[{-1 + 2*x, -1, -1 + 2*x}, 
         z] + 24*G[{-1 + 2*x, -1, 1 + 2*x}, z] + 
       36*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 36*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       36*G[{-1 + 2*x, 1, -1}, z] + 36*G[{-1 + 2*x, 1, 1}, z] - 
       84*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 72*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       24*G[{-1 + 2*x, 1, 1 + 2*x}, z] - 36*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       36*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 12*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 24*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       48*G[{-1 + 2*x, x, -1}, z] + 48*G[{-1 + 2*x, x, 1}, z] - 
       48*G[{-1 + 2*x, x, -1 + 2*x}, z] - 48*G[{-1 + 2*x, x, 1 + 2*x}, z] + 
       84*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 84*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       12*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       108*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       24*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, z] - 
       24*G[{-1 + 2*x, 1 + 2*x, -1}, z] - 24*G[{-1 + 2*x, 1 + 2*x, 1}, z] - 
       24*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, z] + 
       24*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, z] - 72*G[{-1, -1}, z]*Log[2] - 
       36*G[{-1, 1}, z]*Log[2] + 36*G[{-1, -1 - 2*x}, z]*Log[2] - 
       60*G[{-1, 1 - 2*x}, z]*Log[2] + 36*G[{1, -1}, z]*Log[2] - 
       36*G[{1, -1 - 2*x}, z]*Log[2] + 60*G[{1, -1 + 2*x}, z]*Log[2] + 
       72*G[{1 - 2*x, -1}, z]*Log[2] + 144*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 
       36*G[{-1 + 2*x, -1}, z]*Log[2] + 72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - 
       72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] + 432*G[{1 - 2*x}, z]*Log[2]^2 - 
       432*G[{-1 + 2*x}, z]*Log[2]^2 + 24*G[{-1, 1}, z]*Log[4] - 
       24*G[{-1, -1 - 2*x}, z]*Log[4] + 24*G[{0, -1}, z]*Log[4] - 
       48*G[{0, 1}, z]*Log[4] + 24*G[{1, 1}, z]*Log[4] + 
       24*G[{1, -1 - 2*x}, z]*Log[4] + 24*G[{1 - 2*x, 1}, z]*Log[4] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] + 48*G[{-1 + 2*x, 1}, z]*Log[4] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 12*G[{1 - 2*x}, z]*Log[4]^2 + 
       12*G[{-1 + 2*x}, z]*Log[4]^2 + 24*G[{-1, -1}, z]*Log[8] + 
       24*G[{-1, 1}, z]*Log[8] - 24*G[{-1, -1 - 2*x}, z]*Log[8] - 
       24*G[{1, -1 - 2*x}, z]*Log[8] + 24*G[{1, 1 + 2*x}, z]*Log[8] + 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[8] - 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[8] - 24*G[{-1 + 2*x, -1}, z]*Log[8] - 24*G[{-1 + 2*x, 1}, z]*
        Log[8] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] - 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[8] - 3*G[{-1 + 2*x}, z]*Log[4]*
        Log[8] + 24*G[{-1, -1}, z]*Log[16] - 9*G[{-1, 1}, z]*Log[16] + 
       12*G[{-1, -1 - 2*x}, z]*Log[16] - 24*G[{-1, 1 - 2*x}, z]*Log[16] - 
       24*G[{-1, -1 + 2*x}, z]*Log[16] + 12*G[{-1, 1 + 2*x}, z]*Log[16] - 
       24*G[{1, -1}, z]*Log[16] - 36*G[{1, 1}, z]*Log[16] + 
       12*G[{1, -1 - 2*x}, z]*Log[16] + 36*G[{1, 1 + 2*x}, z]*Log[16] + 
       12*G[{1 - 2*x, -1}, z]*Log[16] - 12*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[16] - 36*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] - 12*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[16] + 15*G[{-1 + 2*x, -1}, z]*Log[16] - 24*G[{-1 + 2*x, 1}, z]*
        Log[16] + 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] + 36*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] - 
       6*G[{-1 + 2*x}, z]*Log[2]*Log[16] - 3*G[{-1 + 2*x}, z]*Log[4]*
        Log[16] - 3*G[{1 - 2*x}, z]*Log[16]^2 + 3*G[{-1 + 2*x}, z]*
        Log[16]^2 + 24*G[{-1, -1 + 2*x}, z]*Log[32] + 
       24*G[{1, -1}, z]*Log[32] - 24*G[{1, 1 - 2*x}, z]*Log[32] + 
       24*G[{1 - 2*x, 1}, z]*Log[32] - 24*G[{-1 + 2*x, -1}, z]*Log[32] - 
       24*G[{-1 + 2*x, 1}, z]*Log[32] - 6*G[{-1, -1}, z]*Log[64] - 
       30*G[{-1, 1}, z]*Log[64] - 42*G[{-1, -1 - 2*x}, z]*Log[64] + 
       36*G[{-1, 1 - 2*x}, z]*Log[64] - 12*G[{-1, -1 + 2*x}, z]*Log[64] + 
       6*G[{-1, 1 + 2*x}, z]*Log[64] - 24*G[{0, 1}, z]*Log[64] + 
       30*G[{1, -1}, z]*Log[64] + 6*G[{1, 1}, z]*Log[64] - 
       30*G[{1, -1 - 2*x}, z]*Log[64] + 12*G[{1, 1 - 2*x}, z]*Log[64] - 
       36*G[{1, -1 + 2*x}, z]*Log[64] - 6*G[{1, 1 + 2*x}, z]*Log[64] + 
       6*G[{1 - 2*x, -1}, z]*Log[64] - 6*G[{1 - 2*x, 1}, z]*Log[64] + 
       18*G[{1 - 2*x, -1 - 2*x}, z]*Log[64] + 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] - 
       6*G[{1 - 2*x, 1 + 2*x}, z]*Log[64] - 6*G[{-1 + 2*x, -1}, z]*Log[64] + 
       6*G[{-1 + 2*x, 1}, z]*Log[64] + 6*G[{-1 + 2*x, -1 - 2*x}, z]*Log[64] - 
       36*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64] - 18*G[{-1 + 2*x, 1 + 2*x}, z]*Log[64] - 
       27*G[{1 - 2*x}, z]*Log[2]*Log[64] + 27*G[{-1 + 2*x}, z]*Log[2]*
        Log[64] - 6*G[{1 - 2*x}, z]*Log[4]*Log[64] + 6*G[{-1 + 2*x}, z]*
        Log[4]*Log[64] + 7*G[{1 - 2*x}, z]*Log[8]*Log[64] - 
       6*G[{-1 + 2*x}, z]*Log[8]*Log[64] + 9*G[{1 - 2*x}, z]*Log[64]^2 - 
       9*G[{-1 + 2*x}, z]*Log[64]^2 + 24*G[{1 - 2*x, 1 - 2*x}, z]*Log[128] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[128] + 15*G[{-1, -1}, z]*Log[256] + 
       9*G[{-1, 1}, z]*Log[256] + 6*G[{-1, 1 - 2*x}, z]*Log[256] - 
       6*G[{-1, -1 + 2*x}, z]*Log[256] + 24*G[{0, 1}, z]*Log[256] - 
       9*G[{1, -1}, z]*Log[256] - 15*G[{1, 1}, z]*Log[256] + 
       18*G[{1, 1 - 2*x}, z]*Log[256] + 6*G[{1, -1 + 2*x}, z]*Log[256] + 
       9*G[{1 - 2*x, -1}, z]*Log[256] + 15*G[{1 - 2*x, 1}, z]*Log[256] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[256] - 30*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[256] - 15*G[{-1 + 2*x, -1}, z]*Log[256] - 9*G[{-1 + 2*x, 1}, z]*
        Log[256] + 30*G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 18*G[{1 - 2*x}, z]*Log[2]*
        Log[256] + G[{1 - 2*x}, z]*Log[64]*Log[256] + 
       3*G[{-1 + 2*x}, z]*Log[64]*Log[256] - 12*G[{-1, -1}, z]*Log[512] - 
       12*G[{-1, 1}, z]*Log[512] + 12*G[{-1, -1 - 2*x}, z]*Log[512] - 
       12*G[{-1, -1 + 2*x}, z]*Log[512] + 12*G[{1, 1}, z]*Log[512] + 
       12*G[{1, -1 - 2*x}, z]*Log[512] + 12*G[{1, 1 - 2*x}, z]*Log[512] - 
       12*G[{1 - 2*x, 1}, z]*Log[512] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[512] + 12*G[{-1 + 2*x, -1}, z]*Log[512] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[512] - 12*G[{-1 + 2*x}, z]*Log[2]*
        Log[512] + 3*G[{1 - 2*x}, z]*Log[16]*Log[512] + 
       6*G[{-1, -1}, z]*Log[4096] - 6*G[{-1, 1}, z]*Log[4096] + 
       3*G[{-1, -1 - 2*x}, z]*Log[4096] - 15*G[{-1, 1 - 2*x}, z]*Log[4096] + 
       15*G[{-1, -1 + 2*x}, z]*Log[4096] - 3*G[{-1, 1 + 2*x}, z]*Log[4096] - 
       12*G[{0, -1}, z]*Log[4096] + 12*G[{0, 1}, z]*Log[4096] + 
       6*G[{1, -1}, z]*Log[4096] - 6*G[{1, 1}, z]*Log[4096] + 
       3*G[{1, -1 - 2*x}, z]*Log[4096] - 15*G[{1, 1 - 2*x}, z]*Log[4096] + 
       15*G[{1, -1 + 2*x}, z]*Log[4096] - 3*G[{1, 1 + 2*x}, z]*Log[4096] - 
       3*G[{1 - 2*x, -1 - 2*x}, z]*Log[4096] + 9*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4096] - 9*G[{1 - 2*x, -1 + 2*x}, z]*Log[4096] + 
       3*G[{1 - 2*x, 1 + 2*x}, z]*Log[4096] - 3*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[4096] + 9*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4096] - 
       9*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4096] + 3*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[4096] - 6*G[{1 - 2*x}, z]*Log[4]*Log[16384] + 
       6*G[{-1 + 2*x}, z]*Log[4]*Log[16384] - 12*G[{1 - 2*x, -1}, z]*
        Log[32768] - 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[32768] + 
       12*G[{-1 + 2*x, 1}, z]*Log[32768] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[32768] - 6*G[{-1, -1}, z]*Log[65536] + 6*G[{-1, 1}, z]*
        Log[65536] + 12*G[{0, -1}, z]*Log[65536] - 12*G[{0, 1}, z]*
        Log[65536] - 6*G[{1, -1}, z]*Log[65536] + 6*G[{1, 1}, z]*Log[65536] - 
       6*G[{-1 + 2*x}, z]*Log[2]*Log[65536] + G[{1 - 2*x}, z]*Log[64]*
        Log[65536] - 3*G[{1 - 2*x}, z]*Log[4]*Log[68719476736] + 
       G[{-1 + 2*x}, z]*Log[64]*Log[68719476736] + 24*G[{-1, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] + 24*G[{1, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] - 24*G[{-1, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{1, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] + 24*G[{1 - 2*x}, z]*Log[4]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{-1 + 2*x}, z]*Log[4]*
        Log[1 + (1 - 2*x)^(-1)] - 6*G[{1 - 2*x}, z]*Log[256]*
        Log[1 + (1 - 2*x)^(-1)] + 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[1 + (1 - 2*x)^(-1)] + 24*G[{1 - 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{-1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*
        Log[1 + (1 - 2*x)^(-1)] + 12*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^
         2 - 12*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 
       24*G[{1 - 2*x}, z]*Log[2]*Log[2 - x^(-1)] + 24*G[{-1 + 2*x}, z]*Log[2]*
        Log[2 - x^(-1)] + 6*G[{1 - 2*x}, z]*Log[4]*Log[2 + x^(-1)] - 
       6*G[{-1 + 2*x}, z]*Log[4]*Log[2 + x^(-1)] - 36*G[{1 - 2*x}, z]*Log[2]*
        Log[4 - 8*x] + 36*G[{-1 + 2*x}, z]*Log[2]*Log[4 - 8*x] - 
       48*G[{1 - 2*x}, z]*Log[2]*Log[4 - 4*x] + 48*G[{-1 + 2*x}, z]*Log[2]*
        Log[4 - 4*x] - 24*G[{-1, -1}, z]*Log[-1 - 2*x] + 
       72*G[{-1, 1}, z]*Log[-1 - 2*x] + 48*G[{-1, -1 - 2*x}, z]*
        Log[-1 - 2*x] + 24*G[{-1, 1 - 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{-1, -x}, z]*Log[-1 - 2*x] - 24*G[{-1, -1 + 2*x}, z]*
        Log[-1 - 2*x] + 48*G[{0, -1}, z]*Log[-1 - 2*x] - 
       48*G[{0, 1}, z]*Log[-1 - 2*x] - 72*G[{1, -1}, z]*Log[-1 - 2*x] + 
       24*G[{1, 1}, z]*Log[-1 - 2*x] + 24*G[{1, 1 - 2*x}, z]*Log[-1 - 2*x] + 
       48*G[{1, x}, z]*Log[-1 - 2*x] - 24*G[{1, -1 + 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{1, 1 + 2*x}, z]*Log[-1 - 2*x] - 24*G[{1 - 2*x, -1}, z]*
        Log[-1 - 2*x] - 24*G[{1 - 2*x, 1}, z]*Log[-1 - 2*x] - 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[-1 - 2*x] - 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 - 2*x] + 48*G[{1 - 2*x, -x}, z]*
        Log[-1 - 2*x] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 - 2*x] + 
       24*G[{-1 + 2*x, -1}, z]*Log[-1 - 2*x] + 24*G[{-1 + 2*x, 1}, z]*
        Log[-1 - 2*x] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{-1 + 2*x, x}, z]*Log[-1 - 2*x] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[-1 - 2*x] + 48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[-1 - 2*x] + 
       6*G[{1 - 2*x}, z]*Log[4]*Log[-1 - 2*x] - 6*G[{-1 + 2*x}, z]*Log[4]*
        Log[-1 - 2*x] - 24*G[{1 - 2*x}, z]*Log[-4 - 8*x]*Log[-1 - 2*x] + 
       24*G[{-1 + 2*x}, z]*Log[-4 - 8*x]*Log[-1 - 2*x] + 
       24*G[{-1, -1}, z]*Log[1 - 2*x] + 24*G[{-1, 1}, z]*Log[1 - 2*x] - 
       48*G[{-1, -x}, z]*Log[1 - 2*x] + 96*G[{-1, -1 + 2*x}, z]*
        Log[1 - 2*x] + 48*G[{0, -1}, z]*Log[1 - 2*x] - 
       48*G[{0, 1}, z]*Log[1 - 2*x] - 48*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 
       48*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] - 24*G[{1, -1}, z]*Log[1 - 2*x] - 
       24*G[{1, 1}, z]*Log[1 - 2*x] - 96*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       48*G[{1, x}, z]*Log[1 - 2*x] + 24*G[{1 - 2*x, -1}, z]*Log[1 - 2*x] + 
       72*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 192*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] + 48*G[{1 - 2*x, -x}, z]*Log[1 - 2*x] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 72*G[{-1 + 2*x, -1}, z]*
        Log[1 - 2*x] - 24*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 48*G[{-1 + 2*x, x}, z]*
        Log[1 - 2*x] - 192*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 
       3*G[{1 - 2*x}, z]*Log[4]*Log[1 - 2*x] + 24*G[{1 - 2*x}, z]*Log[16]*
        Log[1 - 2*x] - 24*G[{-1 + 2*x}, z]*Log[16]*Log[1 - 2*x] + 
       G[{-1 + 2*x}, z]*Log[64]*Log[1 - 2*x] + 36*G[{1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] - 36*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] + 96*G[{1 - 2*x}, z]*
        Log[1 - 2*x]^2 - 96*G[{-1 + 2*x}, z]*Log[1 - 2*x]^2 + 
       180*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] - 
       180*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] - 
       48*G[{1 - 2*x}, z]*Log[-1 - 2*x]*Log[-1 - x] + 
       48*G[{-1 + 2*x}, z]*Log[-1 - 2*x]*Log[-1 - x] - 
       240*G[{-1, -1}, z]*Log[1 - x] + 36*G[{-1, 1}, z]*Log[1 - x] + 
       48*G[{-1, -1 - 2*x}, z]*Log[1 - x] - 60*G[{-1, 1 - 2*x}, z]*
        Log[1 - x] + 48*G[{-1, -1 + 2*x}, z]*Log[1 - x] - 
       72*G[{0, -1}, z]*Log[1 - x] + 72*G[{0, 1}, z]*Log[1 - x] + 
       24*G[{0, 1 - 2*x}, z]*Log[1 - x] - 24*G[{0, -1 + 2*x}, z]*Log[1 - x] - 
       36*G[{1, -1}, z]*Log[1 - x] + 240*G[{1, 1}, z]*Log[1 - x] - 
       48*G[{1, 1 - 2*x}, z]*Log[1 - x] + 60*G[{1, -1 + 2*x}, z]*Log[1 - x] - 
       48*G[{1, 1 + 2*x}, z]*Log[1 - x] - 12*G[{1 - 2*x, -1}, z]*Log[1 - x] - 
       144*G[{1 - 2*x, 1}, z]*Log[1 - x] + 48*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 - x] - 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 
       84*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] + 144*G[{-1 + 2*x, -1}, z]*
        Log[1 - x] + 12*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 
       84*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 - x] - 24*G[{1 - 2*x}, z]*Log[2]*
        Log[1 - x] - 24*G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] + 
       24*G[{1 - 2*x}, z]*Log[8]*Log[1 - x] - 24*G[{-1 + 2*x}, z]*Log[8]*
        Log[1 - x] - 24*G[{1 - 2*x}, z]*Log[16]*Log[1 - x] + 
       24*G[{-1 + 2*x}, z]*Log[16]*Log[1 - x] + 12*G[{1 - 2*x}, z]*Log[32]*
        Log[1 - x] + G[{1 - 2*x}, z]*Log[64]*Log[1 - x] + 
       G[{-1 + 2*x}, z]*Log[64]*Log[1 - x] + 12*G[{1 - 2*x}, z]*Log[256]*
        Log[1 - x] - 12*G[{-1 + 2*x}, z]*Log[256]*Log[1 - x] - 
       24*G[{1 - 2*x}, z]*Log[512]*Log[1 - x] + 24*G[{-1 + 2*x}, z]*Log[512]*
        Log[1 - x] + 84*G[{1 - 2*x}, z]*Log[2 - x^(-1)]*Log[1 - x] - 
       84*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*Log[1 - x] - 
       12*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] + 
       12*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] - 
       102*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 102*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[1 - x] - 51*G[{1 - 2*x}, z]*Log[1 - x]^2 + 
       51*G[{-1 + 2*x}, z]*Log[1 - x]^2 - 18*G[{1 - 2*x}, z]*Log[1 - x]*
        Log[-64*(-1 + x)] + 18*G[{-1 + 2*x}, z]*Log[1 - x]*
        Log[-64*(-1 + x)] + 24*G[{1 - 2*x}, z]*Log[2]*Log[-1 + x] - 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[-1 + x] + 12*G[{1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] - 12*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 12*G[{1 - 2*x}, z]*
        Log[1 - 1/(2*x)]*Log[-1 + x] - 12*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*
        Log[-1 + x] - 18*G[{1 - 2*x}, z]*Log[-1 + x]^2 + 
       18*G[{-1 + 2*x}, z]*Log[-1 + x]^2 + 168*G[{-1, -1}, z]*
        Log[(-1 + x)^2] - 72*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{-1, -1 - 2*x}, z]*Log[(-1 + x)^2] + 12*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       72*G[{1, -1}, z]*Log[(-1 + x)^2] - 168*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 12*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 24*G[{1, 1 + 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 48*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] - 24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(-1 + x)^2] + 
       60*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       60*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 48*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 48*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       60*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       60*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x}, z]*Log[2]*Log[(-1 + x)^2] + 12*G[{-1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)^2] + 24*G[{1 - 2*x}, z]*Log[8]*Log[(-1 + x)^2] - 
       24*G[{-1 + 2*x}, z]*Log[8]*Log[(-1 + x)^2] + 18*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]^2 - 18*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 + 
       48*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 24*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] - 24*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       48*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 72*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] - 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       72*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       18*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       18*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[x^(-6)] - 6*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[x^(-6)] + 3*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[64/x^6] - 3*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[64/x^6] + 
       6*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 
       6*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[-x^(-3)] + 3*G[{1 - 2*x}, z]*Log[16]*
        Log[-x^(-3)] + 6*G[{1 - 2*x}, z]*Log[4]*Log[-x^(-1)] - 
       6*G[{-1 + 2*x}, z]*Log[4]*Log[-x^(-1)] - 12*G[{1 - 2*x}, z]*
        Log[2 + x^(-1)]*Log[-x^(-1)] + 12*G[{-1 + 2*x}, z]*Log[2 + x^(-1)]*
        Log[-x^(-1)] - 24*G[{1 - 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
       42*G[{1 - 2*x}, z]*Log[2]*Log[x^(-1)] + 42*G[{-1 + 2*x}, z]*Log[2]*
        Log[x^(-1)] + 24*G[{1 - 2*x}, z]*Log[2 - x^(-1)]*Log[x^(-1)] - 
       24*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*Log[x^(-1)] + 
       12*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] - 
       12*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] - 
       (36*I)*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] + (36*I)*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] + 12*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[-2*x] - 12*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] - 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[-x] + 24*G[{1 - 2*x}, z]*Log[8]*
        Log[-x] - 24*G[{-1 + 2*x}, z]*Log[8]*Log[-x] + 
       3*G[{1 - 2*x}, z]*Log[64]*Log[-x] + 3*G[{-1 + 2*x}, z]*Log[64]*
        Log[-x] - 6*G[{1 - 2*x}, z]*Log[512]*Log[-x] + 
       6*G[{-1 + 2*x}, z]*Log[512]*Log[-x] - 24*G[{1 - 2*x}, z]*Log[1024]*
        Log[-x] + 24*G[{-1 + 2*x}, z]*Log[1024]*Log[-x] + 
       96*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x] - 96*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[-x] + 6*G[{1 - 2*x}, z]*Log[1 - x]*Log[-x] - 
       6*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-x] + 3*G[{1 - 2*x}, z]*Log[-x^(-9)]*
        Log[-x] - 3*G[{-1 + 2*x}, z]*Log[-x^(-9)]*Log[-x] + 
       6*G[{1 - 2*x}, z]*Log[-64*x]*Log[-x] - 6*G[{-1 + 2*x}, z]*Log[-64*x]*
        Log[-x] - 6*G[{1 - 2*x}, z]*Log[-x]^2 + 6*G[{-1 + 2*x}, z]*
        Log[-x]^2 - 24*G[{1 - 2*x}, z]*Log[2]*Log[x] + 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[x] + 6*G[{1 - 2*x}, z]*Log[16]*Log[x] - 
       6*G[{-1 + 2*x}, z]*Log[16]*Log[x] + 6*G[{1 - 2*x}, z]*Log[256]*
        Log[x] - 6*G[{-1 + 2*x}, z]*Log[256]*Log[x] + 
       36*G[{1 - 2*x}, z]*Log[-1 + x]*Log[x] - 36*G[{-1 + 2*x}, z]*
        Log[-1 + x]*Log[x] + 54*G[{1 - 2*x}, z]*Log[x]^2 - 
       54*G[{-1 + 2*x}, z]*Log[x]^2 - 48*G[{1 - 2*x}, z]*Log[2]*
        Log[4*(-1 + x)*x] + 48*G[{-1 + 2*x}, z]*Log[2]*Log[4*(-1 + x)*x] + 
       36*G[{1 - 2*x}, z]*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] - 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] + 
       120*G[{-1, -1}, z]*Log[x^2] - 48*G[{-1, 1}, z]*Log[x^2] - 
       48*G[{-1, -1 - 2*x}, z]*Log[x^2] - 36*G[{-1, 1 - 2*x}, z]*Log[x^2] + 
       24*G[{-1, -1 + 2*x}, z]*Log[x^2] + 12*G[{-1, 1 + 2*x}, z]*Log[x^2] + 
       48*G[{1, -1}, z]*Log[x^2] - 120*G[{1, 1}, z]*Log[x^2] - 
       12*G[{1, -1 - 2*x}, z]*Log[x^2] - 24*G[{1, 1 - 2*x}, z]*Log[x^2] + 
       36*G[{1, -1 + 2*x}, z]*Log[x^2] + 48*G[{1, 1 + 2*x}, z]*Log[x^2] + 
       24*G[{1 - 2*x, -1}, z]*Log[x^2] + 96*G[{1 - 2*x, 1}, z]*Log[x^2] + 
       60*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[x^2] - 
       96*G[{-1 + 2*x, -1}, z]*Log[x^2] - 24*G[{-1 + 2*x, 1}, z]*Log[x^2] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x^2] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x^2] - 60*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 
       6*G[{1 - 2*x}, z]*Log[4]*Log[x^2] + 6*G[{-1 + 2*x}, z]*Log[4]*
        Log[x^2] + 30*G[{1 - 2*x}, z]*Log[8]*Log[x^2] - 
       30*G[{-1 + 2*x}, z]*Log[8]*Log[x^2] + 6*G[{1 - 2*x}, z]*Log[16]*
        Log[x^2] - 6*G[{-1 + 2*x}, z]*Log[16]*Log[x^2] - 
       6*G[{1 - 2*x}, z]*Log[256]*Log[x^2] + 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[x^2] + 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] - 
       3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] + 12*G[{1 - 2*x}, z]*
        Log[x^2]^2 - 12*G[{-1 + 2*x}, z]*Log[x^2]^2 - 
       120*G[{-1, -1}, z]*Log[4*x^2] + 48*G[{-1, 1}, z]*Log[4*x^2] + 
       36*G[{-1, -1 - 2*x}, z]*Log[4*x^2] - 12*G[{-1, 1 + 2*x}, z]*
        Log[4*x^2] + 96*G[{0, -1}, z]*Log[4*x^2] - 96*G[{0, 1}, z]*
        Log[4*x^2] - 48*G[{1, -1}, z]*Log[4*x^2] + 120*G[{1, 1}, z]*
        Log[4*x^2] + 12*G[{1, -1 - 2*x}, z]*Log[4*x^2] - 
       36*G[{1, 1 + 2*x}, z]*Log[4*x^2] - 36*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 
       12*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 36*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] - 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] + 12*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[4*x^2] - 12*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       36*G[{-1 + 2*x, 1}, z]*Log[4*x^2] - 12*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[4*x^2] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] + 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] - 3*G[{1 - 2*x}, z]*Log[16]*
        Log[4*x^2] + 3*G[{-1 + 2*x}, z]*Log[16]*Log[4*x^2] - 
       6*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*x^2] + 
       6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*x^2] - 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + 12*G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] + 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2] - 
       3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2] - 
       24*G[{-1, -1}, z]*Log[(1 - 2*x)^2*x^2] + 12*G[{-1, -1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{1, 1}, z]*Log[(1 - 2*x)^2*x^2] + 12*G[{1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{1, 1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{-1 + 2*x, 1}, z]*Log[(1 - 2*x)^2*x^2] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       3*G[{1 - 2*x}, z]*Log[8]*Log[(1 - 2*x)^2*x^2] - 
       3*G[{-1 + 2*x}, z]*Log[8]*Log[(1 - 2*x)^2*x^2] - 
       6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x^3] + 6*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[-x^3] - 36*G[{-1, -1}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{-1, 1}, z]*Log[(1 - 2*x)^2*x^4] + 12*G[{-1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{1, -1}, z]*Log[(1 - 2*x)^2*x^4] + 36*G[{1, 1}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 12*G[{1 - 2*x, -1}, z]*
        Log[(1 - 2*x)^2*x^4] - 36*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       36*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2*x^4] - 12*G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 18*G[{-1 + 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^4] + 3*G[{1 - 2*x}, z]*Log[64]*
        Log[(1 - 2*x)^2*x^4] + 6*G[{1 - 2*x}, z]*
        Log[((-1 + x)*x)/(1 - 2*x)^2]*Log[(1 - 2*x)^2*x^4] - 
       6*G[{-1 + 2*x}, z]*Log[((-1 + x)*x)/(1 - 2*x)^2]*
        Log[(1 - 2*x)^2*x^4] + 36*G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
       18*G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^4] + 6*G[{-1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 12*G[{-1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 36*G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       36*G[{0, 1}, z]*Log[64*(1 - 2*x)^2*x^4] + 12*G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 12*G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 18*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
       36*G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^4] - 12*G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 6*G[{1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 6*G[{1 - 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 12*G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 12*G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 6*G[{-1 + 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 3*G[{1 - 2*x}, z]*Log[2 - 2/(1 - 2*x)^2]*
        Log[64*(1 - 2*x)^2*x^4] - 3*G[{-1 + 2*x}, z]*Log[2 - 2/(1 - 2*x)^2]*
        Log[64*(1 - 2*x)^2*x^4] - 12*G[{1 - 2*x}, z]*Log[2]*Log[-x^5] + 
       3*G[{-1 + 2*x}, z]*Log[16]*Log[-x^5] + 6*G[{1 - 2*x}, z]*Log[-x]*
        Log[4096*x^6] - 6*G[{-1 + 2*x}, z]*Log[-x]*Log[4096*x^6] - 
       6*G[{1 - 2*x}, z]*Log[-x]*Log[x^20] + 6*G[{-1 + 2*x}, z]*Log[-x]*
        Log[x^20] - 3*G[{1 - 2*x}, z]*Log[-x]*Log[1099511627776*x^20] + 
       3*G[{-1 + 2*x}, z]*Log[-x]*Log[1099511627776*x^20] - 
       48*G[{1 - 2*x}, z]*Log[x]*Log[1/2 + x] + 48*G[{-1 + 2*x}, z]*Log[x]*
        Log[1/2 + x] - 6*G[{1 - 2*x}, z]*Log[16]*Log[x*(1 + x)] + 
       6*G[{-1 + 2*x}, z]*Log[16]*Log[x*(1 + x)] - 12*G[{-1, -1}, z]*
        Log[(1 + x)^2] - 12*G[{-1, 1}, z]*Log[(1 + x)^2] - 
       36*G[{-1, -1 - 2*x}, z]*Log[(1 + x)^2] + 12*G[{-1, 1 + 2*x}, z]*
        Log[(1 + x)^2] + 48*G[{0, -1}, z]*Log[(1 + x)^2] - 
       48*G[{0, 1}, z]*Log[(1 + x)^2] + 12*G[{1, -1}, z]*Log[(1 + x)^2] + 
       12*G[{1, 1}, z]*Log[(1 + x)^2] - 12*G[{1, -1 - 2*x}, z]*
        Log[(1 + x)^2] + 36*G[{1, 1 + 2*x}, z]*Log[(1 + x)^2] - 
       36*G[{1 - 2*x, -1}, z]*Log[(1 + x)^2] + 60*G[{1 - 2*x, 1}, z]*
        Log[(1 + x)^2] + 36*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 + x)^2] - 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[(1 + x)^2] - 60*G[{-1 + 2*x, -1}, z]*
        Log[(1 + x)^2] + 36*G[{-1 + 2*x, 1}, z]*Log[(1 + x)^2] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[(1 + x)^2] - 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 + x)^2] + 6*G[{1 - 2*x}, z]*
        Log[16]*Log[(1 + x)^2] - 6*G[{-1 + 2*x}, z]*Log[16]*Log[(1 + x)^2] + 
       6*G[{1 - 2*x}, z]*Log[4096]*Log[(1 + x)^2] - 6*G[{-1 + 2*x}, z]*
        Log[4096]*Log[(1 + x)^2] - 6*G[{1 - 2*x}, z]*Log[16384]*
        Log[(1 + x)^2] + 6*G[{-1 + 2*x}, z]*Log[16384]*Log[(1 + x)^2] - 
       12*G[{1 - 2*x}, z]*Log[(1 + x)^2]^2 + 12*G[{-1 + 2*x}, z]*
        Log[(1 + x)^2]^2 + 12*G[{-1, -1}, z]*Log[4*(1 + x)^2] + 
       12*G[{-1, 1}, z]*Log[4*(1 + x)^2] + 36*G[{-1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 12*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{0, -1}, z]*Log[4*(1 + x)^2] + 48*G[{0, 1}, z]*Log[4*(1 + x)^2] - 
       12*G[{1, -1}, z]*Log[4*(1 + x)^2] - 12*G[{1, 1}, z]*Log[4*(1 + x)^2] + 
       12*G[{1, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 36*G[{1, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] + 36*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 
       60*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] - 36*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       60*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] - 36*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{1 - 2*x}, z]*Log[2]*Log[4*(1 + x)^2] + 48*G[{-1 + 2*x}, z]*
        Log[2]*Log[4*(1 + x)^2] - 24*G[{1 - 2*x}, z]*Log[(1 + x)^2]*
        Log[16*(1 + x)^2] + 24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*
        Log[16*(1 + x)^2] - 18*G[{-1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[8]*
        Log[(-1 + x)/(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[8]*
        Log[(-1 + x)/(-1 + 2*x)] + 3*G[{1 - 2*x}, z]*Log[64]*
        Log[(-1 + x)/(-1 + 2*x)] - 6*G[{1 - 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[1 - x]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[1 - x]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[-1 + x]*
        Log[(-1 + x)/(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[-1 + x]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[-x^(-3)]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[-x^(-3)]*
        Log[(-1 + x)/(-1 + 2*x)] - 18*G[{1 - 2*x}, z]*Log[x^(-1)]*
        Log[(-1 + x)/(-1 + 2*x)] + 18*G[{-1 + 2*x}, z]*Log[x^(-1)]*
        Log[(-1 + x)/(-1 + 2*x)] - 24*G[{1 - 2*x}, z]*Log[x]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[x]*
        Log[(-1 + x)/(-1 + 2*x)] + 3*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*
        Log[(-1 + x)/(-1 + 2*x)] - 3*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*
        Log[(-1 + x)/(-1 + 2*x)] + 6*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^
         2 - 6*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^2 + 
       30*G[{1 - 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] - 30*G[{-1 + 2*x}, z]*
        Log[2]*Log[x/(-1 + 2*x)] + 6*G[{1 - 2*x}, z]*Log[512]*
        Log[x/(-1 + 2*x)] - 6*G[{-1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] + 
       9*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
       9*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       18*G[{1 - 2*x}, z]*Log[x/(-1 + 2*x)]^2 - 18*G[{-1 + 2*x}, z]*
        Log[x/(-1 + 2*x)]^2 + 24*G[{1 - 2*x}, z]*Log[4]*
        Log[(2*x)/(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[4]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{1 - 2*x}, z]*Log[256]*
        Log[(2*x)/(-1 + 2*x)] - 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[(2*x)/(-1 + 2*x)] - 6*G[{1 - 2*x}, z]*Log[4096]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[4096]*
        Log[(2*x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[2]*Log[-1 + 2*x] + 
       3*G[{1 - 2*x}, z]*Log[16]*Log[-1 + 2*x] - 12*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[-1 + 2*x] + 12*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[-1 + 2*x] - 24*G[{1 - 2*x}, z]*Log[2]*
        Log[4*(-1 + x)*(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[2]*
        Log[4*(-1 + x)*(-1 + 2*x)] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[x*(-1 + 2*x)] - 36*G[{-1 + 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*
        Log[8]*Log[x*(-1 + 2*x)] + G[{1 - 2*x}, z]*Log[8]*
        Log[(1 + 2*x)^(-8)] - G[{-1 + 2*x}, z]*Log[8]*Log[(1 + 2*x)^(-8)] + 
       3*G[{1 - 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] - 
       3*G[{-1 + 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] + 
       6*G[{1 - 2*x}, z]*Log[x]*Log[65536/(1 + 2*x)^8] - 
       6*G[{-1 + 2*x}, z]*Log[x]*Log[65536/(1 + 2*x)^8] - 
       6*G[{1 - 2*x}, z]*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] + 
       6*G[{-1 + 2*x}, z]*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[x/(1 + 2*x)] + 24*G[{-1 + 2*x}, z]*
        Log[8]*Log[x/(1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[16]*
        Log[x/(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[16]*Log[x/(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[64]*Log[(2*x)/(1 + 2*x)] - 
       6*G[{-1 + 2*x}, z]*Log[64]*Log[(2*x)/(1 + 2*x)] + 
       18*G[{1 - 2*x}, z]*Log[x^2]*Log[(2*x)/(1 + 2*x)] - 
       18*G[{-1 + 2*x}, z]*Log[x^2]*Log[(2*x)/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[16]*Log[(1 + x)/(1 + 2*x)] + 
       6*G[{-1 + 2*x}, z]*Log[16]*Log[(1 + x)/(1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[4096]*Log[(1 + x)/(1 + 2*x)] + 
       6*G[{-1 + 2*x}, z]*Log[4096]*Log[(1 + x)/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[256]*Log[1 + 2*x] + 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[1 + 2*x] - 24*G[{1 - 2*x}, z]*Log[x]*Log[1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*Log[x]*Log[1 + 2*x] - 3*G[{1 - 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] + 3*G[{-1 + 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] + 24*G[{1 - 2*x}, z]*Log[2]*
        Log[x*(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[4]*Log[x*(1 + 2*x)] - 6*G[{-1 + 2*x}, z]*Log[4]*
        Log[x*(1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[(1 + x)^2]*
        Log[8*(1 + x)*(1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*
        Log[8*(1 + x)*(1 + 2*x)] - 24*G[{-1, 1}, z]*Log[(1 + 2*x)^2] - 
       12*G[{-1, -1 - 2*x}, z]*Log[(1 + 2*x)^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[(1 + 2*x)^2] - 24*G[{0, -1}, z]*Log[(1 + 2*x)^2] + 
       24*G[{0, 1}, z]*Log[(1 + 2*x)^2] + 24*G[{1, -1}, z]*Log[(1 + 2*x)^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[(1 + 2*x)^2] + 12*G[{1, 1 + 2*x}, z]*
        Log[(1 + 2*x)^2] + 12*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 + 2*x)^2] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 + 2*x)^2] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 + 2*x)^2] - 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 + 2*x)^2] + 
       6*G[{1 - 2*x}, z]*Log[2]*Log[(1 + 2*x)^2] - 6*G[{-1 + 2*x}, z]*Log[2]*
        Log[(1 + 2*x)^2] - 12*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[(1 + 2*x)^2] + 12*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[(1 + 2*x)^2] + 6*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[(1 + 2*x)^2] - 6*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[(1 + 2*x)^2] - 12*G[{1 - 2*x}, z]*Log[2]*Log[-3 + x^(-1) + 2*x] + 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[-3 + x^(-1) + 2*x] - 
       12*G[{1 - 2*x}, z]*Log[x/(-1 + 2*x)]*Log[-3 + x^(-1) + 2*x] + 
       12*G[{-1 + 2*x}, z]*Log[x/(-1 + 2*x)]*Log[-3 + x^(-1) + 2*x] - 
       12*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 
       12*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] - 
       6*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x] + 
       6*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x] + 
       6*G[{1 - 2*x}, z]*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] - 
       6*G[{-1 + 2*x}, z]*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] - 
       6*G[{1 - 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2] + 
       6*G[{-1 + 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2] + 
       3*G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       3*G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       6*G[{1 - 2*x}, z]*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] - 
       6*G[{-1 + 2*x}, z]*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 
       24*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] - 
       24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] + 
       6*G[{1 - 2*x}, z]*Log[2]*Log[x^2 - 2*x^3] - 6*G[{-1 + 2*x}, z]*Log[2]*
        Log[x^2 - 2*x^3] - 6*G[{1 - 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*
        Log[1 + (-1 + 2*x)^(-1)] + 6*G[{-1 + 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*
        Log[1 + (-1 + 2*x)^(-1)] + 12*G[{1 - 2*x}, z]*Log[-1 + 2*x]*
        Log[1 + (-1 + 2*x)^(-1)] - 12*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*
        Log[1 + (-1 + 2*x)^(-1)] - 48*G[{1 - 2*x}, z]*Log[2*x*(1 + x)]*
        Log[1 + (1 + 2*x)^(-1)] + 48*G[{-1 + 2*x}, z]*Log[2*x*(1 + x)]*
        Log[1 + (1 + 2*x)^(-1)] - 24*G[{1 - 2*x}, z]*Log[-64/(1 + 2*x)]*
        Log[1 + (1 + 2*x)^(-1)] + 24*G[{-1 + 2*x}, z]*Log[-64/(1 + 2*x)]*
        Log[1 + (1 + 2*x)^(-1)] - 24*G[{-1, -1 + 2*x}, z]*
        Log[1 + (-3 + 4*x)^(-1)] - 24*G[{1, -1 + 2*x}, z]*
        Log[1 + (-3 + 4*x)^(-1)] - 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 + (-3 + 4*x)^(-1)] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + (-3 + 4*x)^(-1)] - 24*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[1 + (-3 + 4*x)^(-1)] + 24*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] - 
       72*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       72*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       18*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*x)] - 18*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*x)] - 36*G[{1 - 2*x}, z]*PolyLog[2, 1 + x^(-1)] + 
       36*G[{-1 + 2*x}, z]*PolyLog[2, 1 + x^(-1)] - 108*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] + 108*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] + 156*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] - 156*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] - 96*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 12*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 12*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*G[{1 - 2*x}, z]*
        PolyLog[2, 1/2 - x] - 24*G[{-1 + 2*x}, z]*PolyLog[2, 1/2 - x] - 
       24*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] + 24*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - x] + 36*G[{1 - 2*x}, z]*PolyLog[2, -1/(2*x)] - 
       36*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] + 138*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 138*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       18*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] + 18*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/x] + 96*G[{1 - 2*x}, z]*PolyLog[2, 2*x] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, 2*x] + 162*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] - 162*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 72*G[{1 - 2*x}, z]*PolyLog[2, x/(1 + x)] - 
       72*G[{-1 + 2*x}, z]*PolyLog[2, x/(1 + x)] - 48*G[{1 - 2*x}, z]*
        PolyLog[2, 2*(1 + x)] + 48*G[{-1 + 2*x}, z]*PolyLog[2, 2*(1 + x)] - 
       156*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       156*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       96*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       96*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       60*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - 60*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 96*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       96*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x] + 108*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] - 108*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, x/(1 + 2*x)] - 72*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 + 2*x)] - 36*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] + 36*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] + 48*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 2*x] - 48*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 2*x] - 
       144*G[{1 - 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] + 
       144*G[{-1 + 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] - 
       24*G[{1 - 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] - 
       48*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] + 
       48*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] + 
       G[{-1}, z]*(13*Pi^2 - 12*G[{-1, -1 - 2*x}, 1] + 
         24*G[{-1, 1 + 2*x}, 1] + 12*G[{0, -1 - 2*x}, 1] - 
         12*G[{0, 1 + 2*x}, 1] - 24*G[{1 - 2*x, -1 - 2*x}, 1] - 
         24*G[{1 + 2*x, 1}, 1] - 12*G[{1 + 2*x, -1 - 2*x}, 1] + 
         24*G[{1 + 2*x, 1 + 2*x}, 1] + 48*Log[2]^2 + 42*Log[4]^2 - 
         3*Log[16]^2 - 27*Log[2]*Log[64] - 6*Log[4]*Log[64] + 
         7*Log[8]*Log[64] + 9*Log[64]^2 - 18*Log[2]*Log[256] + 
         Log[64]*Log[256] + 3*Log[16]*Log[512] - 6*Log[4]*Log[16384] + 
         Log[64]*Log[65536] - 3*Log[4]*Log[68719476736] + 
         24*Log[4]*Log[1 + (1 - 2*x)^(-1)] - 6*Log[256]*
          Log[1 + (1 - 2*x)^(-1)] + 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[1 + (1 - 2*x)^(-1)] + 12*Log[1 + (1 - 2*x)^(-1)]^2 - 
         24*Log[2]*Log[2 - x^(-1)] + 6*Log[4]*Log[2 + x^(-1)] - 
         36*Log[2]*Log[4 - 8*x] + 48*Log[2]*Log[4 - 4*x] + 
         6*Log[4]*Log[-1 - 2*x] + 24*Log[-4 - 8*x]*Log[-1 - 2*x] - 
         3*Log[4]*Log[1 - 2*x] + 24*Log[16]*Log[1 - 2*x] + 
         36*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] + 48*Log[1 - 2*x]^2 - 
         60*Log[1 - 2*x]*Log[2 - 2*x] + 48*Log[-1 - 2*x]*Log[-1 - x] - 
         24*Log[2]*Log[1 - x] - 9*Log[4]*Log[1 - x] + 24*Log[8]*Log[1 - x] - 
         24*Log[16]*Log[1 - x] + 12*Log[32]*Log[1 - x] - 
         12*Log[256]*Log[1 - x] - 24*Log[512]*Log[1 - x] - 
         60*Log[2 - x^(-1)]*Log[1 - x] + 36*Log[1 - 1/(2*x)]*Log[1 - x] - 
         102*Log[1 - 2*x]*Log[1 - x] - 171*Log[1 - x]^2 + 
         54*Log[1 - x]*Log[-64*(-1 + x)] + 24*Log[2]*Log[-1 + x] - 
         36*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 12*Log[1 - 1/(2*x)]*
          Log[-1 + x] + 6*Log[-1 + x]^2 - 12*Log[2]*Log[(-1 + x)^2] + 
         24*Log[8]*Log[(-1 + x)^2] + 18*Log[(-1 + x)^2]^2 + 
         12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 6*Log[1 - 2*x]*Log[x^(-6)] - 
         9*Log[1 - 2*x]*Log[64/x^6] - 18*Log[1 + (1 - 2*x)^(-1)]*
          Log[-2/x^3] + 3*Log[16]*Log[-x^(-3)] + 6*Log[4]*Log[-x^(-1)] - 
         12*Log[2 + x^(-1)]*Log[-x^(-1)] + 24*Log[1 + 1/(2*x)]*
          Log[-1/(2*x)] - 42*Log[2]*Log[x^(-1)] + 24*Log[2 - x^(-1)]*
          Log[x^(-1)] - 36*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
         (12*I)*Pi*Log[(-1 + x)/x] + 12*Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] + 
         24*Log[8]*Log[-x] + 3*Log[64]*Log[-x] - 6*Log[512]*Log[-x] - 
         24*Log[1024]*Log[-x] + 96*Log[1 - 2*x]*Log[-x] + 
         6*Log[1 - x]*Log[-x] + 3*Log[-x^(-9)]*Log[-x] + 
         6*Log[-64*x]*Log[-x] - 6*Log[-x]^2 - 24*Log[2]*Log[x] + 
         6*Log[16]*Log[x] + 6*Log[256]*Log[x] - 12*Log[-1 + x]*Log[x] - 
         18*Log[x]^2 - 48*Log[2]*Log[4*(-1 + x)*x] + 
         36*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] - 6*Log[4]*Log[x^2] + 
         30*Log[8]*Log[x^2] + 6*Log[16]*Log[x^2] - 6*Log[256]*Log[x^2] + 
         3*Log[(-1 + x)^2]*Log[x^2] + 12*Log[x^2]^2 + 9*Log[16]*Log[4*x^2] - 
         6*Log[(-1 + x)^2]*Log[16*x^2] - 36*Log[x^2]*Log[16*x^2] + 
         3*Log[(-1 + x)^2]*Log[256*x^2] + 3*Log[8]*Log[(1 - 2*x)^2*x^2] - 
         6*Log[1 - 2*x]*Log[-x^3] + 3*Log[64]*Log[(1 - 2*x)^2*x^4] + 
         6*Log[((-1 + x)*x)/(1 - 2*x)^2]*Log[(1 - 2*x)^2*x^4] - 
         9*Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] - 
         12*Log[2]*Log[-x^5] - 6*Log[-x]*Log[4096*x^6] - 
         6*Log[-x]*Log[x^20] + 9*Log[-x]*Log[1099511627776*x^20] + 
         48*Log[x]*Log[1/2 + x] - 6*Log[16]*Log[x*(1 + x)] + 
         6*Log[16]*Log[(1 + x)^2] + 6*Log[4096]*Log[(1 + x)^2] - 
         6*Log[16384]*Log[(1 + x)^2] - 12*Log[(1 + x)^2]^2 + 
         48*Log[2]*Log[4*(1 + x)^2] + 24*Log[(1 + x)^2]*Log[16*(1 + x)^2] + 
         24*Log[8]*Log[(-1 + x)/(-1 + 2*x)] + 3*Log[64]*
          Log[(-1 + x)/(-1 + 2*x)] - 6*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
         12*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 24*Log[-1 + x]*
          Log[(-1 + x)/(-1 + 2*x)] + 12*Log[-x^(-3)]*
          Log[(-1 + x)/(-1 + 2*x)] - 18*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] - 24*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 
         3*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] + 
         6*Log[(-1 + x)/(-1 + 2*x)]^2 + 30*Log[2]*Log[x/(-1 + 2*x)] + 
         6*Log[512]*Log[x/(-1 + 2*x)] + 12*Log[x^2]*Log[x/(-1 + 2*x)] + 
         9*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
         18*Log[x/(-1 + 2*x)]^2 + 24*Log[4]*Log[(2*x)/(-1 + 2*x)] + 
         6*Log[256]*Log[(2*x)/(-1 + 2*x)] - 6*Log[4096]*
          Log[(2*x)/(-1 + 2*x)] + 3*Log[16]*Log[-1 + 2*x] - 
         12*Log[2 - x^(-1)]*Log[-1 + 2*x] - 24*Log[2]*
          Log[4*(-1 + x)*(-1 + 2*x)] + 36*Log[2]*Log[x*(-1 + 2*x)] - 
         24*Log[8]*Log[x*(-1 + 2*x)] + Log[8]*Log[(1 + 2*x)^(-8)] + 
         3*Log[x]*Log[(1 + 2*x)^(-8)] - 6*Log[x]*Log[65536/(1 + 2*x)^8] + 
         6*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 24*Log[8]*Log[x/(1 + 2*x)] + 
         24*Log[16]*Log[x/(1 + 2*x)] - 48*Log[1 - x]*Log[x/(1 + 2*x)] + 
         24*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 12*Log[x^2]*Log[x/(1 + 2*x)] - 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 12*Log[(1 + x)^2]*
          Log[x/(1 + 2*x)] + 6*Log[64]*Log[(2*x)/(1 + 2*x)] + 
         18*Log[x^2]*Log[(2*x)/(1 + 2*x)] + 12*Log[(1 + x)^2]*
          Log[(2*x)/(1 + 2*x)] - 24*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] - 
         6*Log[16]*Log[(1 + x)/(1 + 2*x)] - 6*Log[4096]*
          Log[(1 + x)/(1 + 2*x)] + 12*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
         24*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] - 6*Log[256]*Log[1 + 2*x] - 
         24*Log[x]*Log[1 + 2*x] - 3*Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] - 
         24*Log[2]*Log[x*(1 + 2*x)] + 6*Log[4]*Log[x*(1 + 2*x)] - 
         48*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] + 
         6*Log[2]*Log[(1 + 2*x)^2] - 12*Log[(2*x)/(-1 + 2*x)]*
          Log[(1 + 2*x)^2] + 6*Log[(2*x)/(1 + 2*x)]*Log[(1 + 2*x)^2] - 
         12*Log[2]*Log[-3 + x^(-1) + 2*x] - 12*Log[x/(-1 + 2*x)]*
          Log[-3 + x^(-1) + 2*x] - 12*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 
         18*Log[1 - 1/(2*x)]*Log[-4 + 8*x] + 6*Log[x^(-2)]*
          Log[1 - 3*x + 2*x^2] + 6*Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 6*Log[-x]*
          Log[x^2*(1 - 3*x + 2*x^2)] + 24*Log[(1 + x)^2]*
          Log[1 + 3*x + 2*x^2] + 6*Log[2]*Log[x^2 - 2*x^3] + 
         18*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)] + 
         12*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] + 48*Log[2*x*(1 + x)]*
          Log[1 + (1 + 2*x)^(-1)] + 24*Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] - 24*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] + 72*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         18*PolyLog[2, 1 - 1/(2*x)] + 12*PolyLog[2, 1 + x^(-1)] + 
         36*PolyLog[2, (-1 - 2*x)^(-1)] - 132*PolyLog[2, (1 - 2*x)^(-1)] + 
         192*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*PolyLog[2, 1/2 - x] - 
         24*PolyLog[2, 1 - x] - 12*PolyLog[2, -1/(2*x)] - 
         6*PolyLog[2, 1/(2*x)] - 18*PolyLog[2, (-1 + x)/x] + 
         96*PolyLog[2, 2*x] - 126*PolyLog[2, x/(-1 + x)] - 
         24*PolyLog[2, x/(1 + x)] + 48*PolyLog[2, 2*(1 + x)] + 
         132*PolyLog[2, (-1 + 2*x)^(-1)] + 
         48*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 84*PolyLog[2, x/(-1 + 2*x)] - 
         96*PolyLog[2, -1 + 2*x] - 36*PolyLog[2, (1 + 2*x)^(-1)] - 
         24*PolyLog[2, x/(1 + 2*x)] + 12*PolyLog[2, (1 + x)/(1 + 2*x)] - 
         48*PolyLog[2, 1 + 2*x] + 48*PolyLog[2, (2 + 2*x)^(-1)] - 
         24*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
         48*PolyLog[2, 1 - 1/(2*(1 + x))]) - 
       G[{1}, z]*(13*Pi^2 - 12*G[{-1, -1 - 2*x}, 1] + 
         24*G[{-1, 1 + 2*x}, 1] + 12*G[{0, -1 - 2*x}, 1] - 
         12*G[{0, 1 + 2*x}, 1] - 24*G[{1 - 2*x, -1 - 2*x}, 1] - 
         24*G[{1 + 2*x, 1}, 1] - 12*G[{1 + 2*x, -1 - 2*x}, 1] + 
         24*G[{1 + 2*x, 1 + 2*x}, 1] + 48*Log[2]^2 + 42*Log[4]^2 - 
         3*Log[16]^2 - 27*Log[2]*Log[64] - 6*Log[4]*Log[64] + 
         7*Log[8]*Log[64] + 9*Log[64]^2 - 2*Log[64]*Log[256] + 
         3*Log[16]*Log[512] - 6*Log[4]*Log[16384] + Log[64]*Log[65536] - 
         Log[64]*Log[68719476736] + 24*Log[4]*Log[1 + (1 - 2*x)^(-1)] - 
         6*Log[256]*Log[1 + (1 - 2*x)^(-1)] + 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[1 + (1 - 2*x)^(-1)] + 12*Log[1 + (1 - 2*x)^(-1)]^2 - 
         24*Log[2]*Log[2 - x^(-1)] + 6*Log[4]*Log[2 + x^(-1)] - 
         36*Log[2]*Log[4 - 8*x] + 48*Log[2]*Log[4 - 4*x] + 
         6*Log[4]*Log[-1 - 2*x] + 24*Log[-4 - 8*x]*Log[-1 - 2*x] + 
         24*Log[16]*Log[1 - 2*x] - Log[64]*Log[1 - 2*x] + 
         36*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] + 48*Log[1 - 2*x]^2 - 
         60*Log[1 - 2*x]*Log[2 - 2*x] + 48*Log[-1 - 2*x]*Log[-1 - x] - 
         24*Log[2]*Log[1 - x] + 15*Log[4]*Log[1 - x] + 24*Log[8]*Log[1 - x] - 
         21*Log[16]*Log[1 - x] - 12*Log[256]*Log[1 - x] - 
         24*Log[512]*Log[1 - x] - 60*Log[2 - x^(-1)]*Log[1 - x] + 
         36*Log[1 - 1/(2*x)]*Log[1 - x] - 102*Log[1 - 2*x]*Log[1 - x] - 
         171*Log[1 - x]^2 + 54*Log[1 - x]*Log[-64*(-1 + x)] + 
         24*Log[2]*Log[-1 + x] - 36*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 
         12*Log[1 - 1/(2*x)]*Log[-1 + x] + 6*Log[-1 + x]^2 - 
         12*Log[2]*Log[(-1 + x)^2] + 24*Log[8]*Log[(-1 + x)^2] + 
         18*Log[(-1 + x)^2]^2 + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         6*Log[1 - 2*x]*Log[x^(-6)] - 9*Log[1 - 2*x]*Log[64/x^6] - 
         18*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] + 3*Log[16]*Log[-x^(-3)] + 
         6*Log[4]*Log[-x^(-1)] - 12*Log[2 + x^(-1)]*Log[-x^(-1)] + 
         24*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 42*Log[2]*Log[x^(-1)] + 
         24*Log[2 - x^(-1)]*Log[x^(-1)] - 36*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
         (12*I)*Pi*Log[(-1 + x)/x] + 12*Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] + 
         36*Log[2]*Log[-x] + 24*Log[8]*Log[-x] - 3*Log[64]*Log[-x] - 
         6*Log[512]*Log[-x] - 24*Log[1024]*Log[-x] + 96*Log[1 - 2*x]*
          Log[-x] + 6*Log[1 - x]*Log[-x] + 3*Log[-x^(-9)]*Log[-x] + 
         6*Log[-64*x]*Log[-x] - 6*Log[-x]^2 - 24*Log[2]*Log[x] + 
         6*Log[16]*Log[x] + 6*Log[256]*Log[x] - 12*Log[-1 + x]*Log[x] - 
         18*Log[x]^2 - 48*Log[2]*Log[4*(-1 + x)*x] + 
         36*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] - 6*Log[4]*Log[x^2] + 
         30*Log[8]*Log[x^2] + 6*Log[16]*Log[x^2] - 6*Log[256]*Log[x^2] + 
         3*Log[(-1 + x)^2]*Log[x^2] + 12*Log[x^2]^2 + 9*Log[16]*Log[4*x^2] - 
         6*Log[(-1 + x)^2]*Log[16*x^2] - 36*Log[x^2]*Log[16*x^2] + 
         3*Log[(-1 + x)^2]*Log[256*x^2] + 3*Log[8]*Log[(1 - 2*x)^2*x^2] - 
         6*Log[1 - 2*x]*Log[-x^3] + 3*Log[64]*Log[(1 - 2*x)^2*x^4] + 
         6*Log[((-1 + x)*x)/(1 - 2*x)^2]*Log[(1 - 2*x)^2*x^4] - 
         9*Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] - 
         3*Log[16]*Log[-x^5] - 6*Log[-x]*Log[4096*x^6] - 
         6*Log[-x]*Log[x^20] + 9*Log[-x]*Log[1099511627776*x^20] + 
         48*Log[x]*Log[1/2 + x] - 6*Log[16]*Log[x*(1 + x)] + 
         6*Log[16]*Log[(1 + x)^2] + 6*Log[4096]*Log[(1 + x)^2] - 
         6*Log[16384]*Log[(1 + x)^2] - 12*Log[(1 + x)^2]^2 + 
         48*Log[2]*Log[4*(1 + x)^2] + 24*Log[(1 + x)^2]*Log[16*(1 + x)^2] + 
         24*Log[8]*Log[(-1 + x)/(-1 + 2*x)] + 3*Log[64]*
          Log[(-1 + x)/(-1 + 2*x)] - 6*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
         12*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 24*Log[-1 + x]*
          Log[(-1 + x)/(-1 + 2*x)] + 12*Log[-x^(-3)]*
          Log[(-1 + x)/(-1 + 2*x)] - 18*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] - 24*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 
         3*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] + 
         6*Log[(-1 + x)/(-1 + 2*x)]^2 + 30*Log[2]*Log[x/(-1 + 2*x)] + 
         6*Log[512]*Log[x/(-1 + 2*x)] + 12*Log[x^2]*Log[x/(-1 + 2*x)] + 
         9*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
         18*Log[x/(-1 + 2*x)]^2 + 24*Log[4]*Log[(2*x)/(-1 + 2*x)] + 
         6*Log[256]*Log[(2*x)/(-1 + 2*x)] - 6*Log[4096]*
          Log[(2*x)/(-1 + 2*x)] + 3*Log[16]*Log[-1 + 2*x] - 
         12*Log[2 - x^(-1)]*Log[-1 + 2*x] - 24*Log[2]*
          Log[4*(-1 + x)*(-1 + 2*x)] + 36*Log[2]*Log[x*(-1 + 2*x)] - 
         24*Log[8]*Log[x*(-1 + 2*x)] + Log[8]*Log[(1 + 2*x)^(-8)] + 
         3*Log[x]*Log[(1 + 2*x)^(-8)] - 6*Log[x]*Log[65536/(1 + 2*x)^8] + 
         6*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 24*Log[8]*Log[x/(1 + 2*x)] + 
         24*Log[16]*Log[x/(1 + 2*x)] - 48*Log[1 - x]*Log[x/(1 + 2*x)] + 
         24*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 12*Log[x^2]*Log[x/(1 + 2*x)] - 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 12*Log[(1 + x)^2]*
          Log[x/(1 + 2*x)] + 6*Log[64]*Log[(2*x)/(1 + 2*x)] + 
         18*Log[x^2]*Log[(2*x)/(1 + 2*x)] + 12*Log[(1 + x)^2]*
          Log[(2*x)/(1 + 2*x)] - 24*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] - 
         6*Log[16]*Log[(1 + x)/(1 + 2*x)] - 6*Log[4096]*
          Log[(1 + x)/(1 + 2*x)] + 12*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
         24*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] - 6*Log[256]*Log[1 + 2*x] - 
         24*Log[x]*Log[1 + 2*x] - 3*Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] - 
         24*Log[2]*Log[x*(1 + 2*x)] + 6*Log[4]*Log[x*(1 + 2*x)] - 
         48*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] + 
         6*Log[2]*Log[(1 + 2*x)^2] - 12*Log[(2*x)/(-1 + 2*x)]*
          Log[(1 + 2*x)^2] + 6*Log[(2*x)/(1 + 2*x)]*Log[(1 + 2*x)^2] - 
         12*Log[2]*Log[-3 + x^(-1) + 2*x] - 12*Log[x/(-1 + 2*x)]*
          Log[-3 + x^(-1) + 2*x] - 12*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 
         18*Log[1 - 1/(2*x)]*Log[-4 + 8*x] + 6*Log[x^(-2)]*
          Log[1 - 3*x + 2*x^2] + 6*Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 6*Log[-x]*
          Log[x^2*(1 - 3*x + 2*x^2)] + 24*Log[(1 + x)^2]*
          Log[1 + 3*x + 2*x^2] + 6*Log[2]*Log[x^2 - 2*x^3] + 
         18*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)] + 
         12*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] + 48*Log[2*x*(1 + x)]*
          Log[1 + (1 + 2*x)^(-1)] + 24*Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] - 24*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] + 72*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         18*PolyLog[2, 1 - 1/(2*x)] + 12*PolyLog[2, 1 + x^(-1)] + 
         36*PolyLog[2, (-1 - 2*x)^(-1)] - 132*PolyLog[2, (1 - 2*x)^(-1)] + 
         192*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*PolyLog[2, 1/2 - x] - 
         24*PolyLog[2, 1 - x] - 12*PolyLog[2, -1/(2*x)] - 
         6*PolyLog[2, 1/(2*x)] - 18*PolyLog[2, (-1 + x)/x] + 
         96*PolyLog[2, 2*x] - 126*PolyLog[2, x/(-1 + x)] - 
         24*PolyLog[2, x/(1 + x)] + 48*PolyLog[2, 2*(1 + x)] + 
         132*PolyLog[2, (-1 + 2*x)^(-1)] + 
         48*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 84*PolyLog[2, x/(-1 + 2*x)] - 
         96*PolyLog[2, -1 + 2*x] - 36*PolyLog[2, (1 + 2*x)^(-1)] - 
         24*PolyLog[2, x/(1 + 2*x)] + 12*PolyLog[2, (1 + x)/(1 + 2*x)] - 
         48*PolyLog[2, 1 + 2*x] + 48*PolyLog[2, (2 + 2*x)^(-1)] - 
         24*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
         48*PolyLog[2, 1 - 1/(2*(1 + x))])))/(768*(1 + p2)^(3/2)))/4, 
 (189*p2^3 - 128*(-1 + x)^2*x^2*(-26 + 23*x) + 
    p2^2*(267 + 1096*x - 1331*x^2) + 4*p2*x*(452 - 204*x - 915*x^2 + 
      667*x^3))/(1152*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  (p2*(p2*(-2 + x) + 6*(-1 + x)*x)*G[{-1}, z])/(128*(1 + p2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)) + (p2*(p2*(-2 + x) + 6*(-1 + x)*x)*G[{1}, z])/
   (128*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) - 
  ((4*(-1 + Sqrt[1 + p2])*x^2 + p2^2*(Sqrt[1 + p2] + 3*x) + 
     p2*x*(5 - Sqrt[1 + p2] + 2*Sqrt[1 + p2]*x))*G[{-1 - 2*x}, z])/
   (128*p2*(1 + p2)^(3/2)*x) + 
  ((-1152*(1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 + 
     2*p2^4*(9*Sqrt[1 + p2] - 26*x + 152*x^2) + 8*p2*(-1 + x)^2*x^3*
      (313 + 285*Sqrt[1 + p2] - 36*(2 + 7*Sqrt[1 + p2])*x + 
       4*(118 + 51*Sqrt[1 + p2])*x^2) + p2^3*x*(26 + 207*Sqrt[1 + p2] - 
       2*(-89 + 51*Sqrt[1 + p2])*x + (1833 - 30*Sqrt[1 + p2])*x^2 - 
       1694*x^3) - 4*p2^2*(-1 + x)*x^2*(187 + 267*Sqrt[1 + p2] + 
       (215 - 186*Sqrt[1 + p2])*x + 3*(305 + 34*Sqrt[1 + p2])*x^2 - 658*x^3))*
    G[{1 - 2*x}, z])/(2304*p2*(1 + p2)^(3/2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)^2) + 
  ((-1152*(-1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 + 
     2*p2^4*(9*Sqrt[1 + p2] + 26*x - 152*x^2) + 8*p2*(-1 + x)^2*x^3*
      (-313 + 285*Sqrt[1 + p2] - 36*(-2 + 7*Sqrt[1 + p2])*x + 
       4*(-118 + 51*Sqrt[1 + p2])*x^2) - 4*p2^2*(-1 + x)*x^2*
      (-187 + 267*Sqrt[1 + p2] - (215 + 186*Sqrt[1 + p2])*x + 
       3*(-305 + 34*Sqrt[1 + p2])*x^2 + 658*x^3) + 
     p2^3*x*(-26 + 207*Sqrt[1 + p2] - 2*(89 + 51*Sqrt[1 + p2])*x - 
       3*(611 + 10*Sqrt[1 + p2])*x^2 + 1694*x^3))*G[{-1 + 2*x}, z])/
   (2304*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) - 
  ((p2^2*(Sqrt[1 + p2] - 3*x) + 4*(1 + Sqrt[1 + p2])*x^2 + 
     p2*x*(-5 - Sqrt[1 + p2] + 2*Sqrt[1 + p2]*x))*G[{1 + 2*x}, z])/
   (128*p2*(1 + p2)^(3/2)*x) - 
  ((54*p2^4*x - 768*(-1 + x)^3*x^4 + p2^3*(-18 + 177*x + 142*x^2 - 302*x^3) + 
     8*p2*(-1 + x)^2*x^2*(-36 + 339*x - 316*x^2 + 44*x^3) + 
     4*p2^2*x*(-36 + 363*x - 529*x^2 + 108*x^3 + 94*x^4))*Log[2])/
   (384*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) - 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(256*(1 + p2)^(3/2)*(-1 + x)) - 
  ((-6 - 12*p2 + 3*p2^2 + 16*x + 29*p2*x - 2*p2^2*x - 6*x^2 - 10*p2*x^2 + 
     2*p2^2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - 
     G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(512*(1 + p2)^(5/2)*(-1 + x)) - 
  ((2*p2^2 - p2^3 + 2*p2*x - 8*p2^2*x + p2^3*x - 12*x^2 - 26*p2*x^2 + 
     7*p2^2*x^2 + 20*x^3 + 37*p2*x^3 - 2*p2^2*x^3 - 12*x^4 - 18*p2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] + 
     G[{1}, z]*Log[16]))/(512*(1 + p2)^(5/2)*(-1 + x)*x^2) - 
  ((1 - 4*x + 5*x^2)*Log[64])/(128*(1 + p2)*(-1 + x)*x) - 
  ((-4*p2^2 - 18*p2*x + 4*p2^2*x - 24*x^2 + 24*p2*x^2 - p2^2*x^2 + 56*x^3 - 
     8*p2*x^3 + 2*p2^2*x^3 - 48*x^4 + 12*p2*x^4 + 16*x^5 - 8*p2*x^5)*
    (2*ArcCoth[3 - 4*x]*G[{-1 + 2*x}, z] + G[{1 - 2*x, 1 - 2*x}, z] - 
     G[{-1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]))/
   (256*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) - 
  ((p2^2*(-1 + x) + 4*(-1 + x)*x^2 + p2*(-1 + 5*x - 8*x^2 + 2*x^3))*
    Log[-1 - 2*x])/(64*p2*(1 + p2)*(-1 + x)*x) + 
  ((-4 - 8*p2 - 4*p2^2 - 12*x + 17*p2*x + 5*p2^2*x + 52*x^2 + 36*p2*x^2 - 
     32*x^3 - 56*p2*x^3 + 16*p2*x^4)*(G[{-1, 1 - 2*x}, z] - 
     G[{-1, 1 + 2*x}, z] + G[{1, -1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
     G[{-x, -1}, z] + G[{-x, 1}, z] - G[{-x, -1 - 2*x}, z] - 
     G[{-x, 1 - 2*x}, z] - G[{x, -1}, z] - G[{x, 1}, z] + 
     G[{x, -1 + 2*x}, z] + G[{x, 1 + 2*x}, z] - G[{-1}, z]*Log[-1 - 2*x] + 
     G[{1}, z]*Log[-1 - 2*x] - G[{-x}, z]*Log[-1 - 2*x] + 
     G[{x}, z]*Log[-1 - 2*x] + G[{-1}, z]*Log[1 - 2*x] - 
     G[{1}, z]*Log[1 - 2*x] - G[{-x}, z]*Log[1 - 2*x] + 
     G[{x}, z]*Log[1 - 2*x]))/(256*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((4 + 8*p2 + 4*p2^2 + 8*x + 8*p2*x + p2*x^2)*(G[{-1, -1 - 2*x}, z] - 
     G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] - G[{-1, 1 + 2*x}, z] - 
     G[{1, -1 - 2*x}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
     G[{1, 1 + 2*x}, z] - G[{-x, -1}, z] - G[{-x, 1}, z] + 
     G[{-x, -1 - 2*x}, z] + G[{-x, 1 - 2*x}, z] - G[{x, -1}, z] - 
     G[{x, 1}, z] + G[{x, -1 + 2*x}, z] + G[{x, 1 + 2*x}, z] + 
     G[{-x}, z]*Log[-1 - 2*x] + G[{x}, z]*Log[-1 - 2*x] + 
     G[{-x}, z]*Log[1 - 2*x] + G[{x}, z]*Log[1 - 2*x]))/(256*(1 + p2)^2*x) + 
  ((6*p2^4 - 384*(-1 + x)^3*x^4 + p2^3*x*(69 - 34*x - 10*x^2) + 
     8*p2*(-1 + x)^2*x^3*(95 - 84*x + 68*x^2) - 
     4*p2^2*x^2*(-89 + 151*x - 96*x^2 + 34*x^3))*Log[(1 - 2*x)^2])/
   (768*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) - 
  ((54*p2^3 + p2^2*(105 + 249*x - 300*x^2) + 16*(-1 + x)^2*x^2*
      (82 - 89*x + 56*x^2) + 8*p2*x*(91 - 109*x - 6*x^2 + 24*x^3))*
    Log[1 - x])/(384*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     2*G[{-1, 1 - 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     2*G[{1, -1 + 2*x}, z] - 2*G[{-1}, z]*Log[1 - 2*x] + 
     2*G[{1}, z]*Log[1 - 2*x] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2]))/(256*(1 + p2)^(3/2)*(-1 + x)) - 
  ((4*p2 + p2^2 + 12*x - 20*x^2 - 2*p2*x^2 + 16*x^3 - 8*x^4)*
    (Pi^2 + 48*Log[2]^2 + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (1536*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)) - 
  ((-2*p2 - 2*p2^2 - 8*x - 18*p2*x + p2^2*x - 28*x^2 + 21*p2*x^2 + 72*x^3 - 
     6*p2*x^3 - 60*x^4 + 24*x^5)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/(1536*(1 + p2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)) + ((-p2 - 2*x)*(G[{-1, -1}, z] + G[{-1, 1}, z] + 
     G[{1, -1}, z] + G[{1, 1}, z] + G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + (Pi^2 + 3*Log[4]^2 + 
       3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/6))/(256*(1 + p2)*(-1 + x)) + 
  ((8*p2 + 7*p2^2 + 32*x + 34*p2*x - 24*x^2 - 28*p2*x^2 + 24*x^3 - 32*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] + G[{1, -1}, z] + G[{1, 1}, z] + 
     G[{-1}, z]*Log[4*(-1 + x)^2] + G[{1}, z]*Log[4*(-1 + x)^2] + 
     (Pi^2 + 3*Log[4]^2 + 3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/6))/
   (512*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) + 
  (x*(768*(-1 + x)^3*x^2 + p2^3*(17 + 2*x) + 8*p2*(-1 + x)^2*x*
      (-31 - 42*x + 68*x^2) - 4*p2^2*(1 + 13*x - 60*x^2 + 46*x^3))*Log[-x])/
   (384*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((p2 - 2*p2*x + 2*x^2 + p2*x^2 - 2*x^3 + p2*x^3)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((-4*p2 - 4*x + 11*p2*x + 2*p2^2*x + 8*x^2 - 9*p2*x^2 - 2*x^3 + 10*p2*x^3 - 
     2*x^4 - 4*p2*x^4)*(2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     2*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - 2*G[{-1 + 2*x}, z]*Log[16] + 
     G[{1 - 2*x}, z]*Log[256] - G[{-1}, z]*Log[(-1 + x)^2] + 
     G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((-4*p2 - 4*x + 11*p2*x + 2*p2^2*x + 8*x^2 - 9*p2*x^2 - 2*x^3 + 10*p2*x^3 - 
     2*x^4 - 4*p2*x^4)*(6*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     6*G[{1, -1 + 2*x}, z] + 6*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     6*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[16] + G[{1}, z]*Log[16] + 
     2*G[{-1 + 2*x}, z]*Log[16] - G[{1 - 2*x}, z]*Log[256] + 
     G[{1 - 2*x}, z]*Log[4096] - G[{-1 + 2*x}, z]*Log[4096] + 
     2*G[{-1}, z]*Log[(1 - 2*x)^2] - 2*G[{1}, z]*Log[(1 - 2*x)^2] + 
     2*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x}, z]*
      Log[(1 - 2*x)^2] + 8*G[{-1}, z]*Log[1 - x] - 8*G[{1}, z]*Log[1 - x] + 
     8*G[{1 - 2*x}, z]*Log[1 - x] - 8*G[{-1 + 2*x}, z]*Log[1 - x] - 
     7*G[{-1}, z]*Log[(-1 + x)^2] + 7*G[{1}, z]*Log[(-1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((-6*p2^3 + 3*p2^4 - 12*p2*x - 66*p2^2*x + 18*p2^3*x - 6*p2^4*x - 48*x^2 - 
     76*p2*x^2 + 256*p2^2*x^2 - p2^3*x^2 + 15*p2^4*x^2 + 464*x^3 + 
     914*p2*x^3 - 112*p2^2*x^3 + 110*p2^3*x^3 - 1336*x^4 - 2204*p2*x^4 - 
     8*p2^2*x^4 - 79*p2^3*x^4 + 1912*x^5 + 2738*p2*x^5 + 16*p2^2*x^5 - 
     12*p2^3*x^5 - 1432*x^6 - 1920*p2*x^6 - 116*p2^2*x^6 + 440*x^7 + 
     560*p2*x^7 + 48*p2^2*x^7)*(4*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
     4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] + 
     6*G[{-1}, z]*Log[2] + 6*G[{1 - 2*x}, z]*Log[2] - G[{1}, z]*Log[64] - 
     G[{-1 + 2*x}, z]*Log[64] + G[{-1}, z]*Log[(1 - 2*x)^2] - 
     G[{1}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
     G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 4*G[{-1}, z]*Log[1 - x] - 
     4*G[{1}, z]*Log[1 - x] + 4*G[{1 - 2*x}, z]*Log[1 - x] - 
     4*G[{-1 + 2*x}, z]*Log[1 - x] - 4*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     4*G[{1}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(3072*(1 + p2)^(5/2)*(-1 + x)^2*x^2*
    (p2 + 4*x - 4*x^2)) - ((p2 - 2*p2*x + 2*x^2 + p2*x^2 - 2*x^3 + p2*x^3)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - G[{-1}, z]*Log[x^2] + 
     G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((-1 + x)*(Pi^2 + 12*Log[x^2]^2 + 48*Log[2]*Log[2*x^2]))/(768*(1 + p2)) + 
  ((6*p2 + 13*p2^2 + 7*p2^3 + 24*x + 61*p2*x + 7*p2^2*x - 5*p2^3*x + p2^4*x + 
     12*x^2 - 203*p2*x^2 - 85*p2^2*x^2 - 6*p2^3*x^2 - 272*x^3 + 73*p2*x^3 + 
     104*p2^2*x^3 + 7*p2^3*x^3 + 496*x^4 + 367*p2*x^4 - 41*p2^2*x^4 - 
     344*x^5 - 548*p2*x^5 + 4*p2^2*x^5 + 84*x^6 + 308*p2*x^6 - 64*p2*x^7)*
    (G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x}, z] + 
     2*G[{0, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] - 
     G[{1 - 2*x, -1}, z] - G[{1 - 2*x, 1}, z] + 3*G[{1 - 2*x, 1 - 2*x}, z] - 
     G[{1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1}, z] + G[{-1 + 2*x, 1}, z] + 
     G[{-1 + 2*x, 1 - 2*x}, z] - 3*G[{-1 + 2*x, -1 + 2*x}, z] + 
     2*G[{1 - 2*x}, z]*Log[1 - 2*x] - 2*G[{-1 + 2*x}, z]*Log[1 - 2*x] - 
     G[{-1}, z]*Log[4*(1 - x)^2] + G[{1}, z]*Log[4*(1 - x)^2] + 
     G[{1 - 2*x}, z]*Log[4*(1 - x)^2] - G[{-1 + 2*x}, z]*Log[4*(1 - x)^2] + 
     G[{-1}, z]*Log[4*x^2] - G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (256*(1 + p2)^(5/2)*(-1 + x)^2*x*(p2 + 4*x - 4*x^2)) - 
  ((-2 - 3*p2 - 4*x + p2*x + 2*x^2)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)) + 
  ((-4*p2 - 15*p2^2 - 16*x - 72*p2*x + 12*p2^2*x - 64*x^2 + 88*p2*x^2 + 
     128*x^3 - 16*p2*x^3 - 48*x^4)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)*
    (p2 + 4*x - 4*x^2)) + ((-8 - 16*p2 - 8*p2^2 - 32*x + 16*p2*x + 96*x^2 + 
     74*p2*x^2 + 10*p2^2*x^2 - 48*x^3 - 96*p2*x^3 + 32*p2*x^4)*
    (-2*G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] + G[{-1, 1 + 2*x}, z] + 
     2*G[{0, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x}, z] - G[{1, -1 - 2*x}, z] - 
     G[{1, 1 - 2*x}, z] + 2*G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + 
     G[{1 - 2*x, 1}, z] - 3*G[{1 - 2*x, 1 - 2*x}, z] + 
     G[{1 - 2*x, -1 + 2*x}, z] - G[{-x, -1}, z] - G[{-x, 1}, z] + 
     G[{-x, -1 - 2*x}, z] + G[{-x, 1 - 2*x}, z] + G[{x, -1}, z] + 
     G[{x, 1}, z] - G[{x, -1 + 2*x}, z] - G[{x, 1 + 2*x}, z] - 
     G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x}, z] + 
     3*G[{-1 + 2*x, -1 + 2*x}, z] + G[{-1}, z]*Log[-1 - 2*x] - 
     G[{1}, z]*Log[-1 - 2*x] + G[{-x}, z]*Log[-1 - 2*x] - 
     G[{x}, z]*Log[-1 - 2*x] - G[{-1}, z]*Log[1 - 2*x] + 
     G[{1}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x}, z]*Log[1 - 2*x] + 
     G[{-x}, z]*Log[1 - 2*x] - G[{x}, z]*Log[1 - 2*x] + 
     2*G[{-1 + 2*x}, z]*Log[1 - 2*x] + G[{-1}, z]*Log[4*(-1 + x)^2] - 
     G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((2*p2^2 - p2^3 - 10*p2^2*x + p2^3*x - 14*x^2 - 24*p2*x^2 + 11*p2^2*x^2 + 
     24*x^3 + 41*p2*x^3 - 2*p2^2*x^3 - 6*x^4 - 10*p2*x^4 + 2*p2^2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, 1 - 2*x}, z] - 
     G[{-1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{1, 1 - 2*x}, z] + 
     G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] - 
     3*G[{1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, -1 + 2*x}, z] - 
     G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x}, z] + 
     3*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] - 
     2*G[{-1}, z]*Log[1 - 2*x] + 2*G[{1}, z]*Log[1 - 2*x] - 
     2*G[{1 - 2*x}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x}, z]*Log[1 - 2*x] - 
     2*G[{-1}, z]*Log[(-1 + x)^2] + 2*G[{1}, z]*Log[(-1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(-1 + x)^2] - 3*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)*x^2) - 
  ((-10*p2 - 3*p2^2 + 2*p2^3 - 24*x + 18*p2*x + 12*p2^2*x + 64*x^2 - 
     10*p2*x^2 - 5*p2^2*x^2 - 64*x^3 + 14*p2*x^3 + 32*x^4 - 12*p2*x^4 - 
     8*x^5)*(2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     2*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] + G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     2*G[{1}, z]*Log[4*(-1 + x)^2] + 2*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[16*x^2] - 
     G[{1}, z]*Log[16*x^2] + G[{1 - 2*x}, z]*Log[16*x^2] - 
     G[{-1 + 2*x}, z]*Log[16*x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2*
    (p2 + 4*x - 4*x^2)) - ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] + G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] - G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] + G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((6*p2^2 + 26*p2*x - 6*p2^2*x + 24*x^2 - 32*p2*x^2 + p2^2*x^2 - 24*x^3 + 
     14*p2*x^3 + 8*x^4 - 4*p2*x^4 - 8*x^5)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*x^2] - 2*G[{1}, z]*Log[4*x^2] + 
     2*G[{1 - 2*x}, z]*Log[4*x^2] - 2*G[{-1 + 2*x}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[16*x^2] + G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) - 
  ((6*p2^2 + 26*p2*x - 6*p2^2*x + 24*x^2 - 32*p2*x^2 + p2^2*x^2 - 24*x^3 + 
     14*p2*x^3 + 8*x^4 - 4*p2*x^4 - 8*x^5)*(2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[4*x^2] + 2*G[{1}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] - 
     G[{1 - 2*x}, z]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((-10*p2 - 3*p2^2 + 2*p2^3 - 24*x + 18*p2*x + 12*p2^2*x + 64*x^2 - 
     10*p2*x^2 - 5*p2^2*x^2 - 64*x^3 + 14*p2*x^3 + 32*x^4 - 12*p2*x^4 - 
     8*x^5)*(2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*(-1 + x)^2] - 2*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{-1}, z]*Log[16*x^2] + G[{1}, z]*Log[16*x^2] - 
     G[{1 - 2*x}, z]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)^2*(p2 + 4*x - 4*x^2)) + 
  (x*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/(384*(1 + p2)) - 
  ((-2 - 2*p2 - 2*x + 2*p2*x + 3*x^2 + 2*x^3)*(Pi^2 + 6*G[{-1, -1}, z] + 
     6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)*(-1 + x)*x) + 
  ((16*p2 + 64*x - 4*p2*x - 112*x^2 + 112*x^3 - 64*x^4)*
    (Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/
   (6144*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) + 
  ((-1 + x)*(Pi^2 + 48*Log[2]^2 + 12*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)) - 
  ((-2*p2 - 6*x + p2*x + 8*x^2 - 4*x^3)*(Pi^2 + 48*Log[2]^2 + 
     12*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)*(p2 + 4*x - 4*x^2)) + 
  ((8*p2 + 5*p2^2 + 24*x + 26*p2*x - 24*p2*x^2 - 8*x^3 - 16*x^4)*
    (5*Pi^2 + 12*Log[4]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (3072*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)) - 
  ((-2*p2^2 + p2^3 - 2*p2*x + 6*p2^2*x + 12*x^2 + 24*p2*x^2 - p2^2*x^2 - 
     20*x^3 - 26*p2*x^3)*(2*G[{-1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     4*G[{-1}, z]*Log[1 - 2*x] + 4*G[{1}, z]*Log[1 - 2*x] - 
     4*G[{1 - 2*x}, z]*Log[1 - 2*x] + 4*G[{-1 + 2*x}, z]*Log[1 - 2*x] + 
     12*G[{-1}, z]*Log[1 - x] - 12*G[{1}, z]*Log[1 - x] + 
     4*G[{1 - 2*x}, z]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*Log[1 - x] - 
     6*G[{-1}, z]*Log[4*(-1 + x)^2] + 6*G[{1}, z]*Log[4*(-1 + x)^2] - 
     2*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{-1 + 2*x}, z]*
      Log[4*(-1 + x)^2] - 4*G[{-1}, z]*Log[4*x^2] + 4*G[{1}, z]*Log[4*x^2] - 
     2*G[{1 - 2*x}, z]*Log[4*x^2] + 2*G[{-1 + 2*x}, z]*Log[4*x^2] + 
     3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^2] - 
     3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]))/
   (1024*(1 + p2)^(5/2)*x^2) - 
  ((-2*p2 + 3*p2^2 + 2*p2^3 + 8*x + 26*p2*x + 4*p2^2*x - 32*x^2 - 50*p2*x^2 - 
     p2^2*x^2 + 64*x^3 + 54*p2*x^3 - 2*p2^2*x^3 - 64*x^4 - 36*p2*x^4 + 
     24*x^5 + 8*p2*x^5)*(2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 - 2*x}, z]*Log[1 - x] - 
     2*G[{-1 + 2*x}, z]*Log[1 - x] - G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[16*(-1 + x)^2] - 3*G[{1 - 2*x}, z]*Log[x^2] + 
     3*G[{-1 + 2*x}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[4*(1 - 2*x)^2*x^4] - 
     G[{-1 + 2*x}, z]*Log[4*(1 - 2*x)^2*x^4]))/(512*(1 + p2)^(3/2)*(-1 + x)^2*
    (p2 + 4*x - 4*x^2)) - ((-12*p2 - 13*p2^2 - 32*x - 18*p2*x + 13*p2^2*x + 
     56*x^2 + 42*p2*x^2 + 2*p2^2*x^2 - 16*x^3 + 4*p2*x^3 - 8*x^4 - 8*p2*x^4)*
    (2*G[{-1, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[1 - x] + 2*G[{1}, z]*Log[1 - x] + 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] + 
     4*G[{-1}, z]*Log[4*x^2] - 4*G[{1}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
     G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4]))/(1024*(1 + p2)^(3/2)*(-1 + x)*
    (p2 + 4*x - 4*x^2)) + ((-20 + 4*p2 - 2*p2^2 + 44*x - 38*p2*x - 68*x^2 + 
     34*p2*x^2 + 44*x^3 - 4*p2*x^3)*(-G[{-1, -1 + 2*x}, z] + 
     G[{1, 1 - 2*x}, z] + G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] - 
     G[{1 - 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] + 
     G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{-1}, z]*Log[1 - 2*x] - 
     2*G[{1}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x}, z]*Log[1 - 2*x] + 
     2*G[{-1 + 2*x}, z]*Log[1 - 2*x] - 3*G[{-1}, z]*Log[1 - x] + 
     3*G[{1}, z]*Log[1 - x] + G[{1 - 2*x}, z]*Log[1 - x] - 
     G[{-1 + 2*x}, z]*Log[1 - x] + 2*G[{-1}, z]*Log[4*(-1 + x)^2] - 
     2*G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 3*G[{-1}, z]*Log[4*x^2] - 
     3*G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2] - (3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
     (3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
     (G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4])/2 - 
     (G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4])/2))/
   (1024*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, -1 - 2*x}, z] - 
     2*G[{-1, 1 + 2*x}, z] - 4*G[{0, -1 - 2*x}, z] + 4*G[{0, 1 + 2*x}, z] + 
     2*G[{1, -1 - 2*x}, z] - 2*G[{1, 1 + 2*x}, z] - 2*G[{-1 - 2*x, -1}, z] - 
     2*G[{-1 - 2*x, 1}, z] + 6*G[{-1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 - 2*x, 1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 4*G[{1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     4*G[{-1 + 2*x, 1 + 2*x}, z] + 2*G[{1 + 2*x, -1}, z] + 
     2*G[{1 + 2*x, 1}, z] + 2*G[{1 + 2*x, -1 - 2*x}, z] - 
     6*G[{1 + 2*x, 1 + 2*x}, z] + 2*G[{-1 - 2*x}, z]*Log[16] - 
     2*G[{1 + 2*x}, z]*Log[16] + 4*G[{-1 - 2*x}, z]*Log[-1 - 2*x] - 
     4*G[{1 - 2*x}, z]*Log[-1 - 2*x] + 4*G[{-1 + 2*x}, z]*Log[-1 - 2*x] - 
     4*G[{1 + 2*x}, z]*Log[-1 - 2*x] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 3*G[{-1}, z]*Log[x^2] + 
     3*G[{1}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[(1 + x)^2] - 
     2*G[{1}, z]*Log[(1 + x)^2] + 2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(1 + x)^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 12*x^2 - 25*p2*x^2 + 
     2*p2^2*x^2 + 12*x^3 + 18*p2*x^3)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{-1, -1 - 2*x}, z] - G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 
     2*G[{0, 1 + 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{1, -1 - 2*x}, z] + G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] + 
     2*G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] - 2*G[{-1}, z]*Log[-1 - 2*x] + 
     2*G[{1}, z]*Log[-1 - 2*x] + 2*G[{-1 - 2*x}, z]*Log[-1 - 2*x] - 
     2*G[{1 + 2*x}, z]*Log[-1 - 2*x] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] - 
     2*G[{-1}, z]*Log[(1 + x)^2] + 2*G[{1}, z]*Log[(1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(1 + x)^2] - 3*G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2]))/
   (512*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((4 + 6*p2 + 2*p2^2 + 10*x + 19*p2*x - 18*x^2 - 48*p2*x^2 - 6*p2^2*x^2 - 
     2*x^3 + 25*p2*x^3 + 6*p2^2*x^3 + 6*x^4)*(G[{-1, -1 - 2*x}, z] - 
     G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 2*G[{0, 1 + 2*x}, z] + 
     G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] + 
     2*G[{-1 - 2*x}, z]*Log[-1 - 2*x] - 2*G[{1 + 2*x}, z]*Log[-1 - 2*x] - 
     G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[4*(1 + x)^2] - G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2]))/
   (512*(1 + p2)^(5/2)*(-1 + x)^2*x) - 
  ((-1 - p2 - x + p2*x + 3*x^2)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(1 + x)^2]*Log[16*(1 + x)^2]))/(768*(1 + p2)*(-1 + x)*x) - 
  ((-2*p2^2 + p2^3 + 12*p2^2*x - 2*p2^3*x + 14*x^2 + 24*p2*x^2 - 
     21*p2^2*x^2 + p2^3*x^2 - 38*x^3 - 64*p2*x^3 + 14*p2^2*x^3 + 30*x^4 + 
     50*p2*x^4 - 5*p2^2*x^4 - 6*x^5 - 12*p2*x^5)*
    (4*G[{-1 - 2*x, 1 - 2*x}, z] - 4*G[{1 + 2*x, -1 + 2*x}, z] - 
     4*G[{-1 - 2*x}, z]*Log[16] + 4*G[{1 + 2*x}, z]*Log[16] + 
     G[{-1 - 2*x}, z]*Log[4096] - G[{1 + 2*x}, z]*Log[4096] + 
     8*G[{-1 - 2*x}, z]*Log[1 - x] - 8*G[{1 + 2*x}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 4*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 - 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x}, z]*Log[x^2] + 
     2*G[{-1 + 2*x}, z]*Log[x^2] + 2*G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1 - 2*x}, z]*Log[x^2*(-1 + 2*x)^2] - 2*G[{1 + 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2]))/(1024*(1 + p2)^(5/2)*(-1 + x)^2*x^2) + 
  ((-2*p2^2 + p2^3 - p2*x + 11*p2^2*x - 2*p2^3*x + 13*x^2 + 26*p2*x^2 - 
     18*p2^2*x^2 + p2^3*x^2 - 39*x^3 - 68*p2*x^3 + 11*p2^2*x^3 + 39*x^4 + 
     61*p2*x^4 - 3*p2^2*x^4 - 13*x^5 - 19*p2*x^5)*(2*G[{-1, -1 + 2*x}, z] - 
     2*G[{1, 1 - 2*x}, z] + 2*G[{-1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 + 2*x, -1 + 2*x}, z] + 2*G[{-1}, z]*Log[8] + 
     2*G[{-1 - 2*x}, z]*Log[8] + 2*G[{1}, z]*Log[16] + 
     2*G[{1 + 2*x}, z]*Log[16] - G[{1}, z]*Log[64] - 
     G[{1 + 2*x}, z]*Log[64] - G[{-1}, z]*Log[256] - 
     G[{-1 - 2*x}, z]*Log[256] + 4*G[{-1}, z]*Log[1 - x] - 
     4*G[{1}, z]*Log[1 - x] + 4*G[{-1 - 2*x}, z]*Log[1 - x] - 
     4*G[{1 + 2*x}, z]*Log[1 - x] - 2*G[{-1}, z]*Log[(-1 + x)^2] + 
     2*G[{1}, z]*Log[(-1 + x)^2] - 2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[x^2] + 
     2*G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] + 
     G[{1 + 2*x}, z]*Log[x^2] + G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] - 
     G[{1}, z]*Log[x^2*(-1 + 2*x)^2] + G[{-1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2]))/
   (512*(1 + p2)^(5/2)*(-1 + x)^2*x^2) + 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] - 4*G[{1, -1 + 2*x}, z] - 
     2*G[{-1 - 2*x, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     4*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[4] - 2*G[{-1 - 2*x}, z]*Log[8] - 
     2*G[{-1 + 2*x}, z]*Log[8] + G[{1}, z]*Log[16] - 
     2*G[{1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[64] + 
     G[{1 + 2*x}, z]*Log[64] + G[{-1 - 2*x}, z]*Log[256] + 
     8*G[{-1}, z]*Log[1 - x] - 8*G[{1}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[1 - x] + 4*G[{1 - 2*x}, z]*Log[1 - x] - 
     4*G[{-1 + 2*x}, z]*Log[1 - x] + 4*G[{1 + 2*x}, z]*Log[1 - x] - 
     6*G[{-1}, z]*Log[(-1 + x)^2] + 6*G[{1}, z]*Log[(-1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] - 2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[x^2] + 2*G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] - G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] - 2*G[{1}, z]*Log[x^2*(-1 + 2*x)^2] - 
     G[{-1 - 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + G[{1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{-1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + 
     G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2]))/(512*(1 + p2)^(3/2)*
    (-1 + x)^2) - ((1 - 4*x + 5*x^2)*Log[(1 + 2*x)^2])/
   (128*(1 + p2)*(-1 + x)*x) - 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 20*x^2 - 34*p2*x^2 + p2^2*x^2 + 
     20*x^3 + 26*p2*x^3)*(4*G[{1 - 2*x, -1 - 2*x}, z] - 
     4*G[{-1 + 2*x, 1 + 2*x}, z] - 4*G[{1 - 2*x}, z]*Log[16] + 
     4*G[{-1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[4096] - 
     G[{-1 + 2*x}, z]*Log[4096] - 2*G[{-1 - 2*x}, z]*Log[x^2] + 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[(1 + 2*x)^2]))/(1024*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((p2 + p2^2 - 5*x - 14*p2*x + 23*x^2 + 44*p2*x^2 - 3*p2^2*x^2 - 31*x^3 - 
     49*p2*x^3 + 3*p2^2*x^3 + 13*x^4 + 19*p2*x^4)*(4*G[{-1, -1 - 2*x}, z] - 
     4*G[{1, 1 + 2*x}, z] - 4*G[{1 - 2*x, -1 - 2*x}, z] + 
     4*G[{-1 + 2*x, 1 + 2*x}, z] + 4*G[{1 - 2*x}, z]*Log[16] - 
     4*G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[4096] - 
     G[{1}, z]*Log[4096] - G[{1 - 2*x}, z]*Log[4096] + 
     G[{-1 + 2*x}, z]*Log[4096] - G[{-1}, z]*Log[65536] + 
     G[{1}, z]*Log[65536] - 2*G[{-1}, z]*Log[x^2] + 2*G[{1}, z]*Log[x^2] + 
     2*G[{-1 - 2*x}, z]*Log[x^2] - 2*G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1}, z]*Log[(1 + 2*x)^2] - 2*G[{1}, z]*Log[(1 + 2*x)^2] - 
     2*G[{1 - 2*x}, z]*Log[(1 + 2*x)^2] + 2*G[{-1 + 2*x}, z]*
      Log[(1 + 2*x)^2]))/(1024*(1 + p2)^(5/2)*(-1 + x)^2*x) + 
  ((2 + 2*p2 + 3*x - p2*x + x^2 - 4*p2*x^2 - 15*x^3 + 4*p2*x^3 + 9*x^4)*
    (2*G[{-1, -1 - 2*x}, z] - 4*G[{-1, 1 + 2*x}, z] - 4*G[{0, -1 - 2*x}, z] + 
     4*G[{0, 1 + 2*x}, z] + 4*G[{1, -1 - 2*x}, z] - 2*G[{1, 1 + 2*x}, z] + 
     4*G[{-1 - 2*x, -1 - 2*x}, z] - 2*G[{-1 - 2*x, 1 + 2*x}, z] + 
     2*G[{1 + 2*x, -1 - 2*x}, z] - 4*G[{1 + 2*x, 1 + 2*x}, z] - 
     G[{-1}, z]*Log[64] + G[{1}, z]*Log[64] + G[{-1 - 2*x}, z]*Log[64] - 
     G[{1 + 2*x}, z]*Log[64] - G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] - G[{1 + 2*x}, z]*Log[x^2] - 
     2*G[{-1}, z]*Log[(1 + x)^2] + 2*G[{1}, z]*Log[(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 2*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 
     4*G[{-1}, z]*Log[4*(1 + x)^2] - 4*G[{1}, z]*Log[4*(1 + x)^2] - 
     G[{-1}, z]*Log[(1 + 2*x)^2] + G[{1}, z]*Log[(1 + 2*x)^2] + 
     G[{-1 - 2*x}, z]*Log[(1 + 2*x)^2] - G[{1 + 2*x}, z]*Log[(1 + 2*x)^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(8*G[{-1, 1 + 2*x}, z] + 
     8*G[{0, -1 - 2*x}, z] - 8*G[{0, 1 + 2*x}, z] - 8*G[{1, -1 - 2*x}, z] - 
     8*G[{-1 - 2*x, -1 - 2*x}, z] + 4*G[{-1 - 2*x, 1 + 2*x}, z] + 
     4*G[{1 - 2*x, -1 - 2*x}, z] - 4*G[{-1 + 2*x, 1 + 2*x}, z] - 
     4*G[{1 + 2*x, -1 - 2*x}, z] + 8*G[{1 + 2*x, 1 + 2*x}, z] - 
     4*G[{1 - 2*x}, z]*Log[16] + 4*G[{-1 + 2*x}, z]*Log[16] - 
     G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] - G[{-1 - 2*x}, z]*Log[4096] + 
     G[{1 - 2*x}, z]*Log[4096] - G[{-1 + 2*x}, z]*Log[4096] + 
     G[{1 + 2*x}, z]*Log[4096] - 4*G[{-1}, z]*Log[(1 + x)^2] + 
     4*G[{1}, z]*Log[(1 + x)^2] - 4*G[{-1 - 2*x}, z]*Log[(1 + x)^2] + 
     4*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 4*G[{-1}, z]*Log[(1 + 2*x)^2] - 
     4*G[{1}, z]*Log[(1 + 2*x)^2] - 2*G[{-1 - 2*x}, z]*Log[(1 + 2*x)^2] + 
     2*G[{1 - 2*x}, z]*Log[(1 + 2*x)^2] - 2*G[{-1 + 2*x}, z]*
      Log[(1 + 2*x)^2] + 2*G[{1 + 2*x}, z]*Log[(1 + 2*x)^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-4 + 6*x - 4*x^2)*(-Pi^2/6 + 2*G[{-1, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{-1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 + 2*x, -1 + 2*x}, z] + 8*Log[2]^2 + 4*G[{-1 - 2*x}, z]*Log[4] + 
     4*G[{1 + 2*x}, z]*Log[4] - 3*Log[4]^2 - 2*G[{-1}, z]*Log[16] - 
     2*G[{1}, z]*Log[16] + Log[16]^2/2 + G[{-1}, z]*Log[64] + 
     G[{1}, z]*Log[64] - G[{-1 - 2*x}, z]*Log[64] - G[{1 + 2*x}, z]*Log[64] + 
     (5*Log[2]*Log[64])/2 + Log[4]*Log[64] - Log[8]*Log[64] + 
     Log[2]*Log[256] - Log[4]*Log[512] - Log[16]*Log[(1 - x)^(-1)] + 
     4*G[{-1}, z]*Log[1 - x] + 4*G[{1}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[1 - x] - 4*G[{1 + 2*x}, z]*Log[1 - x] - 
     Log[16]*Log[1 - x] - 9*Log[1 - 2*x]*Log[1 - x] - (17*Log[1 - x]^2)/2 - 
     2*G[{-1}, z]*Log[(-1 + x)^2] - 2*G[{1}, z]*Log[(-1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     Log[4]*Log[(-1 + x)^2] + Log[256]*Log[(-1 + x)^2] + 
     2*Log[(-1 + x)^2]^2 - Log[4]*Log[x^(-1)] + Log[8]*Log[x^(-1)] + 
     Log[8]*Log[-x] - Log[512]*Log[-x] + (Log[-x^(-9)]*Log[-x])/2 + 
     Log[16]*Log[x] - 2*G[{-1}, z]*Log[x^2] - 2*G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] + G[{1 + 2*x}, z]*Log[x^2] - 
     Log[16]*Log[x^2] + Log[256]*Log[x^2] + 2*Log[x^2]^2 - 
     Log[2]*Log[(-1 + x)/(-1 + 2*x)] + Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 
     Log[64]*Log[(-1 + x)/(-1 + 2*x)] + Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
     2*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 
     Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] + 
     4*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + Log[(-1 + x)/(-1 + 2*x)]^2 + 
     Log[2]*Log[x/(-1 + 2*x)] - Log[4]*Log[x/(-1 + 2*x)] + 
     Log[64]*Log[x/(-1 + 2*x)] - Log[512]*Log[x/(-1 + 2*x)] - 
     4*Log[(1 - x)^(-1)]*Log[x/(-1 + 2*x)] - 4*Log[1 - x]*Log[x/(-1 + 2*x)] - 
     2*Log[x^2]*Log[x/(-1 + 2*x)] - Log[x/(-1 + 2*x)]^2 - 
     Log[64]*Log[x*(-1 + 2*x)] + G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] + 
     G[{1}, z]*Log[x^2*(-1 + 2*x)^2] - G[{-1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + 
     (3*Log[2]*Log[x^2*(-1 + 2*x)^2])/2 + 
     (Log[(-1 + x)/(-1 + 2*x)]*Log[x^2*(-1 + 2*x)^2])/2 - 
     (Log[x/(-1 + 2*x)]*Log[x^2*(-1 + 2*x)^2])/2 + 
     2*Log[64]*Log[x/(1 + 2*x)] - 2*Log[256]*Log[x/(1 + 2*x)] + 
     8*Log[1 - x]*Log[x/(1 + 2*x)] - 4*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
     2*Log[x^2]*Log[x/(1 + 2*x)] + 2*Log[x^2*(-1 + 2*x)^2]*Log[x/(1 + 2*x)] + 
     (Log[x^6]*Log[1 - 3*x + 2*x^2])/2 - PolyLog[2, 1 - 1/(2*x)] - 
     8*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] + 
     8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 4*PolyLog[2, 1/2 - x] + 
     4*PolyLog[2, 1 - x] - 5*PolyLog[2, 1/(2*x)] + PolyLog[2, (-1 + x)/x] - 
     11*PolyLog[2, x/(-1 + x)] + 8*PolyLog[2, (-1 + 2*x)^(-1)] + 
     4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
   (512*(1 + p2)*(-1 + x)) + 
  ((-9*p2 - 2*p2^2 - 28*x + 44*x^2 + 4*p2*x^2 - 32*x^3 + 16*x^4)*
    (Pi^2/3 - 2*G[{-1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1 + 2*x}, z] + 
     28*Log[2]^2 - 2*G[{1 - 2*x}, z]*Log[16] - 2*G[{-1 + 2*x}, z]*Log[16] - 
     G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] + G[{1 - 2*x}, z]*Log[64] + 
     G[{-1 + 2*x}, z]*Log[64] + G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] + 
     8*ArcCoth[3 - 4*x]*Log[1 + (1 - 2*x)^(-1)] + 
     2*Log[1 + (1 - 2*x)^(-1)]^2 - 6*Log[2]*Log[4 - 8*x] - 
     G[{-1}, z]*Log[(1 - 2*x)^2] - G[{1}, z]*Log[(1 - 2*x)^2] + 
     G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] + G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 
     2*Log[1 - 2*x]*(Log[1 - 2*x] + 5*Log[2 - 2*x]) - 
     4*G[{-1}, z]*Log[1 - x] - 4*G[{1}, z]*Log[1 - x] + 
     4*G[{1 - 2*x}, z]*Log[1 - x] + 4*G[{-1 + 2*x}, z]*Log[1 - x] - 
     4*Log[1 - 2*x]*Log[1 - x] - 4*Log[1 - x]^2 + 2*Log[1 - 1/(2*x)]*
      Log[-1 + x] + 3*G[{-1}, z]*Log[(-1 + x)^2] + 
     3*G[{1}, z]*Log[(-1 + x)^2] - 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 2*Log[1 + (1 - 2*x)^(-1)]*
      (3*Log[1 - 2*x] + Log[-2*x]) + Log[-64*x]*Log[-x] - Log[-x]^2 - 
     4*Log[2]*(2*Log[4*(-1 + x)*x] + Log[4*(-1 + x)*(-1 + 2*x)]) - 
     2*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 
     Log[x^(-2)]*Log[1 - 3*x + 2*x^2] + 2*Log[-1 + 2*x]*
      Log[1 + (-1 + 2*x)^(-1)] - 2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
     4*PolyLog[2, (1 - 2*x)^(-1)] + 2*PolyLog[2, (2 - 2*x)^(-1)] + 
     4*PolyLog[2, x/(-1 + x)] - 4*PolyLog[2, (-1 + 2*x)^(-1)] - 
     2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*PolyLog[2, x/(-1 + 2*x)]))/
   (512*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) + 
  ((9*p2 + 2*p2^2 + 28*x - 44*x^2 - 4*p2*x^2 + 32*x^3 - 16*x^4)*
    (-Pi^2 + 2*G[{-1, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - Log[2]^2 - 
     2*Log[1 - 2*x]^2 + 2*G[{-1}, z]*Log[1 - x] + 2*G[{1}, z]*Log[1 - x] - 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] - G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] + G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] - Log[1 - x]*Log[-16*x] - G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] - 2*G[{-1}, z]*Log[4*x^2] - 
     2*G[{1}, z]*Log[4*x^2] + 2*G[{1 - 2*x}, z]*Log[4*x^2] + 
     2*G[{-1 + 2*x}, z]*Log[4*x^2] - Log[2]*Log[8*(1 - 2*x)*x^2] + 
     Log[1 - 2*x]*(4*Log[1 - x] + Log[-128*x^3]) + 
     G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
     G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4] + Log[4]*Log[-x^5] - 
     Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)] - 
     2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 4*PolyLog[2, (1 - 2*x)^(-1)] - 
     2*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] + 
     4*PolyLog[2, x/(-1 + x)] - 4*PolyLog[2, (-1 + 2*x)^(-1)] - 
     2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*PolyLog[2, x/(-1 + 2*x)]))/
   (512*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) + 
  ((32*p2 + 20*p2^2 + 128*x + 88*p2*x - 160*x^2 - 80*p2*x^2 + 160*x^3 - 
     128*x^4)*((-13*Pi^2)/3 + 2*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{1, 1 - 2*x}, z] + 2*G[{1, -1 + 2*x}, z] - 
     4*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] - 
     40*Log[2]^2 - 2*G[{-1}, z]*Log[1 - x] - 2*G[{1}, z]*Log[1 - x] - 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] + 
     (Log[4] - 4*Log[1 - 1/(2*x)])*Log[1 - x] - 
     6*Log[1 - x]*(-2*Log[2 - x^(-1)] + Log[-64*(-1 + x)]) + 
     Log[1 - 2*x]*Log[64/x^6] - (4*I)*Pi*Log[(-1 + x)/x] + 
     2*(Log[1 + (1 - 2*x)^(-1)]*(2*Log[-1 + x] + Log[-2/x^3]) - 
       (Log[-1 + x] - Log[x])^2) + 4*G[{-1}, z]*Log[4*x^2] + 
     4*G[{1}, z]*Log[4*x^2] - Log[16]*Log[4*x^2] - 
     G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
     G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4] + Log[2 - 2/(1 - 2*x)^2]*
      Log[64*(1 - 2*x)^2*x^4] - Log[-x]*Log[1099511627776*x^20] - 
     2*Log[1 - 1/(2*x)]*(-2*Log[x^(-1)] + Log[-4 + 8*x]) - 
     2*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)] - 
     4*PolyLog[2, 1 + 1/(2*(-1 + x))] + 12*PolyLog[2, (1 - 2*x)^(-1)] - 
     8*PolyLog[2, (2 - 2*x)^(-1)] + 8*PolyLog[2, 1/(2*x)] + 
     12*PolyLog[2, x/(-1 + x)] - 12*PolyLog[2, (-1 + 2*x)^(-1)] - 
     8*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 4*PolyLog[2, x/(-1 + 2*x)]))/
   (4096*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)) + 
  ((-2*p2 - 2*p2^2 - 8*x - 14*p2*x + 2*p2^2*x - 16*x^2 + 21*p2*x^2 + 52*x^3 - 
     8*p2*x^3 - 44*x^4 + 16*x^5)*(7*Pi^2 + 12*G[{-1, 1 - 2*x}, z] - 
     6*G[{-1, -1 + 2*x}, z] - 6*G[{1, 1 - 2*x}, z] + 12*G[{1, -1 + 2*x}, z] + 
     12*G[{1 - 2*x, 1 - 2*x}, z] - 6*G[{1 - 2*x, -1 + 2*x}, z] - 
     6*G[{-1 + 2*x, 1 - 2*x}, z] + 12*G[{-1 + 2*x, -1 + 2*x}, z] + 
     18*G[{-1}, z]*Log[2] + 18*G[{1}, z]*Log[2] + 18*G[{1 - 2*x}, z]*Log[2] + 
     18*G[{-1 + 2*x}, z]*Log[2] + 78*Log[2]^2 - 24*Log[2]*Log[4 - 4*x] + 
     12*Log[1 - 2*x]^2 + 3*G[{-1}, z]*Log[(1 - 2*x)^2] + 
     3*G[{1}, z]*Log[(1 - 2*x)^2] + 3*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
     3*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 60*Log[1 - 2*x]*Log[2 - 2*x] + 
     12*G[{-1}, z]*Log[1 - x] + 12*G[{1}, z]*Log[1 - x] + 
     12*G[{1 - 2*x}, z]*Log[1 - x] + 12*G[{-1 + 2*x}, z]*Log[1 - x] + 
     6*Log[256]*Log[1 - x] + 30*Log[1 - x]^2 - 
     12*G[{-1}, z]*Log[4*(-1 + x)^2] - 12*G[{1}, z]*Log[4*(-1 + x)^2] + 
     3*G[{-1}, z]*Log[x^2] + 3*G[{1}, z]*Log[x^2] + 
     3*G[{1 - 2*x}, z]*Log[x^2] + 3*G[{-1 + 2*x}, z]*Log[x^2] + 
     3*Log[-x]*Log[4096*x^6] - 3*Log[x^4]*Log[1 - 3*x + 2*x^2] - 
     24*PolyLog[2, 1 + 1/(2*(-1 + x))] + 36*PolyLog[2, (1 - 2*x)^(-1)] - 
     48*PolyLog[2, (2 - 2*x)^(-1)] + 12*PolyLog[2, 1/(2*x)] + 
     36*PolyLog[2, x/(-1 + x)] - 36*PolyLog[2, (-1 + 2*x)^(-1)] - 
     12*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 24*PolyLog[2, x/(-1 + 2*x)]))/
   (1536*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((-8*p2^2 - 8*p2^3 - 32*p2*x - 72*p2^2*x - 2*p2^3*x - 128*p2*x^2 + 
     40*p2^2*x^2 + 288*p2*x^3 + 8*p2^2*x^3 - 256*p2*x^4 + 128*p2*x^5)*
    (4*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, 1 - 2*x}, z] - 
       G[{-1, -1 + 2*x}, z] + G[{1, -1}, z] + G[{1, 1}, z] - 
       G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + 
       G[{1 - 2*x, 1}, z] - 3*G[{1 - 2*x, 1 - 2*x}, z] + 
       G[{1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1}, z] + 
       G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z] - 2*G[{-1}, z]*Log[1 - 2*x] - 
       2*G[{1}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x}, z]*Log[1 - 2*x] - 
       2*G[{-1 + 2*x}, z]*Log[1 - 2*x] + G[{-1}, z]*Log[4*(1 - x)^2] + 
       G[{1}, z]*Log[4*(1 - x)^2] - G[{1 - 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1 + 2*x}, z]*Log[4*(1 - x)^2] + G[{-1}, z]*Log[4*x^2] + 
       G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1 + 2*x}, z]*Log[4*x^2]) - 
     (8*(Pi^2 + 3*Log[4 - 8*x]*Log[1 - 2*x] + 6*Log[1 - 2*x]*Log[-x] + 
        6*PolyLog[2, 2*x] - 6*PolyLog[2, -1 + 2*x]))/3))/
   (4096*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((-8*p2 - 8*p2^2 - 8*p2*x + 8*p2^2*x + 24*p2*x^2)*
    (4*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, -1 - 2*x}, z] - 
       G[{-1, 1 + 2*x}, z] + G[{1, -1}, z] + G[{1, 1}, z] - 
       G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] + G[{-1 - 2*x, -1}, z] + 
       G[{-1 - 2*x, 1}, z] - 3*G[{-1 - 2*x, -1 - 2*x}, z] + 
       G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
       G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] - 
       2*G[{-1}, z]*Log[-1 - 2*x] - 2*G[{1}, z]*Log[-1 - 2*x] - 
       2*G[{-1 - 2*x}, z]*Log[-1 - 2*x] - 2*G[{1 + 2*x}, z]*Log[-1 - 2*x] + 
       G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] - 
       G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
       G[{-1}, z]*Log[4*(1 + x)^2] + G[{1}, z]*Log[4*(1 + x)^2] - 
       G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*
        Log[4*(1 + x)^2]) - (8*(Pi^2 + 3*Log[-4 - 8*x]*Log[-1 - 2*x] + 
        6*Log[-1 - 2*x]*Log[-1 - x] + 6*PolyLog[2, 2*(1 + x)] - 
        6*PolyLog[2, 1 + 2*x]))/3))/(4096*p2*(1 + p2)*(-1 + x)*x) + 
  ((4 - 6*x + 4*x^2)*((5*Pi^2)/6 - 2*G[{-1, -1 - 2*x}, 1] - 
     2*G[{-1, -1 - 2*x}, z] + 4*G[{-1, 1 + 2*x}, 1] + 2*G[{0, -1 - 2*x}, 1] - 
     2*G[{0, 1 + 2*x}, 1] - 2*G[{1, 1 + 2*x}, z] - 
     4*G[{1 - 2*x, -1 - 2*x}, 1] + 2*G[{1 - 2*x, -1 - 2*x}, z] + 
     2*G[{-1 + 2*x, 1 + 2*x}, z] - 4*G[{1 + 2*x, 1}, 1] - 
     2*G[{1 + 2*x, -1 - 2*x}, 1] + 4*G[{1 + 2*x, 1 + 2*x}, 1] + 9*Log[2]^2 + 
     4*G[{1 - 2*x}, 1]*Log[4] + 4*G[{-1 + 2*x}, 1]*Log[4] - 3*Log[4]^2 + 
     Log[2]*Log[16] - G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] + 
     G[{1 - 2*x}, z]*Log[64] + G[{-1 + 2*x}, z]*Log[64] + 
     G[{1 + 2*x}, 1]*Log[64] - Log[4]*Log[64] + Log[8]*Log[64] + 
     G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] + G[{1 - 2*x}, 1]*Log[256] - 
     G[{1 - 2*x}, z]*Log[256] - G[{-1 + 2*x}, 1]*Log[256] - 
     G[{-1 + 2*x}, z]*Log[256] - G[{1 - 2*x}, 1]*Log[4096] - 
     Log[4]*Log[16384] + (Log[2]*Log[65536])/2 + Log[4]*Log[2 + x^(-1)] - 
     Log[4]*Log[(-1 - 2*x)^(-1)] + Log[4]*Log[-x^(-1)] - 
     2*Log[2 + x^(-1)]*Log[-x^(-1)] + Log[16]*Log[x] + Log[256]*Log[x] + 
     4*Log[x]^2 + G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] - 
     G[{-1 - 2*x}, z]*Log[x^2] + 3*G[{1 + 2*x}, 1]*Log[x^2] - 
     G[{1 + 2*x}, z]*Log[x^2] - Log[4]*Log[x^2] + Log[8]*Log[x^2] - 
     Log[256]*Log[x^2] - 2*Log[x^2]^2 - Log[16]*Log[x*(1 + x)] + 
     2*G[{1 + 2*x}, 1]*Log[(1 + x)^2] + Log[16]*Log[(1 + x)^2] + 
     Log[4096]*Log[(1 + x)^2] - Log[16384]*Log[(1 + x)^2] - 
     2*Log[(1 + x)^2]^2 + (Log[2]*Log[(1 + 2*x)^(-8)])/2 + 
     (Log[x]*Log[(1 + 2*x)^(-8)])/2 + 2*Log[(1 + x)^2]*Log[x/(1 + 2*x)] - 
     Log[16]*Log[(1 + x)/(1 + 2*x)] - Log[4096]*Log[(1 + x)/(1 + 2*x)] - 
     2*Log[(-1 - 2*x)^(-1)]*Log[(1 + x)/(1 + 2*x)] - 
     4*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] - Log[256]*Log[1 + 2*x] - 
     4*Log[x]*Log[1 + 2*x] - (Log[(1 + 2*x)^(-8)]*Log[1 + 2*x])/2 + 
     Log[4]*Log[x*(1 + 2*x)] - G[{-1}, z]*Log[(1 + 2*x)^2] - 
     G[{1}, z]*Log[(1 + 2*x)^2] - 2*G[{1 - 2*x}, 1]*Log[(1 + 2*x)^2] + 
     G[{1 - 2*x}, z]*Log[(1 + 2*x)^2] + G[{-1 + 2*x}, z]*Log[(1 + 2*x)^2] + 
     G[{1 + 2*x}, 1]*Log[(1 + 2*x)^2] + Log[2]*Log[(1 + 2*x)^2] + 
     4*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] - 2*PolyLog[2, 1 + x^(-1)] - 
     6*PolyLog[2, (-1 - 2*x)^(-1)] + 2*PolyLog[2, -1/(2*x)] + 
     4*PolyLog[2, x/(1 + x)] + 6*PolyLog[2, (1 + 2*x)^(-1)] + 
     4*PolyLog[2, x/(1 + 2*x)] - 2*PolyLog[2, (1 + x)/(1 + 2*x)] - 
     8*PolyLog[2, (2 + 2*x)^(-1)] - 4*PolyLog[2, (1 + 2*x)/(2 + 2*x)]))/
   (512*(1 + p2)*(-1 + x)) + ((32 + 32*p2 + 32*x - 32*p2*x - 96*x^2)*
    ((-11*Pi^2)/3 + 2*G[{-1, -1 - 2*x}, z] - 4*G[{-1, 1 + 2*x}, z] - 
     4*G[{1, -1 - 2*x}, z] + 2*G[{1, 1 + 2*x}, z] - 
     4*G[{-1 - 2*x, -1 - 2*x}, z] + 2*G[{-1 - 2*x, 1 + 2*x}, z] + 
     2*G[{1 + 2*x, -1 - 2*x}, z] - 4*G[{1 + 2*x, 1 + 2*x}, z] - 46*Log[2]^2 - 
     G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] - G[{-1 - 2*x}, z]*Log[64] - 
     G[{1 + 2*x}, z]*Log[64] + 4*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 + 2*x}, z]*Log[x^2] - 2*G[{-1}, z]*Log[(1 + x)^2] - 
     2*G[{1}, z]*Log[(1 + x)^2] - 2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 4*G[{-1}, z]*Log[4*(1 + x)^2] + 
     4*G[{1}, z]*Log[4*(1 + x)^2] + 8*Log[2]*Log[4*(1 + x)^2] - 
     (Log[x] - Log[1/2 + x])*(8*Log[x] + Log[65536/(1 + 2*x)^8]) - 
     4*Log[2]*Log[x*(1 + 2*x)] - 4*Log[(1 + x)^2]*(Log[(4*x)/(1 + 2*x)] + 
       2*Log[8*(1 + x)*(1 + 2*x)]) - G[{-1}, z]*Log[(1 + 2*x)^2] - 
     G[{1}, z]*Log[(1 + 2*x)^2] - G[{-1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
     G[{1 + 2*x}, z]*Log[(1 + 2*x)^2] + 
     4*(2*Log[2*x*(1 + x)] + Log[-64/(1 + 2*x)])*Log[1 + (1 + 2*x)^(-1)] + 
     4*PolyLog[2, 1 + x^(-1)] + 12*PolyLog[2, (-1 - 2*x)^(-1)] - 
     4*PolyLog[2, -1/(2*x)] - 8*PolyLog[2, x/(1 + x)] - 
     12*PolyLog[2, (1 + 2*x)^(-1)] - 8*PolyLog[2, x/(1 + 2*x)] + 
     4*PolyLog[2, (1 + x)/(1 + 2*x)] + 16*PolyLog[2, (2 + 2*x)^(-1)] + 
     8*PolyLog[2, 1 - 1/(2*(1 + x))]))/(8192*(1 + p2)*(-1 + x)*x) + 
  (((p2^2 + p2*(8 + 8*x - 4*x^2) + 8*(1 + x^2))*
      (2*G[{1 - 2*x, -1, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 1 - 2*x, -1}, z] + 4*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, -1}, z] - 4*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 2*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
       4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16] + G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] + G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1, 1 - 2*x}, z]*Log[x^2] + G[{-1, -1 + 2*x}, z]*Log[x^2] + 
       G[{1, 1 - 2*x}, z]*Log[x^2] - G[{1, -1 + 2*x}, z]*Log[x^2] - 
       G[{1 - 2*x, -1}, z]*Log[x^2] + G[{1 - 2*x, 1}, z]*Log[x^2] - 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] + G[{-1 + 2*x, -1}, z]*Log[x^2] - G[{-1 + 2*x, 1}, z]*
        Log[x^2] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^2*(-1 + x)) + 
    ((-1 + 2*x)*(-1 + p2 + 2*x)*(-4*G[{-1, -1, 1 - 2*x}, z] + 
       4*G[{-1, -1, -1 + 2*x}, z] + 4*G[{-1, 0, 1 - 2*x}, z] - 
       4*G[{-1, 0, -1 + 2*x}, z] - 4*G[{-1, 1, 1 - 2*x}, z] + 
       4*G[{-1, 1, -1 + 2*x}, z] - 2*G[{-1, 1 - 2*x, -1}, z] - 
       2*G[{-1, 1 - 2*x, 1}, z] - 2*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 2*G[{-1, -1 + 2*x, -1}, z] + 
       2*G[{-1, -1 + 2*x, 1}, z] - 2*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 4*G[{0, -1, 1 - 2*x}, z] - 
       4*G[{0, -1, -1 + 2*x}, z] - 4*G[{0, 0, 1 - 2*x}, z] + 
       4*G[{0, 0, -1 + 2*x}, z] + 4*G[{0, 1, 1 - 2*x}, z] - 
       4*G[{0, 1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x, -1}, z] + 
       2*G[{0, 1 - 2*x, 1}, z] + 2*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, -1}, z] - 
       2*G[{0, -1 + 2*x, 1}, z] + 2*G[{0, -1 + 2*x, 1 - 2*x}, z] - 
       2*G[{0, -1 + 2*x, -1 + 2*x}, z] - 4*G[{1, -1, 1 - 2*x}, z] + 
       4*G[{1, -1, -1 + 2*x}, z] + 4*G[{1, 0, 1 - 2*x}, z] - 
       4*G[{1, 0, -1 + 2*x}, z] - 4*G[{1, 1, 1 - 2*x}, z] + 
       4*G[{1, 1, -1 + 2*x}, z] - 2*G[{1, 1 - 2*x, -1}, z] - 
       2*G[{1, 1 - 2*x, 1}, z] - 2*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{1, 1 - 2*x, -1 + 2*x}, z] + 2*G[{1, -1 + 2*x, -1}, z] + 
       2*G[{1, -1 + 2*x, 1}, z] - 2*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       2*G[{1, -1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1, -1}, z] - 
       G[{1 - 2*x, -1, 1}, z] - 2*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 2*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 0, -1 + 2*x}, z] - G[{1 - 2*x, 1, -1}, z] - 
       G[{1 - 2*x, 1, 1}, z] - 2*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1}, z] - 
       G[{1 - 2*x, 1 - 2*x, 1}, z] - G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
       G[{1 - 2*x, -1 + 2*x, 1}, z] - G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
       G[{-1 + 2*x, -1, 1}, z] - 2*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 
       2*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
       G[{-1 + 2*x, 1, 1}, z] - 2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       2*G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       G[{-1 + 2*x, -1 + 2*x, 1}, z] - G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       (3*G[{-1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (G[{-1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{0, -1}, z]*Log[4*(-1 + x)^2] + G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + (G[{1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (3*G[{1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (3*G[{-1, -1}, z]*Log[4*x^2])/2 + (G[{-1, 1}, z]*Log[4*x^2])/2 - 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] + G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       G[{0, -1}, z]*Log[4*x^2] - G[{0, 1}, z]*Log[4*x^2] + 
       G[{0, 1 - 2*x}, z]*Log[4*x^2] - G[{0, -1 + 2*x}, z]*Log[4*x^2] - 
       (G[{1, -1}, z]*Log[4*x^2])/2 + (3*G[{1, 1}, z]*Log[4*x^2])/2 - 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] - (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2])/
        2 + (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[4*x^2])/2 + (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 - 
       (G[{-1}, z]*Log[x^2]*Log[16*x^2])/4 + (G[{1}, z]*Log[x^2]*Log[16*x^2])/
        4 - (G[{1 - 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12 + 
       (G[{-1 + 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12))/
     (32*(1 + p2)^(3/2)*(-1 + x)) + ((4*(-1 + x)*x^2 + p2*(2 - 5*x + 2*x^2))*
      (G[{1 - 2*x}, z]*(6*Log[(-1 + x)^2]^2 + 3*Log[(-1 + x)^2]*
          (Log[65536] + 4*Log[x^2]) + 2*(Pi^2 + 72*Log[2]^2 - 3*Log[4]^2 + 
           Log[2]*Log[16777216] + (Log[4096] + 2*Log[16777216])*Log[x^2] + 
           12*Log[x^2]^2)) - G[{-1 + 2*x}, z]*(6*Log[(-1 + x)^2]^2 + 
         3*Log[(-1 + x)^2]*(Log[65536] + 4*Log[x^2]) + 
         2*(Pi^2 + 72*Log[2]^2 - 3*Log[4]^2 + Log[2]*Log[16777216] + 
           (Log[4096] + 2*Log[16777216])*Log[x^2] + 12*Log[x^2]^2)) + 
       3*(4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, -1, -1 + 2*x}, z] - 
         8*G[{-1, 0, 1 - 2*x}, z] + 8*G[{-1, 0, -1 + 2*x}, z] + 
         4*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] - 
         4*G[{-1, 1 - 2*x, -1}, z] - 4*G[{-1, 1 - 2*x, 1}, z] + 
         4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1, -1 + 2*x, -1}, z] + 4*G[{-1, -1 + 2*x, 1}, z] + 
         4*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1, 1 - 2*x}, z] + 8*G[{0, -1, -1 + 2*x}, z] + 
         16*G[{0, 0, 1 - 2*x}, z] - 16*G[{0, 0, -1 + 2*x}, z] - 
         8*G[{0, 1, 1 - 2*x}, z] + 8*G[{0, 1, -1 + 2*x}, z] + 
         8*G[{0, 1 - 2*x, -1}, z] + 8*G[{0, 1 - 2*x, 1}, z] - 
         8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 8*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1 + 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] - 
         8*G[{0, -1 + 2*x, 1 - 2*x}, z] + 8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1, 1 - 2*x}, z] - 4*G[{1, -1, -1 + 2*x}, z] - 
         8*G[{1, 0, 1 - 2*x}, z] + 8*G[{1, 0, -1 + 2*x}, z] + 
         4*G[{1, 1, 1 - 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] - 
         4*G[{1, 1 - 2*x, -1}, z] - 4*G[{1, 1 - 2*x, 1}, z] + 
         4*G[{1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] + 
         4*G[{1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, -1, 1}, z] + 
         4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
         8*G[{1 - 2*x, 0, 1 - 2*x}, z] + 8*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, 1, -1}, z] - 4*G[{1 - 2*x, 1, 1}, z] + 
         4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, 1 - 2*x, -1}, z] - 4*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 4*G[{1 - 2*x, -1 + 2*x, -1}, 
           z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
         4*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, -1}, z] + 
         4*G[{-1 + 2*x, -1, 1}, z] + 4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 8*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
         8*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, -1}, z] + 
         4*G[{-1 + 2*x, 1, 1}, z] + 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
         4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
           z] - 4*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 16*G[{-1}, z]*Log[2]^2 + 
         16*G[{1}, z]*Log[2]^2 + 4*G[{-1, 1 - 2*x}, z]*Log[16] - 
         6*G[{-1, -1 + 2*x}, z]*Log[16] - 4*G[{0, 1 - 2*x}, z]*Log[16] + 
         12*G[{0, -1 + 2*x}, z]*Log[16] + 4*G[{1, 1 - 2*x}, z]*Log[16] - 
         6*G[{1, -1 + 2*x}, z]*Log[16] + 4*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 
         6*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[16] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] + 
         G[{-1, 1 - 2*x}, z]*Log[256] - 4*G[{0, 1 - 2*x}, z]*Log[256] + 
         G[{1, 1 - 2*x}, z]*Log[256] + G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 
         G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 4*G[{-1, -1}, z]*
          Log[(-1 + x)^2] + 4*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
         4*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 4*G[{-1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] + 8*G[{0, -1}, z]*Log[(-1 + x)^2] - 
         8*G[{0, 1}, z]*Log[(-1 + x)^2] - 8*G[{0, 1 - 2*x}, z]*
          Log[(-1 + x)^2] + 8*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{1, -1}, z]*Log[(-1 + x)^2] + 4*G[{1, 1}, z]*Log[(-1 + x)^2] + 
         4*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 4*G[{1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
         4*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 4*G[{1 - 2*x, 1 - 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 4*G[{-1 + 2*x, 1}, z]*
          Log[(-1 + x)^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{-1}, z]*Log[(-1 + x)^2]^2 + 2*G[{1}, z]*Log[(-1 + x)^2]^2 + 
         4*G[{-1, -1}, z]*Log[x^2] - 4*G[{-1, 1}, z]*Log[x^2] + 
         8*G[{-1, 1 - 2*x}, z]*Log[x^2] - 8*G[{-1, -1 + 2*x}, z]*Log[x^2] - 
         8*G[{0, -1}, z]*Log[x^2] + 8*G[{0, 1}, z]*Log[x^2] - 
         16*G[{0, 1 - 2*x}, z]*Log[x^2] + 16*G[{0, -1 + 2*x}, z]*Log[x^2] + 
         4*G[{1, -1}, z]*Log[x^2] - 4*G[{1, 1}, z]*Log[x^2] + 
         8*G[{1, 1 - 2*x}, z]*Log[x^2] - 8*G[{1, -1 + 2*x}, z]*Log[x^2] + 
         4*G[{1 - 2*x, -1}, z]*Log[x^2] - 4*G[{1 - 2*x, 1}, z]*Log[x^2] + 
         8*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 8*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[x^2] + 4*G[{-1 + 2*x, -1}, z]*Log[x^2] - 4*G[{-1 + 2*x, 1}, z]*
          Log[x^2] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
         8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 2*G[{-1}, z]*Log[(-1 + x)^2]*
          Log[x^2] + 2*G[{1}, z]*Log[(-1 + x)^2]*Log[x^2] + 
         4*G[{-1}, z]*Log[x^2]^2 - 4*G[{1}, z]*Log[x^2]^2 + 
         16*G[{-1}, z]*Log[2]*Log[2*x^2] - 16*G[{1}, z]*Log[2]*Log[2*x^2] - 
         4*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
         4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, 1}, z]*
          Log[4*x^2] + 4*G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
         4*G[{1}, z]*Log[x^2]*Log[16*x^2] - 2*G[{-1}, z]*Log[(-1 + x)^2]*
          Log[256*x^2] + 2*G[{1}, z]*Log[(-1 + x)^2]*Log[256*x^2] - 
         2*G[{-1}, z]*Log[x^2]*Log[256*x^2] + 2*G[{1}, z]*Log[x^2]*
          Log[256*x^2])))/(1536*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
    ((p2^2 + 2*p2*(1 + x - x^2) - 4*(-1 + x)*(1 + x^2))*
      (6*(G[{-1, -1, 1 - 2*x}, z] - G[{-1, -1, -1 + 2*x}, z] - 
         2*G[{-1, 0, 1 - 2*x}, z] + 2*G[{-1, 0, -1 + 2*x}, z] + 
         G[{-1, 1, 1 - 2*x}, z] - G[{-1, 1, -1 + 2*x}, z] - 
         G[{-1, 1 - 2*x, -1}, z] - G[{-1, 1 - 2*x, 1}, z] + 
         G[{-1, 1 - 2*x, 1 - 2*x}, z] - G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
         G[{-1, -1 + 2*x, -1}, z] + G[{-1, -1 + 2*x, 1}, z] + 
         G[{-1, -1 + 2*x, 1 - 2*x}, z] - G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
         2*G[{0, -1, 1 - 2*x}, z] + 2*G[{0, -1, -1 + 2*x}, z] + 
         4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
         2*G[{0, 1, 1 - 2*x}, z] + 2*G[{0, 1, -1 + 2*x}, z] + 
         2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] - 
         2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
         2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] - 
         2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
         G[{1, -1, 1 - 2*x}, z] - G[{1, -1, -1 + 2*x}, z] - 
         2*G[{1, 0, 1 - 2*x}, z] + 2*G[{1, 0, -1 + 2*x}, z] + 
         G[{1, 1, 1 - 2*x}, z] - G[{1, 1, -1 + 2*x}, z] - 
         G[{1, 1 - 2*x, -1}, z] - G[{1, 1 - 2*x, 1}, z] + 
         G[{1, 1 - 2*x, 1 - 2*x}, z] - G[{1, 1 - 2*x, -1 + 2*x}, z] + 
         G[{1, -1 + 2*x, -1}, z] + G[{1, -1 + 2*x, 1}, z] + 
         G[{1, -1 + 2*x, 1 - 2*x}, z] - G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] + 
         G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] - 
         2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 2*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] + 
         G[{1 - 2*x, 1, 1 - 2*x}, z] - G[{1 - 2*x, 1, -1 + 2*x}, z] - 
         G[{1 - 2*x, 1 - 2*x, -1}, z] - G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
          z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{1 - 2*x, -1 + 2*x, 1}, z] + 
         G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x, 
           -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + G[{-1 + 2*x, -1, 1}, 
          z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - G[{-1 + 2*x, -1, -1 + 2*x}, 
          z] - 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 2*G[{-1 + 2*x, 0, -1 + 2*x}, 
           z] + G[{-1 + 2*x, 1, -1}, z] + G[{-1 + 2*x, 1, 1}, z] + 
         G[{-1 + 2*x, 1, 1 - 2*x}, z] - G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
         G[{-1 + 2*x, 1 - 2*x, -1}, z] - G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
         G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, 
           -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
         G[{-1 + 2*x, -1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
          z] - G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{1 - 2*x, 1}, z]*
          Log[1/(4*x^2)] - (G[{1 - 2*x, -1}, z] - G[{-1 + 2*x, 1}, z])*
          (3*Log[(-1 + x)^2] + Log[4/((-1 + x)^2*x^2)]) + 
         G[{-1 + 2*x, -1}, z]*Log[4*x^2] + Log[(-1 + x)/x]*
          (4*G[{0, -1}, z] - (G[{-1}, z] - G[{1}, z])*(6*Log[1 - x] + 
             Log[256*x^2])) + (G[{-1, -1}, z] - G[{-1, 1}, z] + 
           2*G[{0, 1}, z] + G[{1, -1}, z] - G[{1, 1}, z])*
          Log[x^2/(-1 + x)^2] + (G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 
           2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + 
           G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + G[{1 - 2*x, 1 - 2*x}, 
            z] - G[{1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
           G[{-1 + 2*x, -1 + 2*x}, z])*Log[64*(-1 + x)^4*x^2]) + 
       G[{1 - 2*x}, z]*(Pi^2 + 84*Log[2]^2 + 3*Log[x^2]*Log[256*x^2] + 
         6*Log[1 - x]*(8*Log[1 - x] + Log[1048576*x^4])) - 
       G[{-1 + 2*x}, z]*(Pi^2 + 84*Log[2]^2 + 3*Log[x^2]*Log[256*x^2] + 
         6*Log[1 - x]*(8*Log[1 - x] + Log[1048576*x^4]))))/
     (1536*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((p2*(-2 + x) + 2*(-1 + x)*x)*(6*(G[{-1, -1, 1 - 2*x}, z] - 
         G[{-1, -1, -1 + 2*x}, z] - 2*G[{-1, 0, 1 - 2*x}, z] + 
         2*G[{-1, 0, -1 + 2*x}, z] + G[{-1, 1, 1 - 2*x}, z] - 
         G[{-1, 1, -1 + 2*x}, z] - G[{-1, 1 - 2*x, -1}, z] - 
         G[{-1, 1 - 2*x, 1}, z] + G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1, 1 - 2*x, -1 + 2*x}, z] + G[{-1, -1 + 2*x, -1}, z] + 
         G[{-1, -1 + 2*x, 1}, z] + G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
         G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, 1 - 2*x}, z] + 
         2*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
         4*G[{0, 0, -1 + 2*x}, z] - 2*G[{0, 1, 1 - 2*x}, z] + 
         2*G[{0, 1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x, -1}, z] + 
         2*G[{0, 1 - 2*x, 1}, z] - 2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
         2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, -1}, z] - 
         2*G[{0, -1 + 2*x, 1}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
         2*G[{0, -1 + 2*x, -1 + 2*x}, z] + G[{1, -1, 1 - 2*x}, z] - 
         G[{1, -1, -1 + 2*x}, z] - 2*G[{1, 0, 1 - 2*x}, z] + 
         2*G[{1, 0, -1 + 2*x}, z] + G[{1, 1, 1 - 2*x}, z] - 
         G[{1, 1, -1 + 2*x}, z] - G[{1, 1 - 2*x, -1}, z] - 
         G[{1, 1 - 2*x, 1}, z] + G[{1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{1, 1 - 2*x, -1 + 2*x}, z] + G[{1, -1 + 2*x, -1}, z] + 
         G[{1, -1 + 2*x, 1}, z] + G[{1, -1 + 2*x, 1 - 2*x}, z] - 
         G[{1, -1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1, -1}, z] - 
         G[{1 - 2*x, -1, 1}, z] + G[{1 - 2*x, -1, 1 - 2*x}, z] - 
         G[{1 - 2*x, -1, -1 + 2*x}, z] - 2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
         2*G[{1 - 2*x, 0, -1 + 2*x}, z] - G[{1 - 2*x, 1, -1}, z] - 
         G[{1 - 2*x, 1, 1}, z] + G[{1 - 2*x, 1, 1 - 2*x}, z] - 
         G[{1 - 2*x, 1, -1 + 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1}, z] - 
         G[{1 - 2*x, 1 - 2*x, 1}, z] + G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
         G[{1 - 2*x, -1 + 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
         G[{-1 + 2*x, -1, 1}, z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
         G[{-1 + 2*x, -1, -1 + 2*x}, z] - 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
         2*G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
         G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
         G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
         G[{-1 + 2*x, 1 - 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, 
          z] + G[{-1 + 2*x, -1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, 
           1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
         G[{1 - 2*x, -1}, z]*Log[1/(4*(-1 + x)^2)] + G[{-1 + 2*x, 1}, z]*
          Log[4*(-1 + x)^2] + G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2/(4*x^4)] + 
         2*(-G[{-1, -1}, z] + G[{-1, 1}, z] + 2*G[{0, -1}, z] - 
           2*G[{0, 1}, z] - G[{1, -1}, z] + G[{1, 1}, z])*Log[(-1 + x)/x] + 
         G[{-1 + 2*x, -1}, z]*Log[(4*x^4)/(-1 + x)^2] + 
         (G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x}, z] + 
           2*G[{0, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
           G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z] + 
           G[{-1 + 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x}, z])*
          Log[64*(-1 + x)^2*x^4] - (G[{-1}, z] - G[{1}, z])*
          (2*Log[1 - x]*Log[-16*(-1 + x)*x^2] - Log[-x]*Log[256*x^6])) + 
       (G[{1 - 2*x}, z] - G[{-1 + 2*x}, z])*(Pi^2 + 84*Log[2]^2 + 
         3*Log[(-1 + x)^2]*Log[256*(-1 + x)^2*x^4] + 
         Log[x^2]*Log[1152921504606846976*x^24])))/(768*(1 + p2)^(3/2)*x) - 
    ((8 + p2^2 + 8*x^2 + 4*p2*(2 + x))*(8*(ArcCoth[1 - 2*x] + ArcCoth[2*x])*
        G[{-1, -1}, z] - 8*ArcCoth[1 + 2*x - 4*x^2]*(G[{-1, 1}, z] + 
         G[{1, -1}, z] - G[{1, 1}, z]) + 4*G[{-1, -1, -1 - 2*x}, z] - 
       4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 - 2*x}, z] + 
       4*G[{-1, 1, 1 - 2*x}, z] + 4*G[{-1, 1 - 2*x, -1}, z] + 
       4*G[{-1, 1 - 2*x, 1}, z] - 4*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 
       4*G[{-1, -x, -1}, z] - 4*G[{-1, -x, 1}, z] + 
       4*G[{-1, -x, -1 - 2*x}, z] + 4*G[{-1, -x, 1 - 2*x}, z] - 
       4*G[{-1, -1 + 2*x, -1}, z] - 4*G[{-1, -1 + 2*x, 1}, z] + 
       4*G[{-1, -1 + 2*x, 1 + 2*x}, z] + 4*G[{1, -1, -1 + 2*x}, z] - 
       4*G[{1, -1, 1 + 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] + 
       4*G[{1, 1, 1 + 2*x}, z] - 4*G[{1, 1 - 2*x, -1}, z] - 
       4*G[{1, 1 - 2*x, 1}, z] + 4*G[{1, 1 - 2*x, -1 - 2*x}, z] - 
       4*G[{1, x, -1}, z] - 4*G[{1, x, 1}, z] + 4*G[{1, x, -1 + 2*x}, z] + 
       4*G[{1, x, 1 + 2*x}, z] + 4*G[{1, -1 + 2*x, -1}, z] + 
       4*G[{1, -1 + 2*x, 1}, z] - 4*G[{1, -1 + 2*x, 1 + 2*x}, z] + 
       6*G[{1 - 2*x, -1, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 1, -1 - 2*x}, z] - 2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, 1 + 2*x}, z] + 
       4*G[{1 - 2*x, -x, -1}, z] + 4*G[{1 - 2*x, -x, 1}, z] - 
       4*G[{1 - 2*x, -x, -1 - 2*x}, z] - 4*G[{1 - 2*x, -x, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, -1, -1 - 2*x}, z] - 2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 6*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       4*G[{-1 + 2*x, x, -1}, z] + 4*G[{-1 + 2*x, x, 1}, z] - 
       4*G[{-1 + 2*x, x, -1 + 2*x}, z] - 4*G[{-1 + 2*x, x, 1 + 2*x}, z] + 
       4*(-G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - 
         G[{1, -1 + 2*x}, z])*Log[-1 - 2*x] + 
       4*(G[{1 - 2*x, -1}, z] - G[{1 - 2*x, 1}, z] - G[{-1 + 2*x, -1}, z] + 
         G[{-1 + 2*x, 1}, z])*Log[1 - 2*x] + 
       (-G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - 
         G[{1, -1 + 2*x}, z] - G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] + 
         G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z])*Log[16*(-1 + x)^2*x^2] + 
       4*(G[{-1, -x}, z] + G[{1, x}, z] - G[{1 - 2*x, -x}, z] - 
         G[{-1 + 2*x, x}, z])*Log[-1 + 4*x^2]))/(512*(1 + p2)^2*(-1 + x)) + 
    ((2 - 4*x + 14*x^2 + p2*(-1 + 11*x))*((13*Pi^2*G[{1 - 2*x}, z])/12 - 
       (13*Pi^2*G[{-1 + 2*x}, z])/12 + 2*G[{-1, -1, 1 - 2*x}, z] - 
       4*G[{-1, -1, -1 + 2*x}, z] - 3*G[{-1, 0, 1 - 2*x}, z] + 
       3*G[{-1, 0, -1 + 2*x}, z] + 2*G[{-1, 1, 1 - 2*x}, z] - 
       G[{-1, 1, -1 + 2*x}, z] + 2*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1, 1 - 2*x, -1 + 2*x}, z] + 2*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, 1 - 2*x}, z] + 
       4*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
       4*G[{0, 0, -1 + 2*x}, z] - 4*G[{0, 1, 1 - 2*x}, z] + 
       2*G[{0, 1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{0, -1 + 2*x, -1 + 2*x}, z] + G[{1, -1, 1 - 2*x}, z] - 
       2*G[{1, -1, -1 + 2*x}, z] - 3*G[{1, 0, 1 - 2*x}, z] + 
       3*G[{1, 0, -1 + 2*x}, z] + 4*G[{1, 1, 1 - 2*x}, z] - 
       2*G[{1, 1, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1, 1 - 2*x, -1 + 2*x}, z] + G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       2*G[{1, -1 + 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 3*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       3*G[{1 - 2*x, 0, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] - 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 10*G[{1 - 2*x}, z]*Log[2]^2 - 
       10*G[{-1 + 2*x}, z]*Log[2]^2 - 2*G[{-1, -1}, z]*Log[1 - x] + 
       G[{-1, 1}, z]*Log[1 - x] + G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       2*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 2*G[{0, -1}, z]*Log[1 - x] - 
       2*G[{0, 1}, z]*Log[1 - x] - 2*G[{0, 1 - 2*x}, z]*Log[1 - x] + 
       2*G[{0, -1 + 2*x}, z]*Log[1 - x] - G[{1, -1}, z]*Log[1 - x] + 
       2*G[{1, 1}, z]*Log[1 - x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - x] - 
       G[{1, -1 + 2*x}, z]*Log[1 - x] - G[{1 - 2*x, -1}, z]*Log[1 - x] + 
       2*G[{1 - 2*x, 1}, z]*Log[1 - x] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] - G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] - 
       2*G[{-1 + 2*x, -1}, z]*Log[1 - x] + G[{-1 + 2*x, 1}, z]*Log[1 - x] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] - (G[{1 - 2*x}, z]*Log[2]*Log[1 - x])/2 + 
       (G[{-1 + 2*x}, z]*Log[2]*Log[1 - x])/2 - 3*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[1 - x] + 3*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[1 - x] + G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] - 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] + 
       (3*G[{1 - 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 - 
       (3*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 - 
       G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 
       G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 
       (G[{1 - 2*x}, z]*Log[-1 + x]^2)/2 - (G[{-1 + 2*x}, z]*Log[-1 + x]^2)/
        2 - (G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 + 
       (G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 - 
       (G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 + 
       (G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 - 
       G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
       I*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] - I*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] - G[{1 - 2*x}, z]*Log[-1 + x]*Log[x] + 
       G[{-1 + 2*x}, z]*Log[-1 + x]*Log[x] + (G[{1 - 2*x}, z]*Log[x]^2)/2 - 
       (G[{-1 + 2*x}, z]*Log[x]^2)/2 + 4*G[{-1, -1}, z]*Log[4*x^2] - 
       2*G[{-1, 1}, z]*Log[4*x^2] - 4*G[{0, -1}, z]*Log[4*x^2] + 
       4*G[{0, 1}, z]*Log[4*x^2] + 2*G[{1, -1}, z]*Log[4*x^2] - 
       4*G[{1, 1}, z]*Log[4*x^2] + 2*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + (G[{1 - 2*x}, z]*Log[16]*
         Log[4*x^2])/4 - (G[{-1 + 2*x}, z]*Log[16]*Log[4*x^2])/4 - 
       G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       (G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       (G[{-1, 1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4])/2 - 
       G[{-1, -1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{0, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - (G[{1 - 2*x, -1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + (G[{-1 + 2*x, 1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1 - 2*x}, z]*Log[2 - 2/(1 - 2*x)^2]*
         Log[64*(1 - 2*x)^2*x^4])/4 + (G[{-1 + 2*x}, z]*
         Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4])/4 + 
       (G[{1 - 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 - 
       (G[{-1 + 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 + 
       (G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 - 
       (G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 + 
       (G[{1 - 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/2 - 
       (G[{-1 + 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/
        2 + G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 2*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       (G[{-1}, z]*(Pi^2 + 40*Log[2]^2 - 8*Log[4]^2 - Log[4]*Log[1 - x] - 
          12*Log[2 - x^(-1)]*Log[1 - x] + 4*Log[1 - 1/(2*x)]*Log[1 - x] + 
          6*Log[1 - x]*Log[-64*(-1 + x)] - 4*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 2*Log[-1 + x]^2 - Log[1 - 2*x]*Log[64/x^6] - 
          2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 4*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (4*I)*Pi*Log[(-1 + x)/x] - 4*Log[-1 + x]*Log[x] + 
          2*Log[x]^2 + Log[16]*Log[4*x^2] - 8*Log[x^2]*Log[16*x^2] - 
          Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          Log[-x]*Log[1099511627776*x^20] + 2*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 2*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] - 
          8*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
        4 + (G[{1}, z]*(Pi^2 + 40*Log[2]^2 - 8*Log[4]^2 - Log[4]*Log[1 - x] - 
          12*Log[2 - x^(-1)]*Log[1 - x] + 4*Log[1 - 1/(2*x)]*Log[1 - x] + 
          6*Log[1 - x]*Log[-64*(-1 + x)] - 4*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 2*Log[-1 + x]^2 - Log[1 - 2*x]*Log[64/x^6] - 
          2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 4*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (4*I)*Pi*Log[(-1 + x)/x] - 4*Log[-1 + x]*Log[x] + 
          2*Log[x]^2 + Log[16]*Log[4*x^2] - 8*Log[x^2]*Log[16*x^2] - 
          Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          Log[-x]*Log[1099511627776*x^20] + 2*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 2*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] - 
          8*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
        4 - G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 
       G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + 2*x)]))/
     (128*(1 + p2)^(3/2)*(-1 + x)) - 
    ((p2^2 + p2*(2 + 14*x - 14*x^2) - 12*(-1 + x - x^2 + x^3))*
      (-10*Pi^2*G[{1 - 2*x}, z] + 10*Pi^2*G[{-1 + 2*x}, z] - 
       120*G[{-1, -1, 1 - 2*x}, z] + 24*G[{-1, -1, -1 + 2*x}, z] + 
       72*G[{-1, 0, 1 - 2*x}, z] - 72*G[{-1, 0, -1 + 2*x}, z] - 
       24*G[{-1, 1, 1 - 2*x}, z] + 48*G[{-1, 1, -1 + 2*x}, z] - 
       72*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 48*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       24*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 72*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       96*G[{0, -1, 1 - 2*x}, z] - 48*G[{0, -1, -1 + 2*x}, z] - 
       96*G[{0, 0, 1 - 2*x}, z] + 96*G[{0, 0, -1 + 2*x}, z] + 
       48*G[{0, 1, 1 - 2*x}, z] - 96*G[{0, 1, -1 + 2*x}, z] + 
       96*G[{0, 1 - 2*x, 1 - 2*x}, z] - 48*G[{0, 1 - 2*x, -1 + 2*x}, z] + 
       48*G[{0, -1 + 2*x, 1 - 2*x}, z] - 96*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{1, -1, 1 - 2*x}, z] + 24*G[{1, -1, -1 + 2*x}, z] + 
       72*G[{1, 0, 1 - 2*x}, z] - 72*G[{1, 0, -1 + 2*x}, z] - 
       24*G[{1, 1, 1 - 2*x}, z] + 120*G[{1, 1, -1 + 2*x}, z] - 
       72*G[{1, 1 - 2*x, 1 - 2*x}, z] + 24*G[{1, 1 - 2*x, -1 + 2*x}, z] - 
       48*G[{1, -1 + 2*x, 1 - 2*x}, z] + 72*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       72*G[{1 - 2*x, -1, 1 - 2*x}, z] + 48*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       72*G[{1 - 2*x, 0, 1 - 2*x}, z] - 72*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       48*G[{1 - 2*x, 1, 1 - 2*x}, z] + 48*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       96*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       48*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       24*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       48*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 48*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       72*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 72*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 72*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       96*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 36*G[{1, -1}, z]*Log[2] + 
       36*G[{1, 1}, z]*Log[2] + 36*G[{1, 1 - 2*x}, z]*Log[2] + 
       36*G[{1, -1 + 2*x}, z]*Log[2] - 108*G[{1 - 2*x, -1}, z]*Log[2] - 
       108*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 36*G[{-1 + 2*x, 1}, z]*Log[2] + 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 318*G[{1 - 2*x}, z]*Log[2]^2 + 
       318*G[{-1 + 2*x}, z]*Log[2]^2 + 12*G[{-1, -1}, z]*Log[4] - 
       12*G[{-1, 1 - 2*x}, z]*Log[4] - 12*G[{1, 1}, z]*Log[4] + 
       12*G[{1, -1 + 2*x}, z]*Log[4] + 12*G[{1 - 2*x, 1}, z]*Log[4] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] - 12*G[{-1 + 2*x, -1}, z]*Log[4] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 3*G[{-1 + 2*x}, z]*Log[4]*
        Log[8] + 12*G[{-1, -1}, z]*Log[16] - 36*G[{-1, -1 + 2*x}, z]*
        Log[16] + 12*G[{0, 1}, z]*Log[16] + 24*G[{0, -1 + 2*x}, z]*Log[16] + 
       12*G[{1, -1}, z]*Log[16] + 12*G[{1, 1 - 2*x}, z]*Log[16] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16] - 12*G[{-1, -1}, z]*Log[64] - 12*G[{-1, 1}, z]*Log[64] + 
       12*G[{-1, 1 - 2*x}, z]*Log[64] - 12*G[{-1, -1 + 2*x}, z]*Log[64] + 
       6*G[{1, -1}, z]*Log[64] + 6*G[{1, 1}, z]*Log[64] + 
       6*G[{1, 1 - 2*x}, z]*Log[64] - 18*G[{1, -1 + 2*x}, z]*Log[64] + 
       6*G[{1 - 2*x, -1}, z]*Log[64] + 12*G[{1 - 2*x, 1}, z]*Log[64] - 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64] - 12*G[{-1 + 2*x, -1}, z]*Log[64] + 6*G[{-1 + 2*x, 1}, z]*
        Log[64] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 
       30*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] + G[{1 - 2*x}, z]*Log[8]*
        Log[64] + 6*G[{-1, -1}, z]*Log[256] - 6*G[{-1, 1 - 2*x}, z]*
        Log[256] + 12*G[{-1, -1 + 2*x}, z]*Log[256] - 
       6*G[{0, -1}, z]*Log[256] - 12*G[{0, -1 + 2*x}, z]*Log[256] - 
       6*G[{1, -1}, z]*Log[256] - 12*G[{1, 1}, z]*Log[256] + 
       6*G[{1, -1 + 2*x}, z]*Log[256] - 6*G[{1 - 2*x, -1}, z]*Log[256] - 
       6*G[{1 - 2*x, 1}, z]*Log[256] + 6*G[{-1 + 2*x, -1}, z]*Log[256] + 
       6*G[{-1 + 2*x, 1}, z]*Log[256] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[256] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 
       12*G[{-1, 1 - 2*x}, z]*Log[4096] + 12*G[{-1, -1 + 2*x}, z]*Log[4096] + 
       12*G[{0, 1 - 2*x}, z]*Log[4096] - 12*G[{0, -1 + 2*x}, z]*Log[4096] - 
       12*G[{1, 1 - 2*x}, z]*Log[4096] + 12*G[{1, -1 + 2*x}, z]*Log[4096] + 
       24*G[{-1, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] + 
       24*G[{1, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{-1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       24*G[{1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       24*G[{1 - 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{-1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] - 
       12*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^2 + 
       12*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^2 + 
       36*G[{1 - 2*x}, z]*Log[2]*Log[4 - 8*x] - 36*G[{-1 + 2*x}, z]*Log[2]*
        Log[4 - 8*x] + 48*G[{1 - 2*x}, z]*Log[2]*Log[4 - 4*x] - 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[4 - 4*x] - 72*G[{-1, -1}, z]*
        Log[1 - 2*x] + 24*G[{-1, 1}, z]*Log[1 - 2*x] - 
       48*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] + 48*G[{-1, -1 + 2*x}, z]*
        Log[1 - 2*x] + 48*G[{0, -1}, z]*Log[1 - 2*x] - 
       48*G[{0, 1}, z]*Log[1 - 2*x] + 48*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] - 
       48*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] - 24*G[{1, -1}, z]*Log[1 - 2*x] + 
       72*G[{1, 1}, z]*Log[1 - 2*x] - 48*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       48*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] - 24*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 24*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 24*G[{-1 + 2*x, -1}, z]*
        Log[1 - 2*x] + 24*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 6*G[{1 - 2*x}, z]*
        Log[128]*Log[1 - 2*x] + 6*G[{-1 + 2*x}, z]*Log[128]*Log[1 - 2*x] - 
       36*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] + 
       36*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] - 
       24*G[{1 - 2*x}, z]*Log[1 - 2*x]^2 + 24*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]^2 - 180*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] + 
       180*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] - 
       168*G[{-1, -1}, z]*Log[1 - x] + 48*G[{-1, 1}, z]*Log[1 - x] - 
       96*G[{-1, 1 - 2*x}, z]*Log[1 - x] + 120*G[{-1, -1 + 2*x}, z]*
        Log[1 - x] + 96*G[{0, -1}, z]*Log[1 - x] - 96*G[{0, 1}, z]*
        Log[1 - x] + 96*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       96*G[{0, -1 + 2*x}, z]*Log[1 - x] - 48*G[{1, -1}, z]*Log[1 - x] + 
       168*G[{1, 1}, z]*Log[1 - x] - 120*G[{1, 1 - 2*x}, z]*Log[1 - x] + 
       96*G[{1, -1 + 2*x}, z]*Log[1 - x] - 48*G[{1 - 2*x, -1}, z]*
        Log[1 - x] + 24*G[{1 - 2*x, 1}, z]*Log[1 - x] - 
       72*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] - 24*G[{-1 + 2*x, -1}, z]*
        Log[1 - x] + 48*G[{-1 + 2*x, 1}, z]*Log[1 - x] + 
       72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 12*G[{1 - 2*x}, z]*Log[4]*
        Log[1 - x] - 12*G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] - 
       12*G[{1 - 2*x}, z]*Log[256]*Log[1 - x] + 12*G[{-1 + 2*x}, z]*Log[256]*
        Log[1 - x] - 36*G[{1 - 2*x}, z]*Log[1 - x]^2 + 
       36*G[{-1 + 2*x}, z]*Log[1 - x]^2 - 12*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*
        Log[-1 + x] + 12*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-1 + x] + 
       120*G[{-1, -1}, z]*Log[(-1 + x)^2] - 72*G[{-1, 1}, z]*
        Log[(-1 + x)^2] + 12*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       60*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 96*G[{0, -1}, z]*
        Log[(-1 + x)^2] + 96*G[{0, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 24*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 72*G[{1, -1}, z]*Log[(-1 + x)^2] - 
       120*G[{1, 1}, z]*Log[(-1 + x)^2] + 60*G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 12*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       12*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 12*G[{-1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] + 24*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 
       24*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 24*G[{1, -1}, z]*
        Log[4*(-1 + x)^2] - 24*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 
       72*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 24*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       72*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 12*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 12*G[{1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] + 12*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] + 12*G[{1 - 2*x}, z]*Log[64]*
        Log[-x] - 12*G[{-1 + 2*x}, z]*Log[64]*Log[-x] + 
       6*G[{1 - 2*x}, z]*Log[1 - x]*Log[-x] - 6*G[{-1 + 2*x}, z]*Log[1 - x]*
        Log[-x] - 6*G[{1 - 2*x}, z]*Log[-64*x]*Log[-x] + 
       6*G[{-1 + 2*x}, z]*Log[-64*x]*Log[-x] + 6*G[{1 - 2*x}, z]*Log[-x]^2 - 
       6*G[{-1 + 2*x}, z]*Log[-x]^2 + 48*G[{1 - 2*x}, z]*Log[2]*
        Log[4*(-1 + x)*x] - 48*G[{-1 + 2*x}, z]*Log[2]*Log[4*(-1 + x)*x] + 
       12*G[{-1, -1}, z]*Log[x^2] + 12*G[{-1, 1}, z]*Log[x^2] - 
       36*G[{-1, 1 - 2*x}, z]*Log[x^2] - 12*G[{-1, -1 + 2*x}, z]*Log[x^2] + 
       24*G[{0, -1}, z]*Log[x^2] - 24*G[{0, 1}, z]*Log[x^2] + 
       48*G[{0, 1 - 2*x}, z]*Log[x^2] - 48*G[{0, -1 + 2*x}, z]*Log[x^2] - 
       12*G[{1, -1}, z]*Log[x^2] - 12*G[{1, 1}, z]*Log[x^2] + 
       12*G[{1, 1 - 2*x}, z]*Log[x^2] + 36*G[{1, -1 + 2*x}, z]*Log[x^2] - 
       24*G[{1 - 2*x, -1}, z]*Log[x^2] + 48*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       72*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - 48*G[{-1 + 2*x, -1}, z]*Log[x^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[x^2] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 12*G[{1 - 2*x}, z]*Log[4]*
        Log[x^2] + 12*G[{-1 + 2*x}, z]*Log[4]*Log[x^2] - 
       12*G[{1 - 2*x}, z]*Log[16]*Log[x^2] + 12*G[{-1 + 2*x}, z]*Log[16]*
        Log[x^2] - 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] + 
       3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] - 15*G[{1 - 2*x}, z]*
        Log[x^2]^2 + 15*G[{-1 + 2*x}, z]*Log[x^2]^2 + 
       3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2] - 
       3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2] + 
       3*G[{1 - 2*x}, z]*Log[x^2]*Log[256*x^2] - 3*G[{-1 + 2*x}, z]*Log[x^2]*
        Log[256*x^2] - 6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x^3] + 
       6*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[-x^3] - 12*G[{-1, -1}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{1, 1}, z]*Log[(1 - 2*x)^2*x^4] - 12*G[{1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{1 - 2*x}, z]*Log[2]*Log[-x^5] + 3*G[{-1 + 2*x}, z]*Log[16]*
        Log[-x^5] - 6*G[{1 - 2*x}, z]*Log[-x]*Log[4096*x^6] + 
       6*G[{-1 + 2*x}, z]*Log[-x]*Log[4096*x^6] + 24*G[{1 - 2*x}, z]*Log[2]*
        Log[4*(-1 + x)*(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[2]*
        Log[4*(-1 + x)*(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[(-1 + x)/(-4 + 8*x)] - 12*G[{-1 + 2*x}, z]*Log[1 - 2*x]*
        Log[(-1 + x)/(-4 + 8*x)] - 6*G[{1 - 2*x}, z]*Log[x^(-2)]*
        Log[1 - 3*x + 2*x^2] + 6*G[{-1 + 2*x}, z]*Log[x^(-2)]*
        Log[1 - 3*x + 2*x^2] + 6*G[{1 - 2*x}, z]*Log[x^4]*
        Log[1 - 3*x + 2*x^2] - 6*G[{-1 + 2*x}, z]*Log[x^4]*
        Log[1 - 3*x + 2*x^2] + 6*G[{1 - 2*x}, z]*Log[-x]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 6*G[{-1 + 2*x}, z]*Log[-x]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 6*G[{1 - 2*x}, z]*Log[2]*
        Log[x^2 - 2*x^3] - 6*G[{-1 + 2*x}, z]*Log[2]*Log[x^2 - 2*x^3] - 
       12*G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] + 
       12*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] - 
       24*G[{-1, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] - 
       24*G[{1, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] - 
       24*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] + 
       60*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       60*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       120*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       120*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       96*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
       120*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 120*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 120*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 120*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 48*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - G[{1}, z]*(6*Pi^2 + 114*Log[2]^2 + 
         24*Log[4]^2 + Log[8]*Log[64] + 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[1 + (1 - 2*x)^(-1)] + 12*Log[1 + (1 - 2*x)^(-1)]^2 - 
         36*Log[2]*Log[4 - 8*x] + 48*Log[2]*Log[4 - 4*x] - 
         6*Log[128]*Log[1 - 2*x] + 36*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] - 
         60*Log[1 - 2*x]*Log[2 - 2*x] + 12*Log[4]*Log[1 - x] - 
         12*Log[256]*Log[1 - x] - 48*Log[1 - 2*x]*Log[1 - x] - 
         84*Log[1 - x]^2 + 12*Log[1 - 1/(2*x)]*Log[-1 + x] + 
         12*Log[4]*Log[(-1 + x)^2] + 6*Log[(-1 + x)^2]^2 + 
         36*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 12*Log[1 + (1 - 2*x)^(-1)]*
          Log[-2*x] + 12*Log[64]*Log[-x] + 6*Log[1 - x]*Log[-x] + 
         6*Log[-64*x]*Log[-x] - 6*Log[-x]^2 - 48*Log[2]*Log[4*(-1 + x)*x] + 
         12*Log[4]*Log[x^2] - 12*Log[16]*Log[x^2] + 9*Log[(-1 + x)^2]*
          Log[x^2] - 9*Log[x^2]^2 + 3*Log[(-1 + x)^2]*Log[256*x^2] + 
         3*Log[x^2]*Log[256*x^2] - 6*Log[1 - 2*x]*Log[-x^3] - 
         12*Log[2]*Log[-x^5] - 6*Log[-x]*Log[4096*x^6] - 
         24*Log[2]*Log[4*(-1 + x)*(-1 + 2*x)] - 12*Log[1 - 2*x]*
          Log[(-1 + x)/(-4 + 8*x)] + 6*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] + 
         6*Log[x^4]*Log[1 - 3*x + 2*x^2] + 6*Log[-x]*
          Log[x^2*(1 - 3*x + 2*x^2)] + 6*Log[2]*Log[x^2 - 2*x^3] + 
         12*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] - 
         24*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] + 
         36*PolyLog[2, 1 + 1/(2*(-1 + x))] - 72*PolyLog[2, (1 - 2*x)^(-1)] + 
         120*PolyLog[2, (2 - 2*x)^(-1)] + 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 72*PolyLog[2, x/(-1 + x)] + 
         72*PolyLog[2, (-1 + 2*x)^(-1)] + 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 48*PolyLog[2, x/(-1 + 2*x)]) + 
       6*G[{-1}, z]*(Pi^2 + 19*Log[2]^2 + 4*Log[4]^2 + 
         4*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] + 
         2*Log[1 + (1 - 2*x)^(-1)]^2 - 6*Log[2]*Log[4 - 8*x] + 
         8*Log[2]*Log[4 - 4*x] + 6*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] - 
         10*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[256]*Log[1 - x] - 
         8*Log[1 - 2*x]*Log[1 - x] - 14*Log[1 - x]^2 + 2*Log[1 - 1/(2*x)]*
          Log[-1 + x] + Log[(-1 + x)^2]^2 + 6*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + Log[1 - x]*Log[-16*x] + 
         2*Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] + Log[-64*x]*Log[-x] - 
         Log[-x]^2 - 8*Log[2]*Log[4*(-1 + x)*x] + Log[(-1 + x)^2]*Log[x^2] - 
         2*Log[x^2]*Log[16*x^2] + Log[(-1 + x)^2]*Log[256*x^2] + 
         Log[x^2]*Log[256*x^2] + Log[2]*Log[8*(1 - 2*x)*x^2] - 
         Log[1 - 2*x]*Log[-128*x^3] - Log[4]*Log[-x^5] - 
         Log[-x]*Log[4096*x^6] - 4*Log[2]*Log[4*(-1 + x)*(-1 + 2*x)] + 
         Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)] - 2*Log[1 - 2*x]*
          Log[(-1 + x)/(-4 + 8*x)] + Log[x^(-2)]*Log[1 - 3*x + 2*x^2] + 
         Log[x^4]*Log[1 - 3*x + 2*x^2] + 2*Log[-1 + 2*x]*
          Log[1 + (-1 + 2*x)^(-1)] - 4*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         12*PolyLog[2, (1 - 2*x)^(-1)] + 20*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, x/(-1 + x)] + 12*PolyLog[2, (-1 + 2*x)^(-1)] + 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]) - 
       72*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 72*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)]))/(3072*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((p2^2 + p2*(14 - 13*x)*x + 2*(3 - 5*x + 9*x^2 - 7*x^3))*
      ((7*Pi^2*G[{1 - 2*x}, z])/12 - (7*Pi^2*G[{-1 + 2*x}, z])/12 + 
       4*G[{-1, -1, 1 - 2*x}, z] - 2*G[{-1, -1, -1 + 2*x}, z] - 
       3*G[{-1, 0, 1 - 2*x}, z] + 3*G[{-1, 0, -1 + 2*x}, z] + 
       G[{-1, 1, 1 - 2*x}, z] - 2*G[{-1, 1, -1 + 2*x}, z] + 
       4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 2*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       G[{-1, -1 + 2*x, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{0, -1, 1 - 2*x}, z] + 2*G[{0, -1, -1 + 2*x}, z] + 
       4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
       2*G[{0, 1, 1 - 2*x}, z] + 4*G[{0, 1, -1 + 2*x}, z] - 
       4*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{1, -1, 1 - 2*x}, z] - G[{1, -1, -1 + 2*x}, z] - 
       3*G[{1, 0, 1 - 2*x}, z] + 3*G[{1, 0, -1 + 2*x}, z] + 
       2*G[{1, 1, 1 - 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] + 
       2*G[{1, 1 - 2*x, 1 - 2*x}, z] - G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       3*G[{1 - 2*x, 0, 1 - 2*x}, z] + 3*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       G[{1 - 2*x, 1, 1 - 2*x}, z] - 2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] - 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + (3*G[{-1, 1}, z]*Log[2])/2 + 
       (3*G[{-1, -1 + 2*x}, z]*Log[2])/2 - 6*G[{0, -1}, z]*Log[2] - 
       6*G[{0, 1 - 2*x}, z]*Log[2] - (3*G[{1, 1}, z]*Log[2])/2 - 
       (3*G[{1, -1 + 2*x}, z]*Log[2])/2 + (3*G[{1 - 2*x, 1}, z]*Log[2])/2 + 
       (3*G[{1 - 2*x, -1 + 2*x}, z]*Log[2])/2 - 
       (3*G[{-1 + 2*x, 1}, z]*Log[2])/2 - (3*G[{-1 + 2*x, -1 + 2*x}, z]*
         Log[2])/2 + (13*G[{1 - 2*x}, z]*Log[2]^2)/2 - 
       (13*G[{-1 + 2*x}, z]*Log[2]^2)/2 + G[{1, -1}, z]*Log[8] + 
       G[{1, 1 - 2*x}, z]*Log[8] + G[{-1 + 2*x, -1}, z]*Log[8] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] + G[{-1, -1}, z]*Log[64] - 
       (3*G[{-1, 1}, z]*Log[64])/4 + G[{-1, 1 - 2*x}, z]*Log[64] - 
       (3*G[{-1, -1 + 2*x}, z]*Log[64])/4 + G[{0, 1}, z]*Log[64] + 
       G[{0, -1 + 2*x}, z]*Log[64] - (3*G[{1, 1}, z]*Log[64])/4 - 
       (3*G[{1, -1 + 2*x}, z]*Log[64])/4 + G[{1 - 2*x, -1}, z]*Log[64] - 
       (3*G[{1 - 2*x, 1}, z]*Log[64])/4 + G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       (3*G[{1 - 2*x, -1 + 2*x}, z]*Log[64])/4 - 
       (3*G[{-1 + 2*x, 1}, z]*Log[64])/4 - (3*G[{-1 + 2*x, -1 + 2*x}, z]*
         Log[64])/4 - 2*G[{1 - 2*x}, z]*Log[2]*Log[4 - 4*x] + 
       2*G[{-1 + 2*x}, z]*Log[2]*Log[4 - 4*x] + G[{1 - 2*x}, z]*
        Log[1 - 2*x]^2 - G[{-1 + 2*x}, z]*Log[1 - 2*x]^2 + 
       G[{-1, -1}, z]*Log[(1 - 2*x)^2] - (G[{-1, 1}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       (G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{0, -1}, z]*Log[(1 - 2*x)^2] + G[{0, 1}, z]*Log[(1 - 2*x)^2] - 
       G[{0, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + G[{0, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] + (G[{1, -1}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{1, 1}, z]*Log[(1 - 2*x)^2] + (G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/
        2 - G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x, -1}, z]*
        Log[(1 - 2*x)^2] - (G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 + 
       (G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2])/2 - G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 5*G[{1 - 2*x}, z]*
        Log[1 - 2*x]*Log[2 - 2*x] - 5*G[{-1 + 2*x}, z]*Log[1 - 2*x]*
        Log[2 - 2*x] + 4*G[{-1, -1}, z]*Log[1 - x] - 
       2*G[{-1, 1}, z]*Log[1 - x] + 4*G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       2*G[{-1, -1 + 2*x}, z]*Log[1 - x] - 4*G[{0, -1}, z]*Log[1 - x] + 
       4*G[{0, 1}, z]*Log[1 - x] - 4*G[{0, 1 - 2*x}, z]*Log[1 - x] + 
       4*G[{0, -1 + 2*x}, z]*Log[1 - x] + 2*G[{1, -1}, z]*Log[1 - x] - 
       4*G[{1, 1}, z]*Log[1 - x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - x] - 
       4*G[{1, -1 + 2*x}, z]*Log[1 - x] + 4*G[{1 - 2*x, -1}, z]*Log[1 - x] - 
       2*G[{1 - 2*x, 1}, z]*Log[1 - x] + 4*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       2*G[{-1 + 2*x, -1}, z]*Log[1 - x] - 4*G[{-1 + 2*x, 1}, z]*Log[1 - x] + 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] + G[{1 - 2*x}, z]*Log[16]*Log[1 - x] - 
       G[{-1 + 2*x}, z]*Log[16]*Log[1 - x] + (5*G[{1 - 2*x}, z]*Log[1 - x]^2)/
        2 - (5*G[{-1 + 2*x}, z]*Log[1 - x]^2)/2 - 4*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] + 2*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{0, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 2*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + G[{-1, -1}, z]*Log[x^2] - 
       (G[{-1, 1}, z]*Log[x^2])/2 + G[{-1, 1 - 2*x}, z]*Log[x^2] - 
       (G[{-1, -1 + 2*x}, z]*Log[x^2])/2 - G[{0, -1}, z]*Log[x^2] + 
       G[{0, 1}, z]*Log[x^2] - G[{0, 1 - 2*x}, z]*Log[x^2] + 
       G[{0, -1 + 2*x}, z]*Log[x^2] + (G[{1, -1}, z]*Log[x^2])/2 - 
       G[{1, 1}, z]*Log[x^2] + (G[{1, 1 - 2*x}, z]*Log[x^2])/2 - 
       G[{1, -1 + 2*x}, z]*Log[x^2] + G[{1 - 2*x, -1}, z]*Log[x^2] - 
       (G[{1 - 2*x, 1}, z]*Log[x^2])/2 + G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2])/2 + 
       (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 - G[{-1 + 2*x, 1}, z]*Log[x^2] + 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/2 - G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] + (G[{1 - 2*x}, z]*Log[-x]*Log[4096*x^6])/4 - 
       (G[{-1 + 2*x}, z]*Log[-x]*Log[4096*x^6])/4 - 
       (G[{1 - 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2])/4 + 
       (G[{-1 + 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2])/4 - 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       4*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       4*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       (G[{1}, z]*(Pi^2 - 26*Log[2]^2 + 8*Log[4]^2 + 8*Log[2]*Log[4 - 4*x] - 
          4*Log[1 - 2*x]^2 - 20*Log[1 - 2*x]*Log[2 - 2*x] - 
          4*Log[16]*Log[1 - x] - 10*Log[1 - x]^2 + 8*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] - Log[-x]*Log[4096*x^6] + 
          Log[x^4]*Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 16*PolyLog[2, (2 - 2*x)^(-1)] - 
          4*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]))/
        4 + 2*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 
       G[{-1}, z]*(-Pi^2/4 + (13*Log[2]^2)/2 - 2*Log[4]^2 - 
         2*Log[2]*Log[4 - 4*x] + Log[1 - 2*x]^2 + 5*Log[1 - 2*x]*
          Log[2 - 2*x] + Log[16]*Log[1 - x] + (5*Log[1 - x]^2)/2 - 
         2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + (Log[-x]*Log[4096*x^6])/4 - 
         (Log[x^4]*Log[1 - 3*x + 2*x^2])/4 - 
         2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 3*PolyLog[2, (1 - 2*x)^(-1)] - 
         4*PolyLog[2, (2 - 2*x)^(-1)] + PolyLog[2, 1/(2*x)] + 
         3*PolyLog[2, x/(-1 + x)] - 3*PolyLog[2, (-1 + 2*x)^(-1)] - 
         PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*PolyLog[2, x/(-1 + 2*x)])))/
     (128*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((p2^2 + p2*(2 + 8*x - 8*x^2) - 8*(-1 + x - x^2 + x^3))*
      (8*G[{0, 1 - 2*x, 1 - 2*x}, z] - 8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 4*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       4*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x}, z]*
        Log[16] - 4*G[{1 - 2*x, -1}, z]*Log[16] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16] + 2*G[{1 - 2*x, -1}, z]*Log[64] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64] - 2*G[{-1 + 2*x, 1}, z]*Log[64] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[64] - G[{0, 1 - 2*x}, z]*Log[256] + 2*G[{0, -1 + 2*x}, z]*
        Log[256] + G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + 
       2*G[{-1 + 2*x, 1}, z]*Log[256] + 8*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       8*G[{0, -1 + 2*x}, z]*Log[1 - x] + 4*G[{1 - 2*x, -1}, z]*Log[1 - x] - 
       16*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 4*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 
       4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] + 16*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 4*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       4*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 12*G[{0, 1 - 2*x}, z]*
        Log[x^2] + 12*G[{0, -1 + 2*x}, z]*Log[x^2] - 6*G[{1 - 2*x, -1}, z]*
        Log[x^2] + 2*G[{1 - 2*x, 1}, z]*Log[x^2] + 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - 2*G[{-1 + 2*x, -1}, z]*Log[x^2] + 6*G[{-1 + 2*x, 1}, z]*
        Log[x^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 4*G[{0, 1 - 2*x}, z]*
        Log[x^4*(-1 + 2*x)^2] - 4*G[{0, -1 + 2*x}, z]*Log[x^4*(-1 + 2*x)^2] + 
       2*G[{1 - 2*x, -1}, z]*Log[x^4*(-1 + 2*x)^2] - 
       8*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^4*(-1 + 2*x)^2] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^4*(-1 + 2*x)^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[x^4*(-1 + 2*x)^2] - 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^4*(-1 + 2*x)^2] + 
       8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^4*(-1 + 2*x)^2] + 
       G[{-1 + 2*x}, z]*((13*Pi^2)/3 + 26*Log[2]^2 - 4*Log[4]^2 + 
         4*Log[1 - 2*x]^2 - Log[4]*Log[1 - x] - 12*Log[2 - x^(-1)]*
          Log[1 - x] + 4*Log[1 - 1/(2*x)]*Log[1 - x] - 
         8*Log[1 - 2*x]*Log[1 - x] + 6*Log[1 - x]*Log[-64*(-1 + x)] - 
         4*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 2*Log[-1 + x]^2 - 
         Log[(-1 + x)^2]^2 - Log[1 - 2*x]*Log[64/x^6] - 
         2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 4*Log[1 - 1/(2*x)]*
          Log[x^(-1)] + (4*I)*Pi*Log[(-1 + x)/x] + 2*Log[1 - x]*Log[-16*x] - 
         4*Log[-1 + x]*Log[x] + 2*Log[x]^2 - Log[(-1 + x)^2]*Log[x^2] + 
         Log[16]*Log[4*x^2] - 4*Log[x^2]*Log[16*x^2] - Log[(-1 + x)^2]*
          Log[256*x^2] - Log[x^2]*Log[256*x^2] + 
         2*Log[2]*Log[8*(1 - 2*x)*x^2] - 2*Log[1 - 2*x]*Log[-128*x^3] - 
         Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] - 
         2*Log[4]*Log[-x^5] + Log[-x]*Log[1099511627776*x^20] + 
         2*Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)] + 2*Log[1 - 1/(2*x)]*
          Log[-4 + 8*x] + 2*Log[-3/2 + 1/(2*x) + x]*
          Log[1 + (-1 + 2*x)^(-1)] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         20*PolyLog[2, (1 - 2*x)^(-1)] + 12*PolyLog[2, (2 - 2*x)^(-1)] - 
         20*PolyLog[2, x/(-1 + x)] + 20*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]) + 
       G[{1 - 2*x}, z]*((-13*Pi^2)/3 - 26*Log[2]^2 + 4*Log[4]^2 - 
         4*Log[1 - 2*x]^2 + Log[4]*Log[1 - x] + 12*Log[2 - x^(-1)]*
          Log[1 - x] - 4*Log[1 - 1/(2*x)]*Log[1 - x] + 
         8*Log[1 - 2*x]*Log[1 - x] - 6*Log[1 - x]*Log[-64*(-1 + x)] + 
         4*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] - 2*Log[-1 + x]^2 + 
         Log[(-1 + x)^2]^2 + Log[1 - 2*x]*Log[64/x^6] + 
         2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] + 4*Log[1 - 1/(2*x)]*
          Log[x^(-1)] - (4*I)*Pi*Log[(-1 + x)/x] - 2*Log[1 - x]*Log[-16*x] + 
         4*Log[-1 + x]*Log[x] - 2*Log[x]^2 + Log[(-1 + x)^2]*Log[x^2] - 
         Log[16]*Log[4*x^2] + 4*Log[x^2]*Log[16*x^2] + Log[(-1 + x)^2]*
          Log[256*x^2] + Log[x^2]*Log[256*x^2] - 
         2*Log[2]*Log[8*(1 - 2*x)*x^2] + 2*Log[1 - 2*x]*Log[-128*x^3] + 
         Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + Log[16]*Log[-x^5] - 
         Log[-x]*Log[1099511627776*x^20] - 2*Log[-x]*
          Log[4096*(-1 + x)*x^2*(-1 + 2*x)] - 2*Log[1 - 1/(2*x)]*
          Log[-4 + 8*x] - 2*Log[-3/2 + 1/(2*x) + x]*
          Log[1 + (-1 + 2*x)^(-1)] - 8*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         20*PolyLog[2, (1 - 2*x)^(-1)] - 12*PolyLog[2, (2 - 2*x)^(-1)] + 
         20*PolyLog[2, x/(-1 + x)] - 20*PolyLog[2, (-1 + 2*x)^(-1)] - 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 8*PolyLog[2, x/(-1 + 2*x)])))/
     (512*(1 + p2)^(3/2)*(-1 + x)^2) - ((p2*(-2 + x) - 4*(-1 + x)*x^2)*
      (2*(2*G[{-1, -1, -1 + 2*x}, z] + 2*G[{-1, 1, 1 - 2*x}, z] - 
         2*G[{-1, 1, -1 + 2*x}, z] - 2*G[{-1, -1 + 2*x, -1}, z] - 
         2*G[{-1, -1 + 2*x, 1}, z] + 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
         2*G[{1, -1, 1 - 2*x}, z] - 2*G[{1, -1, -1 + 2*x}, z] - 
         2*G[{1, 1, 1 - 2*x}, z] + 2*G[{1, 1 - 2*x, -1}, z] + 
         2*G[{1, 1 - 2*x, 1}, z] - 2*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1, 1}, z]*Log[64] - G[{-1, -1 + 2*x}, z]*Log[64] + 
         G[{1, -1}, z]*Log[64] + G[{1, 1 - 2*x}, z]*Log[64] + 
         2*G[{-1, -1}, z]*Log[1 - 2*x] + 2*G[{-1, 1}, z]*Log[1 - 2*x] + 
         4*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 2*G[{1, -1}, z]*Log[1 - 2*x] - 
         2*G[{1, 1}, z]*Log[1 - 2*x] - 4*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
         G[{-1, 1}, z]*Log[(1 - 2*x)^2] - G[{-1, -1 + 2*x}, z]*
          Log[(1 - 2*x)^2] + G[{1, -1}, z]*Log[(1 - 2*x)^2] + 
         G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 4*G[{-1, 1}, z]*Log[1 - x] - 
         4*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 4*G[{1, -1}, z]*Log[1 - x] + 
         4*G[{1, 1 - 2*x}, z]*Log[1 - x] + 2*G[{-1, 1}, z]*
          Log[4*(-1 + x)^2] + 2*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
         2*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 2*G[{1, 1 - 2*x}, z]*
          Log[4*(-1 + x)^2] - G[{-1, 1}, z]*Log[x^2] - G[{-1, -1 + 2*x}, z]*
          Log[x^2] + G[{1, -1}, z]*Log[x^2] + G[{1, 1 - 2*x}, z]*Log[x^2] - 
         G[{-1, -1}, z]*Log[4*x^2] + G[{-1, 1}, z]*Log[4*x^2] + 
         2*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - G[{1, -1}, z]*Log[4*x^2] + 
         G[{1, 1}, z]*Log[4*x^2] - 2*G[{1, 1 - 2*x}, z]*Log[4*x^2]) + 
       G[{-1}, z]*(Pi^2 - 26*Log[2]^2 + 5*Log[4]^2 + 8*Log[2]*Log[4 - 4*x] + 
         4*Log[4 - 8*x]*Log[1 - 2*x] - 4*Log[1 - 2*x]^2 - 
         20*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[256]*Log[1 - x] - 
         10*Log[1 - x]^2 + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         8*Log[1 - 2*x]*Log[-x] + Log[x^2]*Log[16*x^2] - 
         Log[-x]*Log[4096*x^6] + Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*PolyLog[2, (1 - 2*x)^(-1)] + 
         16*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, 2*x] - 12*PolyLog[2, x/(-1 + x)] + 
         12*PolyLog[2, (-1 + 2*x)^(-1)] + 4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         8*PolyLog[2, x/(-1 + 2*x)] - 8*PolyLog[2, -1 + 2*x]) - 
       G[{1}, z]*(Pi^2 - 26*Log[2]^2 + 5*Log[4]^2 + 8*Log[2]*Log[4 - 4*x] + 
         4*Log[4 - 8*x]*Log[1 - 2*x] - 4*Log[1 - 2*x]^2 - 
         20*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[256]*Log[1 - x] - 
         10*Log[1 - x]^2 + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         8*Log[1 - 2*x]*Log[-x] + Log[x^2]*Log[16*x^2] - 
         Log[-x]*Log[4096*x^6] + Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*PolyLog[2, (1 - 2*x)^(-1)] + 
         16*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, 2*x] - 12*PolyLog[2, x/(-1 + x)] + 
         12*PolyLog[2, (-1 + 2*x)^(-1)] + 4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         8*PolyLog[2, x/(-1 + 2*x)] - 8*PolyLog[2, -1 + 2*x])))/
     (256*(1 + p2)^(3/2)*(-1 + x)*x) - 
    ((p2^2 + 2*p2*(2 - 8*x + 7*x^2) + 4*(1 - x - 3*x^2 + 3*x^3))*
      (G[{-1, -1, 1 - 2*x}, z] - G[{-1, -1, -1 + 2*x}, z] - 
       2*G[{-1, 0, 1 - 2*x}, z] + 2*G[{-1, 0, -1 + 2*x}, z] + 
       G[{-1, 1, 1 - 2*x}, z] - G[{-1, 1, -1 + 2*x}, z] - 
       G[{-1, 1 - 2*x, -1}, z] - G[{-1, 1 - 2*x, 1}, z] + 
       3*G[{-1, 1 - 2*x, 1 - 2*x}, z] - G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       G[{-1, -1 + 2*x, -1}, z] + G[{-1, -1 + 2*x, 1}, z] + 
       G[{-1, -1 + 2*x, 1 - 2*x}, z] - 3*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1, 1 - 2*x}, z] + 2*G[{0, -1, -1 + 2*x}, z] + 
       4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
       2*G[{0, 1, 1 - 2*x}, z] + 2*G[{0, 1, -1 + 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] - 
       6*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] - 
       2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 6*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       G[{1, -1, 1 - 2*x}, z] - G[{1, -1, -1 + 2*x}, z] - 
       2*G[{1, 0, 1 - 2*x}, z] + 2*G[{1, 0, -1 + 2*x}, z] + 
       G[{1, 1, 1 - 2*x}, z] - G[{1, 1, -1 + 2*x}, z] - 
       G[{1, 1 - 2*x, -1}, z] - G[{1, 1 - 2*x, 1}, z] + 
       3*G[{1, 1 - 2*x, 1 - 2*x}, z] - G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       G[{1, -1 + 2*x, -1}, z] + G[{1, -1 + 2*x, 1}, z] + 
       G[{1, -1 + 2*x, 1 - 2*x}, z] - 3*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] + 
       3*G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] + 
       3*G[{1 - 2*x, 1, 1 - 2*x}, z] - G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       3*G[{1 - 2*x, 1 - 2*x, -1}, z] - 3*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       9*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
       G[{1 - 2*x, -1 + 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
       G[{-1 + 2*x, -1, 1}, z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
       G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] + 3*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       3*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       3*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       9*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 2*G[{-1, 1 - 2*x}, z]*
        Log[1 - 2*x] - 2*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 
       4*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 4*G[{0, -1 + 2*x}, z]*
        Log[1 - 2*x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       2*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 2*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 2*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 2*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       2*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 
       G[{-1, -1}, z]*Log[4*(1 - x)^2] + G[{-1, 1}, z]*Log[4*(1 - x)^2] + 
       G[{-1, 1 - 2*x}, z]*Log[4*(1 - x)^2] - G[{-1, -1 + 2*x}, z]*
        Log[4*(1 - x)^2] + 2*G[{0, -1}, z]*Log[4*(1 - x)^2] - 
       2*G[{0, 1}, z]*Log[4*(1 - x)^2] - 2*G[{0, 1 - 2*x}, z]*
        Log[4*(1 - x)^2] + 2*G[{0, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{1, -1}, z]*Log[4*(1 - x)^2] + G[{1, 1}, z]*Log[4*(1 - x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[4*(1 - x)^2] - G[{1, -1 + 2*x}, z]*
        Log[4*(1 - x)^2] - 3*G[{1 - 2*x, -1}, z]*Log[4*(1 - x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[4*(1 - x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*(1 - x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[4*(1 - x)^2] + 3*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 - x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(1 - x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1}, z]*Log[(1 - x)^2]*Log[16*(1 - x)^2] + G[{1}, z]*Log[(1 - x)^2]*
        Log[16*(1 - x)^2] + G[{-1, -1}, z]*Log[4*x^2] - 
       G[{-1, 1}, z]*Log[4*x^2] + G[{-1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 2*G[{0, -1}, z]*Log[4*x^2] + 
       2*G[{0, 1}, z]*Log[4*x^2] - 2*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 
       2*G[{0, -1 + 2*x}, z]*Log[4*x^2] + G[{1, -1}, z]*Log[4*x^2] - 
       G[{1, 1}, z]*Log[4*x^2] + G[{1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{1, -1 + 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       3*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] - 3*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
       G[{1}, z]*Log[x^2]*Log[16*x^2] - 
       (G[{-1 + 2*x}, z]*(3*Pi^2 + 4*Log[4]^2 + 4*Log[4 - 8*x]*Log[1 - 2*x] + 
          2*Log[(1 - x)^2]*Log[16*(1 - x)^2] + 8*Log[1 - 2*x]*Log[-x] + 
          2*Log[x^2]*Log[16*x^2] + 8*PolyLog[2, 2*x] - 
          8*PolyLog[2, -1 + 2*x]))/2 + G[{1 - 2*x}, z]*
        ((3*Pi^2)/2 + 2*Log[4]^2 + 2*Log[4 - 8*x]*Log[1 - 2*x] + 
         Log[(1 - x)^2]*Log[16*(1 - x)^2] + 4*Log[1 - 2*x]*Log[-x] + 
         Log[x^2]*Log[16*x^2] + 4*PolyLog[2, 2*x] - 4*PolyLog[2, -1 + 2*x])))/
     (256*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((p2*(-2 + 3*x) + 2*x*(-1 - 2*x + 2*x^2))*(4*Pi^2*G[{-1}, z] - 
       4*Pi^2*G[{1}, z] + 12*G[{-1, -1, -1 + 2*x}, z] + 
       12*G[{-1, 1, 1 - 2*x}, z] - 12*G[{-1, 1, -1 + 2*x}, z] - 
       12*G[{-1, -1 + 2*x, -1}, z] - 12*G[{-1, -1 + 2*x, 1}, z] + 
       12*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 12*G[{1, -1, 1 - 2*x}, z] - 
       12*G[{1, -1, -1 + 2*x}, z] - 12*G[{1, 1, 1 - 2*x}, z] + 
       12*G[{1, 1 - 2*x, -1}, z] + 12*G[{1, 1 - 2*x, 1}, z] - 
       12*G[{1, 1 - 2*x, 1 - 2*x}, z] + 42*G[{-1}, z]*Log[2]^2 - 
       42*G[{1}, z]*Log[2]^2 + 15*G[{-1}, z]*Log[4]^2 - 
       15*G[{1}, z]*Log[4]^2 + 6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 
       6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]^2 + 12*G[{-1, -1}, z]*
        Log[1 - 2*x] + 12*G[{-1, 1}, z]*Log[1 - 2*x] + 
       24*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 12*G[{1, -1}, z]*Log[1 - 2*x] - 
       12*G[{1, 1}, z]*Log[1 - 2*x] - 24*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       12*G[{-1}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 12*G[{1}, z]*Log[4 - 8*x]*
        Log[1 - 2*x] - 24*G[{-1, 1}, z]*Log[1 - x] - 24*G[{-1, -1 + 2*x}, z]*
        Log[1 - x] + 24*G[{1, -1}, z]*Log[1 - x] + 24*G[{1, 1 - 2*x}, z]*
        Log[1 - x] + 3*G[{-1}, z]*Log[16]*Log[1 - x] - 
       3*G[{1}, z]*Log[16]*Log[1 - x] - 3*G[{-1}, z]*Log[65536]*Log[1 - x] + 
       3*G[{1}, z]*Log[65536]*Log[1 - x] + 12*G[{-1}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 12*G[{1}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*G[{-1}, z]*Log[1 - 2*x]*
        Log[1 - x] + 54*G[{1}, z]*Log[1 - 2*x]*Log[1 - x] - 
       51*G[{-1}, z]*Log[1 - x]^2 + 51*G[{1}, z]*Log[1 - x]^2 + 
       12*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 12*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 12*G[{-1}, z]*Log[2]*
        Log[4*(-1 + x)^2] + 12*G[{1}, z]*Log[2]*Log[4*(-1 + x)^2] + 
       12*G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       12*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[x^(-1)] + 
       6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[x^(-1)] - 
       18*G[{-1}, z]*Log[8]*Log[-4*x] + 18*G[{1}, z]*Log[8]*Log[-4*x] + 
       24*G[{-1}, z]*Log[1 - 2*x]*Log[-x] - 24*G[{1}, z]*Log[1 - 2*x]*
        Log[-x] + 3*G[{-1}, z]*Log[-64/x^9]*Log[-x] - 
       3*G[{1}, z]*Log[-64/x^9]*Log[-x] - 6*G[{-1, -1}, z]*Log[4*x^2] + 
       6*G[{-1, 1}, z]*Log[4*x^2] + 12*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       6*G[{1, -1}, z]*Log[4*x^2] + 6*G[{1, 1}, z]*Log[4*x^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[4*x^2] + 3*G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
       3*G[{1}, z]*Log[x^2]*Log[16*x^2] - 6*G[{-1, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{-1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 6*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       3*G[{-1}, z]*Log[2]*Log[64*(1 - 2*x)^2*x^2] - 3*G[{1}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] + 3*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 3*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 6*G[{-1}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{1}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{-1}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 
       6*G[{1}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 18*G[{-1}, z]*Log[4]*
        Log[x*(-1 + 2*x)] + 18*G[{1}, z]*Log[4]*Log[x*(-1 + 2*x)] + 
       3*G[{-1}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 3*G[{1}, z]*Log[x^6]*
        Log[1 - 3*x + 2*x^2] + 36*G[{-1}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       36*G[{1}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       6*G[{-1}, z]*PolyLog[2, 1 - 1/(2*x)] - 6*G[{1}, z]*
        PolyLog[2, 1 - 1/(2*x)] - 36*G[{-1}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       36*G[{1}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 48*G[{-1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 48*G[{1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 12*G[{-1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 12*G[{1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*G[{-1}, z]*PolyLog[2, 1/(2*x)] + 
       6*G[{1}, z]*PolyLog[2, 1/(2*x)] - 6*G[{-1}, z]*
        PolyLog[2, (-1 + x)/x] + 6*G[{1}, z]*PolyLog[2, (-1 + x)/x] + 
       24*G[{-1}, z]*PolyLog[2, 2*x] - 24*G[{1}, z]*PolyLog[2, 2*x] - 
       42*G[{-1}, z]*PolyLog[2, x/(-1 + x)] + 42*G[{1}, z]*
        PolyLog[2, x/(-1 + x)] + 36*G[{-1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       36*G[{1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 12*G[{-1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*G[{1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*G[{-1}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 24*G[{1}, z]*PolyLog[2, x/(-1 + 2*x)] - 
       24*G[{-1}, z]*PolyLog[2, -1 + 2*x] + 24*G[{1}, z]*
        PolyLog[2, -1 + 2*x]))/(768*(1 + p2)^(3/2)*(-1 + x)*x) + 
    ((2 + 3*p2*x + 2*x^2)*(42*G[{-1, -1, 1 - 2*x}, z] + 
       30*G[{-1, -1, -1 + 2*x}, z] - 12*G[{-1, 0, 1 - 2*x}, z] + 
       12*G[{-1, 0, -1 + 2*x}, z] - 6*G[{-1, 1, 1 - 2*x}, z] - 
       18*G[{-1, 1, -1 + 2*x}, z] - 18*G[{-1, 1 - 2*x, -1}, z] - 
       18*G[{-1, 1 - 2*x, 1}, z] + 54*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       18*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 6*G[{-1, -1 + 2*x, -1}, z] - 
       6*G[{-1, -1 + 2*x, 1}, z] - 6*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       18*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 36*G[{0, -1, 1 - 2*x}, z] - 
       12*G[{0, -1, -1 + 2*x}, z] + 24*G[{0, 0, 1 - 2*x}, z] - 
       24*G[{0, 0, -1 + 2*x}, z] + 12*G[{0, 1, 1 - 2*x}, z] + 
       36*G[{0, 1, -1 + 2*x}, z] + 12*G[{0, 1 - 2*x, -1}, z] + 
       12*G[{0, 1 - 2*x, 1}, z] - 60*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       12*G[{0, 1 - 2*x, -1 + 2*x}, z] - 12*G[{0, -1 + 2*x, -1}, z] - 
       12*G[{0, -1 + 2*x, 1}, z] - 12*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       60*G[{0, -1 + 2*x, -1 + 2*x}, z] + 18*G[{1, -1, 1 - 2*x}, z] + 
       6*G[{1, -1, -1 + 2*x}, z] - 12*G[{1, 0, 1 - 2*x}, z] + 
       12*G[{1, 0, -1 + 2*x}, z] - 30*G[{1, 1, 1 - 2*x}, z] - 
       42*G[{1, 1, -1 + 2*x}, z] + 6*G[{1, 1 - 2*x, -1}, z] + 
       6*G[{1, 1 - 2*x, 1}, z] - 18*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       6*G[{1, 1 - 2*x, -1 + 2*x}, z] + 18*G[{1, -1 + 2*x, -1}, z] + 
       18*G[{1, -1 + 2*x, 1}, z] + 18*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       54*G[{1, -1 + 2*x, -1 + 2*x}, z] - 6*G[{1 - 2*x, -1, -1}, z] - 
       6*G[{1 - 2*x, -1, 1}, z] + 30*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       18*G[{1 - 2*x, -1, -1 + 2*x}, z] - 36*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       36*G[{1 - 2*x, 0, -1 + 2*x}, z] - 6*G[{1 - 2*x, 1, -1}, z] - 
       6*G[{1 - 2*x, 1, 1}, z] + 18*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       18*G[{1 - 2*x, 1, -1 + 2*x}, z] - 18*G[{1 - 2*x, 1 - 2*x, -1}, z] - 
       18*G[{1 - 2*x, 1 - 2*x, 1}, z] + 114*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 30*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, -1}, z] + 6*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       30*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 6*G[{-1 + 2*x, -1, -1}, z] + 
       6*G[{-1 + 2*x, -1, 1}, z] + 18*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       18*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 36*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       36*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 6*G[{-1 + 2*x, 1, -1}, z] + 
       6*G[{-1 + 2*x, 1, 1}, z] + 18*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       30*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 6*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       6*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 30*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 6*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       18*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 18*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       30*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       114*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 36*G[{1 - 2*x, -1}, z]*
        Log[2] + 36*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 18*G[{-1 + 2*x, 1}, z]*
        Log[2] - 18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       96*G[{-1}, z]*Log[2]^2 + 96*G[{1}, z]*Log[2]^2 + 
       24*G[{-1, -1}, z]*Log[4] - 48*G[{-1, 1}, z]*Log[4] - 
       24*G[{0, -1}, z]*Log[4] + 48*G[{0, 1}, z]*Log[4] + 
       24*G[{1, -1}, z]*Log[4] - 48*G[{1, 1}, z]*Log[4] + 
       6*G[{-1}, z]*Log[4]^2 - 6*G[{1}, z]*Log[4]^2 - 
       12*G[{-1, -1}, z]*Log[16] + 24*G[{-1, 1}, z]*Log[16] + 
       24*G[{0, -1}, z]*Log[16] - 24*G[{0, 1}, z]*Log[16] - 
       12*G[{1, -1}, z]*Log[16] + 24*G[{1, 1}, z]*Log[16] - 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] + 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] - 6*G[{1 - 2*x, -1}, z]*
        Log[64] - 6*G[{1 - 2*x, 1}, z]*Log[64] + 6*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64] + 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 
       6*G[{-1 + 2*x, -1}, z]*Log[64] + 3*G[{-1 + 2*x, 1}, z]*Log[64] - 
       6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] - 9*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64] - 6*G[{0, -1}, z]*Log[256] + 6*G[{1 - 2*x, -1}, z]*Log[256] + 
       6*G[{1 - 2*x, 1}, z]*Log[256] - 6*G[{-1 + 2*x, -1}, z]*Log[256] - 
       6*G[{-1 + 2*x, 1}, z]*Log[256] - 24*G[{0, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] + 24*G[{0, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] + 72*G[{-1, -1}, z]*Log[1 - 2*x] - 
       24*G[{-1, 1}, z]*Log[1 - 2*x] + 36*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       12*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 48*G[{0, -1}, z]*Log[1 - 2*x] + 
       48*G[{0, 1}, z]*Log[1 - 2*x] - 24*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 
       24*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] + 24*G[{1, -1}, z]*Log[1 - 2*x] - 
       72*G[{1, 1}, z]*Log[1 - 2*x] - 12*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       36*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 12*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 60*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 
       12*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] - 60*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 3*G[{1}, z]*Log[256]*Log[1 - 2*x] + 
       G[{-1}, z]*Log[16777216]*Log[1 - 2*x] + 12*G[{-1}, z]*Log[4 - 8*x]*
        Log[1 - 2*x] - 12*G[{1}, z]*Log[4 - 8*x]*Log[1 - 2*x] + 
       12*G[{-1}, z]*Log[1 - 2*x]^2 - 12*G[{1}, z]*Log[1 - 2*x]^2 - 
       24*G[{1 - 2*x, 1}, z]*Log[1 - x] + 48*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       24*G[{-1 + 2*x, -1}, z]*Log[1 - x] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - x] - 48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       12*G[{-1, -1}, z]*Log[(-1 + x)^2] - 12*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       12*G[{0, -1}, z]*Log[(-1 + x)^2] + 12*G[{0, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{1, -1}, z]*Log[(-1 + x)^2] - 12*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       18*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 18*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] - 18*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       18*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 18*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 18*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       18*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       6*G[{-1}, z]*Log[256]*Log[(-1 + x)^2] - 3*G[{1}, z]*Log[256]*
        Log[(-1 + x)^2] - G[{-1}, z]*Log[16777216]*Log[(-1 + x)^2] + 
       9*G[{-1}, z]*Log[(-1 + x)^2]^2 - 9*G[{1}, z]*Log[(-1 + x)^2]^2 - 
       36*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 24*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 18*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 36*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] - 36*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 12*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 24*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       36*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 6*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 18*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       42*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 6*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 42*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       15*G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       15*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       3*G[{-1}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
       3*G[{1}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
       48*G[{-1}, z]*Log[1 - 2*x]*Log[-x] - 48*G[{1}, z]*Log[1 - 2*x]*
        Log[-x] - 12*G[{-1, -1}, z]*Log[x^2] + 12*G[{-1, 1}, z]*Log[x^2] + 
       12*G[{0, -1}, z]*Log[x^2] - 12*G[{0, 1}, z]*Log[x^2] - 
       12*G[{1, -1}, z]*Log[x^2] + 12*G[{1, 1}, z]*Log[x^2] + 
       6*G[{1 - 2*x, -1}, z]*Log[x^2] + 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 
       6*G[{-1 + 2*x, 1}, z]*Log[x^2] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] - 6*G[{-1}, z]*Log[16]*Log[x^2] + 6*G[{1}, z]*Log[16]*
        Log[x^2] - 12*G[{-1}, z]*Log[(-1 + x)^2]*Log[x^2] + 
       12*G[{1}, z]*Log[(-1 + x)^2]*Log[x^2] - 3*G[{-1}, z]*Log[x^2]^2 + 
       3*G[{1}, z]*Log[x^2]^2 - 12*G[{-1, 1}, z]*Log[4*x^2] + 
       18*G[{-1, 1 - 2*x}, z]*Log[4*x^2] + 6*G[{-1, -1 + 2*x}, z]*
        Log[4*x^2] - 12*G[{0, -1}, z]*Log[4*x^2] + 12*G[{0, 1}, z]*
        Log[4*x^2] - 12*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 
       12*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 12*G[{1, -1}, z]*Log[4*x^2] - 
       6*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 18*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       6*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 18*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + 18*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       6*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       9*G[{-1}, z]*Log[x^2]*Log[16*x^2] - 9*G[{1}, z]*Log[x^2]*Log[16*x^2] - 
       3*G[{-1}, z]*Log[x^2]*Log[256*x^2] + 3*G[{1}, z]*Log[x^2]*
        Log[256*x^2] + 24*G[{0, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       48*G[{-1}, z]*PolyLog[2, 2*x] - 48*G[{1}, z]*PolyLog[2, 2*x] + 
       3*G[{1 - 2*x}, z]*(4*Pi^2 + 66*Log[2]^2 + 8*Log[1 + (3 - 4*x)^(-1)]*
          Log[1 + (1 - 2*x)^(-1)] + 4*Log[1 + (1 - 2*x)^(-1)]^2 - 
         12*Log[2]*Log[4 - 8*x] - 8*Log[2]*Log[4 - 4*x] + 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] + 4*Log[4 - 8*x]*
          Log[1 - 2*x] + 8*Log[1 - 2*x]^2 + 40*Log[1 - 2*x]*Log[2 - 2*x] + 
         2*Log[256]*Log[1 - x] - 8*Log[1 - 2*x]*Log[1 - x] + 2*Log[1 - x]^2 + 
         4*Log[1 - 1/(2*x)]*Log[-1 + x] - Log[(-1 + x)^2]^2 - 
         2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 4*Log[1 + (1 - 2*x)^(-1)]*
          Log[-2*x] + 8*Log[1 - 2*x]*Log[-x] + 2*Log[-64*x]*Log[-x] - 
         2*Log[-x]^2 - 16*Log[2]*Log[4*(-1 + x)*x] - Log[(-1 + x)^2]*
          Log[x^2] + 2*Log[x^2]*Log[16*x^2] - Log[(-1 + x)^2]*Log[256*x^2] - 
         Log[x^2]*Log[256*x^2] + Log[-x]*Log[4096*x^6] - 
         8*Log[2]*Log[4*(-1 + x)*(-1 + 2*x)] - 4*Log[1 - 2*x]*
          Log[(-1 + x)/(-4 + 8*x)] + 2*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] - 
         Log[x^4]*Log[1 - 3*x + 2*x^2] + 4*Log[-1 + 2*x]*
          Log[1 + (-1 + 2*x)^(-1)] - 8*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] - 12*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         20*PolyLog[2, (1 - 2*x)^(-1)] - 12*PolyLog[2, (2 - 2*x)^(-1)] + 
         4*PolyLog[2, 1/(2*x)] + 8*PolyLog[2, 2*x] + 
         20*PolyLog[2, x/(-1 + x)] - 20*PolyLog[2, (-1 + 2*x)^(-1)] - 
         8*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 12*PolyLog[2, x/(-1 + 2*x)] - 
         8*PolyLog[2, -1 + 2*x]) - 3*G[{-1 + 2*x}, z]*(4*Pi^2 + 66*Log[2]^2 + 
         8*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] + 
         4*Log[1 + (1 - 2*x)^(-1)]^2 - 12*Log[2]*Log[4 - 8*x] - 
         8*Log[2]*Log[4 - 4*x] + 12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] + 
         4*Log[4 - 8*x]*Log[1 - 2*x] + 8*Log[1 - 2*x]^2 + 
         40*Log[1 - 2*x]*Log[2 - 2*x] + 2*Log[256]*Log[1 - x] - 
         8*Log[1 - 2*x]*Log[1 - x] + 2*Log[1 - x]^2 + 4*Log[1 - 1/(2*x)]*
          Log[-1 + x] - Log[(-1 + x)^2]^2 - 2*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + 4*Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] + 
         8*Log[1 - 2*x]*Log[-x] + 2*Log[-64*x]*Log[-x] - 2*Log[-x]^2 - 
         16*Log[2]*Log[4*(-1 + x)*x] - Log[(-1 + x)^2]*Log[x^2] + 
         2*Log[x^2]*Log[16*x^2] - Log[(-1 + x)^2]*Log[256*x^2] - 
         Log[x^2]*Log[256*x^2] + Log[-x]*Log[4096*x^6] - 
         8*Log[2]*Log[4*(-1 + x)*(-1 + 2*x)] - 4*Log[1 - 2*x]*
          Log[(-1 + x)/(-4 + 8*x)] + 2*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] - 
         Log[x^4]*Log[1 - 3*x + 2*x^2] + 4*Log[-1 + 2*x]*
          Log[1 + (-1 + 2*x)^(-1)] - 8*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] - 12*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         20*PolyLog[2, (1 - 2*x)^(-1)] - 12*PolyLog[2, (2 - 2*x)^(-1)] + 
         4*PolyLog[2, 1/(2*x)] + 8*PolyLog[2, 2*x] + 
         20*PolyLog[2, x/(-1 + x)] - 20*PolyLog[2, (-1 + 2*x)^(-1)] - 
         8*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 12*PolyLog[2, x/(-1 + 2*x)] - 
         8*PolyLog[2, -1 + 2*x]) - 48*G[{-1}, z]*PolyLog[2, -1 + 2*x] + 
       48*G[{1}, z]*PolyLog[2, -1 + 2*x]))/(768*(1 + p2)^(3/2)*(-1 + x)) - 
    (x*(4*Pi^2*G[{1 - 2*x}, z] - 4*Pi^2*G[{-1 + 2*x}, z] - 
       12*G[{-1, -1, 1 - 2*x}, z] + 12*G[{-1, -1, -1 + 2*x}, z] + 
       4*G[{-1, 0, 1 - 2*x}, z] - 4*G[{-1, 0, -1 + 2*x}, z] + 
       8*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] - 
       4*G[{-1, 1 - 2*x, -1}, z] - 4*G[{-1, 1 - 2*x, 1}, z] - 
       4*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       4*G[{-1, -1 + 2*x, -1}, z] - 4*G[{-1, -1 + 2*x, 1}, z] + 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 8*G[{0, -1, 1 - 2*x}, z] - 
       8*G[{0, 1, -1 + 2*x}, z] + 8*G[{0, 1 - 2*x, -1}, z] + 
       8*G[{0, 1 - 2*x, 1}, z] - 8*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       8*G[{0, -1 + 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] + 
       8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 4*G[{1, -1, 1 - 2*x}, z] - 
       8*G[{1, -1, -1 + 2*x}, z] + 4*G[{1, 0, 1 - 2*x}, z] - 
       4*G[{1, 0, -1 + 2*x}, z] - 12*G[{1, 1, 1 - 2*x}, z] + 
       12*G[{1, 1, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x, -1}, z] + 
       4*G[{1, 1 - 2*x, 1}, z] - 4*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       4*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] - 
       4*G[{1, -1 + 2*x, 1 - 2*x}, z] + 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, -1, 1}, z] - 
       4*G[{1 - 2*x, -1, 1 - 2*x}, z] + 4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 1, -1}, z] - 4*G[{1 - 2*x, 1, 1}, z] + 
       8*G[{1 - 2*x, 1, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       12*G[{1 - 2*x, 1 - 2*x, -1}, z] - 12*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1 + 2*x, -1}, z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, -1}, z] + 
       4*G[{-1 + 2*x, -1, 1}, z] - 4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       8*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, -1}, z] + 
       4*G[{-1 + 2*x, 1, 1}, z] - 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 12*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       12*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
         z] - 20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       14*G[{1 - 2*x}, z]*Log[2]^2 - 14*G[{-1 + 2*x}, z]*Log[2]^2 + 
       8*G[{1 - 2*x}, z]*Log[4]^2 - 8*G[{-1 + 2*x}, z]*Log[4]^2 + 
       2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 2*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]^2 + 24*G[{-1, -1}, z]*Log[1 - 2*x] - 
       8*G[{-1, 1}, z]*Log[1 - 2*x] + 8*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       8*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 16*G[{0, -1}, z]*Log[1 - 2*x] + 
       16*G[{0, 1}, z]*Log[1 - 2*x] - 16*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 
       16*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] + 8*G[{1, -1}, z]*Log[1 - 2*x] - 
       24*G[{1, 1}, z]*Log[1 - 2*x] - 8*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       8*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 8*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 8*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 8*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 8*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       8*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 
       8*G[{1 - 2*x}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 8*G[{-1 + 2*x}, z]*
        Log[4 - 8*x]*Log[1 - 2*x] - 48*G[{-1, -1}, z]*Log[1 - x] + 
       24*G[{-1, 1}, z]*Log[1 - x] - 16*G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       8*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 48*G[{0, -1}, z]*Log[1 - x] - 
       48*G[{0, 1}, z]*Log[1 - x] + 16*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       16*G[{0, -1 + 2*x}, z]*Log[1 - x] - 24*G[{1, -1}, z]*Log[1 - x] + 
       48*G[{1, 1}, z]*Log[1 - x] + 8*G[{1, 1 - 2*x}, z]*Log[1 - x] + 
       16*G[{1, -1 + 2*x}, z]*Log[1 - x] - 16*G[{1 - 2*x, -1}, z]*
        Log[1 - x] + 8*G[{1 - 2*x, 1}, z]*Log[1 - x] - 
       16*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 8*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 8*G[{-1 + 2*x, -1}, z]*Log[1 - x] + 
       16*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - x] + 16*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       G[{1 - 2*x}, z]*Log[16]*Log[1 - x] - G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] - G[{1 - 2*x}, z]*Log[65536]*Log[1 - x] + 
       G[{-1 + 2*x}, z]*Log[65536]*Log[1 - x] + 4*G[{1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 18*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[1 - x] + 18*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[1 - x] - 
       17*G[{1 - 2*x}, z]*Log[1 - x]^2 + 17*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 
       28*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 12*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 24*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       8*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 8*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 12*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       28*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 4*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 4*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x}, z]*Log[2]*Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x}, z]*Log[2]*
        Log[4*(-1 + x)^2] + 4*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] - 4*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] - 2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x^(-1)] + 2*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x^(-1)] - 6*G[{1 - 2*x}, z]*Log[8]*Log[-4*x] + 
       6*G[{-1 + 2*x}, z]*Log[8]*Log[-4*x] + 16*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[-x] - 16*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[-x] + 
       G[{1 - 2*x}, z]*Log[-64/x^9]*Log[-x] - G[{-1 + 2*x}, z]*Log[-64/x^9]*
        Log[-x] + 8*G[{-1, -1}, z]*Log[4*x^2] - 8*G[{-1, 1}, z]*Log[4*x^2] + 
       4*G[{-1, 1 - 2*x}, z]*Log[4*x^2] + 4*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       16*G[{0, -1}, z]*Log[4*x^2] + 16*G[{0, 1}, z]*Log[4*x^2] - 
       8*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 8*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       8*G[{1, -1}, z]*Log[4*x^2] - 8*G[{1, 1}, z]*Log[4*x^2] - 
       4*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 4*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 12*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + 12*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       4*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] - 4*G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] - 12*G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       6*G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^2] - 4*G[{-1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 12*G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^2] - 
       12*G[{0, 1}, z]*Log[64*(1 - 2*x)^2*x^2] + 4*G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       12*G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^2] + 2*G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{1 - 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 2*G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{-1 + 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 2*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 
       2*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 6*G[{1 - 2*x}, z]*Log[4]*
        Log[x*(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[4]*Log[x*(-1 + 2*x)] + 
       G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*x)] - 12*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 12*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 16*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 16*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 4*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 2*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 2*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/x] + 16*G[{1 - 2*x}, z]*PolyLog[2, 2*x] - 
       16*G[{-1 + 2*x}, z]*PolyLog[2, 2*x] - 14*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 14*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       4*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       8*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 8*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{-1}, z]*(4*Pi^2 + 42*Log[2]^2 + 
         18*Log[4]^2 + 6*Log[1 + (1 - 2*x)^(-1)]^2 + 8*Log[4 - 8*x]*
          Log[1 - 2*x] + 3*Log[16]*Log[1 - x] - 3*Log[65536]*Log[1 - x] + 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*Log[1 - 2*x]*Log[1 - x] - 
         51*Log[1 - x]^2 - 12*Log[2]*Log[4*(-1 + x)^2] + 
         12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x^(-1)] - 18*Log[8]*Log[-4*x] + 16*Log[1 - 2*x]*Log[-x] + 
         3*Log[-64/x^9]*Log[-x] + 6*Log[x^2]*Log[16*x^2] + 
         3*Log[2]*Log[64*(1 - 2*x)^2*x^2] + 3*Log[1 + (1 - 2*x)^(-1)]*
          Log[64*(1 - 2*x)^2*x^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x/(-1 + 2*x)] + 3*Log[64*(1 - 2*x)^2*x^2]*
          Log[(2*x)/(-1 + 2*x)] - 6*Log[(-1 + x)/(-1 + 2*x)]*
          Log[(2*x)/(-1 + 2*x)] + 6*Log[(2*x)/(-1 + 2*x)]^2 - 
         18*Log[4]*Log[x*(-1 + 2*x)] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 6*PolyLog[2, 1 - 1/(2*x)] - 
         36*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*PolyLog[2, 1/(2*x)] - 
         6*PolyLog[2, (-1 + x)/x] + 16*PolyLog[2, 2*x] - 
         42*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)] - 
         16*PolyLog[2, -1 + 2*x]) - G[{1}, z]*(4*Pi^2 + 42*Log[2]^2 + 
         18*Log[4]^2 + 6*Log[1 + (1 - 2*x)^(-1)]^2 + 8*Log[4 - 8*x]*
          Log[1 - 2*x] + 3*Log[16]*Log[1 - x] - 3*Log[65536]*Log[1 - x] + 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*Log[1 - 2*x]*Log[1 - x] - 
         51*Log[1 - x]^2 - 12*Log[2]*Log[4*(-1 + x)^2] + 
         12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x^(-1)] - 18*Log[8]*Log[-4*x] + 16*Log[1 - 2*x]*Log[-x] + 
         3*Log[-64/x^9]*Log[-x] + 6*Log[x^2]*Log[16*x^2] + 
         3*Log[2]*Log[64*(1 - 2*x)^2*x^2] + 3*Log[1 + (1 - 2*x)^(-1)]*
          Log[64*(1 - 2*x)^2*x^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x/(-1 + 2*x)] + 3*Log[64*(1 - 2*x)^2*x^2]*
          Log[(2*x)/(-1 + 2*x)] - 6*Log[(-1 + x)/(-1 + 2*x)]*
          Log[(2*x)/(-1 + 2*x)] + 6*Log[(2*x)/(-1 + 2*x)]^2 - 
         18*Log[4]*Log[x*(-1 + 2*x)] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 6*PolyLog[2, 1 - 1/(2*x)] - 
         36*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*PolyLog[2, 1/(2*x)] - 
         6*PolyLog[2, (-1 + x)/x] + 16*PolyLog[2, 2*x] - 
         42*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)] - 
         16*PolyLog[2, -1 + 2*x]) - 16*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       16*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x]))/(128*(1 + p2)^(3/2)) + 
    ((p2*(2 - 2*x + x^2) - 2*(-1 + x - x^2 + x^3))*
      ((-2*G[{-1, -1, -1 - 2*x}, z] + 2*G[{-1, 1, -1 - 2*x}, z] - 
         2*G[{-1, 1, 1 + 2*x}, z] + 2*G[{-1, -1 - 2*x, -1}, z] + 
         2*G[{-1, -1 - 2*x, 1}, z] - 2*G[{-1, -1 - 2*x, -1 - 2*x}, z] + 
         2*G[{1, -1, -1 - 2*x}, z] - 2*G[{1, -1, 1 + 2*x}, z] + 
         2*G[{1, 1, 1 + 2*x}, z] - 2*G[{1, 1 + 2*x, -1}, z] - 
         2*G[{1, 1 + 2*x, 1}, z] + 2*G[{1, 1 + 2*x, 1 + 2*x}, z] - 
         2*G[{1, -1}, z]*Log[8] - 2*G[{1, 1 + 2*x}, z]*Log[8] + 
         G[{-1, 1}, z]*Log[64] + G[{-1, -1 - 2*x}, z]*Log[64] - 
         2*G[{-1, -1}, z]*Log[-1 - 2*x] - 2*G[{-1, 1}, z]*Log[-1 - 2*x] - 
         4*G[{-1, -1 - 2*x}, z]*Log[-1 - 2*x] + 2*G[{1, -1}, z]*
          Log[-1 - 2*x] + 2*G[{1, 1}, z]*Log[-1 - 2*x] + 
         4*G[{1, 1 + 2*x}, z]*Log[-1 - 2*x] + G[{-1, 1}, z]*Log[x^2] + 
         G[{-1, -1 - 2*x}, z]*Log[x^2] - G[{1, -1}, z]*Log[x^2] - 
         G[{1, 1 + 2*x}, z]*Log[x^2] + G[{-1, -1}, z]*Log[4*x^2] - 
         G[{-1, 1}, z]*Log[4*x^2] - 2*G[{-1, -1 - 2*x}, z]*Log[4*x^2] + 
         G[{1, -1}, z]*Log[4*x^2] - G[{1, 1}, z]*Log[4*x^2] + 
         2*G[{1, 1 + 2*x}, z]*Log[4*x^2] + 2*G[{-1, 1}, z]*Log[(1 + x)^2] + 
         2*G[{-1, -1 - 2*x}, z]*Log[(1 + x)^2] - 2*G[{1, -1}, z]*
          Log[(1 + x)^2] - 2*G[{1, 1 + 2*x}, z]*Log[(1 + x)^2] - 
         2*G[{-1, 1}, z]*Log[4*(1 + x)^2] - 2*G[{-1, -1 - 2*x}, z]*
          Log[4*(1 + x)^2] + 2*G[{1, -1}, z]*Log[4*(1 + x)^2] + 
         2*G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + G[{-1, 1}, z]*
          Log[(1 + 2*x)^2] + G[{-1, -1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
         G[{1, -1}, z]*Log[(1 + 2*x)^2] - G[{1, 1 + 2*x}, z]*
          Log[(1 + 2*x)^2])/2 + G[{-1}, z]*(Pi^2/12 + (23*Log[2]^2)/2 - 
         (5*Log[4]^2)/4 - Log[-4 - 8*x]*Log[-1 - 2*x] - 
         2*Log[-1 - 2*x]*Log[-1 - x] - Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
         2*Log[x]^2 - (Log[x^2]*Log[16*x^2])/4 - 2*Log[x]*Log[1/2 + x] - 
         2*Log[2]*Log[4*(1 + x)^2] - Log[(1 + x)^2]*Log[16*(1 + x)^2] + 
         (Log[x]*Log[65536/(1 + 2*x)^8])/4 - 
         (Log[1/2 + x]*Log[65536/(1 + 2*x)^8])/4 + Log[(1 + x)^2]*
          Log[(4*x)/(1 + 2*x)] + Log[2]*Log[x*(1 + 2*x)] + 
         2*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] - 2*Log[2*x*(1 + x)]*
          Log[1 + (1 + 2*x)^(-1)] - Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] - PolyLog[2, 1 + x^(-1)] - 
         3*PolyLog[2, (-1 - 2*x)^(-1)] + PolyLog[2, -1/(2*x)] + 
         2*PolyLog[2, x/(1 + x)] - 2*PolyLog[2, 2*(1 + x)] + 
         3*PolyLog[2, (1 + 2*x)^(-1)] + 2*PolyLog[2, x/(1 + 2*x)] - 
         PolyLog[2, (1 + x)/(1 + 2*x)] + 2*PolyLog[2, 1 + 2*x] - 
         4*PolyLog[2, (2 + 2*x)^(-1)] - 2*PolyLog[2, 1 - 1/(2*(1 + x))]) + 
       G[{1}, z]*(-Pi^2/12 - (23*Log[2]^2)/2 + (5*Log[4]^2)/4 + 
         Log[-4 - 8*x]*Log[-1 - 2*x] + 2*Log[-1 - 2*x]*Log[-1 - x] + 
         Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 2*Log[x]^2 + (Log[x^2]*Log[16*x^2])/
          4 + 2*Log[x]*Log[1/2 + x] + 2*Log[2]*Log[4*(1 + x)^2] + 
         Log[(1 + x)^2]*Log[16*(1 + x)^2] - (Log[x]*Log[65536/(1 + 2*x)^8])/
          4 + (Log[1/2 + x]*Log[65536/(1 + 2*x)^8])/4 - 
         Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] - Log[2]*Log[x*(1 + 2*x)] - 
         2*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] + 2*Log[2*x*(1 + x)]*
          Log[1 + (1 + 2*x)^(-1)] + Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] + PolyLog[2, 1 + x^(-1)] + 
         3*PolyLog[2, (-1 - 2*x)^(-1)] - PolyLog[2, -1/(2*x)] - 
         2*PolyLog[2, x/(1 + x)] + 2*PolyLog[2, 2*(1 + x)] - 
         3*PolyLog[2, (1 + 2*x)^(-1)] - 2*PolyLog[2, x/(1 + 2*x)] + 
         PolyLog[2, (1 + x)/(1 + 2*x)] - 2*PolyLog[2, 1 + 2*x] + 
         4*PolyLog[2, (2 + 2*x)^(-1)] + 2*PolyLog[2, 1 - 1/(2*(1 + x))])))/
     (64*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((-2 - 2*(-1 + p2)*x + (-2 + p2)*x^2 + 2*x^3)*(-8*Pi^2*G[{1 - 2*x}, z] + 
       8*Pi^2*G[{-1 + 2*x}, z] + 24*G[{1 - 2*x}, z]*G[{-1, -1 - 2*x}, 1] - 
       24*G[{-1 + 2*x}, z]*G[{-1, -1 - 2*x}, 1] - 48*G[{1 - 2*x}, z]*
        G[{-1, 1 + 2*x}, 1] + 48*G[{-1 + 2*x}, z]*G[{-1, 1 + 2*x}, 1] - 
       24*G[{1 - 2*x}, z]*G[{0, -1 - 2*x}, 1] + 24*G[{-1 + 2*x}, z]*
        G[{0, -1 - 2*x}, 1] + 24*G[{1 - 2*x}, z]*G[{0, 1 + 2*x}, 1] - 
       24*G[{-1 + 2*x}, z]*G[{0, 1 + 2*x}, 1] + 48*G[{1 - 2*x}, z]*
        G[{1 - 2*x, -1 - 2*x}, 1] - 48*G[{-1 + 2*x}, z]*
        G[{1 - 2*x, -1 - 2*x}, 1] + 48*G[{1 - 2*x}, z]*G[{1 + 2*x, 1}, 1] - 
       48*G[{-1 + 2*x}, z]*G[{1 + 2*x, 1}, 1] + 24*G[{1 - 2*x}, z]*
        G[{1 + 2*x, -1 - 2*x}, 1] - 24*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, -1 - 2*x}, 1] - 48*G[{1 - 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 
         1] + 48*G[{-1 + 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] - 
       72*G[{-1, -1, 1 - 2*x}, z] + 24*G[{-1, -1, -1 + 2*x}, z] + 
       24*G[{-1, 0, 1 - 2*x}, z] - 24*G[{-1, 0, -1 + 2*x}, z] - 
       48*G[{-1, 1, 1 - 2*x}, z] + 24*G[{-1, 1, -1 + 2*x}, z] - 
       48*G[{-1, 1, 1 + 2*x}, z] + 48*G[{-1, -1 - 2*x, 1 - 2*x}, z] - 
       24*G[{-1, 1 - 2*x, -1}, z] - 24*G[{-1, 1 - 2*x, 1}, z] + 
       48*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 72*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 24*G[{-1, -1 + 2*x, -1}, z] + 
       24*G[{-1, -1 + 2*x, 1}, z] + 24*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{0, -1, 1 - 2*x}, z] - 48*G[{0, 1, -1 + 2*x}, z] + 
       48*G[{0, 1 - 2*x, -1}, z] + 48*G[{0, 1 - 2*x, 1}, z] + 
       48*G[{0, 1 - 2*x, 1 - 2*x}, z] - 48*G[{0, -1 + 2*x, -1}, z] - 
       48*G[{0, -1 + 2*x, 1}, z] - 48*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{1, -1, -1 - 2*x}, z] - 24*G[{1, -1, 1 - 2*x}, z] + 
       48*G[{1, -1, -1 + 2*x}, z] + 24*G[{1, 0, 1 - 2*x}, z] - 
       24*G[{1, 0, -1 + 2*x}, z] - 24*G[{1, 1, 1 - 2*x}, z] + 
       72*G[{1, 1, -1 + 2*x}, z] - 24*G[{1, 1 - 2*x, -1}, z] - 
       24*G[{1, 1 - 2*x, 1}, z] - 24*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{1, -1 + 2*x, -1}, z] + 24*G[{1, -1 + 2*x, 1}, z] - 
       24*G[{1, -1 + 2*x, 1 - 2*x}, z] + 72*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{1, -1 + 2*x, 1 + 2*x}, z] - 48*G[{1, 1 + 2*x, -1 + 2*x}, z] - 
       24*G[{1 - 2*x, -1, -1}, z] - 24*G[{1 - 2*x, -1, 1}, z] + 
       48*G[{1 - 2*x, -1, -1 - 2*x}, z] - 72*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, -1, -1 + 2*x}, z] + 24*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 0, -1 + 2*x}, z] - 24*G[{1 - 2*x, 1, -1}, z] - 
       24*G[{1 - 2*x, 1, 1}, z] - 48*G[{1 - 2*x, 1, -1 - 2*x}, z] + 
       48*G[{1 - 2*x, 1, 1 - 2*x}, z] + 24*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       96*G[{1 - 2*x, 1, 1 + 2*x}, z] - 48*G[{1 - 2*x, -1 - 2*x, -1}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, 1}, z] + 48*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, 
         z] - 48*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 1 - 2*x, -1}, z] - 24*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       48*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, z] - 
       72*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       24*G[{1 - 2*x, -1 + 2*x, -1}, z] + 24*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       24*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 24*G[{-1 + 2*x, -1, -1}, z] + 
       24*G[{-1 + 2*x, -1, 1}, z] - 96*G[{-1 + 2*x, -1, -1 - 2*x}, z] - 
       24*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 48*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       48*G[{-1 + 2*x, -1, 1 + 2*x}, z] + 24*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       24*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 24*G[{-1 + 2*x, 1, -1}, z] + 
       24*G[{-1 + 2*x, 1, 1}, z] - 24*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       72*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 48*G[{-1 + 2*x, 1, 1 + 2*x}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 24*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 24*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       24*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       72*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, -1}, z] + 48*G[{-1 + 2*x, 1 + 2*x, 1}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, z] - 24*G[{-1 - 2*x, -1}, z]*
        Log[2] + 48*G[{-1 - 2*x, 1}, z]*Log[2] + 
       36*G[{-1 - 2*x, -1 - 2*x}, z]*Log[2] - 72*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[2] - 12*G[{1 - 2*x, -1}, z]*Log[2] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[2] - 108*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 
       72*G[{1 - 2*x, -1 + 2*x}, z]*Log[2] + 12*G[{-1 + 2*x, 1}, z]*Log[2] + 
       72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] + 108*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[2] - 72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[2] + 
       48*G[{1 + 2*x, -1}, z]*Log[2] + 72*G[{1 + 2*x, 1}, z]*Log[2] + 
       72*G[{1 + 2*x, -1 + 2*x}, z]*Log[2] - 36*G[{1 + 2*x, 1 + 2*x}, z]*
        Log[2] - 72*G[{-1 - 2*x}, z]*Log[2]^2 - 24*G[{1 - 2*x}, z]*Log[2]^2 + 
       24*G[{-1 + 2*x}, z]*Log[2]^2 + 72*G[{1 + 2*x}, z]*Log[2]^2 + 
       24*G[{-1, -1}, z]*Log[4] + 48*G[{-1, 1}, z]*Log[4] + 
       96*G[{-1 - 2*x, -1}, z]*Log[4] + 24*G[{-1 - 2*x, 1}, z]*Log[4] - 
       48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4] - 72*G[{1 - 2*x, -1}, z]*Log[4] - 
       48*G[{1 - 2*x, 1}, z]*Log[4] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] + 24*G[{-1 + 2*x, 1}, z]*Log[4] - 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 48*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4] + 24*G[{1 + 2*x, -1}, z]*Log[4] - 48*G[{1 + 2*x, 1}, z]*
        Log[4] + 48*G[{1 + 2*x, 1 + 2*x}, z]*Log[4] + 
       48*G[{1 - 2*x}, z]*Log[4]^2 - 48*G[{-1 + 2*x}, z]*Log[4]^2 + 
       24*G[{-1, 1}, z]*Log[8] + 24*G[{-1, -1 + 2*x}, z]*Log[8] - 
       24*G[{1, -1}, z]*Log[8] - 24*G[{1, 1 - 2*x}, z]*Log[8] - 
       48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[8] + 24*G[{1 - 2*x, -1}, z]*Log[8] + 
       24*G[{1 - 2*x, 1}, z]*Log[8] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[8] - 
       24*G[{-1 + 2*x, -1}, z]*Log[8] - 24*G[{-1 + 2*x, 1}, z]*Log[8] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] - 48*G[{1 + 2*x, 1}, z]*Log[8] + 
       48*G[{1 + 2*x, -1 - 2*x}, z]*Log[8] + 24*G[{-1, -1}, z]*Log[16] - 
       24*G[{-1, -1 - 2*x}, z]*Log[16] + 24*G[{-1, 1 + 2*x}, z]*Log[16] - 
       48*G[{0, -1}, z]*Log[16] + 48*G[{0, 1}, z]*Log[16] - 
       48*G[{0, 1 + 2*x}, z]*Log[16] + 24*G[{1, -1}, z]*Log[16] - 
       48*G[{1, 1}, z]*Log[16] - 24*G[{1, -1 - 2*x}, z]*Log[16] + 
       24*G[{1, 1 + 2*x}, z]*Log[16] - 12*G[{-1 - 2*x, -1}, z]*Log[16] - 
       12*G[{-1 - 2*x, 1}, z]*Log[16] - 96*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[16] + 12*G[{1 - 2*x, -1}, z]*Log[16] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] + 24*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[16] + 36*G[{-1 + 2*x, -1}, z]*Log[16] + 12*G[{-1 + 2*x, 1}, z]*
        Log[16] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] + 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] - 60*G[{1 + 2*x, -1}, z]*
        Log[16] - 48*G[{1 + 2*x, -1 - 2*x}, z]*Log[16] + 
       12*G[{1 + 2*x}, z]*Log[4]*Log[16] - 6*G[{-1 - 2*x}, z]*Log[16]^2 + 
       6*G[{1 - 2*x}, z]*Log[16]^2 - 6*G[{-1 + 2*x}, z]*Log[16]^2 + 
       12*G[{1 - 2*x}, z]*Log[8]*Log[32] + 48*G[{-1, -1}, z]*Log[64] - 
       96*G[{-1, 1}, z]*Log[64] + 24*G[{-1, -1 - 2*x}, z]*Log[64] - 
       24*G[{-1, 1 - 2*x}, z]*Log[64] + 24*G[{-1, -1 + 2*x}, z]*Log[64] - 
       72*G[{0, -1}, z]*Log[64] + 72*G[{0, 1}, z]*Log[64] - 
       48*G[{0, -1 - 2*x}, z]*Log[64] + 72*G[{0, 1 - 2*x}, z]*Log[64] - 
       72*G[{0, -1 + 2*x}, z]*Log[64] + 48*G[{0, 1 + 2*x}, z]*Log[64] + 
       96*G[{1, -1}, z]*Log[64] - 72*G[{1, 1}, z]*Log[64] - 
       24*G[{1, 1 - 2*x}, z]*Log[64] + 24*G[{1, -1 + 2*x}, z]*Log[64] - 
       24*G[{1, 1 + 2*x}, z]*Log[64] - 36*G[{-1 - 2*x, -1}, z]*Log[64] - 
       24*G[{-1 - 2*x, 1}, z]*Log[64] + 12*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[64] + 48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[64] + 
       48*G[{1 - 2*x, -1}, z]*Log[64] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] - 48*G[{-1 + 2*x, 1}, z]*
        Log[64] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] + 24*G[{1 + 2*x, -1}, z]*
        Log[64] + 36*G[{1 + 2*x, 1}, z]*Log[64] - 
       12*G[{1 + 2*x, -1 + 2*x}, z]*Log[64] + 24*G[{1 + 2*x, 1 + 2*x}, z]*
        Log[64] - 8*G[{1 - 2*x}, z]*Log[2]*Log[64] + 8*G[{-1 + 2*x}, z]*
        Log[2]*Log[64] + 12*G[{1 - 2*x}, z]*Log[4]*Log[64] - 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[64] - 12*G[{1 + 2*x}, z]*Log[4]*
        Log[64] - 12*G[{1 - 2*x}, z]*Log[8]*Log[64] + 
       12*G[{-1 + 2*x}, z]*Log[8]*Log[64] + 6*G[{-1 - 2*x}, z]*Log[16]*
        Log[64] + 6*G[{-1 - 2*x}, z]*Log[32]*Log[64] - 
       6*G[{-1 + 2*x}, z]*Log[32]*Log[64] - 6*G[{1 + 2*x}, z]*Log[32]*
        Log[64] - 6*G[{-1 - 2*x}, z]*Log[64]^2 + 3*G[{1 - 2*x}, z]*
        Log[64]^2 - 3*G[{-1 + 2*x}, z]*Log[64]^2 + 6*G[{1 + 2*x}, z]*
        Log[64]^2 - 24*G[{-1, -1}, z]*Log[256] + 48*G[{-1, 1}, z]*Log[256] - 
       24*G[{-1, -1 - 2*x}, z]*Log[256] - 24*G[{-1, -1 + 2*x}, z]*Log[256] + 
       48*G[{0, -1}, z]*Log[256] - 48*G[{0, 1}, z]*Log[256] + 
       72*G[{0, -1 - 2*x}, z]*Log[256] - 48*G[{0, 1 - 2*x}, z]*Log[256] + 
       48*G[{0, -1 + 2*x}, z]*Log[256] - 48*G[{0, 1 + 2*x}, z]*Log[256] - 
       72*G[{1, -1}, z]*Log[256] + 48*G[{1, 1}, z]*Log[256] + 
       24*G[{1, 1 - 2*x}, z]*Log[256] + 24*G[{1, 1 + 2*x}, z]*Log[256] - 
       12*G[{-1 - 2*x, -1}, z]*Log[256] - 12*G[{-1 - 2*x, 1}, z]*Log[256] + 
       24*G[{-1 - 2*x, -1 - 2*x}, z]*Log[256] + 12*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[256] - 12*G[{1 - 2*x, -1}, z]*Log[256] + 12*G[{1 - 2*x, 1}, z]*
        Log[256] + 12*G[{-1 + 2*x, 1}, z]*Log[256] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[256] - 24*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[256] + 24*G[{1 + 2*x, -1}, z]*Log[256] - 
       12*G[{1 + 2*x, 1 + 2*x}, z]*Log[256] - 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[256] + 12*G[{1 + 2*x}, z]*Log[2]*Log[256] + 
       12*G[{1 - 2*x}, z]*Log[4]*Log[256] - 12*G[{-1 + 2*x}, z]*Log[4]*
        Log[256] - 12*G[{1 + 2*x}, z]*Log[4]*Log[256] + 
       6*G[{-1 - 2*x}, z]*Log[16]*Log[256] + 24*G[{-1 - 2*x, -1}, z]*
        Log[512] + 12*G[{-1 - 2*x, -1 - 2*x}, z]*Log[512] + 
       24*G[{-1 - 2*x, 1 - 2*x}, z]*Log[512] - 12*G[{1 - 2*x, -1}, z]*
        Log[512] - 24*G[{1 - 2*x, -1 - 2*x}, z]*Log[512] - 
       36*G[{1 - 2*x, 1 - 2*x}, z]*Log[512] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[512] + 12*G[{-1 + 2*x, 1}, z]*Log[512] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[512] + 36*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[512] + 24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[512] - 
       24*G[{1 + 2*x, 1}, z]*Log[512] - 24*G[{1 + 2*x, -1 + 2*x}, z]*
        Log[512] - 12*G[{1 + 2*x, 1 + 2*x}, z]*Log[512] - 
       12*G[{-1 - 2*x}, z]*Log[4]*Log[512] - 12*G[{1 - 2*x}, z]*Log[4]*
        Log[512] + 12*G[{-1 + 2*x}, z]*Log[4]*Log[512] + 
       12*G[{1 + 2*x}, z]*Log[4]*Log[512] - 12*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[4096] + 12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4096] - 
       12*G[{1 - 2*x, 1}, z]*Log[4096] - 12*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4096] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4096] + 
       12*G[{1 + 2*x, 1}, z]*Log[4096] - 12*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[4096] + 24*G[{1 + 2*x, 1 + 2*x}, z]*Log[4096] - 
       6*G[{1 + 2*x}, z]*Log[2]*Log[4096] + G[{-1 - 2*x}, z]*Log[64]*
        Log[4096] + G[{1 - 2*x}, z]*Log[4096]^2 - G[{-1 + 2*x}, z]*
        Log[4096]^2 + 24*G[{1 - 2*x}, z]*Log[2]*Log[16384] - 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[16384] - 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[32768] + 12*G[{1 + 2*x}, z]*Log[2]*Log[32768] + 
       12*G[{-1 - 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{1 + 2*x, -1 - 2*x}, z]*Log[65536] - 18*G[{1 - 2*x}, z]*Log[2]*
        Log[65536] + 18*G[{-1 + 2*x}, z]*Log[2]*Log[65536] - 
       6*G[{1 + 2*x}, z]*Log[2]*Log[65536] + G[{-1 - 2*x}, z]*Log[64]*
        Log[65536] - 12*G[{-1 - 2*x, -1}, z]*Log[262144] - 
       12*G[{-1 - 2*x, 1 - 2*x}, z]*Log[262144] + 12*G[{1 + 2*x, 1}, z]*
        Log[262144] + 12*G[{1 + 2*x, -1 + 2*x}, z]*Log[262144] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[262144] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[262144] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[262144] - 
       12*G[{1 + 2*x}, z]*Log[2]*Log[262144] - 12*G[{-1 - 2*x}, z]*Log[4]*
        Log[262144] + 12*G[{1 + 2*x}, z]*Log[4]*Log[262144] + 
       12*G[{0, -1 - 2*x}, z]*Log[16777216] - 12*G[{0, 1 + 2*x}, z]*
        Log[16777216] + 12*G[{-1 - 2*x, -1}, z]*Log[16777216] - 
       12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[16777216] - 12*G[{1 + 2*x, 1}, z]*
        Log[16777216] - 12*G[{1 + 2*x, 1 + 2*x}, z]*Log[16777216] + 
       10*G[{1 - 2*x}, z]*Log[2]*Log[16777216] - 10*G[{-1 + 2*x}, z]*Log[2]*
        Log[16777216] - G[{-1 - 2*x}, z]*Log[4]*Log[16777216] + 
       G[{1 + 2*x}, z]*Log[4]*Log[16777216] - 12*G[{0, -1 - 2*x}, z]*
        Log[4294967296] + 12*G[{0, 1 + 2*x}, z]*Log[4294967296] - 
       4*G[{-1 - 2*x}, z]*Log[2]*Log[281474976710656] - 
       4*G[{-1 + 2*x}, z]*Log[2]*Log[281474976710656] + 
       G[{1 - 2*x}, z]*Log[16]*Log[281474976710656] + G[{1 + 2*x}, z]*Log[16]*
        Log[281474976710656] - 4*G[{1 + 2*x}, z]*Log[2]*
        Log[324518553658426726783156020576256] - G[{1 - 2*x}, z]*Log[4]*
        Log[324518553658426726783156020576256] + G[{-1 + 2*x}, z]*Log[4]*
        Log[324518553658426726783156020576256] + G[{-1 - 2*x}, z]*Log[16]*
        Log[324518553658426726783156020576256] + 24*G[{-1 - 2*x}, z]*Log[2]*
        Log[2 + x^(-1)] - 72*G[{1 - 2*x}, z]*Log[2]*Log[2 + x^(-1)] + 
       72*G[{-1 + 2*x}, z]*Log[2]*Log[2 + x^(-1)] - 24*G[{1 + 2*x}, z]*Log[2]*
        Log[2 + x^(-1)] + 48*G[{-1, 1 - 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{-1, -1 + 2*x}, z]*Log[-1 - 2*x] - 96*G[{0, 1 - 2*x}, z]*
        Log[-1 - 2*x] + 96*G[{0, -1 + 2*x}, z]*Log[-1 - 2*x] + 
       48*G[{1, 1 - 2*x}, z]*Log[-1 - 2*x] - 48*G[{1, -1 + 2*x}, z]*
        Log[-1 - 2*x] + 48*G[{1 - 2*x, -1}, z]*Log[-1 - 2*x] + 
       48*G[{1 - 2*x, 1}, z]*Log[-1 - 2*x] + 96*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[-1 - 2*x] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 - 2*x] - 48*G[{-1 + 2*x, -1}, z]*
        Log[-1 - 2*x] - 48*G[{-1 + 2*x, 1}, z]*Log[-1 - 2*x] + 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 - 2*x] - 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[-1 - 2*x] + 24*G[{-1 - 2*x}, z]*
        Log[2]*Log[-1 - 2*x] - 72*G[{1 - 2*x}, z]*Log[2]*Log[-1 - 2*x] + 
       72*G[{-1 + 2*x}, z]*Log[2]*Log[-1 - 2*x] - 24*G[{1 + 2*x}, z]*Log[2]*
        Log[-1 - 2*x] + 24*G[{1 - 2*x}, z]*Log[16]*Log[-1 - 2*x] - 
       48*G[{-1 + 2*x}, z]*Log[-4 - 8*x]*Log[-1 - 2*x] + 
       48*G[{1 - 2*x}, z]*Log[-1 - 2*x]^2 + 96*G[{1 - 2*x}, z]*Log[-1 - 2*x]*
        Log[-1 - x] - 96*G[{-1 + 2*x}, z]*Log[-1 - 2*x]*Log[-1 - x] - 
       96*G[{-1, -1}, z]*Log[1 - x] - 48*G[{-1, 1}, z]*Log[1 - x] + 
       96*G[{-1, -1 - 2*x}, z]*Log[1 - x] - 96*G[{-1, 1 - 2*x}, z]*
        Log[1 - x] + 48*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 
       96*G[{0, -1}, z]*Log[1 - x] - 96*G[{0, 1}, z]*Log[1 - x] + 
       96*G[{0, 1 - 2*x}, z]*Log[1 - x] - 96*G[{0, -1 + 2*x}, z]*Log[1 - x] + 
       48*G[{1, -1}, z]*Log[1 - x] + 96*G[{1, 1}, z]*Log[1 - x] - 
       48*G[{1, 1 - 2*x}, z]*Log[1 - x] + 96*G[{1, -1 + 2*x}, z]*Log[1 - x] - 
       96*G[{1, 1 + 2*x}, z]*Log[1 - x] - 96*G[{1 - 2*x, -1}, z]*Log[1 - x] + 
       144*G[{1 - 2*x, 1}, z]*Log[1 - x] - 96*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 - x] - 96*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] - 144*G[{-1 + 2*x, -1}, z]*
        Log[1 - x] + 96*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] + 
       96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 - x] - 96*G[{-1 - 2*x}, z]*Log[2]*
        Log[1 - x] + 48*G[{1 - 2*x}, z]*Log[2]*Log[1 - x] - 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[1 - x] + 96*G[{1 + 2*x}, z]*Log[2]*
        Log[1 - x] + 60*G[{-1 - 2*x}, z]*Log[16]*Log[1 - x] - 
       24*G[{1 - 2*x}, z]*Log[16]*Log[1 - x] + 24*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] - 72*G[{1 + 2*x}, z]*Log[16]*Log[1 - x] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[1 - x] - 12*G[{-1 - 2*x}, z]*
        Log[65536]*Log[1 - x] + 12*G[{1 + 2*x}, z]*Log[65536]*Log[1 - x] - 
       216*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 216*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[1 - x] - 204*G[{1 - 2*x}, z]*Log[1 - x]^2 + 
       204*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 84*G[{-1, -1}, z]*
        Log[(-1 + x)^2] + 12*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       48*G[{-1, -1 - 2*x}, z]*Log[(-1 + x)^2] + 12*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       72*G[{0, -1}, z]*Log[(-1 + x)^2] + 72*G[{0, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 24*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1}, z]*Log[(-1 + x)^2] - 
       84*G[{1, 1}, z]*Log[(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{1, 1 + 2*x}, z]*Log[(-1 + x)^2] + 84*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - 84*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[(-1 + x)^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 84*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 84*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(-1 + x)^2] + 
       72*G[{-1 - 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 24*G[{1 - 2*x}, z]*Log[2]*
        Log[(-1 + x)^2] + 24*G[{-1 + 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 
       72*G[{1 + 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 60*G[{-1 - 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] + 12*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 60*G[{1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] - 60*G[{-1 - 2*x}, z]*Log[16]*Log[(-1 + x)^2] + 
       60*G[{1 + 2*x}, z]*Log[16]*Log[(-1 + x)^2] + 12*G[{-1 - 2*x}, z]*
        Log[256]*Log[(-1 + x)^2] + 12*G[{1 - 2*x}, z]*Log[256]*
        Log[(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] - 
       12*G[{1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] + 12*G[{-1 - 2*x}, z]*
        Log[65536]*Log[(-1 + x)^2] - 12*G[{1 + 2*x}, z]*Log[65536]*
        Log[(-1 + x)^2] + 30*G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 - 
       30*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 - 12*G[{-1, -1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1, 1}, z]*Log[16*(-1 + x)^2] + 
       12*G[{-1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 24*G[{0, -1}, z]*Log[16*(-1 + x)^2] - 
       24*G[{0, 1}, z]*Log[16*(-1 + x)^2] - 24*G[{0, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] + 24*G[{0, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1, -1}, z]*Log[16*(-1 + x)^2] + 12*G[{1, 1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 12*G[{1 - 2*x, -1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1 - 2*x, 1}, z]*Log[16*(-1 + x)^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1}, z]*Log[16*(-1 + x)^2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 6*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*(-1 + x)^2] + 24*G[{-1 - 2*x}, z]*Log[2]*Log[-x^(-1)] - 
       72*G[{1 - 2*x}, z]*Log[2]*Log[-x^(-1)] + 72*G[{-1 + 2*x}, z]*Log[2]*
        Log[-x^(-1)] - 24*G[{1 + 2*x}, z]*Log[2]*Log[-x^(-1)] - 
       24*G[{-1 - 2*x}, z]*Log[2 + x^(-1)]*Log[-x^(-1)] + 
       72*G[{1 - 2*x}, z]*Log[2 + x^(-1)]*Log[-x^(-1)] - 
       72*G[{-1 + 2*x}, z]*Log[2 + x^(-1)]*Log[-x^(-1)] + 
       24*G[{1 + 2*x}, z]*Log[2 + x^(-1)]*Log[-x^(-1)] + 
       24*G[{-1 - 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
       24*G[{1 + 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[x^(-1)] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[x^(-1)] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[x^(-1)] - 
       12*G[{1 + 2*x}, z]*Log[2]*Log[x^(-1)] - 24*G[{-1 - 2*x}, z]*Log[4]*
        Log[x^(-1)] - 12*G[{1 - 2*x}, z]*Log[4]*Log[x^(-1)] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[x^(-1)] + 12*G[{1 - 2*x}, z]*Log[8]*
        Log[x^(-1)] - 12*G[{-1 + 2*x}, z]*Log[8]*Log[x^(-1)] - 
       12*G[{1 + 2*x}, z]*Log[8]*Log[x^(-1)] + 12*G[{1 + 2*x}, z]*Log[16]*
        Log[x^(-1)] + 6*G[{-1 - 2*x}, z]*Log[64]*Log[x^(-1)] - 
       108*G[{-1 - 2*x}, z]*Log[2]*Log[-x] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[-x] - 36*G[{-1 + 2*x}, z]*Log[2]*Log[-x] + 
       108*G[{1 + 2*x}, z]*Log[2]*Log[-x] + 12*G[{1 - 2*x}, z]*Log[8]*
        Log[-x] - 12*G[{-1 + 2*x}, z]*Log[8]*Log[-x] - 
       12*G[{1 + 2*x}, z]*Log[8]*Log[-x] + 18*G[{-1 - 2*x}, z]*Log[64]*
        Log[-x] - 12*G[{1 + 2*x}, z]*Log[64]*Log[-x] + 
       24*G[{-1 - 2*x}, z]*Log[512]*Log[-x] - 24*G[{1 - 2*x}, z]*Log[512]*
        Log[-x] + 24*G[{-1 + 2*x}, z]*Log[512]*Log[-x] - 
       24*G[{1 + 2*x}, z]*Log[512]*Log[-x] - 12*G[{-1 - 2*x}, z]*Log[262144]*
        Log[-x] + 12*G[{1 + 2*x}, z]*Log[262144]*Log[-x] + 
       12*G[{1 - 2*x}, z]*Log[-x^(-9)]*Log[-x] - 12*G[{-1 + 2*x}, z]*
        Log[-x^(-9)]*Log[-x] - 48*G[{-1 - 2*x}, z]*Log[2]*Log[x] - 
       48*G[{1 - 2*x}, z]*Log[2]*Log[x] + 48*G[{-1 + 2*x}, z]*Log[2]*Log[x] + 
       48*G[{1 + 2*x}, z]*Log[2]*Log[x] - 24*G[{-1 - 2*x}, z]*Log[4]*Log[x] + 
       24*G[{1 + 2*x}, z]*Log[4]*Log[x] + 48*G[{-1 - 2*x}, z]*Log[16]*
        Log[x] - 36*G[{1 - 2*x}, z]*Log[16]*Log[x] + 36*G[{-1 + 2*x}, z]*
        Log[16]*Log[x] - 12*G[{1 + 2*x}, z]*Log[16]*Log[x] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[x] - 24*G[{1 - 2*x}, z]*Log[256]*
        Log[x] + 24*G[{-1 + 2*x}, z]*Log[256]*Log[x] - 
       24*G[{1 + 2*x}, z]*Log[256]*Log[x] - 144*G[{1 - 2*x}, z]*Log[x]^2 + 
       144*G[{-1 + 2*x}, z]*Log[x]^2 + 36*G[{-1, -1}, z]*Log[x^2] + 
       36*G[{-1, 1}, z]*Log[x^2] - 72*G[{-1, -1 - 2*x}, z]*Log[x^2] + 
       12*G[{-1, 1 - 2*x}, z]*Log[x^2] - 36*G[{-1, -1 + 2*x}, z]*Log[x^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[x^2] - 72*G[{0, -1}, z]*Log[x^2] + 
       72*G[{0, 1}, z]*Log[x^2] + 48*G[{0, -1 - 2*x}, z]*Log[x^2] - 
       72*G[{0, 1 - 2*x}, z]*Log[x^2] + 72*G[{0, -1 + 2*x}, z]*Log[x^2] - 
       48*G[{0, 1 + 2*x}, z]*Log[x^2] - 36*G[{1, -1}, z]*Log[x^2] - 
       36*G[{1, 1}, z]*Log[x^2] - 24*G[{1, -1 - 2*x}, z]*Log[x^2] + 
       36*G[{1, 1 - 2*x}, z]*Log[x^2] - 12*G[{1, -1 + 2*x}, z]*Log[x^2] + 
       72*G[{1, 1 + 2*x}, z]*Log[x^2] + 36*G[{1 - 2*x, -1}, z]*Log[x^2] - 
       132*G[{1 - 2*x, 1}, z]*Log[x^2] + 60*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x^2] - 36*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[x^2] + 132*G[{-1 + 2*x, -1}, z]*
        Log[x^2] - 36*G[{-1 + 2*x, 1}, z]*Log[x^2] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x^2] + 36*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x^2] - 60*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 
       48*G[{-1 - 2*x}, z]*Log[2]*Log[x^2] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[x^2] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[x^2] + 
       48*G[{1 + 2*x}, z]*Log[2]*Log[x^2] - 48*G[{-1 - 2*x}, z]*Log[4]*
        Log[x^2] + 24*G[{1 - 2*x}, z]*Log[4]*Log[x^2] + 
       24*G[{-1 + 2*x}, z]*Log[4]*Log[x^2] + 48*G[{1 + 2*x}, z]*Log[4]*
        Log[x^2] + 36*G[{1 - 2*x}, z]*Log[16]*Log[x^2] - 
       36*G[{-1 + 2*x}, z]*Log[16]*Log[x^2] - 12*G[{1 + 2*x}, z]*Log[16]*
        Log[x^2] + 18*G[{-1 - 2*x}, z]*Log[256]*Log[x^2] + 
       24*G[{1 - 2*x}, z]*Log[256]*Log[x^2] - 24*G[{-1 + 2*x}, z]*Log[256]*
        Log[x^2] - 12*G[{1 + 2*x}, z]*Log[256]*Log[x^2] + 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] - 12*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]*Log[x^2] + 102*G[{1 - 2*x}, z]*Log[x^2]^2 - 
       90*G[{-1 + 2*x}, z]*Log[x^2]^2 - 24*G[{-1, -1}, z]*Log[4*x^2] + 
       24*G[{-1, 1}, z]*Log[4*x^2] + 24*G[{-1, -1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{-1, 1 + 2*x}, z]*Log[4*x^2] + 48*G[{0, -1}, z]*Log[4*x^2] - 
       48*G[{0, 1}, z]*Log[4*x^2] - 48*G[{0, -1 - 2*x}, z]*Log[4*x^2] + 
       48*G[{0, 1 + 2*x}, z]*Log[4*x^2] - 24*G[{1, -1}, z]*Log[4*x^2] + 
       24*G[{1, 1}, z]*Log[4*x^2] + 24*G[{1, -1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{1, 1 + 2*x}, z]*Log[4*x^2] - 72*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 
       24*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] - 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] - 
       24*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 72*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] + 12*G[{-1, -1}, z]*
        Log[16*x^2] - 12*G[{-1, 1}, z]*Log[16*x^2] + 12*G[{-1, 1 - 2*x}, z]*
        Log[16*x^2] - 12*G[{-1, -1 + 2*x}, z]*Log[16*x^2] - 
       24*G[{0, -1}, z]*Log[16*x^2] + 24*G[{0, 1}, z]*Log[16*x^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[16*x^2] + 24*G[{0, -1 + 2*x}, z]*
        Log[16*x^2] + 12*G[{1, -1}, z]*Log[16*x^2] - 
       12*G[{1, 1}, z]*Log[16*x^2] + 12*G[{1, 1 - 2*x}, z]*Log[16*x^2] - 
       12*G[{1, -1 + 2*x}, z]*Log[16*x^2] + 12*G[{1 - 2*x, -1}, z]*
        Log[16*x^2] - 12*G[{1 - 2*x, 1}, z]*Log[16*x^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*x^2] - 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16*x^2] + 12*G[{-1 + 2*x, -1}, z]*Log[16*x^2] - 
       12*G[{-1 + 2*x, 1}, z]*Log[16*x^2] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16*x^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2] + 6*G[{1 - 2*x}, z]*Log[x^2]*
        Log[256*x^2] - 6*G[{-1 + 2*x}, z]*Log[x^2]*Log[256*x^2] - 
       24*G[{-1, -1}, z]*Log[(1 - 2*x)^2*x^2] - 12*G[{-1, 1}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{0, -1}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{0, 1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{0, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 24*G[{0, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1, -1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{1, 1}, z]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 24*G[{1, 1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 24*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] + 
       36*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       36*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 54*G[{-1 - 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] - 36*G[{-1 + 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 36*G[{1 + 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 6*G[{-1 - 2*x}, z]*Log[8]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{1 + 2*x}, z]*Log[8]*
        Log[(1 - 2*x)^2*x^2] + 6*G[{-1 - 2*x}, z]*Log[64]*
        Log[(1 - 2*x)^2*x^2] + 48*G[{-1 - 2*x}, z]*Log[x]*Log[1/2 + x] - 
       48*G[{1 + 2*x}, z]*Log[x]*Log[1/2 + x] + 48*G[{1 - 2*x}, z]*Log[2]*
        Log[x*(1 + x)] - 48*G[{-1 + 2*x}, z]*Log[2]*Log[x*(1 + x)] - 
       24*G[{-1 - 2*x}, z]*Log[4]*Log[x*(1 + x)] + 48*G[{1 - 2*x}, z]*Log[4]*
        Log[x*(1 + x)] - 48*G[{-1 + 2*x}, z]*Log[4]*Log[x*(1 + x)] + 
       24*G[{1 + 2*x}, z]*Log[4]*Log[x*(1 + x)] + 72*G[{-1, -1}, z]*
        Log[(1 + x)^2] - 24*G[{-1, 1}, z]*Log[(1 + x)^2] - 
       24*G[{-1, -1 - 2*x}, z]*Log[(1 + x)^2] + 24*G[{-1, 1 + 2*x}, z]*
        Log[(1 + x)^2] - 48*G[{0, -1}, z]*Log[(1 + x)^2] + 
       48*G[{0, 1}, z]*Log[(1 + x)^2] + 48*G[{0, -1 - 2*x}, z]*
        Log[(1 + x)^2] - 48*G[{0, 1 + 2*x}, z]*Log[(1 + x)^2] + 
       24*G[{1, -1}, z]*Log[(1 + x)^2] - 72*G[{1, 1}, z]*Log[(1 + x)^2] - 
       24*G[{1, -1 - 2*x}, z]*Log[(1 + x)^2] + 24*G[{1, 1 + 2*x}, z]*
        Log[(1 + x)^2] + 48*G[{-1 - 2*x, -1}, z]*Log[(1 + x)^2] - 
       96*G[{-1 - 2*x, 1}, z]*Log[(1 + x)^2] - 24*G[{1 - 2*x, -1}, z]*
        Log[(1 + x)^2] + 72*G[{1 - 2*x, 1}, z]*Log[(1 + x)^2] - 
       72*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 + x)^2] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[(1 + x)^2] - 72*G[{-1 + 2*x, -1}, z]*
        Log[(1 + x)^2] + 24*G[{-1 + 2*x, 1}, z]*Log[(1 + x)^2] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[(1 + x)^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 + x)^2] + 96*G[{1 + 2*x, -1}, z]*
        Log[(1 + x)^2] - 48*G[{1 + 2*x, 1}, z]*Log[(1 + x)^2] + 
       48*G[{1 - 2*x}, z]*Log[2]*Log[(1 + x)^2] - 48*G[{-1 + 2*x}, z]*Log[2]*
        Log[(1 + x)^2] + 48*G[{1 - 2*x}, z]*Log[4]*Log[(1 + x)^2] - 
       24*G[{-1 + 2*x}, z]*Log[4]*Log[(1 + x)^2] - 48*G[{1 - 2*x}, z]*Log[8]*
        Log[(1 + x)^2] + 48*G[{-1 + 2*x}, z]*Log[8]*Log[(1 + x)^2] + 
       24*G[{-1 - 2*x}, z]*Log[64]*Log[(1 + x)^2] - 48*G[{1 - 2*x}, z]*
        Log[64]*Log[(1 + x)^2] + 48*G[{-1 + 2*x}, z]*Log[64]*Log[(1 + x)^2] - 
       24*G[{1 + 2*x}, z]*Log[64]*Log[(1 + x)^2] + 12*G[{1 - 2*x}, z]*
        Log[128]*Log[(1 + x)^2] + 24*G[{-1 + 2*x}, z]*Log[1/(8*Sqrt[2])]*
        Log[(1 + x)^2] + 24*G[{1 - 2*x}, z]*Log[8*Sqrt[2]]*Log[(1 + x)^2] - 
       24*G[{-1 + 2*x}, z]*Log[8*Sqrt[2]]*Log[(1 + x)^2] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[(1 + x)^2] + 72*G[{1 - 2*x}, z]*
        Log[(1 + x)^2]^2 - 72*G[{-1 + 2*x}, z]*Log[(1 + x)^2]^2 - 
       72*G[{-1, -1}, z]*Log[4*(1 + x)^2] + 24*G[{-1, 1}, z]*
        Log[4*(1 + x)^2] + 24*G[{-1, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 
       24*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 48*G[{0, -1}, z]*
        Log[4*(1 + x)^2] - 48*G[{0, 1}, z]*Log[4*(1 + x)^2] - 
       48*G[{0, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 48*G[{0, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] - 24*G[{1, -1}, z]*Log[4*(1 + x)^2] + 
       72*G[{1, 1}, z]*Log[4*(1 + x)^2] + 24*G[{1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 24*G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{-1 - 2*x, -1}, z]*Log[4*(1 + x)^2] + 96*G[{-1 - 2*x, 1}, z]*
        Log[4*(1 + x)^2] + 24*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 
       72*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       72*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] - 24*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       96*G[{1 + 2*x, -1}, z]*Log[4*(1 + x)^2] + 48*G[{1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] + 48*G[{-1 - 2*x}, z]*Log[2]*Log[4*(1 + x)^2] - 
       48*G[{1 + 2*x}, z]*Log[2]*Log[4*(1 + x)^2] - 24*G[{-1 + 2*x}, z]*
        Log[x^2]*Log[4*(1 + x)^2] + 24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*
        Log[4*(1 + x)^2] - 24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*
        Log[16*(1 + x)^2] - 36*G[{-1 - 2*x}, z]*Log[2]*
        Log[(-1 + x)/(-1 + 2*x)] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[(-1 + x)/(-1 + 2*x)] - 36*G[{-1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)/(-1 + 2*x)] + 48*G[{1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)/(-1 + 2*x)] - 6*G[{-1 - 2*x}, z]*Log[4]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[4]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{1 + 2*x}, z]*Log[16]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{1 - 2*x}, z]*Log[64]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*Log[64]*
        Log[(-1 + x)/(-1 + 2*x)] + 6*G[{-1 - 2*x}, z]*Log[256]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{-1 - 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{1 + 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] + 48*G[{-1 - 2*x}, z]*Log[1/(4*2^(1/4))]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[1/(4*2^(1/4))]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[1/(4*2^(1/4))]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[4*2^(1/4)]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[4*2^(1/4)]*
        Log[(-1 + x)/(-1 + 2*x)] + 48*G[{1 + 2*x}, z]*Log[4*2^(1/4)]*
        Log[(-1 + x)/(-1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[1 - x]*
        Log[(-1 + x)/(-1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[1 - x]*
        Log[(-1 + x)/(-1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[x]*
        Log[(-1 + x)/(-1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[x]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{1 - 2*x}, z]*
        Log[(-1 + x)/(-1 + 2*x)]^2 - 24*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/(-1 + 2*x)]^2 - 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[x/(-1 + 2*x)] + 60*G[{1 - 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] + 
       144*G[{1 + 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] - 
       18*G[{-1 - 2*x}, z]*Log[4]*Log[x/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[4]*Log[x/(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*
        Log[4]*Log[x/(-1 + 2*x)] - 48*G[{-1 - 2*x}, z]*Log[8]*
        Log[x/(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[8]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[x/(-1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       48*G[{-1 - 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[8]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[8]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
       72*G[{-1 - 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] - 
       72*G[{1 + 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 48*G[{-1 - 2*x}, z]*
        Log[8]*Log[x*(-1 + 2*x)] - 24*G[{1 - 2*x}, z]*Log[8]*
        Log[x*(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 
       48*G[{1 + 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 12*G[{-1 - 2*x}, z]*
        Log[64]*Log[x*(-1 + 2*x)] - 12*G[{1 - 2*x}, z]*Log[64]*
        Log[x*(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*Log[64]*Log[x*(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[64]*Log[x*(-1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[4096]*Log[x*(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[4096]*Log[x*(-1 + 2*x)] - 
       18*G[{1 - 2*x}, z]*Log[2]*Log[(1 + 2*x)^(-8)] + 
       18*G[{-1 + 2*x}, z]*Log[2]*Log[(1 + 2*x)^(-8)] - 
       6*G[{1 + 2*x}, z]*Log[2]*Log[(1 + 2*x)^(-8)] + 
       G[{-1 - 2*x}, z]*Log[64]*Log[(1 + 2*x)^(-8)] + 
       6*G[{-1 - 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] - 
       18*G[{1 - 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] + 
       18*G[{-1 + 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] - 
       6*G[{1 + 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] - 
       6*G[{-1 - 2*x}, z]*Log[x]*Log[65536/(1 + 2*x)^8] + 
       6*G[{1 + 2*x}, z]*Log[x]*Log[65536/(1 + 2*x)^8] + 
       6*G[{-1 - 2*x}, z]*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 
       6*G[{1 + 2*x}, z]*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 
       48*G[{-1 - 2*x}, z]*Log[8]*Log[x/(1 + 2*x)] + 48*G[{1 + 2*x}, z]*
        Log[8]*Log[x/(1 + 2*x)] + 48*G[{-1 - 2*x}, z]*Log[16]*
        Log[x/(1 + 2*x)] - 48*G[{1 + 2*x}, z]*Log[16]*Log[x/(1 + 2*x)] + 
       12*G[{-1 - 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{1 + 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       96*G[{1 - 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] - 
       96*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] - 
       72*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] + 
       72*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] - 
       72*G[{1 - 2*x}, z]*Log[2]*Log[(2*x)/(1 + 2*x)] + 
       72*G[{-1 + 2*x}, z]*Log[2]*Log[(2*x)/(1 + 2*x)] - 
       36*G[{1 - 2*x}, z]*Log[x^2]*Log[(2*x)/(1 + 2*x)] + 
       36*G[{-1 + 2*x}, z]*Log[x^2]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] + 
       24*G[{1 + 2*x}, z]*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[2]*Log[(1 + x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[(1 + x)/(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[4]*Log[(1 + x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[4]*Log[(1 + x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[4]*Log[(1 + x)/(1 + 2*x)] + 
       24*G[{1 + 2*x}, z]*Log[4]*Log[(1 + x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[8]*Log[(1 + x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[8]*Log[(1 + x)/(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[64]*Log[(1 + x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[64]*Log[(1 + x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[64]*Log[(1 + x)/(1 + 2*x)] + 
       24*G[{1 + 2*x}, z]*Log[64]*Log[(1 + x)/(1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
       72*G[{1 - 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] + 
       72*G[{-1 + 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
       48*G[{-1 - 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] + 
       144*G[{1 - 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] - 
       144*G[{-1 + 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[4]*Log[1 + 2*x] - 48*G[{-1 + 2*x}, z]*Log[4]*
        Log[1 + 2*x] - 24*G[{-1 - 2*x}, z]*Log[16]*Log[1 + 2*x] + 
       48*G[{1 - 2*x}, z]*Log[16]*Log[1 + 2*x] - 48*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 + 2*x] + 24*G[{1 + 2*x}, z]*Log[16]*Log[1 + 2*x] - 
       48*G[{-1 - 2*x}, z]*Log[x]*Log[1 + 2*x] + 144*G[{1 - 2*x}, z]*Log[x]*
        Log[1 + 2*x] - 144*G[{-1 + 2*x}, z]*Log[x]*Log[1 + 2*x] + 
       48*G[{1 + 2*x}, z]*Log[x]*Log[1 + 2*x] - 6*G[{-1 - 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] + 18*G[{1 - 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] - 18*G[{-1 + 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] + 6*G[{1 + 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] - 72*G[{1 - 2*x}, z]*Log[2]*
        Log[x*(1 + 2*x)] + 72*G[{-1 + 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] - 
       48*G[{-1 - 2*x}, z]*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] - 
       24*G[{-1, 1}, z]*Log[(1 + 2*x)^2] + 24*G[{-1, -1 + 2*x}, z]*
        Log[(1 + 2*x)^2] + 48*G[{0, 1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
       48*G[{0, -1 + 2*x}, z]*Log[(1 + 2*x)^2] + 24*G[{1, -1}, z]*
        Log[(1 + 2*x)^2] - 24*G[{1, 1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 + 2*x)^2] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 + 2*x)^2] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 + 2*x)^2] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 + 2*x)^2] + 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 + 2*x)^2] - 
       12*G[{1 - 2*x}, z]*Log[2]*Log[(1 + 2*x)^2] + 12*G[{-1 + 2*x}, z]*
        Log[2]*Log[(1 + 2*x)^2] + 24*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[(1 + 2*x)^2] - 24*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[(1 + 2*x)^2] - 12*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[(1 + 2*x)^2] + 12*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[(1 + 2*x)^2] + 12*G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       48*G[{-1 - 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] - 
       144*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] + 
       144*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] - 
       48*G[{1 + 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] + 
       48*G[{-1 - 2*x}, z]*Log[2*x*(1 + x)]*Log[1 + (1 + 2*x)^(-1)] - 
       48*G[{1 + 2*x}, z]*Log[2*x*(1 + x)]*Log[1 + (1 + 2*x)^(-1)] + 
       24*G[{-1 - 2*x}, z]*Log[-64/(1 + 2*x)]*Log[1 + (1 + 2*x)^(-1)] - 
       24*G[{1 + 2*x}, z]*Log[-64/(1 + 2*x)]*Log[1 + (1 + 2*x)^(-1)] + 
       72*G[{1 - 2*x}, z]*PolyLog[2, 1 + x^(-1)] - 72*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + x^(-1)] + 216*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] - 216*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] - 168*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 168*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 192*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 192*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 144*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 144*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 48*G[{1 - 2*x}, z]*
        PolyLog[2, 1/2 - x] + 48*G[{-1 + 2*x}, z]*PolyLog[2, 1/2 - x] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - x] - 72*G[{1 - 2*x}, z]*PolyLog[2, -1/(2*x)] + 
       72*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 72*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 72*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       216*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 216*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + x)] - 144*G[{1 - 2*x}, z]*PolyLog[2, x/(1 + x)] + 
       144*G[{-1 + 2*x}, z]*PolyLog[2, x/(1 + x)] + 96*G[{1 - 2*x}, z]*
        PolyLog[2, 2*(1 + x)] - 96*G[{-1 + 2*x}, z]*PolyLog[2, 2*(1 + x)] + 
       168*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       168*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       72*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       72*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       96*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 216*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] + 216*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] - 144*G[{1 - 2*x}, z]*
        PolyLog[2, x/(1 + 2*x)] + 144*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 + 2*x)] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] - 72*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] - 96*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 2*x] + 96*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 2*x] + 
       288*G[{1 - 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] - 
       288*G[{-1 + 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] - 
       48*G[{-1 - 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
       144*G[{1 - 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] - 
       144*G[{-1 + 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
       48*G[{1 + 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
       G[{-1}, z]*(4*Pi^2 - 24*G[{-1, -1 - 2*x}, 1] + 
         48*G[{-1, 1 + 2*x}, 1] + 24*G[{0, -1 - 2*x}, 1] - 
         24*G[{0, 1 + 2*x}, 1] - 48*G[{1 - 2*x, -1 - 2*x}, 1] - 
         48*G[{1 + 2*x, 1}, 1] - 24*G[{1 + 2*x, -1 - 2*x}, 1] + 
         48*G[{1 + 2*x, 1 + 2*x}, 1] + 96*Log[2]^2 + 48*Log[4]^2 - 
         6*Log[16]^2 + 6*Log[64]^2 + Log[64]*Log[256] - 8*Log[2]*Log[4096] + 
         Log[16]*Log[4096] - 3*Log[4096]^2 - 12*Log[2]*Log[32768] + 
         36*Log[2]*Log[262144] - 2*Log[8]*Log[262144] - 
         10*Log[2]*Log[16777216] + Log[64]*Log[281474976710656] + 
         Log[16]*Log[18014398509481984] - 4*Log[2]*
          Log[324518553658426726783156020576256] + 
         48*Log[2]*Log[2 + x^(-1)] - 24*Log[4]*Log[2 + x^(-1)] + 
         48*Log[2]*Log[-1 - 2*x] - 24*Log[4]*Log[-1 - 2*x] - 
         24*Log[4]*Log[1 - x] + 48*Log[16]*Log[1 - x] - 
         24*Log[256]*Log[1 - x] + 48*Log[2]*Log[(-1 + x)^2] - 
         24*Log[4]*Log[(-1 + x)^2] - 24*Log[256]*Log[(-1 + x)^2] + 
         24*Log[4096]*Log[(-1 + x)^2] + 18*Log[(-1 + x)^2]^2 - 
         6*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 48*Log[2]*Log[-x^(-1)] - 
         24*Log[4]*Log[-x^(-1)] - 24*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
         36*Log[2]*Log[x^(-1)] + 2*Log[64]*Log[x^(-1)] - 72*Log[2]*Log[-x] + 
         24*Log[8]*Log[-x] + 24*Log[4]*Log[x] + 24*Log[16]*Log[x] - 
         24*Log[256]*Log[x] + 48*Log[x]^2 + 12*Log[2]*Log[x^2] + 
         48*Log[4]*Log[x^2] - 48*Log[16]*Log[x^2] - 12*Log[(-1 + x)^2]*
          Log[x^2] - 6*Log[x^2]^2 - 12*Log[(-1 + x)^2]*Log[16*x^2] - 
         12*Log[x^2]*Log[16*x^2] + 6*Log[x^2]*Log[256*x^2] - 
         48*Log[x]*Log[1/2 + x] - 48*Log[4]*Log[x*(1 + x)] + 
         24*Log[16]*Log[x*(1 + x)] - 24*Log[4]*Log[(1 + x)^2] + 
         24*Log[64]*Log[(1 + x)^2] - 24*Log[128]*Log[(1 + x)^2] - 
         24*Log[256]*Log[(1 + x)^2] + 24*Log[4096]*Log[(1 + x)^2] - 
         24*Log[x^2]*Log[(1 + x)^2] + 24*Log[(1 + x)^2]^2 - 
         48*Log[2]*Log[4*(1 + x)^2] + 24*Log[x^2]*Log[4*(1 + x)^2] - 
         24*Log[(1 + x)^2]*Log[4*(1 + x)^2] - 24*Log[(1 + x)^2]*
          Log[16*(1 + x)^2] - 24*Log[4]*Log[(-1 + x)/(-1 + 2*x)] + 
         24*Log[8]*Log[(-1 + x)/(-1 + 2*x)] + 12*Log[128]*
          Log[(-1 + x)/(-1 + 2*x)] - 12*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
         24*Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] - 
         48*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 12*Log[2]*Log[x/(-1 + 2*x)] + 
         12*Log[512]*Log[x/(-1 + 2*x)] + 24*Log[x^2]*Log[x/(-1 + 2*x)] + 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
         24*Log[x/(-1 + 2*x)]^2 - 24*Log[64]*Log[(2*x)/(-1 + 2*x)] + 
         24*Log[256]*Log[(2*x)/(-1 + 2*x)] + 48*Log[8]*Log[x*(-1 + 2*x)] - 
         24*Log[64]*Log[x*(-1 + 2*x)] + 6*Log[x]*Log[65536/(1 + 2*x)^8] - 
         6*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 24*Log[64]*
          Log[x/(1 + 2*x)] + 24*Log[256]*Log[x/(1 + 2*x)] - 
         96*Log[1 - x]*Log[x/(1 + 2*x)] + 48*Log[(-1 + x)^2]*
          Log[x/(1 + 2*x)] + 24*Log[x^2]*Log[x/(1 + 2*x)] - 
         24*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 
         24*Log[8]*Log[(2*x)/(1 + 2*x)] + 36*Log[x^2]*Log[(2*x)/(1 + 2*x)] + 
         24*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] + 24*Log[(1 + x)^2]*
          Log[(4*x)/(1 + 2*x)] - 48*Log[4]*Log[(1 + x)/(1 + 2*x)] + 
         24*Log[16]*Log[(1 + x)/(1 + 2*x)] - 48*Log[64]*
          Log[(1 + x)/(1 + 2*x)] + 24*Log[4096]*Log[(1 + x)/(1 + 2*x)] - 
         48*Log[16]*Log[1 + 2*x] + 24*Log[256]*Log[1 + 2*x] + 
         72*Log[2]*Log[x*(1 + 2*x)] - 24*Log[4]*Log[x*(1 + 2*x)] + 
         48*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] + 
         12*Log[2]*Log[(1 + 2*x)^2] - 24*Log[(2*x)/(-1 + 2*x)]*
          Log[(1 + 2*x)^2] + 12*Log[(2*x)/(1 + 2*x)]*Log[(1 + 2*x)^2] - 
         48*Log[2*x*(1 + x)]*Log[1 + (1 + 2*x)^(-1)] - 24*Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] + 24*PolyLog[2, 1 - 1/(2*x)] - 
         24*PolyLog[2, 1 + x^(-1)] - 72*PolyLog[2, (-1 - 2*x)^(-1)] + 
         24*PolyLog[2, (1 - 2*x)^(-1)] - 48*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
         48*PolyLog[2, 1/2 - x] - 48*PolyLog[2, 1 - x] + 
         24*PolyLog[2, -1/(2*x)] + 48*PolyLog[2, 1/(2*x)] - 
         24*PolyLog[2, (-1 + x)/x] + 48*PolyLog[2, x/(-1 + x)] + 
         48*PolyLog[2, x/(1 + x)] - 24*PolyLog[2, (-1 + 2*x)^(-1)] - 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 72*PolyLog[2, (1 + 2*x)^(-1)] + 
         48*PolyLog[2, x/(1 + 2*x)] - 24*PolyLog[2, (1 + x)/(1 + 2*x)] - 
         96*PolyLog[2, (2 + 2*x)^(-1)] - 48*PolyLog[2, 1 - 1/(2*(1 + x))]) + 
       48*G[{-1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] - 
       48*G[{1 + 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] + 
       G[{1}, z]*(-4*Pi^2 + 24*G[{-1, -1 - 2*x}, 1] - 
         48*G[{-1, 1 + 2*x}, 1] - 24*G[{0, -1 - 2*x}, 1] + 
         24*G[{0, 1 + 2*x}, 1] + 48*G[{1 - 2*x, -1 - 2*x}, 1] + 
         48*G[{1 + 2*x, 1}, 1] + 24*G[{1 + 2*x, -1 - 2*x}, 1] - 
         48*G[{1 + 2*x, 1 + 2*x}, 1] - 96*Log[2]^2 - 48*Log[4]^2 + 
         6*Log[16]^2 - 6*Log[64]^2 - 2*Log[4]*Log[4096] + Log[16]*Log[4096] + 
         2*Log[4096]^2 + 12*Log[2]*Log[32768] - 24*Log[2]*Log[262144] + 
         Log[64]*Log[262144] + 28*Log[2]*Log[16777216] - 
         6*Log[2]*Log[68719476736] - 6*Log[2]*Log[281474976710656] - 
         Log[4]*Log[281474976710656] - 2*Log[4]*Log[18014398509481984] - 
         Log[4]*Log[79228162514264337593543950336] + 
         Log[16]*Log[324518553658426726783156020576256] - 
         48*Log[2]*Log[2 + x^(-1)] + 24*Log[4]*Log[2 + x^(-1)] - 
         48*Log[2]*Log[-1 - 2*x] + 24*Log[4]*Log[-1 - 2*x] + 
         24*Log[4]*Log[1 - x] - 48*Log[16]*Log[1 - x] + 
         24*Log[256]*Log[1 - x] - 48*Log[2]*Log[(-1 + x)^2] + 
         24*Log[4]*Log[(-1 + x)^2] + 24*Log[256]*Log[(-1 + x)^2] - 
         24*Log[4096]*Log[(-1 + x)^2] - 18*Log[(-1 + x)^2]^2 + 
         6*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 48*Log[2]*Log[-x^(-1)] + 
         24*Log[4]*Log[-x^(-1)] + 24*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
         36*Log[2]*Log[x^(-1)] - 2*Log[64]*Log[x^(-1)] + 72*Log[2]*Log[-x] - 
         24*Log[8]*Log[-x] - 24*Log[4]*Log[x] - 24*Log[16]*Log[x] + 
         24*Log[256]*Log[x] - 48*Log[x]^2 - 12*Log[2]*Log[x^2] - 
         48*Log[4]*Log[x^2] + 48*Log[16]*Log[x^2] + 12*Log[(-1 + x)^2]*
          Log[x^2] + 6*Log[x^2]^2 + 12*Log[(-1 + x)^2]*Log[16*x^2] + 
         12*Log[x^2]*Log[16*x^2] - 6*Log[x^2]*Log[256*x^2] + 
         48*Log[x]*Log[1/2 + x] + 48*Log[4]*Log[x*(1 + x)] - 
         24*Log[16]*Log[x*(1 + x)] + 24*Log[4]*Log[(1 + x)^2] - 
         24*Log[64]*Log[(1 + x)^2] + 24*Log[128]*Log[(1 + x)^2] + 
         24*Log[256]*Log[(1 + x)^2] - 24*Log[4096]*Log[(1 + x)^2] + 
         24*Log[x^2]*Log[(1 + x)^2] - 24*Log[(1 + x)^2]^2 + 
         48*Log[2]*Log[4*(1 + x)^2] - 24*Log[x^2]*Log[4*(1 + x)^2] + 
         24*Log[(1 + x)^2]*Log[4*(1 + x)^2] + 24*Log[(1 + x)^2]*
          Log[16*(1 + x)^2] + 24*Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 
         24*Log[8]*Log[(-1 + x)/(-1 + 2*x)] - 12*Log[128]*
          Log[(-1 + x)/(-1 + 2*x)] + 12*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
         24*Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] + 
         48*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 12*Log[2]*Log[x/(-1 + 2*x)] - 
         12*Log[512]*Log[x/(-1 + 2*x)] - 24*Log[x^2]*Log[x/(-1 + 2*x)] - 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] + 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] - 
         24*Log[x/(-1 + 2*x)]^2 + 24*Log[64]*Log[(2*x)/(-1 + 2*x)] - 
         24*Log[256]*Log[(2*x)/(-1 + 2*x)] - 48*Log[8]*Log[x*(-1 + 2*x)] + 
         24*Log[64]*Log[x*(-1 + 2*x)] - 6*Log[x]*Log[65536/(1 + 2*x)^8] + 
         6*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] + 24*Log[64]*
          Log[x/(1 + 2*x)] - 24*Log[256]*Log[x/(1 + 2*x)] + 
         96*Log[1 - x]*Log[x/(1 + 2*x)] - 48*Log[(-1 + x)^2]*
          Log[x/(1 + 2*x)] - 24*Log[x^2]*Log[x/(1 + 2*x)] + 
         24*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
         24*Log[8]*Log[(2*x)/(1 + 2*x)] - 36*Log[x^2]*Log[(2*x)/(1 + 2*x)] - 
         24*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] - 24*Log[(1 + x)^2]*
          Log[(4*x)/(1 + 2*x)] + 48*Log[4]*Log[(1 + x)/(1 + 2*x)] - 
         24*Log[16]*Log[(1 + x)/(1 + 2*x)] + 48*Log[64]*
          Log[(1 + x)/(1 + 2*x)] - 24*Log[4096]*Log[(1 + x)/(1 + 2*x)] + 
         48*Log[16]*Log[1 + 2*x] - 24*Log[256]*Log[1 + 2*x] - 
         72*Log[2]*Log[x*(1 + 2*x)] + 24*Log[4]*Log[x*(1 + 2*x)] - 
         48*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] - 
         12*Log[2]*Log[(1 + 2*x)^2] + 24*Log[(2*x)/(-1 + 2*x)]*
          Log[(1 + 2*x)^2] - 12*Log[(2*x)/(1 + 2*x)]*Log[(1 + 2*x)^2] + 
         48*Log[2*x*(1 + x)]*Log[1 + (1 + 2*x)^(-1)] + 24*Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] - 24*PolyLog[2, 1 - 1/(2*x)] + 
         24*PolyLog[2, 1 + x^(-1)] + 72*PolyLog[2, (-1 - 2*x)^(-1)] - 
         24*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
         48*PolyLog[2, 1/2 - x] + 48*PolyLog[2, 1 - x] - 
         24*PolyLog[2, -1/(2*x)] - 48*PolyLog[2, 1/(2*x)] + 
         24*PolyLog[2, (-1 + x)/x] - 48*PolyLog[2, x/(-1 + x)] - 
         48*PolyLog[2, x/(1 + x)] + 24*PolyLog[2, (-1 + 2*x)^(-1)] + 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 72*PolyLog[2, (1 + 2*x)^(-1)] - 
         48*PolyLog[2, x/(1 + 2*x)] + 24*PolyLog[2, (1 + x)/(1 + 2*x)] + 
         96*PolyLog[2, (2 + 2*x)^(-1)] + 48*PolyLog[2, 1 - 1/(2*(1 + x))])))/
     (3072*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((-2 + p2 + 2*x)*(-3*Pi^2*G[{1 - 2*x}, z] + 3*Pi^2*G[{-1 + 2*x}, z] - 
       12*G[{1 - 2*x}, z]*G[{-1, -1 - 2*x}, 1] + 12*G[{-1 + 2*x}, z]*
        G[{-1, -1 - 2*x}, 1] + 24*G[{1 - 2*x}, z]*G[{-1, 1 + 2*x}, 1] - 
       24*G[{-1 + 2*x}, z]*G[{-1, 1 + 2*x}, 1] + 12*G[{1 - 2*x}, z]*
        G[{0, -1 - 2*x}, 1] - 12*G[{-1 + 2*x}, z]*G[{0, -1 - 2*x}, 1] - 
       12*G[{1 - 2*x}, z]*G[{0, 1 + 2*x}, 1] + 12*G[{-1 + 2*x}, z]*
        G[{0, 1 + 2*x}, 1] - 24*G[{1 - 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] + 
       24*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] - 
       24*G[{1 - 2*x}, z]*G[{1 + 2*x, 1}, 1] + 24*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1}, 1] - 12*G[{1 - 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] + 
       12*G[{-1 + 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] + 
       24*G[{1 - 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] - 24*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1 + 2*x}, 1] - 24*G[{-1, -1, -1 - 2*x}, z] - 
       132*G[{-1, -1, 1 - 2*x}, z] + 108*G[{-1, -1, -1 + 2*x}, z] + 
       108*G[{-1, 0, 1 - 2*x}, z] - 108*G[{-1, 0, -1 + 2*x}, z] + 
       24*G[{-1, 1, -1 - 2*x}, z] - 84*G[{-1, 1, 1 - 2*x}, z] + 
       96*G[{-1, 1, -1 + 2*x}, z] - 24*G[{-1, -1 - 2*x, -1}, z] - 
       24*G[{-1, -1 - 2*x, 1}, z] + 24*G[{-1, -1 - 2*x, -1 - 2*x}, z] + 
       24*G[{-1, -1 - 2*x, 1 - 2*x}, z] - 108*G[{-1, 1 - 2*x, -1}, z] - 
       108*G[{-1, 1 - 2*x, 1}, z] + 24*G[{-1, 1 - 2*x, -1 - 2*x}, z] + 
       12*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 48*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       48*G[{-1, -x, -1}, z] + 48*G[{-1, -x, 1}, z] - 
       48*G[{-1, -x, -1 - 2*x}, z] - 48*G[{-1, -x, 1 - 2*x}, z] + 
       60*G[{-1, -1 + 2*x, -1}, z] + 60*G[{-1, -1 + 2*x, 1}, z] - 
       60*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 108*G[{-1, -1 + 2*x, -1 + 2*x}, 
         z] + 96*G[{0, -1, 1 - 2*x}, z] - 120*G[{0, -1, -1 + 2*x}, z] - 
       96*G[{0, 0, 1 - 2*x}, z] + 96*G[{0, 0, -1 + 2*x}, z] + 
       120*G[{0, 1, 1 - 2*x}, z] - 96*G[{0, 1, -1 + 2*x}, z] + 
       72*G[{0, 1 - 2*x, -1}, z] + 72*G[{0, 1 - 2*x, 1}, z] + 
       24*G[{0, 1 - 2*x, 1 - 2*x}, z] - 48*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       72*G[{0, -1 + 2*x, -1}, z] - 72*G[{0, -1 + 2*x, 1}, z] + 
       48*G[{0, -1 + 2*x, 1 - 2*x}, z] - 24*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       96*G[{1, -1, 1 - 2*x}, z] + 84*G[{1, -1, -1 + 2*x}, z] - 
       24*G[{1, -1, 1 + 2*x}, z] + 108*G[{1, 0, 1 - 2*x}, z] - 
       108*G[{1, 0, -1 + 2*x}, z] - 108*G[{1, 1, 1 - 2*x}, z] + 
       132*G[{1, 1, -1 + 2*x}, z] + 24*G[{1, 1, 1 + 2*x}, z] - 
       60*G[{1, 1 - 2*x, -1}, z] - 60*G[{1, 1 - 2*x, 1}, z] - 
       108*G[{1, 1 - 2*x, 1 - 2*x}, z] + 60*G[{1, 1 - 2*x, -1 + 2*x}, z] - 
       48*G[{1, x, -1}, z] - 48*G[{1, x, 1}, z] + 48*G[{1, x, -1 + 2*x}, z] + 
       48*G[{1, x, 1 + 2*x}, z] + 108*G[{1, -1 + 2*x, -1}, z] + 
       108*G[{1, -1 + 2*x, 1}, z] - 48*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       12*G[{1, -1 + 2*x, -1 + 2*x}, z] - 24*G[{1, -1 + 2*x, 1 + 2*x}, z] + 
       24*G[{1, 1 + 2*x, -1}, z] + 24*G[{1, 1 + 2*x, 1}, z] - 
       24*G[{1, 1 + 2*x, -1 + 2*x}, z] - 24*G[{1, 1 + 2*x, 1 + 2*x}, z] - 
       36*G[{1 - 2*x, -1, -1}, z] - 36*G[{1 - 2*x, -1, 1}, z] - 
       24*G[{1 - 2*x, -1, -1 - 2*x}, z] - 72*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       84*G[{1 - 2*x, -1, -1 + 2*x}, z] + 36*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       36*G[{1 - 2*x, 0, -1 + 2*x}, z] - 36*G[{1 - 2*x, 1, -1}, z] - 
       36*G[{1 - 2*x, 1, 1}, z] - 24*G[{1 - 2*x, 1, -1 - 2*x}, z] - 
       108*G[{1 - 2*x, 1, 1 - 2*x}, z] + 84*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       24*G[{1 - 2*x, -1 - 2*x, -1}, z] + 24*G[{1 - 2*x, -1 - 2*x, 1}, z] - 
       24*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, z] + 
       24*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] - 
       84*G[{1 - 2*x, 1 - 2*x, -1}, z] - 84*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       24*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, z] + 
       108*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       12*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 48*G[{1 - 2*x, -x, -1}, z] - 
       48*G[{1 - 2*x, -x, 1}, z] + 48*G[{1 - 2*x, -x, -1 - 2*x}, z] + 
       48*G[{1 - 2*x, -x, 1 - 2*x}, z] + 36*G[{1 - 2*x, -1 + 2*x, -1}, z] + 
       36*G[{1 - 2*x, -1 + 2*x, 1}, z] - 24*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
         z] + 12*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       36*G[{-1 + 2*x, -1, -1}, z] + 36*G[{-1 + 2*x, -1, 1}, z] - 
       84*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 108*G[{-1 + 2*x, -1, -1 + 2*x}, 
         z] + 24*G[{-1 + 2*x, -1, 1 + 2*x}, z] + 
       36*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 36*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       36*G[{-1 + 2*x, 1, -1}, z] + 36*G[{-1 + 2*x, 1, 1}, z] - 
       84*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 72*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       24*G[{-1 + 2*x, 1, 1 + 2*x}, z] - 36*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       36*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 12*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 24*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       48*G[{-1 + 2*x, x, -1}, z] + 48*G[{-1 + 2*x, x, 1}, z] - 
       48*G[{-1 + 2*x, x, -1 + 2*x}, z] - 48*G[{-1 + 2*x, x, 1 + 2*x}, z] + 
       84*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 84*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       12*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       108*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       24*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, z] - 
       24*G[{-1 + 2*x, 1 + 2*x, -1}, z] - 24*G[{-1 + 2*x, 1 + 2*x, 1}, z] - 
       24*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, z] + 
       24*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, z] - 72*G[{-1, -1}, z]*Log[2] - 
       36*G[{-1, 1}, z]*Log[2] + 36*G[{-1, -1 - 2*x}, z]*Log[2] - 
       60*G[{-1, 1 - 2*x}, z]*Log[2] + 36*G[{1, -1}, z]*Log[2] - 
       36*G[{1, -1 - 2*x}, z]*Log[2] + 60*G[{1, -1 + 2*x}, z]*Log[2] + 
       72*G[{1 - 2*x, -1}, z]*Log[2] + 144*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 
       36*G[{-1 + 2*x, -1}, z]*Log[2] + 72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - 
       72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] + 432*G[{1 - 2*x}, z]*Log[2]^2 - 
       432*G[{-1 + 2*x}, z]*Log[2]^2 + 24*G[{-1, 1}, z]*Log[4] - 
       24*G[{-1, -1 - 2*x}, z]*Log[4] + 24*G[{0, -1}, z]*Log[4] - 
       48*G[{0, 1}, z]*Log[4] + 24*G[{1, 1}, z]*Log[4] + 
       24*G[{1, -1 - 2*x}, z]*Log[4] + 24*G[{1 - 2*x, 1}, z]*Log[4] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] + 48*G[{-1 + 2*x, 1}, z]*Log[4] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 12*G[{1 - 2*x}, z]*Log[4]^2 + 
       12*G[{-1 + 2*x}, z]*Log[4]^2 + 24*G[{-1, -1}, z]*Log[8] + 
       24*G[{-1, 1}, z]*Log[8] - 24*G[{-1, -1 - 2*x}, z]*Log[8] - 
       24*G[{1, -1 - 2*x}, z]*Log[8] + 24*G[{1, 1 + 2*x}, z]*Log[8] + 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[8] - 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[8] - 24*G[{-1 + 2*x, -1}, z]*Log[8] - 24*G[{-1 + 2*x, 1}, z]*
        Log[8] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] - 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[8] - 3*G[{-1 + 2*x}, z]*Log[4]*
        Log[8] + 24*G[{-1, -1}, z]*Log[16] - 9*G[{-1, 1}, z]*Log[16] + 
       12*G[{-1, -1 - 2*x}, z]*Log[16] - 24*G[{-1, 1 - 2*x}, z]*Log[16] - 
       24*G[{-1, -1 + 2*x}, z]*Log[16] + 12*G[{-1, 1 + 2*x}, z]*Log[16] - 
       24*G[{1, -1}, z]*Log[16] - 36*G[{1, 1}, z]*Log[16] + 
       12*G[{1, -1 - 2*x}, z]*Log[16] + 36*G[{1, 1 + 2*x}, z]*Log[16] + 
       12*G[{1 - 2*x, -1}, z]*Log[16] - 12*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[16] - 36*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] - 12*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[16] + 15*G[{-1 + 2*x, -1}, z]*Log[16] - 24*G[{-1 + 2*x, 1}, z]*
        Log[16] + 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] + 36*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] - 
       6*G[{-1 + 2*x}, z]*Log[2]*Log[16] - 3*G[{-1 + 2*x}, z]*Log[4]*
        Log[16] - 3*G[{1 - 2*x}, z]*Log[16]^2 + 3*G[{-1 + 2*x}, z]*
        Log[16]^2 + 24*G[{-1, -1 + 2*x}, z]*Log[32] + 
       24*G[{1, -1}, z]*Log[32] - 24*G[{1, 1 - 2*x}, z]*Log[32] + 
       24*G[{1 - 2*x, 1}, z]*Log[32] - 24*G[{-1 + 2*x, -1}, z]*Log[32] - 
       24*G[{-1 + 2*x, 1}, z]*Log[32] - 6*G[{-1, -1}, z]*Log[64] - 
       30*G[{-1, 1}, z]*Log[64] - 42*G[{-1, -1 - 2*x}, z]*Log[64] + 
       36*G[{-1, 1 - 2*x}, z]*Log[64] - 12*G[{-1, -1 + 2*x}, z]*Log[64] + 
       6*G[{-1, 1 + 2*x}, z]*Log[64] - 24*G[{0, 1}, z]*Log[64] + 
       30*G[{1, -1}, z]*Log[64] + 6*G[{1, 1}, z]*Log[64] - 
       30*G[{1, -1 - 2*x}, z]*Log[64] + 12*G[{1, 1 - 2*x}, z]*Log[64] - 
       36*G[{1, -1 + 2*x}, z]*Log[64] - 6*G[{1, 1 + 2*x}, z]*Log[64] + 
       6*G[{1 - 2*x, -1}, z]*Log[64] - 6*G[{1 - 2*x, 1}, z]*Log[64] + 
       18*G[{1 - 2*x, -1 - 2*x}, z]*Log[64] + 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] - 
       6*G[{1 - 2*x, 1 + 2*x}, z]*Log[64] - 6*G[{-1 + 2*x, -1}, z]*Log[64] + 
       6*G[{-1 + 2*x, 1}, z]*Log[64] + 6*G[{-1 + 2*x, -1 - 2*x}, z]*Log[64] - 
       36*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64] - 18*G[{-1 + 2*x, 1 + 2*x}, z]*Log[64] - 
       27*G[{1 - 2*x}, z]*Log[2]*Log[64] + 27*G[{-1 + 2*x}, z]*Log[2]*
        Log[64] - 6*G[{1 - 2*x}, z]*Log[4]*Log[64] + 6*G[{-1 + 2*x}, z]*
        Log[4]*Log[64] + 7*G[{1 - 2*x}, z]*Log[8]*Log[64] - 
       6*G[{-1 + 2*x}, z]*Log[8]*Log[64] + 9*G[{1 - 2*x}, z]*Log[64]^2 - 
       9*G[{-1 + 2*x}, z]*Log[64]^2 + 24*G[{1 - 2*x, 1 - 2*x}, z]*Log[128] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[128] + 15*G[{-1, -1}, z]*Log[256] + 
       9*G[{-1, 1}, z]*Log[256] + 6*G[{-1, 1 - 2*x}, z]*Log[256] - 
       6*G[{-1, -1 + 2*x}, z]*Log[256] + 24*G[{0, 1}, z]*Log[256] - 
       9*G[{1, -1}, z]*Log[256] - 15*G[{1, 1}, z]*Log[256] + 
       18*G[{1, 1 - 2*x}, z]*Log[256] + 6*G[{1, -1 + 2*x}, z]*Log[256] + 
       9*G[{1 - 2*x, -1}, z]*Log[256] + 15*G[{1 - 2*x, 1}, z]*Log[256] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[256] - 30*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[256] - 15*G[{-1 + 2*x, -1}, z]*Log[256] - 9*G[{-1 + 2*x, 1}, z]*
        Log[256] + 30*G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 18*G[{1 - 2*x}, z]*Log[2]*
        Log[256] + G[{1 - 2*x}, z]*Log[64]*Log[256] + 
       3*G[{-1 + 2*x}, z]*Log[64]*Log[256] - 12*G[{-1, -1}, z]*Log[512] - 
       12*G[{-1, 1}, z]*Log[512] + 12*G[{-1, -1 - 2*x}, z]*Log[512] - 
       12*G[{-1, -1 + 2*x}, z]*Log[512] + 12*G[{1, 1}, z]*Log[512] + 
       12*G[{1, -1 - 2*x}, z]*Log[512] + 12*G[{1, 1 - 2*x}, z]*Log[512] - 
       12*G[{1 - 2*x, 1}, z]*Log[512] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[512] + 12*G[{-1 + 2*x, -1}, z]*Log[512] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[512] - 12*G[{-1 + 2*x}, z]*Log[2]*
        Log[512] + 3*G[{1 - 2*x}, z]*Log[16]*Log[512] + 
       6*G[{-1, -1}, z]*Log[4096] - 6*G[{-1, 1}, z]*Log[4096] + 
       3*G[{-1, -1 - 2*x}, z]*Log[4096] - 15*G[{-1, 1 - 2*x}, z]*Log[4096] + 
       15*G[{-1, -1 + 2*x}, z]*Log[4096] - 3*G[{-1, 1 + 2*x}, z]*Log[4096] - 
       12*G[{0, -1}, z]*Log[4096] + 12*G[{0, 1}, z]*Log[4096] + 
       6*G[{1, -1}, z]*Log[4096] - 6*G[{1, 1}, z]*Log[4096] + 
       3*G[{1, -1 - 2*x}, z]*Log[4096] - 15*G[{1, 1 - 2*x}, z]*Log[4096] + 
       15*G[{1, -1 + 2*x}, z]*Log[4096] - 3*G[{1, 1 + 2*x}, z]*Log[4096] - 
       3*G[{1 - 2*x, -1 - 2*x}, z]*Log[4096] + 9*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4096] - 9*G[{1 - 2*x, -1 + 2*x}, z]*Log[4096] + 
       3*G[{1 - 2*x, 1 + 2*x}, z]*Log[4096] - 3*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[4096] + 9*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4096] - 
       9*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4096] + 3*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[4096] - 6*G[{1 - 2*x}, z]*Log[4]*Log[16384] + 
       6*G[{-1 + 2*x}, z]*Log[4]*Log[16384] - 12*G[{1 - 2*x, -1}, z]*
        Log[32768] - 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[32768] + 
       12*G[{-1 + 2*x, 1}, z]*Log[32768] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[32768] - 6*G[{-1, -1}, z]*Log[65536] + 6*G[{-1, 1}, z]*
        Log[65536] + 12*G[{0, -1}, z]*Log[65536] - 12*G[{0, 1}, z]*
        Log[65536] - 6*G[{1, -1}, z]*Log[65536] + 6*G[{1, 1}, z]*Log[65536] - 
       6*G[{-1 + 2*x}, z]*Log[2]*Log[65536] + G[{1 - 2*x}, z]*Log[64]*
        Log[65536] - 3*G[{1 - 2*x}, z]*Log[4]*Log[68719476736] + 
       G[{-1 + 2*x}, z]*Log[64]*Log[68719476736] + 24*G[{-1, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] + 24*G[{1, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] - 24*G[{-1, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{1, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] + 24*G[{1 - 2*x}, z]*Log[4]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{-1 + 2*x}, z]*Log[4]*
        Log[1 + (1 - 2*x)^(-1)] - 6*G[{1 - 2*x}, z]*Log[256]*
        Log[1 + (1 - 2*x)^(-1)] + 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[1 + (1 - 2*x)^(-1)] + 24*G[{1 - 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{-1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*
        Log[1 + (1 - 2*x)^(-1)] + 12*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^
         2 - 12*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 
       24*G[{1 - 2*x}, z]*Log[2]*Log[2 - x^(-1)] + 24*G[{-1 + 2*x}, z]*Log[2]*
        Log[2 - x^(-1)] + 6*G[{1 - 2*x}, z]*Log[4]*Log[2 + x^(-1)] - 
       6*G[{-1 + 2*x}, z]*Log[4]*Log[2 + x^(-1)] - 36*G[{1 - 2*x}, z]*Log[2]*
        Log[4 - 8*x] + 36*G[{-1 + 2*x}, z]*Log[2]*Log[4 - 8*x] - 
       48*G[{1 - 2*x}, z]*Log[2]*Log[4 - 4*x] + 48*G[{-1 + 2*x}, z]*Log[2]*
        Log[4 - 4*x] - 24*G[{-1, -1}, z]*Log[-1 - 2*x] + 
       72*G[{-1, 1}, z]*Log[-1 - 2*x] + 48*G[{-1, -1 - 2*x}, z]*
        Log[-1 - 2*x] + 24*G[{-1, 1 - 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{-1, -x}, z]*Log[-1 - 2*x] - 24*G[{-1, -1 + 2*x}, z]*
        Log[-1 - 2*x] + 48*G[{0, -1}, z]*Log[-1 - 2*x] - 
       48*G[{0, 1}, z]*Log[-1 - 2*x] - 72*G[{1, -1}, z]*Log[-1 - 2*x] + 
       24*G[{1, 1}, z]*Log[-1 - 2*x] + 24*G[{1, 1 - 2*x}, z]*Log[-1 - 2*x] + 
       48*G[{1, x}, z]*Log[-1 - 2*x] - 24*G[{1, -1 + 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{1, 1 + 2*x}, z]*Log[-1 - 2*x] - 24*G[{1 - 2*x, -1}, z]*
        Log[-1 - 2*x] - 24*G[{1 - 2*x, 1}, z]*Log[-1 - 2*x] - 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[-1 - 2*x] - 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 - 2*x] + 48*G[{1 - 2*x, -x}, z]*
        Log[-1 - 2*x] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 - 2*x] + 
       24*G[{-1 + 2*x, -1}, z]*Log[-1 - 2*x] + 24*G[{-1 + 2*x, 1}, z]*
        Log[-1 - 2*x] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{-1 + 2*x, x}, z]*Log[-1 - 2*x] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[-1 - 2*x] + 48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[-1 - 2*x] + 
       6*G[{1 - 2*x}, z]*Log[4]*Log[-1 - 2*x] - 6*G[{-1 + 2*x}, z]*Log[4]*
        Log[-1 - 2*x] - 24*G[{1 - 2*x}, z]*Log[-4 - 8*x]*Log[-1 - 2*x] + 
       24*G[{-1 + 2*x}, z]*Log[-4 - 8*x]*Log[-1 - 2*x] + 
       24*G[{-1, -1}, z]*Log[1 - 2*x] + 24*G[{-1, 1}, z]*Log[1 - 2*x] - 
       48*G[{-1, -x}, z]*Log[1 - 2*x] + 96*G[{-1, -1 + 2*x}, z]*
        Log[1 - 2*x] + 48*G[{0, -1}, z]*Log[1 - 2*x] - 
       48*G[{0, 1}, z]*Log[1 - 2*x] - 48*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 
       48*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] - 24*G[{1, -1}, z]*Log[1 - 2*x] - 
       24*G[{1, 1}, z]*Log[1 - 2*x] - 96*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       48*G[{1, x}, z]*Log[1 - 2*x] + 24*G[{1 - 2*x, -1}, z]*Log[1 - 2*x] + 
       72*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 192*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] + 48*G[{1 - 2*x, -x}, z]*Log[1 - 2*x] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 72*G[{-1 + 2*x, -1}, z]*
        Log[1 - 2*x] - 24*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 48*G[{-1 + 2*x, x}, z]*
        Log[1 - 2*x] - 192*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 
       3*G[{1 - 2*x}, z]*Log[4]*Log[1 - 2*x] + 24*G[{1 - 2*x}, z]*Log[16]*
        Log[1 - 2*x] - 24*G[{-1 + 2*x}, z]*Log[16]*Log[1 - 2*x] + 
       G[{-1 + 2*x}, z]*Log[64]*Log[1 - 2*x] + 36*G[{1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] - 36*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] + 96*G[{1 - 2*x}, z]*
        Log[1 - 2*x]^2 - 96*G[{-1 + 2*x}, z]*Log[1 - 2*x]^2 + 
       180*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] - 
       180*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] - 
       48*G[{1 - 2*x}, z]*Log[-1 - 2*x]*Log[-1 - x] + 
       48*G[{-1 + 2*x}, z]*Log[-1 - 2*x]*Log[-1 - x] - 
       240*G[{-1, -1}, z]*Log[1 - x] + 36*G[{-1, 1}, z]*Log[1 - x] + 
       48*G[{-1, -1 - 2*x}, z]*Log[1 - x] - 60*G[{-1, 1 - 2*x}, z]*
        Log[1 - x] + 48*G[{-1, -1 + 2*x}, z]*Log[1 - x] - 
       72*G[{0, -1}, z]*Log[1 - x] + 72*G[{0, 1}, z]*Log[1 - x] + 
       24*G[{0, 1 - 2*x}, z]*Log[1 - x] - 24*G[{0, -1 + 2*x}, z]*Log[1 - x] - 
       36*G[{1, -1}, z]*Log[1 - x] + 240*G[{1, 1}, z]*Log[1 - x] - 
       48*G[{1, 1 - 2*x}, z]*Log[1 - x] + 60*G[{1, -1 + 2*x}, z]*Log[1 - x] - 
       48*G[{1, 1 + 2*x}, z]*Log[1 - x] - 12*G[{1 - 2*x, -1}, z]*Log[1 - x] - 
       144*G[{1 - 2*x, 1}, z]*Log[1 - x] + 48*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 - x] - 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 
       84*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] + 144*G[{-1 + 2*x, -1}, z]*
        Log[1 - x] + 12*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 
       84*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 - x] - 24*G[{1 - 2*x}, z]*Log[2]*
        Log[1 - x] - 24*G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] + 
       24*G[{1 - 2*x}, z]*Log[8]*Log[1 - x] - 24*G[{-1 + 2*x}, z]*Log[8]*
        Log[1 - x] - 24*G[{1 - 2*x}, z]*Log[16]*Log[1 - x] + 
       24*G[{-1 + 2*x}, z]*Log[16]*Log[1 - x] + 12*G[{1 - 2*x}, z]*Log[32]*
        Log[1 - x] + G[{1 - 2*x}, z]*Log[64]*Log[1 - x] + 
       G[{-1 + 2*x}, z]*Log[64]*Log[1 - x] + 12*G[{1 - 2*x}, z]*Log[256]*
        Log[1 - x] - 12*G[{-1 + 2*x}, z]*Log[256]*Log[1 - x] - 
       24*G[{1 - 2*x}, z]*Log[512]*Log[1 - x] + 24*G[{-1 + 2*x}, z]*Log[512]*
        Log[1 - x] + 84*G[{1 - 2*x}, z]*Log[2 - x^(-1)]*Log[1 - x] - 
       84*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*Log[1 - x] - 
       12*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] + 
       12*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] - 
       102*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 102*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[1 - x] - 51*G[{1 - 2*x}, z]*Log[1 - x]^2 + 
       51*G[{-1 + 2*x}, z]*Log[1 - x]^2 - 18*G[{1 - 2*x}, z]*Log[1 - x]*
        Log[-64*(-1 + x)] + 18*G[{-1 + 2*x}, z]*Log[1 - x]*
        Log[-64*(-1 + x)] + 24*G[{1 - 2*x}, z]*Log[2]*Log[-1 + x] - 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[-1 + x] + 12*G[{1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] - 12*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 12*G[{1 - 2*x}, z]*
        Log[1 - 1/(2*x)]*Log[-1 + x] - 12*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*
        Log[-1 + x] - 18*G[{1 - 2*x}, z]*Log[-1 + x]^2 + 
       18*G[{-1 + 2*x}, z]*Log[-1 + x]^2 + 168*G[{-1, -1}, z]*
        Log[(-1 + x)^2] - 72*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{-1, -1 - 2*x}, z]*Log[(-1 + x)^2] + 12*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       72*G[{1, -1}, z]*Log[(-1 + x)^2] - 168*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 12*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 24*G[{1, 1 + 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 48*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] - 24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(-1 + x)^2] + 
       60*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       60*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 48*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 48*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       60*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       60*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x}, z]*Log[2]*Log[(-1 + x)^2] + 12*G[{-1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)^2] + 24*G[{1 - 2*x}, z]*Log[8]*Log[(-1 + x)^2] - 
       24*G[{-1 + 2*x}, z]*Log[8]*Log[(-1 + x)^2] + 18*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]^2 - 18*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 + 
       48*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 24*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] - 24*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       48*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 72*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] - 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       72*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       18*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       18*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[x^(-6)] - 6*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[x^(-6)] + 3*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[64/x^6] - 3*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[64/x^6] + 
       6*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 
       6*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[-x^(-3)] + 3*G[{1 - 2*x}, z]*Log[16]*
        Log[-x^(-3)] + 6*G[{1 - 2*x}, z]*Log[4]*Log[-x^(-1)] - 
       6*G[{-1 + 2*x}, z]*Log[4]*Log[-x^(-1)] - 12*G[{1 - 2*x}, z]*
        Log[2 + x^(-1)]*Log[-x^(-1)] + 12*G[{-1 + 2*x}, z]*Log[2 + x^(-1)]*
        Log[-x^(-1)] - 24*G[{1 - 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
       42*G[{1 - 2*x}, z]*Log[2]*Log[x^(-1)] + 42*G[{-1 + 2*x}, z]*Log[2]*
        Log[x^(-1)] + 24*G[{1 - 2*x}, z]*Log[2 - x^(-1)]*Log[x^(-1)] - 
       24*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*Log[x^(-1)] + 
       12*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] - 
       12*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] - 
       (36*I)*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] + (36*I)*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] + 12*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[-2*x] - 12*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] - 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[-x] + 24*G[{1 - 2*x}, z]*Log[8]*
        Log[-x] - 24*G[{-1 + 2*x}, z]*Log[8]*Log[-x] + 
       3*G[{1 - 2*x}, z]*Log[64]*Log[-x] + 3*G[{-1 + 2*x}, z]*Log[64]*
        Log[-x] - 6*G[{1 - 2*x}, z]*Log[512]*Log[-x] + 
       6*G[{-1 + 2*x}, z]*Log[512]*Log[-x] - 24*G[{1 - 2*x}, z]*Log[1024]*
        Log[-x] + 24*G[{-1 + 2*x}, z]*Log[1024]*Log[-x] + 
       96*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x] - 96*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[-x] + 6*G[{1 - 2*x}, z]*Log[1 - x]*Log[-x] - 
       6*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-x] + 3*G[{1 - 2*x}, z]*Log[-x^(-9)]*
        Log[-x] - 3*G[{-1 + 2*x}, z]*Log[-x^(-9)]*Log[-x] + 
       6*G[{1 - 2*x}, z]*Log[-64*x]*Log[-x] - 6*G[{-1 + 2*x}, z]*Log[-64*x]*
        Log[-x] - 6*G[{1 - 2*x}, z]*Log[-x]^2 + 6*G[{-1 + 2*x}, z]*
        Log[-x]^2 - 24*G[{1 - 2*x}, z]*Log[2]*Log[x] + 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[x] + 6*G[{1 - 2*x}, z]*Log[16]*Log[x] - 
       6*G[{-1 + 2*x}, z]*Log[16]*Log[x] + 6*G[{1 - 2*x}, z]*Log[256]*
        Log[x] - 6*G[{-1 + 2*x}, z]*Log[256]*Log[x] + 
       36*G[{1 - 2*x}, z]*Log[-1 + x]*Log[x] - 36*G[{-1 + 2*x}, z]*
        Log[-1 + x]*Log[x] + 54*G[{1 - 2*x}, z]*Log[x]^2 - 
       54*G[{-1 + 2*x}, z]*Log[x]^2 - 48*G[{1 - 2*x}, z]*Log[2]*
        Log[4*(-1 + x)*x] + 48*G[{-1 + 2*x}, z]*Log[2]*Log[4*(-1 + x)*x] + 
       36*G[{1 - 2*x}, z]*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] - 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] + 
       120*G[{-1, -1}, z]*Log[x^2] - 48*G[{-1, 1}, z]*Log[x^2] - 
       48*G[{-1, -1 - 2*x}, z]*Log[x^2] - 36*G[{-1, 1 - 2*x}, z]*Log[x^2] + 
       24*G[{-1, -1 + 2*x}, z]*Log[x^2] + 12*G[{-1, 1 + 2*x}, z]*Log[x^2] + 
       48*G[{1, -1}, z]*Log[x^2] - 120*G[{1, 1}, z]*Log[x^2] - 
       12*G[{1, -1 - 2*x}, z]*Log[x^2] - 24*G[{1, 1 - 2*x}, z]*Log[x^2] + 
       36*G[{1, -1 + 2*x}, z]*Log[x^2] + 48*G[{1, 1 + 2*x}, z]*Log[x^2] + 
       24*G[{1 - 2*x, -1}, z]*Log[x^2] + 96*G[{1 - 2*x, 1}, z]*Log[x^2] + 
       60*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[x^2] - 
       96*G[{-1 + 2*x, -1}, z]*Log[x^2] - 24*G[{-1 + 2*x, 1}, z]*Log[x^2] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x^2] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x^2] - 60*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 
       6*G[{1 - 2*x}, z]*Log[4]*Log[x^2] + 6*G[{-1 + 2*x}, z]*Log[4]*
        Log[x^2] + 30*G[{1 - 2*x}, z]*Log[8]*Log[x^2] - 
       30*G[{-1 + 2*x}, z]*Log[8]*Log[x^2] + 6*G[{1 - 2*x}, z]*Log[16]*
        Log[x^2] - 6*G[{-1 + 2*x}, z]*Log[16]*Log[x^2] - 
       6*G[{1 - 2*x}, z]*Log[256]*Log[x^2] + 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[x^2] + 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] - 
       3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] + 12*G[{1 - 2*x}, z]*
        Log[x^2]^2 - 12*G[{-1 + 2*x}, z]*Log[x^2]^2 - 
       120*G[{-1, -1}, z]*Log[4*x^2] + 48*G[{-1, 1}, z]*Log[4*x^2] + 
       36*G[{-1, -1 - 2*x}, z]*Log[4*x^2] - 12*G[{-1, 1 + 2*x}, z]*
        Log[4*x^2] + 96*G[{0, -1}, z]*Log[4*x^2] - 96*G[{0, 1}, z]*
        Log[4*x^2] - 48*G[{1, -1}, z]*Log[4*x^2] + 120*G[{1, 1}, z]*
        Log[4*x^2] + 12*G[{1, -1 - 2*x}, z]*Log[4*x^2] - 
       36*G[{1, 1 + 2*x}, z]*Log[4*x^2] - 36*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 
       12*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 36*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] - 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] + 12*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[4*x^2] - 12*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       36*G[{-1 + 2*x, 1}, z]*Log[4*x^2] - 12*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[4*x^2] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] + 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] - 3*G[{1 - 2*x}, z]*Log[16]*
        Log[4*x^2] + 3*G[{-1 + 2*x}, z]*Log[16]*Log[4*x^2] - 
       6*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*x^2] + 
       6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*x^2] - 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + 12*G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] + 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2] - 
       3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2] - 
       24*G[{-1, -1}, z]*Log[(1 - 2*x)^2*x^2] + 12*G[{-1, -1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{1, 1}, z]*Log[(1 - 2*x)^2*x^2] + 12*G[{1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{1, 1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{-1 + 2*x, 1}, z]*Log[(1 - 2*x)^2*x^2] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       3*G[{1 - 2*x}, z]*Log[8]*Log[(1 - 2*x)^2*x^2] - 
       3*G[{-1 + 2*x}, z]*Log[8]*Log[(1 - 2*x)^2*x^2] - 
       6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x^3] + 6*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[-x^3] - 36*G[{-1, -1}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{-1, 1}, z]*Log[(1 - 2*x)^2*x^4] + 12*G[{-1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{1, -1}, z]*Log[(1 - 2*x)^2*x^4] + 36*G[{1, 1}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 12*G[{1 - 2*x, -1}, z]*
        Log[(1 - 2*x)^2*x^4] - 36*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       36*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2*x^4] - 12*G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 18*G[{-1 + 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^4] + 3*G[{1 - 2*x}, z]*Log[64]*
        Log[(1 - 2*x)^2*x^4] + 6*G[{1 - 2*x}, z]*
        Log[((-1 + x)*x)/(1 - 2*x)^2]*Log[(1 - 2*x)^2*x^4] - 
       6*G[{-1 + 2*x}, z]*Log[((-1 + x)*x)/(1 - 2*x)^2]*
        Log[(1 - 2*x)^2*x^4] + 36*G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
       18*G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^4] + 6*G[{-1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 12*G[{-1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 36*G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       36*G[{0, 1}, z]*Log[64*(1 - 2*x)^2*x^4] + 12*G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 12*G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 18*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
       36*G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^4] - 12*G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 6*G[{1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 6*G[{1 - 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 12*G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 12*G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 6*G[{-1 + 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + 3*G[{1 - 2*x}, z]*Log[2 - 2/(1 - 2*x)^2]*
        Log[64*(1 - 2*x)^2*x^4] - 3*G[{-1 + 2*x}, z]*Log[2 - 2/(1 - 2*x)^2]*
        Log[64*(1 - 2*x)^2*x^4] - 12*G[{1 - 2*x}, z]*Log[2]*Log[-x^5] + 
       3*G[{-1 + 2*x}, z]*Log[16]*Log[-x^5] + 6*G[{1 - 2*x}, z]*Log[-x]*
        Log[4096*x^6] - 6*G[{-1 + 2*x}, z]*Log[-x]*Log[4096*x^6] - 
       6*G[{1 - 2*x}, z]*Log[-x]*Log[x^20] + 6*G[{-1 + 2*x}, z]*Log[-x]*
        Log[x^20] - 3*G[{1 - 2*x}, z]*Log[-x]*Log[1099511627776*x^20] + 
       3*G[{-1 + 2*x}, z]*Log[-x]*Log[1099511627776*x^20] - 
       48*G[{1 - 2*x}, z]*Log[x]*Log[1/2 + x] + 48*G[{-1 + 2*x}, z]*Log[x]*
        Log[1/2 + x] - 6*G[{1 - 2*x}, z]*Log[16]*Log[x*(1 + x)] + 
       6*G[{-1 + 2*x}, z]*Log[16]*Log[x*(1 + x)] - 12*G[{-1, -1}, z]*
        Log[(1 + x)^2] - 12*G[{-1, 1}, z]*Log[(1 + x)^2] - 
       36*G[{-1, -1 - 2*x}, z]*Log[(1 + x)^2] + 12*G[{-1, 1 + 2*x}, z]*
        Log[(1 + x)^2] + 48*G[{0, -1}, z]*Log[(1 + x)^2] - 
       48*G[{0, 1}, z]*Log[(1 + x)^2] + 12*G[{1, -1}, z]*Log[(1 + x)^2] + 
       12*G[{1, 1}, z]*Log[(1 + x)^2] - 12*G[{1, -1 - 2*x}, z]*
        Log[(1 + x)^2] + 36*G[{1, 1 + 2*x}, z]*Log[(1 + x)^2] - 
       36*G[{1 - 2*x, -1}, z]*Log[(1 + x)^2] + 60*G[{1 - 2*x, 1}, z]*
        Log[(1 + x)^2] + 36*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 + x)^2] - 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[(1 + x)^2] - 60*G[{-1 + 2*x, -1}, z]*
        Log[(1 + x)^2] + 36*G[{-1 + 2*x, 1}, z]*Log[(1 + x)^2] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[(1 + x)^2] - 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 + x)^2] + 6*G[{1 - 2*x}, z]*
        Log[16]*Log[(1 + x)^2] - 6*G[{-1 + 2*x}, z]*Log[16]*Log[(1 + x)^2] + 
       6*G[{1 - 2*x}, z]*Log[4096]*Log[(1 + x)^2] - 6*G[{-1 + 2*x}, z]*
        Log[4096]*Log[(1 + x)^2] - 6*G[{1 - 2*x}, z]*Log[16384]*
        Log[(1 + x)^2] + 6*G[{-1 + 2*x}, z]*Log[16384]*Log[(1 + x)^2] - 
       12*G[{1 - 2*x}, z]*Log[(1 + x)^2]^2 + 12*G[{-1 + 2*x}, z]*
        Log[(1 + x)^2]^2 + 12*G[{-1, -1}, z]*Log[4*(1 + x)^2] + 
       12*G[{-1, 1}, z]*Log[4*(1 + x)^2] + 36*G[{-1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 12*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{0, -1}, z]*Log[4*(1 + x)^2] + 48*G[{0, 1}, z]*Log[4*(1 + x)^2] - 
       12*G[{1, -1}, z]*Log[4*(1 + x)^2] - 12*G[{1, 1}, z]*Log[4*(1 + x)^2] + 
       12*G[{1, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 36*G[{1, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] + 36*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 
       60*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] - 36*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       60*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] - 36*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{1 - 2*x}, z]*Log[2]*Log[4*(1 + x)^2] + 48*G[{-1 + 2*x}, z]*
        Log[2]*Log[4*(1 + x)^2] - 24*G[{1 - 2*x}, z]*Log[(1 + x)^2]*
        Log[16*(1 + x)^2] + 24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*
        Log[16*(1 + x)^2] - 18*G[{-1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[8]*
        Log[(-1 + x)/(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[8]*
        Log[(-1 + x)/(-1 + 2*x)] + 3*G[{1 - 2*x}, z]*Log[64]*
        Log[(-1 + x)/(-1 + 2*x)] - 6*G[{1 - 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[1 - x]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[1 - x]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[-1 + x]*
        Log[(-1 + x)/(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[-1 + x]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[-x^(-3)]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[-x^(-3)]*
        Log[(-1 + x)/(-1 + 2*x)] - 18*G[{1 - 2*x}, z]*Log[x^(-1)]*
        Log[(-1 + x)/(-1 + 2*x)] + 18*G[{-1 + 2*x}, z]*Log[x^(-1)]*
        Log[(-1 + x)/(-1 + 2*x)] - 24*G[{1 - 2*x}, z]*Log[x]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[x]*
        Log[(-1 + x)/(-1 + 2*x)] + 3*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*
        Log[(-1 + x)/(-1 + 2*x)] - 3*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*
        Log[(-1 + x)/(-1 + 2*x)] + 6*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^
         2 - 6*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^2 + 
       30*G[{1 - 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] - 30*G[{-1 + 2*x}, z]*
        Log[2]*Log[x/(-1 + 2*x)] + 6*G[{1 - 2*x}, z]*Log[512]*
        Log[x/(-1 + 2*x)] - 6*G[{-1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] + 
       9*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
       9*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       18*G[{1 - 2*x}, z]*Log[x/(-1 + 2*x)]^2 - 18*G[{-1 + 2*x}, z]*
        Log[x/(-1 + 2*x)]^2 + 24*G[{1 - 2*x}, z]*Log[4]*
        Log[(2*x)/(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[4]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{1 - 2*x}, z]*Log[256]*
        Log[(2*x)/(-1 + 2*x)] - 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[(2*x)/(-1 + 2*x)] - 6*G[{1 - 2*x}, z]*Log[4096]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[4096]*
        Log[(2*x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[2]*Log[-1 + 2*x] + 
       3*G[{1 - 2*x}, z]*Log[16]*Log[-1 + 2*x] - 12*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[-1 + 2*x] + 12*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[-1 + 2*x] - 24*G[{1 - 2*x}, z]*Log[2]*
        Log[4*(-1 + x)*(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[2]*
        Log[4*(-1 + x)*(-1 + 2*x)] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[x*(-1 + 2*x)] - 36*G[{-1 + 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*
        Log[8]*Log[x*(-1 + 2*x)] + G[{1 - 2*x}, z]*Log[8]*
        Log[(1 + 2*x)^(-8)] - G[{-1 + 2*x}, z]*Log[8]*Log[(1 + 2*x)^(-8)] + 
       3*G[{1 - 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] - 
       3*G[{-1 + 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] + 
       6*G[{1 - 2*x}, z]*Log[x]*Log[65536/(1 + 2*x)^8] - 
       6*G[{-1 + 2*x}, z]*Log[x]*Log[65536/(1 + 2*x)^8] - 
       6*G[{1 - 2*x}, z]*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] + 
       6*G[{-1 + 2*x}, z]*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[x/(1 + 2*x)] + 24*G[{-1 + 2*x}, z]*
        Log[8]*Log[x/(1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[16]*
        Log[x/(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[16]*Log[x/(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[64]*Log[(2*x)/(1 + 2*x)] - 
       6*G[{-1 + 2*x}, z]*Log[64]*Log[(2*x)/(1 + 2*x)] + 
       18*G[{1 - 2*x}, z]*Log[x^2]*Log[(2*x)/(1 + 2*x)] - 
       18*G[{-1 + 2*x}, z]*Log[x^2]*Log[(2*x)/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[16]*Log[(1 + x)/(1 + 2*x)] + 
       6*G[{-1 + 2*x}, z]*Log[16]*Log[(1 + x)/(1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[4096]*Log[(1 + x)/(1 + 2*x)] + 
       6*G[{-1 + 2*x}, z]*Log[4096]*Log[(1 + x)/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[256]*Log[1 + 2*x] + 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[1 + 2*x] - 24*G[{1 - 2*x}, z]*Log[x]*Log[1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*Log[x]*Log[1 + 2*x] - 3*G[{1 - 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] + 3*G[{-1 + 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] + 24*G[{1 - 2*x}, z]*Log[2]*
        Log[x*(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[4]*Log[x*(1 + 2*x)] - 6*G[{-1 + 2*x}, z]*Log[4]*
        Log[x*(1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[(1 + x)^2]*
        Log[8*(1 + x)*(1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*
        Log[8*(1 + x)*(1 + 2*x)] - 24*G[{-1, 1}, z]*Log[(1 + 2*x)^2] - 
       12*G[{-1, -1 - 2*x}, z]*Log[(1 + 2*x)^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[(1 + 2*x)^2] - 24*G[{0, -1}, z]*Log[(1 + 2*x)^2] + 
       24*G[{0, 1}, z]*Log[(1 + 2*x)^2] + 24*G[{1, -1}, z]*Log[(1 + 2*x)^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[(1 + 2*x)^2] + 12*G[{1, 1 + 2*x}, z]*
        Log[(1 + 2*x)^2] + 12*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 + 2*x)^2] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 + 2*x)^2] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 + 2*x)^2] - 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 + 2*x)^2] + 
       6*G[{1 - 2*x}, z]*Log[2]*Log[(1 + 2*x)^2] - 6*G[{-1 + 2*x}, z]*Log[2]*
        Log[(1 + 2*x)^2] - 12*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[(1 + 2*x)^2] + 12*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[(1 + 2*x)^2] + 6*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[(1 + 2*x)^2] - 6*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[(1 + 2*x)^2] - 12*G[{1 - 2*x}, z]*Log[2]*Log[-3 + x^(-1) + 2*x] + 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[-3 + x^(-1) + 2*x] - 
       12*G[{1 - 2*x}, z]*Log[x/(-1 + 2*x)]*Log[-3 + x^(-1) + 2*x] + 
       12*G[{-1 + 2*x}, z]*Log[x/(-1 + 2*x)]*Log[-3 + x^(-1) + 2*x] - 
       12*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 
       12*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] - 
       6*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x] + 
       6*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x] + 
       6*G[{1 - 2*x}, z]*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] - 
       6*G[{-1 + 2*x}, z]*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] - 
       6*G[{1 - 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2] + 
       6*G[{-1 + 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2] + 
       3*G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       3*G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       6*G[{1 - 2*x}, z]*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] - 
       6*G[{-1 + 2*x}, z]*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 
       24*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] - 
       24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] + 
       6*G[{1 - 2*x}, z]*Log[2]*Log[x^2 - 2*x^3] - 6*G[{-1 + 2*x}, z]*Log[2]*
        Log[x^2 - 2*x^3] - 6*G[{1 - 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*
        Log[1 + (-1 + 2*x)^(-1)] + 6*G[{-1 + 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*
        Log[1 + (-1 + 2*x)^(-1)] + 12*G[{1 - 2*x}, z]*Log[-1 + 2*x]*
        Log[1 + (-1 + 2*x)^(-1)] - 12*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*
        Log[1 + (-1 + 2*x)^(-1)] - 48*G[{1 - 2*x}, z]*Log[2*x*(1 + x)]*
        Log[1 + (1 + 2*x)^(-1)] + 48*G[{-1 + 2*x}, z]*Log[2*x*(1 + x)]*
        Log[1 + (1 + 2*x)^(-1)] - 24*G[{1 - 2*x}, z]*Log[-64/(1 + 2*x)]*
        Log[1 + (1 + 2*x)^(-1)] + 24*G[{-1 + 2*x}, z]*Log[-64/(1 + 2*x)]*
        Log[1 + (1 + 2*x)^(-1)] - 24*G[{-1, -1 + 2*x}, z]*
        Log[1 + (-3 + 4*x)^(-1)] - 24*G[{1, -1 + 2*x}, z]*
        Log[1 + (-3 + 4*x)^(-1)] - 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 + (-3 + 4*x)^(-1)] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + (-3 + 4*x)^(-1)] - 24*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[1 + (-3 + 4*x)^(-1)] + 24*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] - 
       72*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       72*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       18*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*x)] - 18*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*x)] - 36*G[{1 - 2*x}, z]*PolyLog[2, 1 + x^(-1)] + 
       36*G[{-1 + 2*x}, z]*PolyLog[2, 1 + x^(-1)] - 108*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] + 108*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] + 156*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] - 156*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] - 96*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 12*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 12*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*G[{1 - 2*x}, z]*
        PolyLog[2, 1/2 - x] - 24*G[{-1 + 2*x}, z]*PolyLog[2, 1/2 - x] - 
       24*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] + 24*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - x] + 36*G[{1 - 2*x}, z]*PolyLog[2, -1/(2*x)] - 
       36*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] + 138*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 138*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       18*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] + 18*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/x] + 96*G[{1 - 2*x}, z]*PolyLog[2, 2*x] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, 2*x] + 162*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] - 162*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 72*G[{1 - 2*x}, z]*PolyLog[2, x/(1 + x)] - 
       72*G[{-1 + 2*x}, z]*PolyLog[2, x/(1 + x)] - 48*G[{1 - 2*x}, z]*
        PolyLog[2, 2*(1 + x)] + 48*G[{-1 + 2*x}, z]*PolyLog[2, 2*(1 + x)] - 
       156*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       156*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       96*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       96*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       60*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - 60*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 96*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       96*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x] + 108*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] - 108*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, x/(1 + 2*x)] - 72*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 + 2*x)] - 36*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] + 36*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] + 48*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 2*x] - 48*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 2*x] - 
       144*G[{1 - 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] + 
       144*G[{-1 + 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] - 
       24*G[{1 - 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] - 
       48*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] + 
       48*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] + 
       G[{-1}, z]*(13*Pi^2 - 12*G[{-1, -1 - 2*x}, 1] + 
         24*G[{-1, 1 + 2*x}, 1] + 12*G[{0, -1 - 2*x}, 1] - 
         12*G[{0, 1 + 2*x}, 1] - 24*G[{1 - 2*x, -1 - 2*x}, 1] - 
         24*G[{1 + 2*x, 1}, 1] - 12*G[{1 + 2*x, -1 - 2*x}, 1] + 
         24*G[{1 + 2*x, 1 + 2*x}, 1] + 48*Log[2]^2 + 42*Log[4]^2 - 
         3*Log[16]^2 - 27*Log[2]*Log[64] - 6*Log[4]*Log[64] + 
         7*Log[8]*Log[64] + 9*Log[64]^2 - 18*Log[2]*Log[256] + 
         Log[64]*Log[256] + 3*Log[16]*Log[512] - 6*Log[4]*Log[16384] + 
         Log[64]*Log[65536] - 3*Log[4]*Log[68719476736] + 
         24*Log[4]*Log[1 + (1 - 2*x)^(-1)] - 6*Log[256]*
          Log[1 + (1 - 2*x)^(-1)] + 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[1 + (1 - 2*x)^(-1)] + 12*Log[1 + (1 - 2*x)^(-1)]^2 - 
         24*Log[2]*Log[2 - x^(-1)] + 6*Log[4]*Log[2 + x^(-1)] - 
         36*Log[2]*Log[4 - 8*x] + 48*Log[2]*Log[4 - 4*x] + 
         6*Log[4]*Log[-1 - 2*x] + 24*Log[-4 - 8*x]*Log[-1 - 2*x] - 
         3*Log[4]*Log[1 - 2*x] + 24*Log[16]*Log[1 - 2*x] + 
         36*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] + 48*Log[1 - 2*x]^2 - 
         60*Log[1 - 2*x]*Log[2 - 2*x] + 48*Log[-1 - 2*x]*Log[-1 - x] - 
         24*Log[2]*Log[1 - x] - 9*Log[4]*Log[1 - x] + 24*Log[8]*Log[1 - x] - 
         24*Log[16]*Log[1 - x] + 12*Log[32]*Log[1 - x] - 
         12*Log[256]*Log[1 - x] - 24*Log[512]*Log[1 - x] - 
         60*Log[2 - x^(-1)]*Log[1 - x] + 36*Log[1 - 1/(2*x)]*Log[1 - x] - 
         102*Log[1 - 2*x]*Log[1 - x] - 171*Log[1 - x]^2 + 
         54*Log[1 - x]*Log[-64*(-1 + x)] + 24*Log[2]*Log[-1 + x] - 
         36*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 12*Log[1 - 1/(2*x)]*
          Log[-1 + x] + 6*Log[-1 + x]^2 - 12*Log[2]*Log[(-1 + x)^2] + 
         24*Log[8]*Log[(-1 + x)^2] + 18*Log[(-1 + x)^2]^2 + 
         12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 6*Log[1 - 2*x]*Log[x^(-6)] - 
         9*Log[1 - 2*x]*Log[64/x^6] - 18*Log[1 + (1 - 2*x)^(-1)]*
          Log[-2/x^3] + 3*Log[16]*Log[-x^(-3)] + 6*Log[4]*Log[-x^(-1)] - 
         12*Log[2 + x^(-1)]*Log[-x^(-1)] + 24*Log[1 + 1/(2*x)]*
          Log[-1/(2*x)] - 42*Log[2]*Log[x^(-1)] + 24*Log[2 - x^(-1)]*
          Log[x^(-1)] - 36*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
         (12*I)*Pi*Log[(-1 + x)/x] + 12*Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] + 
         24*Log[8]*Log[-x] + 3*Log[64]*Log[-x] - 6*Log[512]*Log[-x] - 
         24*Log[1024]*Log[-x] + 96*Log[1 - 2*x]*Log[-x] + 
         6*Log[1 - x]*Log[-x] + 3*Log[-x^(-9)]*Log[-x] + 
         6*Log[-64*x]*Log[-x] - 6*Log[-x]^2 - 24*Log[2]*Log[x] + 
         6*Log[16]*Log[x] + 6*Log[256]*Log[x] - 12*Log[-1 + x]*Log[x] - 
         18*Log[x]^2 - 48*Log[2]*Log[4*(-1 + x)*x] + 
         36*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] - 6*Log[4]*Log[x^2] + 
         30*Log[8]*Log[x^2] + 6*Log[16]*Log[x^2] - 6*Log[256]*Log[x^2] + 
         3*Log[(-1 + x)^2]*Log[x^2] + 12*Log[x^2]^2 + 9*Log[16]*Log[4*x^2] - 
         6*Log[(-1 + x)^2]*Log[16*x^2] - 36*Log[x^2]*Log[16*x^2] + 
         3*Log[(-1 + x)^2]*Log[256*x^2] + 3*Log[8]*Log[(1 - 2*x)^2*x^2] - 
         6*Log[1 - 2*x]*Log[-x^3] + 3*Log[64]*Log[(1 - 2*x)^2*x^4] + 
         6*Log[((-1 + x)*x)/(1 - 2*x)^2]*Log[(1 - 2*x)^2*x^4] - 
         9*Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] - 
         12*Log[2]*Log[-x^5] - 6*Log[-x]*Log[4096*x^6] - 
         6*Log[-x]*Log[x^20] + 9*Log[-x]*Log[1099511627776*x^20] + 
         48*Log[x]*Log[1/2 + x] - 6*Log[16]*Log[x*(1 + x)] + 
         6*Log[16]*Log[(1 + x)^2] + 6*Log[4096]*Log[(1 + x)^2] - 
         6*Log[16384]*Log[(1 + x)^2] - 12*Log[(1 + x)^2]^2 + 
         48*Log[2]*Log[4*(1 + x)^2] + 24*Log[(1 + x)^2]*Log[16*(1 + x)^2] + 
         24*Log[8]*Log[(-1 + x)/(-1 + 2*x)] + 3*Log[64]*
          Log[(-1 + x)/(-1 + 2*x)] - 6*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
         12*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 24*Log[-1 + x]*
          Log[(-1 + x)/(-1 + 2*x)] + 12*Log[-x^(-3)]*
          Log[(-1 + x)/(-1 + 2*x)] - 18*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] - 24*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 
         3*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] + 
         6*Log[(-1 + x)/(-1 + 2*x)]^2 + 30*Log[2]*Log[x/(-1 + 2*x)] + 
         6*Log[512]*Log[x/(-1 + 2*x)] + 12*Log[x^2]*Log[x/(-1 + 2*x)] + 
         9*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
         18*Log[x/(-1 + 2*x)]^2 + 24*Log[4]*Log[(2*x)/(-1 + 2*x)] + 
         6*Log[256]*Log[(2*x)/(-1 + 2*x)] - 6*Log[4096]*
          Log[(2*x)/(-1 + 2*x)] + 3*Log[16]*Log[-1 + 2*x] - 
         12*Log[2 - x^(-1)]*Log[-1 + 2*x] - 24*Log[2]*
          Log[4*(-1 + x)*(-1 + 2*x)] + 36*Log[2]*Log[x*(-1 + 2*x)] - 
         24*Log[8]*Log[x*(-1 + 2*x)] + Log[8]*Log[(1 + 2*x)^(-8)] + 
         3*Log[x]*Log[(1 + 2*x)^(-8)] - 6*Log[x]*Log[65536/(1 + 2*x)^8] + 
         6*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 24*Log[8]*Log[x/(1 + 2*x)] + 
         24*Log[16]*Log[x/(1 + 2*x)] - 48*Log[1 - x]*Log[x/(1 + 2*x)] + 
         24*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 12*Log[x^2]*Log[x/(1 + 2*x)] - 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 12*Log[(1 + x)^2]*
          Log[x/(1 + 2*x)] + 6*Log[64]*Log[(2*x)/(1 + 2*x)] + 
         18*Log[x^2]*Log[(2*x)/(1 + 2*x)] + 12*Log[(1 + x)^2]*
          Log[(2*x)/(1 + 2*x)] - 24*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] - 
         6*Log[16]*Log[(1 + x)/(1 + 2*x)] - 6*Log[4096]*
          Log[(1 + x)/(1 + 2*x)] + 12*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
         24*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] - 6*Log[256]*Log[1 + 2*x] - 
         24*Log[x]*Log[1 + 2*x] - 3*Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] - 
         24*Log[2]*Log[x*(1 + 2*x)] + 6*Log[4]*Log[x*(1 + 2*x)] - 
         48*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] + 
         6*Log[2]*Log[(1 + 2*x)^2] - 12*Log[(2*x)/(-1 + 2*x)]*
          Log[(1 + 2*x)^2] + 6*Log[(2*x)/(1 + 2*x)]*Log[(1 + 2*x)^2] - 
         12*Log[2]*Log[-3 + x^(-1) + 2*x] - 12*Log[x/(-1 + 2*x)]*
          Log[-3 + x^(-1) + 2*x] - 12*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 
         18*Log[1 - 1/(2*x)]*Log[-4 + 8*x] + 6*Log[x^(-2)]*
          Log[1 - 3*x + 2*x^2] + 6*Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 6*Log[-x]*
          Log[x^2*(1 - 3*x + 2*x^2)] + 24*Log[(1 + x)^2]*
          Log[1 + 3*x + 2*x^2] + 6*Log[2]*Log[x^2 - 2*x^3] + 
         18*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)] + 
         12*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] + 48*Log[2*x*(1 + x)]*
          Log[1 + (1 + 2*x)^(-1)] + 24*Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] - 24*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] + 72*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         18*PolyLog[2, 1 - 1/(2*x)] + 12*PolyLog[2, 1 + x^(-1)] + 
         36*PolyLog[2, (-1 - 2*x)^(-1)] - 132*PolyLog[2, (1 - 2*x)^(-1)] + 
         192*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*PolyLog[2, 1/2 - x] - 
         24*PolyLog[2, 1 - x] - 12*PolyLog[2, -1/(2*x)] - 
         6*PolyLog[2, 1/(2*x)] - 18*PolyLog[2, (-1 + x)/x] + 
         96*PolyLog[2, 2*x] - 126*PolyLog[2, x/(-1 + x)] - 
         24*PolyLog[2, x/(1 + x)] + 48*PolyLog[2, 2*(1 + x)] + 
         132*PolyLog[2, (-1 + 2*x)^(-1)] + 
         48*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 84*PolyLog[2, x/(-1 + 2*x)] - 
         96*PolyLog[2, -1 + 2*x] - 36*PolyLog[2, (1 + 2*x)^(-1)] - 
         24*PolyLog[2, x/(1 + 2*x)] + 12*PolyLog[2, (1 + x)/(1 + 2*x)] - 
         48*PolyLog[2, 1 + 2*x] + 48*PolyLog[2, (2 + 2*x)^(-1)] - 
         24*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
         48*PolyLog[2, 1 - 1/(2*(1 + x))]) - 
       G[{1}, z]*(13*Pi^2 - 12*G[{-1, -1 - 2*x}, 1] + 
         24*G[{-1, 1 + 2*x}, 1] + 12*G[{0, -1 - 2*x}, 1] - 
         12*G[{0, 1 + 2*x}, 1] - 24*G[{1 - 2*x, -1 - 2*x}, 1] - 
         24*G[{1 + 2*x, 1}, 1] - 12*G[{1 + 2*x, -1 - 2*x}, 1] + 
         24*G[{1 + 2*x, 1 + 2*x}, 1] + 48*Log[2]^2 + 42*Log[4]^2 - 
         3*Log[16]^2 - 27*Log[2]*Log[64] - 6*Log[4]*Log[64] + 
         7*Log[8]*Log[64] + 9*Log[64]^2 - 2*Log[64]*Log[256] + 
         3*Log[16]*Log[512] - 6*Log[4]*Log[16384] + Log[64]*Log[65536] - 
         Log[64]*Log[68719476736] + 24*Log[4]*Log[1 + (1 - 2*x)^(-1)] - 
         6*Log[256]*Log[1 + (1 - 2*x)^(-1)] + 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[1 + (1 - 2*x)^(-1)] + 12*Log[1 + (1 - 2*x)^(-1)]^2 - 
         24*Log[2]*Log[2 - x^(-1)] + 6*Log[4]*Log[2 + x^(-1)] - 
         36*Log[2]*Log[4 - 8*x] + 48*Log[2]*Log[4 - 4*x] + 
         6*Log[4]*Log[-1 - 2*x] + 24*Log[-4 - 8*x]*Log[-1 - 2*x] + 
         24*Log[16]*Log[1 - 2*x] - Log[64]*Log[1 - 2*x] + 
         36*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] + 48*Log[1 - 2*x]^2 - 
         60*Log[1 - 2*x]*Log[2 - 2*x] + 48*Log[-1 - 2*x]*Log[-1 - x] - 
         24*Log[2]*Log[1 - x] + 15*Log[4]*Log[1 - x] + 24*Log[8]*Log[1 - x] - 
         21*Log[16]*Log[1 - x] - 12*Log[256]*Log[1 - x] - 
         24*Log[512]*Log[1 - x] - 60*Log[2 - x^(-1)]*Log[1 - x] + 
         36*Log[1 - 1/(2*x)]*Log[1 - x] - 102*Log[1 - 2*x]*Log[1 - x] - 
         171*Log[1 - x]^2 + 54*Log[1 - x]*Log[-64*(-1 + x)] + 
         24*Log[2]*Log[-1 + x] - 36*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 
         12*Log[1 - 1/(2*x)]*Log[-1 + x] + 6*Log[-1 + x]^2 - 
         12*Log[2]*Log[(-1 + x)^2] + 24*Log[8]*Log[(-1 + x)^2] + 
         18*Log[(-1 + x)^2]^2 + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         6*Log[1 - 2*x]*Log[x^(-6)] - 9*Log[1 - 2*x]*Log[64/x^6] - 
         18*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] + 3*Log[16]*Log[-x^(-3)] + 
         6*Log[4]*Log[-x^(-1)] - 12*Log[2 + x^(-1)]*Log[-x^(-1)] + 
         24*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 42*Log[2]*Log[x^(-1)] + 
         24*Log[2 - x^(-1)]*Log[x^(-1)] - 36*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
         (12*I)*Pi*Log[(-1 + x)/x] + 12*Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] + 
         36*Log[2]*Log[-x] + 24*Log[8]*Log[-x] - 3*Log[64]*Log[-x] - 
         6*Log[512]*Log[-x] - 24*Log[1024]*Log[-x] + 96*Log[1 - 2*x]*
          Log[-x] + 6*Log[1 - x]*Log[-x] + 3*Log[-x^(-9)]*Log[-x] + 
         6*Log[-64*x]*Log[-x] - 6*Log[-x]^2 - 24*Log[2]*Log[x] + 
         6*Log[16]*Log[x] + 6*Log[256]*Log[x] - 12*Log[-1 + x]*Log[x] - 
         18*Log[x]^2 - 48*Log[2]*Log[4*(-1 + x)*x] + 
         36*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] - 6*Log[4]*Log[x^2] + 
         30*Log[8]*Log[x^2] + 6*Log[16]*Log[x^2] - 6*Log[256]*Log[x^2] + 
         3*Log[(-1 + x)^2]*Log[x^2] + 12*Log[x^2]^2 + 9*Log[16]*Log[4*x^2] - 
         6*Log[(-1 + x)^2]*Log[16*x^2] - 36*Log[x^2]*Log[16*x^2] + 
         3*Log[(-1 + x)^2]*Log[256*x^2] + 3*Log[8]*Log[(1 - 2*x)^2*x^2] - 
         6*Log[1 - 2*x]*Log[-x^3] + 3*Log[64]*Log[(1 - 2*x)^2*x^4] + 
         6*Log[((-1 + x)*x)/(1 - 2*x)^2]*Log[(1 - 2*x)^2*x^4] - 
         9*Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] - 
         3*Log[16]*Log[-x^5] - 6*Log[-x]*Log[4096*x^6] - 
         6*Log[-x]*Log[x^20] + 9*Log[-x]*Log[1099511627776*x^20] + 
         48*Log[x]*Log[1/2 + x] - 6*Log[16]*Log[x*(1 + x)] + 
         6*Log[16]*Log[(1 + x)^2] + 6*Log[4096]*Log[(1 + x)^2] - 
         6*Log[16384]*Log[(1 + x)^2] - 12*Log[(1 + x)^2]^2 + 
         48*Log[2]*Log[4*(1 + x)^2] + 24*Log[(1 + x)^2]*Log[16*(1 + x)^2] + 
         24*Log[8]*Log[(-1 + x)/(-1 + 2*x)] + 3*Log[64]*
          Log[(-1 + x)/(-1 + 2*x)] - 6*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
         12*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 24*Log[-1 + x]*
          Log[(-1 + x)/(-1 + 2*x)] + 12*Log[-x^(-3)]*
          Log[(-1 + x)/(-1 + 2*x)] - 18*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] - 24*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 
         3*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] + 
         6*Log[(-1 + x)/(-1 + 2*x)]^2 + 30*Log[2]*Log[x/(-1 + 2*x)] + 
         6*Log[512]*Log[x/(-1 + 2*x)] + 12*Log[x^2]*Log[x/(-1 + 2*x)] + 
         9*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
         18*Log[x/(-1 + 2*x)]^2 + 24*Log[4]*Log[(2*x)/(-1 + 2*x)] + 
         6*Log[256]*Log[(2*x)/(-1 + 2*x)] - 6*Log[4096]*
          Log[(2*x)/(-1 + 2*x)] + 3*Log[16]*Log[-1 + 2*x] - 
         12*Log[2 - x^(-1)]*Log[-1 + 2*x] - 24*Log[2]*
          Log[4*(-1 + x)*(-1 + 2*x)] + 36*Log[2]*Log[x*(-1 + 2*x)] - 
         24*Log[8]*Log[x*(-1 + 2*x)] + Log[8]*Log[(1 + 2*x)^(-8)] + 
         3*Log[x]*Log[(1 + 2*x)^(-8)] - 6*Log[x]*Log[65536/(1 + 2*x)^8] + 
         6*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 24*Log[8]*Log[x/(1 + 2*x)] + 
         24*Log[16]*Log[x/(1 + 2*x)] - 48*Log[1 - x]*Log[x/(1 + 2*x)] + 
         24*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 12*Log[x^2]*Log[x/(1 + 2*x)] - 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 12*Log[(1 + x)^2]*
          Log[x/(1 + 2*x)] + 6*Log[64]*Log[(2*x)/(1 + 2*x)] + 
         18*Log[x^2]*Log[(2*x)/(1 + 2*x)] + 12*Log[(1 + x)^2]*
          Log[(2*x)/(1 + 2*x)] - 24*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] - 
         6*Log[16]*Log[(1 + x)/(1 + 2*x)] - 6*Log[4096]*
          Log[(1 + x)/(1 + 2*x)] + 12*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
         24*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] - 6*Log[256]*Log[1 + 2*x] - 
         24*Log[x]*Log[1 + 2*x] - 3*Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] - 
         24*Log[2]*Log[x*(1 + 2*x)] + 6*Log[4]*Log[x*(1 + 2*x)] - 
         48*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] + 
         6*Log[2]*Log[(1 + 2*x)^2] - 12*Log[(2*x)/(-1 + 2*x)]*
          Log[(1 + 2*x)^2] + 6*Log[(2*x)/(1 + 2*x)]*Log[(1 + 2*x)^2] - 
         12*Log[2]*Log[-3 + x^(-1) + 2*x] - 12*Log[x/(-1 + 2*x)]*
          Log[-3 + x^(-1) + 2*x] - 12*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 
         18*Log[1 - 1/(2*x)]*Log[-4 + 8*x] + 6*Log[x^(-2)]*
          Log[1 - 3*x + 2*x^2] + 6*Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 6*Log[-x]*
          Log[x^2*(1 - 3*x + 2*x^2)] + 24*Log[(1 + x)^2]*
          Log[1 + 3*x + 2*x^2] + 6*Log[2]*Log[x^2 - 2*x^3] + 
         18*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)] + 
         12*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] + 48*Log[2*x*(1 + x)]*
          Log[1 + (1 + 2*x)^(-1)] + 24*Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] - 24*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] + 72*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         18*PolyLog[2, 1 - 1/(2*x)] + 12*PolyLog[2, 1 + x^(-1)] + 
         36*PolyLog[2, (-1 - 2*x)^(-1)] - 132*PolyLog[2, (1 - 2*x)^(-1)] + 
         192*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*PolyLog[2, 1/2 - x] - 
         24*PolyLog[2, 1 - x] - 12*PolyLog[2, -1/(2*x)] - 
         6*PolyLog[2, 1/(2*x)] - 18*PolyLog[2, (-1 + x)/x] + 
         96*PolyLog[2, 2*x] - 126*PolyLog[2, x/(-1 + x)] - 
         24*PolyLog[2, x/(1 + x)] + 48*PolyLog[2, 2*(1 + x)] + 
         132*PolyLog[2, (-1 + 2*x)^(-1)] + 
         48*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 84*PolyLog[2, x/(-1 + 2*x)] - 
         96*PolyLog[2, -1 + 2*x] - 36*PolyLog[2, (1 + 2*x)^(-1)] - 
         24*PolyLog[2, x/(1 + 2*x)] + 12*PolyLog[2, (1 + x)/(1 + 2*x)] - 
         48*PolyLog[2, 1 + 2*x] + 48*PolyLog[2, (2 + 2*x)^(-1)] - 
         24*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
         48*PolyLog[2, 1 - 1/(2*(1 + x))])))/(1536*(1 + p2)^(3/2)))/4, 
 ((4*(p2 - 4*(-1 + x)*x)*(-18*p2^2 + p2*(-21 - 58*x + 47*x^2) + 
      2*x*(-39 + 64*x - 81*x^2 + 56*x^3) + 
      3*(3*p2^2 + p2*(3 + 10*x - 8*x^2) - 4*x*(-3 + 5*x - 6*x^2 + 4*x^3))*
       Log[4*(-1 + x)^2]))/(1 + p2) + 
   (9*x*((8*(2*p2^2*(5 + 2*x) + 4*(-1 + x)^2*x*(5 + 3*x + 56*x^2) + 
         p2*(13 - 2*x + 93*x^2 - 104*x^3)))/9 + 
      (4*(p2^2*(-2 + x) - 4*(-1 + x)^2*x*(1 + 4*x^2) + p2*(-2 - 2*x + 4*x^3))*
        (G[{1 - 2*x}, z] + G[{-1 + 2*x}, z] + Log[64] + Log[(1 - 2*x)^2] + 
         4*Log[1 - x] + Log[x^2]))/3))/(1 + p2) + 
   (9*((-2*(p2^3*(-2 + 20*x) + 8*(-1 + x)^2*x^2*(11 + 32*x^2) + 
         p2^2*(1 + 38*x + 57*x^2 - 70*x^3) + 4*p2*x*(11 + 8*x + 20*x^2 - 
           65*x^3 + 26*x^4))*(G[{1 - 2*x}, z] - G[{-1 + 2*x}, z]))/9 + 
      ((p2 - 4*(-1 + x)*x)^2*(p2*(2 + x) + 2*(1 + x^2))*
        (4*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
         4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
         2*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
         2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] + 
         G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] + G[{1 - 2*x}, z]*Log[64] - 
         G[{-1 + 2*x}, z]*Log[64] + G[{-1}, z]*Log[(1 - 2*x)^2] - 
         G[{1}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
         G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 4*G[{-1}, z]*Log[1 - x] - 
         4*G[{1}, z]*Log[1 - x] + 4*G[{1 - 2*x}, z]*Log[1 - x] - 
         4*G[{-1 + 2*x}, z]*Log[1 - x] - 4*G[{-1}, z]*Log[4*(-1 + x)^2] + 
         4*G[{1}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
         G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
         G[{-1 + 2*x}, z]*Log[x^2]))/3))/(1 + p2)^(3/2))/
  (2304*(-1 + x)*(p2 - 4*(-1 + x)*x)^2)}


==> results-offshell/rexlf1fin-landau.m <==
(* Created by Wolfram Mathematica 8.0 : www.wolfram.com *)
{(15*p2^3 - 16*(-1 + x)^2*x^2*(-11 + 13*x) + p2^2*(8 + 94*x - 101*x^2) + 
    4*p2*x*(10 + 47*x - 134*x^2 + 77*x^3))/(128*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)^2) + 
  ((3*p2^2 + 12*(-1 + x)^2*x^2 + p2*(-1 + x)*x*(-23 + 12*x))*G[{-1}, z])/
   (128*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((3*p2^2 + 12*(-1 + x)^2*x^2 + p2*(-1 + x)*x*(-23 + 12*x))*G[{1}, z])/
   (128*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)) + 
  ((4*(-1 + Sqrt[1 + p2])*x^2 + p2^2*(Sqrt[1 + p2] + 3*x) + 
     p2*x*(5 - Sqrt[1 + p2] + 2*Sqrt[1 + p2]*x))*G[{-1 - 2*x}, z])/
   (64*p2*(1 + p2)^(3/2)*x) - 
  ((-256*(1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 + 
     2*p2^4*(Sqrt[1 + p2] + (2 + 2*Sqrt[1 + p2] - 5*x)*x) + 
     8*p2*(-1 + x)^2*x^3*(45 + 73*Sqrt[1 + p2] + 
       4*x*(-6 - 14*Sqrt[1 + p2] - 7*x + 4*Sqrt[1 + p2]*x)) + 
     p2^3*x*(19 + 50*Sqrt[1 + p2] + x*(-48 - 50*Sqrt[1 + p2] + 
         (49 + 12*Sqrt[1 + p2] - 34*x)*x)) + 4*p2^2*(-1 + x)*x^2*
      (-31 - 71*Sqrt[1 + p2] + x*(37 + 72*Sqrt[1 + p2] + 
         x*(-13 - 22*Sqrt[1 + p2] + 22*x))))*G[{1 - 2*x}, z])/
   (256*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((256*(-1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 - 
     2*p2^4*(Sqrt[1 + p2] + x*(-2 + 2*Sqrt[1 + p2] + 5*x)) - 
     8*p2*(-1 + x)^2*x^3*(-45 + 73*Sqrt[1 + p2] + 
       4*x*(6 - 14*Sqrt[1 + p2] + (7 + 4*Sqrt[1 + p2])*x)) + 
     p2^3*x*(19 - 50*Sqrt[1 + p2] + x*(-48 + 50*Sqrt[1 + p2] + 
         (49 - 12*Sqrt[1 + p2] - 34*x)*x)) + 4*p2^2*(-1 + x)*x^2*
      (-31 + 71*Sqrt[1 + p2] + x*(37 - 72*Sqrt[1 + p2] + 
         x*(-13 + 22*Sqrt[1 + p2] + 22*x))))*G[{-1 + 2*x}, z])/
   (256*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((p2^2*(Sqrt[1 + p2] - 3*x) + 4*(1 + Sqrt[1 + p2])*x^2 + 
     p2*x*(-5 - Sqrt[1 + p2] + 2*Sqrt[1 + p2]*x))*G[{1 + 2*x}, z])/
   (64*p2*(1 + p2)^(3/2)*x) + (3*(1 + x*(-4 + 5*x))*Log[2])/
   (32*(1 + p2)*(-1 + x)*x) + 
  ((-29/(1 + p2) - 9/(-1 + x) - (16*x)/(p2 + p2^2) + 6/(x + p2*x) - 
     (5*p2*x)/(p2 - 4*(-1 + x)*x)^2 + (p2*(7 - 13*x) - 5*x)/
      ((1 + p2)*(p2 - 4*(-1 + x)*x)))*Log[2])/64 + 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(128*(1 + p2)^(3/2)*(-1 + x)) + 
  ((-6 - 12*p2 + 3*p2^2 + 16*x + 29*p2*x - 2*p2^2*x - 6*x^2 - 10*p2*x^2 + 
     2*p2^2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - 
     G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(256*(1 + p2)^(5/2)*(-1 + x)) + 
  ((2*p2^2 - p2^3 + 2*p2*x - 8*p2^2*x + p2^3*x - 12*x^2 - 26*p2*x^2 + 
     7*p2^2*x^2 + 20*x^3 + 37*p2*x^3 - 2*p2^2*x^3 - 12*x^4 - 18*p2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] + 
     G[{1}, z]*Log[16]))/(256*(1 + p2)^(5/2)*(-1 + x)*x^2) + 
  ((2*p2^3 + 16*p2^2*x - 3*p2^3*x + 32*p2*x^2 - 28*p2^2*x^2 + 5*p2^3*x^2 - 
     32*x^3 - 80*p2*x^3 + 36*p2^2*x^3 + 2*p2^3*x^3 + 192*x^4 + 160*p2*x^4 + 
     4*p2^2*x^4 - 288*x^5 - 96*p2*x^5 - 16*p2^2*x^5 + 192*x^6 - 48*p2*x^6 - 
     128*x^7 + 32*p2*x^7 + 64*x^8)*(2*ArcCoth[3 - 4*x]*G[{-1 + 2*x}, z] + 
     G[{1 - 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]))/(128*(1 + p2)^(3/2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)^2) + 
  ((-(p2*(1 + p2)) + p2*(5 + p2)*x - 4*(1 + 2*p2)*x^2 + 2*(2 + p2)*x^3)*
    Log[-1 - 2*x])/(32*p2*(1 + p2)*(-1 + x)*x) + 
  ((16 + 32*p2 + 16*p2^2 + 48*x - 67*p2*x - 19*p2^2*x - 200*x^2 - 
     130*p2*x^2 + 6*p2^2*x^2 + 136*x^3 + 232*p2*x^3 - 64*p2*x^4)*
    (G[{-1, 1 - 2*x}, z] - G[{-1, 1 + 2*x}, z] + G[{1, -1 - 2*x}, z] - 
     G[{1, -1 + 2*x}, z] + G[{-x, -1}, z] + G[{-x, 1}, z] - 
     G[{-x, -1 - 2*x}, z] - G[{-x, 1 - 2*x}, z] - G[{x, -1}, z] - 
     G[{x, 1}, z] + G[{x, -1 + 2*x}, z] + G[{x, 1 + 2*x}, z] - 
     G[{-1}, z]*Log[-1 - 2*x] + G[{1}, z]*Log[-1 - 2*x] - 
     G[{-x}, z]*Log[-1 - 2*x] + G[{x}, z]*Log[-1 - 2*x] + 
     G[{-1}, z]*Log[1 - 2*x] - G[{1}, z]*Log[1 - 2*x] - 
     G[{-x}, z]*Log[1 - 2*x] + G[{x}, z]*Log[1 - 2*x]))/
   (512*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((4 + 8*p2 + 4*p2^2 + 8*x + 8*p2*x + p2*x^2)*(G[{-1, -1 - 2*x}, z] - 
     G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] - G[{-1, 1 + 2*x}, z] - 
     G[{1, -1 - 2*x}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
     G[{1, 1 + 2*x}, z] - G[{-x, -1}, z] - G[{-x, 1}, z] + 
     G[{-x, -1 - 2*x}, z] + G[{-x, 1 - 2*x}, z] - G[{x, -1}, z] - 
     G[{x, 1}, z] + G[{x, -1 + 2*x}, z] + G[{x, 1 + 2*x}, z] + 
     G[{-x}, z]*Log[-1 - 2*x] + G[{x}, z]*Log[-1 - 2*x] + 
     G[{-x}, z]*Log[1 - 2*x] + G[{x}, z]*Log[1 - 2*x]))/(128*(1 + p2)^2*x) - 
  ((-128*(-1 + x)^3*x^4 + p2^4*(1 + 2*x) + p2^3*x*(-5 + 2*x)*(-5 + 3*x) - 
     2*p2^2*(-1 + x)*x^2*(71 - 72*x + 22*x^2) + 4*p2*(-1 + x)^2*x^3*
      (73 + 8*x*(-7 + 2*x)))*Log[(1 - 2*x)^2])/(128*p2*(1 + p2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)^2) - 
  ((9*p2^3 + p2^2*(4 + 64*x - 62*x^2) + 16*(-1 + x)^2*x^2*(2 + x + 2*x^2) + 
     4*p2*(-1 + x)*x*(-5 + x*(-33 + 28*x)))*Log[1 - x])/
   (64*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) - 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     2*G[{-1, 1 - 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     2*G[{1, -1 + 2*x}, z] - 2*G[{-1}, z]*Log[1 - 2*x] + 
     2*G[{1}, z]*Log[1 - 2*x] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2]))/(128*(1 + p2)^(3/2)*(-1 + x)) + 
  (-Pi^2 - 6*G[{-1, -1}, z] - 6*G[{-1, 1}, z] - 6*G[{1, -1}, z] - 
    6*G[{1, 1}, z] - 3*Log[4]^2 - 6*G[{-1}, z]*Log[4*(-1 + x)^2] - 
    6*G[{1}, z]*Log[4*(-1 + x)^2] - 3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/
   (768*(1 + p2)) + ((-2*p2^2 - 2*p2^3 - 16*p2*x - 25*p2^2*x + 2*p2^3*x - 
     32*x^2 - 88*p2*x^2 + 37*p2^2*x^2 - 64*x^3 + 232*p2*x^3 - 14*p2^2*x^3 + 
     336*x^4 - 176*p2*x^4 - 384*x^5 + 48*p2*x^5 + 176*x^6 - 32*x^7)*
    (5*Pi^2 + 12*Log[4]^2 + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (768*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)^2) + 
  (x*(G[{-1, -1}, z] + G[{-1, 1}, z] + G[{1, -1}, z] + G[{1, 1}, z] + 
     G[{-1}, z]*Log[4*(-1 + x)^2] + G[{1}, z]*Log[4*(-1 + x)^2] + 
     (Pi^2 + 3*Log[4]^2 + 3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/6))/
   (128*(1 + p2)*(-1 + x)) + 
  ((-256*(-1 + x)^3*x^3 + p2^3*(-1 + 2*(9 - 4*x)*x) + 
     4*p2*(-1 + x)^2*x^2*(53 + 8*x*(1 + x)) + 2*p2^2*(-1 + x)*x*
      (-17 + 2*x*(-19 + 5*x)))*Log[-x])/(64*p2*(1 + p2)*(-1 + x)*
    (p2 - 4*(-1 + x)*x)^2) - 
  ((2*p2 - 2*x + 3*p2*x + 8*x^2 - 6*p2*x^2 + 2*x^3 + 4*p2*x^3)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)*x) - 
  ((2*p2^2 + 8*p2*x - 5*p2^2*x - 24*p2*x^2 + 4*p2^2*x^2 + 8*x^3 + 24*p2*x^3 + 
     p2^2*x^3 - 16*x^4 + 4*p2*x^4 + 8*x^5 - 12*p2*x^5)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2*x*
    (p2 + 4*x - 4*x^2)) - ((2*p2 - 2*x + 3*p2*x + 8*x^2 - 6*p2*x^2 + 2*x^3 + 
     4*p2*x^3)*(6*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     6*G[{1, -1 + 2*x}, z] + 6*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     6*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[16] + G[{1}, z]*Log[16] + 
     2*G[{-1 + 2*x}, z]*Log[16] - G[{1 - 2*x}, z]*Log[256] + 
     G[{1 - 2*x}, z]*Log[4096] - G[{-1 + 2*x}, z]*Log[4096] + 
     2*G[{-1}, z]*Log[(1 - 2*x)^2] - 2*G[{1}, z]*Log[(1 - 2*x)^2] + 
     2*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x}, z]*
      Log[(1 - 2*x)^2] + 8*G[{-1}, z]*Log[1 - x] - 8*G[{1}, z]*Log[1 - x] + 
     8*G[{1 - 2*x}, z]*Log[1 - x] - 8*G[{-1 + 2*x}, z]*Log[1 - x] - 
     7*G[{-1}, z]*Log[(-1 + x)^2] + 7*G[{1}, z]*Log[(-1 + x)^2] - 
     3*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)*x) - 
  ((-2*p2^4 + p2^5 - 4*p2^2*x - 19*p2^3*x + 21*p2^4*x - 2*p2^5*x - 
     32*p2*x^2 - 22*p2^2*x^2 + 191*p2^3*x^2 - 34*p2^4*x^2 + p2^5*x^2 - 
     64*x^3 + 256*p2*x^3 + 680*p2^2*x^3 - 357*p2^3*x^3 + 11*p2^4*x^3 + 
     608*x^4 + 64*p2*x^4 - 2062*p2^2*x^4 + 97*p2^3*x^4 + 6*p2^4*x^4 - 
     1984*x^5 - 2480*p2*x^5 + 2152*p2^2*x^5 + 230*p2^3*x^5 - 4*p2^4*x^5 + 
     3200*x^6 + 5392*p2*x^6 - 424*p2^2*x^6 - 176*p2^3*x^6 - 2816*x^7 - 
     5104*p2*x^7 - 672*p2^2*x^7 + 32*p2^3*x^7 + 1312*x^8 + 2320*p2*x^8 + 
     416*p2^2*x^8 - 256*x^9 - 416*p2*x^9 - 64*p2^2*x^9)*
    (4*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
     4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] + 
     6*G[{-1}, z]*Log[2] + 6*G[{1 - 2*x}, z]*Log[2] - G[{1}, z]*Log[64] - 
     G[{-1 + 2*x}, z]*Log[64] + G[{-1}, z]*Log[(1 - 2*x)^2] - 
     G[{1}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
     G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 4*G[{-1}, z]*Log[1 - x] - 
     4*G[{1}, z]*Log[1 - x] + 4*G[{1 - 2*x}, z]*Log[1 - x] - 
     4*G[{-1 + 2*x}, z]*Log[1 - x] - 4*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     4*G[{1}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x^2*
    (p2 + 4*x - 4*x^2)^2) + 
  ((2*p2^2 + 8*p2*x - 5*p2^2*x - 24*p2*x^2 + 4*p2^2*x^2 + 8*x^3 + 24*p2*x^3 + 
     p2^2*x^3 - 16*x^4 + 4*p2*x^4 + 8*x^5 - 12*p2*x^5)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - G[{-1}, z]*Log[x^2] + 
     G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)^2*x*
    (p2 + 4*x - 4*x^2)) - ((-2*p2 - 8*x + 3*p2*x + 18*x^2 - 8*x^3)*
    (Pi^2 + 12*Log[x^2]^2 + 48*Log[2]*Log[2*x^2]))/
   (768*(1 + p2)*(p2 + 4*x - 4*x^2)) - 
  ((-24*p2^2 - 42*p2^3 - 18*p2^4 - 192*p2*x - 360*p2^2*x - 45*p2^3*x + 
     27*p2^4*x - 384*x^2 - 672*p2*x^2 + 1020*p2^2*x^2 + 484*p2^3*x^2 + 
     8*p2^4*x^2 + 256*x^3 + 4176*p2*x^3 + 760*p2^2*x^3 - 440*p2^3*x^3 + 
     3264*x^4 - 3744*p2*x^4 - 3136*p2^2*x^4 + 96*p2^3*x^4 - 7040*x^5 - 
     3984*p2*x^5 + 2288*p2^2*x^5 + 5184*x^6 + 8256*p2*x^6 - 512*p2^2*x^6 - 
     1280*x^7 - 4864*p2*x^7 + 1024*p2*x^8)*(G[{-1, 1 - 2*x}, z] - 
     G[{-1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + 
     G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] - G[{1 - 2*x, -1}, z] - 
     G[{1 - 2*x, 1}, z] + 3*G[{1 - 2*x, 1 - 2*x}, z] - 
     G[{1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1}, z] + G[{-1 + 2*x, 1}, z] + 
     G[{-1 + 2*x, 1 - 2*x}, z] - 3*G[{-1 + 2*x, -1 + 2*x}, z] + 
     2*G[{1 - 2*x}, z]*Log[1 - 2*x] - 2*G[{-1 + 2*x}, z]*Log[1 - 2*x] - 
     G[{-1}, z]*Log[4*(1 - x)^2] + G[{1}, z]*Log[4*(1 - x)^2] + 
     G[{1 - 2*x}, z]*Log[4*(1 - x)^2] - G[{-1 + 2*x}, z]*Log[4*(1 - x)^2] + 
     G[{-1}, z]*Log[4*x^2] - G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (512*(1 + p2)^(5/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)^2) - 
  ((-2 - 2*p2 - 2*x + p2*x + 4*x^2)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(256*(1 + p2)^(3/2)*(-1 + x)) + 
  ((-4 - 5*p2 - 4*x + 4*p2*x + 4*x^2)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] + 2*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1 + 2*x}, z] - G[{-1}, z]*Log[4*(-1 + x)^2] + 
     G[{1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)) + 
  ((32 + 64*p2 + 32*p2^2 + 128*x - 62*p2*x + 2*p2^2*x - 368*x^2 - 
     268*p2*x^2 - 28*p2^2*x^2 + 208*x^3 + 400*p2*x^3 - 128*p2*x^4)*
    (-2*G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] + G[{-1, 1 + 2*x}, z] + 
     2*G[{0, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x}, z] - G[{1, -1 - 2*x}, z] - 
     G[{1, 1 - 2*x}, z] + 2*G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + 
     G[{1 - 2*x, 1}, z] - 3*G[{1 - 2*x, 1 - 2*x}, z] + 
     G[{1 - 2*x, -1 + 2*x}, z] - G[{-x, -1}, z] - G[{-x, 1}, z] + 
     G[{-x, -1 - 2*x}, z] + G[{-x, 1 - 2*x}, z] + G[{x, -1}, z] + 
     G[{x, 1}, z] - G[{x, -1 + 2*x}, z] - G[{x, 1 + 2*x}, z] - 
     G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x}, z] + 
     3*G[{-1 + 2*x, -1 + 2*x}, z] + G[{-1}, z]*Log[-1 - 2*x] - 
     G[{1}, z]*Log[-1 - 2*x] + G[{-x}, z]*Log[-1 - 2*x] - 
     G[{x}, z]*Log[-1 - 2*x] - G[{-1}, z]*Log[1 - 2*x] + 
     G[{1}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x}, z]*Log[1 - 2*x] + 
     G[{-x}, z]*Log[1 - 2*x] - G[{x}, z]*Log[1 - 2*x] + 
     2*G[{-1 + 2*x}, z]*Log[1 - 2*x] + G[{-1}, z]*Log[4*(-1 + x)^2] - 
     G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(1024*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((2*p2^2 - p2^3 - 10*p2^2*x + p2^3*x - 14*x^2 - 24*p2*x^2 + 11*p2^2*x^2 + 
     24*x^3 + 41*p2*x^3 - 2*p2^2*x^3 - 6*x^4 - 10*p2*x^4 + 2*p2^2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, 1 - 2*x}, z] - 
     G[{-1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{1, 1 - 2*x}, z] + 
     G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] - 
     3*G[{1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, -1 + 2*x}, z] - 
     G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x}, z] + 
     3*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] - 
     2*G[{-1}, z]*Log[1 - 2*x] + 2*G[{1}, z]*Log[1 - 2*x] - 
     2*G[{1 - 2*x}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x}, z]*Log[1 - 2*x] - 
     2*G[{-1}, z]*Log[(-1 + x)^2] + 2*G[{1}, z]*Log[(-1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(-1 + x)^2] - 3*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(256*(1 + p2)^(5/2)*(-1 + x)*x^2) + 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] + G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] - G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] + G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2) + 
  (x*(8*p2^2 + 3*p2^3 - 32*x + 8*p2*x + 4*p2^2*x + 160*x^2 + 56*p2*x^2 - 
     8*p2^2*x^2 - 224*x^3 - 112*p2*x^3 + 96*x^4 + 48*p2*x^4)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*x^2] - 2*G[{1}, z]*Log[4*x^2] + 
     2*G[{1 - 2*x}, z]*Log[4*x^2] - 2*G[{-1 + 2*x}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[16*x^2] + G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) - 
  (x*(8*p2^2 + 3*p2^3 - 32*x + 8*p2*x + 4*p2^2*x + 160*x^2 + 56*p2*x^2 - 
     8*p2^2*x^2 - 224*x^3 - 112*p2*x^3 + 96*x^4 + 48*p2*x^4)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[4*x^2] + 
     2*G[{1}, z]*Log[4*x^2] + G[{-1}, z]*Log[16*x^2] - 
     G[{1}, z]*Log[16*x^2] - G[{1 - 2*x}, z]*Log[16*x^2] + 
     G[{-1 + 2*x}, z]*Log[16*x^2]))/(512*(1 + p2)^(3/2)*(-1 + x)*
    (p2 + 4*x - 4*x^2)^2) - 
  ((1 + 4*x)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)) + 
  ((-4*p2 - 4*p2^2 - 16*x - 16*p2*x + 4*p2^2*x + 16*x^2 + 33*p2*x^2 + 8*x^3 - 
     12*p2*x^3 - 8*x^5)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
     6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((-96*p2^2 - 768*p2*x + 56*p2^2*x - 1408*x^2 + 1376*p2*x^2 + 16*p2^2*x^2 + 
     3840*x^3 - 672*p2*x^3 - 3456*x^4 + 64*p2*x^4 + 1024*x^5)*
    (Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/
   (6144*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) - 
  ((-2*p2 - 8*x + 3*p2*x + 18*x^2 - 8*x^3)*(Pi^2 + 48*Log[2]^2 + 
     12*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)*(p2 + 4*x - 4*x^2)) + 
  ((2*p2^2 + 16*p2*x - 2*p2^2*x + 24*x^2 - 42*p2*x^2 + p2^2*x^2 - 88*x^3 + 
     46*p2*x^3 + 136*x^4 - 20*p2*x^4 - 104*x^5 + 32*x^6)*
    (Pi^2 + 48*Log[2]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (384*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) + 
  ((p2^2 + 8*p2*x - 6*p2^2*x + 32*x^2 - 32*p2*x^2 + 4*p2^2*x^2 - 128*x^3 + 
     24*p2*x^3 + 160*x^4 - 64*x^5)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[x^2]*Log[16*x^2]))/(768*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) + 
  ((-2*p2^2 + p2^3 - 2*p2*x + 6*p2^2*x + 10*x^2 + 25*p2*x^2 + 2*p2^2*x^2 - 
     22*x^3 - 28*p2*x^3)*(2*G[{-1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     4*G[{-1}, z]*Log[1 - 2*x] + 4*G[{1}, z]*Log[1 - 2*x] - 
     4*G[{1 - 2*x}, z]*Log[1 - 2*x] + 4*G[{-1 + 2*x}, z]*Log[1 - 2*x] + 
     12*G[{-1}, z]*Log[1 - x] - 12*G[{1}, z]*Log[1 - x] + 
     4*G[{1 - 2*x}, z]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*Log[1 - x] - 
     6*G[{-1}, z]*Log[4*(-1 + x)^2] + 6*G[{1}, z]*Log[4*(-1 + x)^2] - 
     2*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{-1 + 2*x}, z]*
      Log[4*(-1 + x)^2] - 4*G[{-1}, z]*Log[4*x^2] + 4*G[{1}, z]*Log[4*x^2] - 
     2*G[{1 - 2*x}, z]*Log[4*x^2] + 2*G[{-1 + 2*x}, z]*Log[4*x^2] + 
     3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^2] - 
     3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]))/
   (512*(1 + p2)^(5/2)*x^2) - 
  ((-2*p2^2 + 6*p2^3 - 16*p2*x + 44*p2^2*x - 11*p2^3*x + 144*p2*x^2 - 
     106*p2^2*x^2 + 2*p2^3*x^2 - 368*p2*x^3 + 76*p2^2*x^3 + 32*x^4 + 
     384*p2*x^4 - 16*p2^2*x^4 - 128*x^5 - 176*p2*x^5 + 160*x^6 + 32*p2*x^6 - 
     64*x^7)*(2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] + 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] - 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] + G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] - 3*G[{1 - 2*x}, z]*Log[x^2] + 
     3*G[{-1 + 2*x}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[4*(1 - 2*x)^2*x^4] - 
     G[{-1 + 2*x}, z]*Log[4*(1 - 2*x)^2*x^4]))/(256*(1 + p2)^(3/2)*(-1 + x)*
    (p2 + 4*x - 4*x^2)^2) + 
  ((-6*p2^2 + 5*p2^3 - 48*p2*x + 40*p2^2*x - 10*p2^3*x - 64*x^2 + 
     192*p2*x^2 - 88*p2^2*x^2 + 2*p2^3*x^2 + 192*x^3 - 336*p2*x^3 + 
     72*p2^2*x^3 - 128*x^4 + 352*p2*x^4 - 16*p2^2*x^4 - 64*x^5 - 192*p2*x^5 + 
     64*x^6 + 32*p2*x^6)*(2*G[{-1, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x}, z] - 
     2*G[{1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     4*G[{-1 + 2*x, -1 + 2*x}, z] - 2*G[{-1}, z]*Log[1 - x] + 
     2*G[{1}, z]*Log[1 - x] + 2*G[{1 - 2*x}, z]*Log[1 - x] - 
     2*G[{-1 + 2*x}, z]*Log[1 - x] + 4*G[{-1}, z]*Log[4*x^2] - 
     4*G[{1}, z]*Log[4*x^2] - G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
     G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1 - 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4]))/
   (512*(1 + p2)^(3/2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) - 
  ((-4*p2 - 4*x + p2*x)*(2*G[{-1, -1 + 2*x}, z] - 2*G[{1, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1}, z] - 2*G[{1 - 2*x, 1}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1}, z] + 
     2*G[{-1 + 2*x, 1}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     4*G[{-1}, z]*Log[1 - 2*x] + 4*G[{1}, z]*Log[1 - 2*x] + 
     4*G[{1 - 2*x}, z]*Log[1 - 2*x] - 4*G[{-1 + 2*x}, z]*Log[1 - 2*x] + 
     6*G[{-1}, z]*Log[1 - x] - 6*G[{1}, z]*Log[1 - x] - 
     2*G[{1 - 2*x}, z]*Log[1 - x] + 2*G[{-1 + 2*x}, z]*Log[1 - x] - 
     4*G[{-1}, z]*Log[4*(-1 + x)^2] + 4*G[{1}, z]*Log[4*(-1 + x)^2] + 
     2*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 2*G[{-1 + 2*x}, z]*
      Log[4*(-1 + x)^2] - 6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     2*G[{1 - 2*x}, z]*Log[4*x^2] - 2*G[{-1 + 2*x}, z]*Log[4*x^2] + 
     3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
     3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{1 - 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4] + G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4]))/
   (256*(1 + p2)^(3/2)) - ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*
    (2*G[{-1, -1 - 2*x}, z] - 2*G[{-1, 1 + 2*x}, z] - 4*G[{0, -1 - 2*x}, z] + 
     4*G[{0, 1 + 2*x}, z] + 2*G[{1, -1 - 2*x}, z] - 2*G[{1, 1 + 2*x}, z] - 
     2*G[{-1 - 2*x, -1}, z] - 2*G[{-1 - 2*x, 1}, z] + 
     6*G[{-1 - 2*x, -1 - 2*x}, z] - 2*G[{-1 - 2*x, 1 + 2*x}, z] + 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 
     4*G[{1 - 2*x, -1 - 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 4*G[{-1 + 2*x, 1 + 2*x}, z] + 
     2*G[{1 + 2*x, -1}, z] + 2*G[{1 + 2*x, 1}, z] + 
     2*G[{1 + 2*x, -1 - 2*x}, z] - 6*G[{1 + 2*x, 1 + 2*x}, z] + 
     2*G[{-1 - 2*x}, z]*Log[16] - 2*G[{1 + 2*x}, z]*Log[16] + 
     4*G[{-1 - 2*x}, z]*Log[-1 - 2*x] - 4*G[{1 - 2*x}, z]*Log[-1 - 2*x] + 
     4*G[{-1 + 2*x}, z]*Log[-1 - 2*x] - 4*G[{1 + 2*x}, z]*Log[-1 - 2*x] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     3*G[{-1}, z]*Log[x^2] + 3*G[{1}, z]*Log[x^2] + 
     2*G[{-1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] - 2*G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1}, z]*Log[(1 + x)^2] - 2*G[{1}, z]*Log[(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 2*G[{1 + 2*x}, z]*Log[(1 + x)^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 12*x^2 - 25*p2*x^2 + 
     2*p2^2*x^2 + 12*x^3 + 18*p2*x^3)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{-1, -1 - 2*x}, z] - G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 
     2*G[{0, 1 + 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{1, -1 - 2*x}, z] + G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] + 
     2*G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] - 2*G[{-1}, z]*Log[-1 - 2*x] + 
     2*G[{1}, z]*Log[-1 - 2*x] + 2*G[{-1 - 2*x}, z]*Log[-1 - 2*x] - 
     2*G[{1 + 2*x}, z]*Log[-1 - 2*x] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] - 
     2*G[{-1}, z]*Log[(1 + x)^2] + 2*G[{1}, z]*Log[(1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(1 + x)^2] - 3*G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2]))/
   (256*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((4 + 6*p2 + 2*p2^2 + 10*x + 19*p2*x - 18*x^2 - 48*p2*x^2 - 6*p2^2*x^2 - 
     2*x^3 + 25*p2*x^3 + 6*p2^2*x^3 + 6*x^4)*(G[{-1, -1 - 2*x}, z] - 
     G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 2*G[{0, 1 + 2*x}, z] + 
     G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] + 
     2*G[{-1 - 2*x}, z]*Log[-1 - 2*x] - 2*G[{1 + 2*x}, z]*Log[-1 - 2*x] - 
     G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[4*(1 + x)^2] - G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2]))/
   (256*(1 + p2)^(5/2)*(-1 + x)^2*x) + 
  ((-1 - p2 - x + p2*x + 3*x^2)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(1 + x)^2]*Log[16*(1 + x)^2]))/(384*(1 + p2)*(-1 + x)*x) + 
  ((-2*p2^2 + p2^3 + 12*p2^2*x - 2*p2^3*x + 14*x^2 + 24*p2*x^2 - 
     21*p2^2*x^2 + p2^3*x^2 - 38*x^3 - 64*p2*x^3 + 14*p2^2*x^3 + 30*x^4 + 
     50*p2*x^4 - 5*p2^2*x^4 - 6*x^5 - 12*p2*x^5)*
    (4*G[{-1 - 2*x, 1 - 2*x}, z] - 4*G[{1 + 2*x, -1 + 2*x}, z] - 
     4*G[{-1 - 2*x}, z]*Log[16] + 4*G[{1 + 2*x}, z]*Log[16] + 
     G[{-1 - 2*x}, z]*Log[4096] - G[{1 + 2*x}, z]*Log[4096] + 
     8*G[{-1 - 2*x}, z]*Log[1 - x] - 8*G[{1 + 2*x}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 4*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 - 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x}, z]*Log[x^2] + 
     2*G[{-1 + 2*x}, z]*Log[x^2] + 2*G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1 - 2*x}, z]*Log[x^2*(-1 + 2*x)^2] - 2*G[{1 + 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x^2) - 
  ((-2*p2^2 + p2^3 - p2*x + 11*p2^2*x - 2*p2^3*x + 13*x^2 + 26*p2*x^2 - 
     18*p2^2*x^2 + p2^3*x^2 - 39*x^3 - 68*p2*x^3 + 11*p2^2*x^3 + 39*x^4 + 
     61*p2*x^4 - 3*p2^2*x^4 - 13*x^5 - 19*p2*x^5)*(2*G[{-1, -1 + 2*x}, z] - 
     2*G[{1, 1 - 2*x}, z] + 2*G[{-1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 + 2*x, -1 + 2*x}, z] + 2*G[{-1}, z]*Log[8] + 
     2*G[{-1 - 2*x}, z]*Log[8] + 2*G[{1}, z]*Log[16] + 
     2*G[{1 + 2*x}, z]*Log[16] - G[{1}, z]*Log[64] - 
     G[{1 + 2*x}, z]*Log[64] - G[{-1}, z]*Log[256] - 
     G[{-1 - 2*x}, z]*Log[256] + 4*G[{-1}, z]*Log[1 - x] - 
     4*G[{1}, z]*Log[1 - x] + 4*G[{-1 - 2*x}, z]*Log[1 - x] - 
     4*G[{1 + 2*x}, z]*Log[1 - x] - 2*G[{-1}, z]*Log[(-1 + x)^2] + 
     2*G[{1}, z]*Log[(-1 + x)^2] - 2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[x^2] + 
     2*G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] + 
     G[{1 + 2*x}, z]*Log[x^2] + G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] - 
     G[{1}, z]*Log[x^2*(-1 + 2*x)^2] + G[{-1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2]))/
   (256*(1 + p2)^(5/2)*(-1 + x)^2*x^2) - 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] - 4*G[{1, -1 + 2*x}, z] - 
     2*G[{-1 - 2*x, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     4*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[4] - 2*G[{-1 - 2*x}, z]*Log[8] - 
     2*G[{-1 + 2*x}, z]*Log[8] + G[{1}, z]*Log[16] - 
     2*G[{1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[64] + 
     G[{1 + 2*x}, z]*Log[64] + G[{-1 - 2*x}, z]*Log[256] + 
     8*G[{-1}, z]*Log[1 - x] - 8*G[{1}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[1 - x] + 4*G[{1 - 2*x}, z]*Log[1 - x] - 
     4*G[{-1 + 2*x}, z]*Log[1 - x] + 4*G[{1 + 2*x}, z]*Log[1 - x] - 
     6*G[{-1}, z]*Log[(-1 + x)^2] + 6*G[{1}, z]*Log[(-1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] - 2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[x^2] + 2*G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] - G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] - 2*G[{1}, z]*Log[x^2*(-1 + 2*x)^2] - 
     G[{-1 - 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + G[{1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{-1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + 
     G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2]))/(256*(1 + p2)^(3/2)*
    (-1 + x)^2) + ((1 + x*(-4 + 5*x))*Log[(1 + 2*x)^2])/
   (64*(1 + p2)*(-1 + x)*x) + 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 20*x^2 - 34*p2*x^2 + p2^2*x^2 + 
     20*x^3 + 26*p2*x^3)*(4*G[{1 - 2*x, -1 - 2*x}, z] - 
     4*G[{-1 + 2*x, 1 + 2*x}, z] - 4*G[{1 - 2*x}, z]*Log[16] + 
     4*G[{-1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[4096] - 
     G[{-1 + 2*x}, z]*Log[4096] - 2*G[{-1 - 2*x}, z]*Log[x^2] + 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[(1 + 2*x)^2]))/(512*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((p2 + p2^2 - 5*x - 14*p2*x + 23*x^2 + 44*p2*x^2 - 3*p2^2*x^2 - 31*x^3 - 
     49*p2*x^3 + 3*p2^2*x^3 + 13*x^4 + 19*p2*x^4)*(4*G[{-1, -1 - 2*x}, z] - 
     4*G[{1, 1 + 2*x}, z] - 4*G[{1 - 2*x, -1 - 2*x}, z] + 
     4*G[{-1 + 2*x, 1 + 2*x}, z] + 4*G[{1 - 2*x}, z]*Log[16] - 
     4*G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[4096] - 
     G[{1}, z]*Log[4096] - G[{1 - 2*x}, z]*Log[4096] + 
     G[{-1 + 2*x}, z]*Log[4096] - G[{-1}, z]*Log[65536] + 
     G[{1}, z]*Log[65536] - 2*G[{-1}, z]*Log[x^2] + 2*G[{1}, z]*Log[x^2] + 
     2*G[{-1 - 2*x}, z]*Log[x^2] - 2*G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1}, z]*Log[(1 + 2*x)^2] - 2*G[{1}, z]*Log[(1 + 2*x)^2] - 
     2*G[{1 - 2*x}, z]*Log[(1 + 2*x)^2] + 2*G[{-1 + 2*x}, z]*
      Log[(1 + 2*x)^2]))/(512*(1 + p2)^(5/2)*(-1 + x)^2*x) - 
  ((2 + 2*p2 + 3*x - p2*x + x^2 - 4*p2*x^2 - 15*x^3 + 4*p2*x^3 + 9*x^4)*
    (2*G[{-1, -1 - 2*x}, z] - 4*G[{-1, 1 + 2*x}, z] - 4*G[{0, -1 - 2*x}, z] + 
     4*G[{0, 1 + 2*x}, z] + 4*G[{1, -1 - 2*x}, z] - 2*G[{1, 1 + 2*x}, z] + 
     4*G[{-1 - 2*x, -1 - 2*x}, z] - 2*G[{-1 - 2*x, 1 + 2*x}, z] + 
     2*G[{1 + 2*x, -1 - 2*x}, z] - 4*G[{1 + 2*x, 1 + 2*x}, z] - 
     G[{-1}, z]*Log[64] + G[{1}, z]*Log[64] + G[{-1 - 2*x}, z]*Log[64] - 
     G[{1 + 2*x}, z]*Log[64] - G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] - G[{1 + 2*x}, z]*Log[x^2] - 
     2*G[{-1}, z]*Log[(1 + x)^2] + 2*G[{1}, z]*Log[(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 2*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 
     4*G[{-1}, z]*Log[4*(1 + x)^2] - 4*G[{1}, z]*Log[4*(1 + x)^2] - 
     G[{-1}, z]*Log[(1 + 2*x)^2] + G[{1}, z]*Log[(1 + 2*x)^2] + 
     G[{-1 - 2*x}, z]*Log[(1 + 2*x)^2] - G[{1 + 2*x}, z]*Log[(1 + 2*x)^2]))/
   (256*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(8*G[{-1, 1 + 2*x}, z] + 
     8*G[{0, -1 - 2*x}, z] - 8*G[{0, 1 + 2*x}, z] - 8*G[{1, -1 - 2*x}, z] - 
     8*G[{-1 - 2*x, -1 - 2*x}, z] + 4*G[{-1 - 2*x, 1 + 2*x}, z] + 
     4*G[{1 - 2*x, -1 - 2*x}, z] - 4*G[{-1 + 2*x, 1 + 2*x}, z] - 
     4*G[{1 + 2*x, -1 - 2*x}, z] + 8*G[{1 + 2*x, 1 + 2*x}, z] - 
     4*G[{1 - 2*x}, z]*Log[16] + 4*G[{-1 + 2*x}, z]*Log[16] - 
     G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] - G[{-1 - 2*x}, z]*Log[4096] + 
     G[{1 - 2*x}, z]*Log[4096] - G[{-1 + 2*x}, z]*Log[4096] + 
     G[{1 + 2*x}, z]*Log[4096] - 4*G[{-1}, z]*Log[(1 + x)^2] + 
     4*G[{1}, z]*Log[(1 + x)^2] - 4*G[{-1 - 2*x}, z]*Log[(1 + x)^2] + 
     4*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 4*G[{-1}, z]*Log[(1 + 2*x)^2] - 
     4*G[{1}, z]*Log[(1 + 2*x)^2] - 2*G[{-1 - 2*x}, z]*Log[(1 + 2*x)^2] + 
     2*G[{1 - 2*x}, z]*Log[(1 + 2*x)^2] - 2*G[{-1 + 2*x}, z]*
      Log[(1 + 2*x)^2] + 2*G[{1 + 2*x}, z]*Log[(1 + 2*x)^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-32*p2^2 - 32*p2^3 - 256*p2*x - 400*p2^2*x + 32*p2^3*x - 512*x^2 - 
     1408*p2*x^2 + 592*p2^2*x^2 - 1024*x^3 + 3712*p2*x^3 - 224*p2^2*x^3 + 
     5376*x^4 - 2816*p2*x^4 - 6144*x^5 + 768*p2*x^5 + 2816*x^6 - 512*x^7)*
    ((-7*Pi^2)/3 - 4*G[{-1, 1 - 2*x}, z] + 2*G[{-1, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] - 
     4*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] - 
     6*G[{-1}, z]*Log[2] - 6*G[{1}, z]*Log[2] - 6*G[{1 - 2*x}, z]*Log[2] - 
     6*G[{-1 + 2*x}, z]*Log[2] - 26*Log[2]^2 + 8*Log[2]*Log[4 - 4*x] - 
     G[{-1}, z]*Log[(1 - 2*x)^2] - G[{1}, z]*Log[(1 - 2*x)^2] - 
     G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
     4*Log[1 - 2*x]*(Log[1 - 2*x] + 5*Log[2 - 2*x]) - 
     4*G[{-1}, z]*Log[1 - x] - 4*G[{1}, z]*Log[1 - x] - 
     4*G[{1 - 2*x}, z]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*Log[1 - x] - 
     2*Log[1 - x]*(Log[256] + 5*Log[1 - x]) + 
     4*G[{-1}, z]*Log[4*(-1 + x)^2] + 4*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2] - Log[-x]*Log[4096*x^6] + 
     Log[x^4]*Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
     12*PolyLog[2, (1 - 2*x)^(-1)] + 16*PolyLog[2, (2 - 2*x)^(-1)] - 
     4*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
     12*PolyLog[2, (-1 + 2*x)^(-1)] + 4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
     8*PolyLog[2, x/(-1 + 2*x)]))/(4096*(1 + p2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)^2) + 
  ((4 - 6*x + 4*x^2)*(-Pi^2/6 + 2*G[{-1, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{-1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 + 2*x, -1 + 2*x}, z] + 8*Log[2]^2 + 4*G[{-1 - 2*x}, z]*Log[4] + 
     4*G[{1 + 2*x}, z]*Log[4] - 3*Log[4]^2 - 2*G[{-1}, z]*Log[16] - 
     2*G[{1}, z]*Log[16] + Log[16]^2/2 + G[{-1}, z]*Log[64] + 
     G[{1}, z]*Log[64] - G[{-1 - 2*x}, z]*Log[64] - G[{1 + 2*x}, z]*Log[64] + 
     (5*Log[2]*Log[64])/2 + Log[4]*Log[64] - Log[8]*Log[64] + 
     Log[2]*Log[256] - Log[4]*Log[512] - Log[16]*Log[(1 - x)^(-1)] + 
     4*G[{-1}, z]*Log[1 - x] + 4*G[{1}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[1 - x] - 4*G[{1 + 2*x}, z]*Log[1 - x] - 
     Log[16]*Log[1 - x] - 9*Log[1 - 2*x]*Log[1 - x] - (17*Log[1 - x]^2)/2 - 
     2*G[{-1}, z]*Log[(-1 + x)^2] - 2*G[{1}, z]*Log[(-1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     Log[4]*Log[(-1 + x)^2] + Log[256]*Log[(-1 + x)^2] + 
     2*Log[(-1 + x)^2]^2 - Log[4]*Log[x^(-1)] + Log[8]*Log[x^(-1)] + 
     Log[8]*Log[-x] - Log[512]*Log[-x] + (Log[-x^(-9)]*Log[-x])/2 + 
     Log[16]*Log[x] - 2*G[{-1}, z]*Log[x^2] - 2*G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] + G[{1 + 2*x}, z]*Log[x^2] - 
     Log[16]*Log[x^2] + Log[256]*Log[x^2] + 2*Log[x^2]^2 - 
     Log[2]*Log[(-1 + x)/(-1 + 2*x)] + Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 
     Log[64]*Log[(-1 + x)/(-1 + 2*x)] + Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
     2*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 
     Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] + 
     4*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + Log[(-1 + x)/(-1 + 2*x)]^2 + 
     Log[2]*Log[x/(-1 + 2*x)] - Log[4]*Log[x/(-1 + 2*x)] + 
     Log[64]*Log[x/(-1 + 2*x)] - Log[512]*Log[x/(-1 + 2*x)] - 
     4*Log[(1 - x)^(-1)]*Log[x/(-1 + 2*x)] - 4*Log[1 - x]*Log[x/(-1 + 2*x)] - 
     2*Log[x^2]*Log[x/(-1 + 2*x)] - Log[x/(-1 + 2*x)]^2 - 
     Log[64]*Log[x*(-1 + 2*x)] + G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] + 
     G[{1}, z]*Log[x^2*(-1 + 2*x)^2] - G[{-1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + 
     (3*Log[2]*Log[x^2*(-1 + 2*x)^2])/2 + 
     (Log[(-1 + x)/(-1 + 2*x)]*Log[x^2*(-1 + 2*x)^2])/2 - 
     (Log[x/(-1 + 2*x)]*Log[x^2*(-1 + 2*x)^2])/2 + 
     2*Log[64]*Log[x/(1 + 2*x)] - 2*Log[256]*Log[x/(1 + 2*x)] + 
     8*Log[1 - x]*Log[x/(1 + 2*x)] - 4*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
     2*Log[x^2]*Log[x/(1 + 2*x)] + 2*Log[x^2*(-1 + 2*x)^2]*Log[x/(1 + 2*x)] + 
     (Log[x^6]*Log[1 - 3*x + 2*x^2])/2 - PolyLog[2, 1 - 1/(2*x)] - 
     8*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] + 
     8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 4*PolyLog[2, 1/2 - x] + 
     4*PolyLog[2, 1 - x] - 5*PolyLog[2, 1/(2*x)] + PolyLog[2, (-1 + x)/x] - 
     11*PolyLog[2, x/(-1 + x)] + 8*PolyLog[2, (-1 + 2*x)^(-1)] + 
     4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
   (256*(1 + p2)*(-1 + x)) + 
  ((6*p2^2 + 2*p2^3 + 48*p2*x + 16*p2^2*x + 80*x^2 - 40*p2*x^2 - 
     16*p2^2*x^2 - 192*x^3 - 8*p2*x^3 + 208*x^4 - 160*x^5 + 64*x^6)*
    (Pi^2/3 - 2*G[{-1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1 + 2*x}, z] + 
     28*Log[2]^2 - 2*G[{1 - 2*x}, z]*Log[16] - 2*G[{-1 + 2*x}, z]*Log[16] - 
     G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] + G[{1 - 2*x}, z]*Log[64] + 
     G[{-1 + 2*x}, z]*Log[64] + G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] + 
     8*ArcCoth[3 - 4*x]*Log[1 + (1 - 2*x)^(-1)] + 
     2*Log[1 + (1 - 2*x)^(-1)]^2 - 6*Log[2]*Log[4 - 8*x] - 
     G[{-1}, z]*Log[(1 - 2*x)^2] - G[{1}, z]*Log[(1 - 2*x)^2] + 
     G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] + G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 
     2*Log[1 - 2*x]*(Log[1 - 2*x] + 5*Log[2 - 2*x]) - 
     4*G[{-1}, z]*Log[1 - x] - 4*G[{1}, z]*Log[1 - x] + 
     4*G[{1 - 2*x}, z]*Log[1 - x] + 4*G[{-1 + 2*x}, z]*Log[1 - x] - 
     4*Log[1 - 2*x]*Log[1 - x] - 4*Log[1 - x]^2 + 2*Log[1 - 1/(2*x)]*
      Log[-1 + x] + 3*G[{-1}, z]*Log[(-1 + x)^2] + 
     3*G[{1}, z]*Log[(-1 + x)^2] - 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 2*Log[1 + (1 - 2*x)^(-1)]*
      (3*Log[1 - 2*x] + Log[-2*x]) + Log[-64*x]*Log[-x] - Log[-x]^2 - 
     4*Log[2]*(2*Log[4*(-1 + x)*x] + Log[4*(-1 + x)*(-1 + 2*x)]) - 
     2*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 
     Log[x^(-2)]*Log[1 - 3*x + 2*x^2] + 2*Log[-1 + 2*x]*
      Log[1 + (-1 + 2*x)^(-1)] - 2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
     4*PolyLog[2, (1 - 2*x)^(-1)] + 2*PolyLog[2, (2 - 2*x)^(-1)] + 
     4*PolyLog[2, x/(-1 + x)] - 4*PolyLog[2, (-1 + 2*x)^(-1)] - 
     2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*PolyLog[2, x/(-1 + 2*x)]))/
   (256*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((-6*p2^2 - 2*p2^3 - 48*p2*x - 16*p2^2*x - 80*x^2 + 40*p2*x^2 + 
     16*p2^2*x^2 + 192*x^3 + 8*p2*x^3 - 208*x^4 + 160*x^5 - 64*x^6)*
    (-Pi^2 + 2*G[{-1, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - Log[2]^2 - 
     2*Log[1 - 2*x]^2 + 2*G[{-1}, z]*Log[1 - x] + 2*G[{1}, z]*Log[1 - x] - 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] - G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] + G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] - Log[1 - x]*Log[-16*x] - G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] - 2*G[{-1}, z]*Log[4*x^2] - 
     2*G[{1}, z]*Log[4*x^2] + 2*G[{1 - 2*x}, z]*Log[4*x^2] + 
     2*G[{-1 + 2*x}, z]*Log[4*x^2] - Log[2]*Log[8*(1 - 2*x)*x^2] + 
     Log[1 - 2*x]*(4*Log[1 - x] + Log[-128*x^3]) + 
     G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
     G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4] + Log[4]*Log[-x^5] - 
     Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)] - 
     2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 4*PolyLog[2, (1 - 2*x)^(-1)] - 
     2*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] + 
     4*PolyLog[2, x/(-1 + x)] - 4*PolyLog[2, (-1 + 2*x)^(-1)] - 
     2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*PolyLog[2, x/(-1 + 2*x)]))/
   (256*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  (-13*Pi^2 + 6*G[{-1, 1 - 2*x}, z] - 12*G[{-1, -1 + 2*x}, z] - 
    12*G[{1, 1 - 2*x}, z] + 6*G[{1, -1 + 2*x}, z] - 
    12*G[{1 - 2*x, 1 - 2*x}, z] + 6*G[{1 - 2*x, -1 + 2*x}, z] + 
    6*G[{-1 + 2*x, 1 - 2*x}, z] - 12*G[{-1 + 2*x, -1 + 2*x}, z] - 
    120*Log[2]^2 - 6*G[{-1}, z]*Log[1 - x] - 6*G[{1}, z]*Log[1 - x] - 
    6*G[{1 - 2*x}, z]*Log[1 - x] - 6*G[{-1 + 2*x}, z]*Log[1 - x] + 
    3*Log[4]*Log[1 - x] + 36*Log[2 - x^(-1)]*Log[1 - x] - 
    12*Log[1 - 1/(2*x)]*Log[1 - x] - 18*Log[1 - x]*Log[-64*(-1 + x)] + 
    12*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] - 6*Log[-1 + x]^2 + 
    3*Log[1 - 2*x]*Log[64/x^6] + 6*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] + 
    12*Log[1 - 1/(2*x)]*Log[x^(-1)] - (12*I)*Pi*Log[(-1 + x)/x] + 
    12*Log[-1 + x]*Log[x] - 6*Log[x]^2 + 12*G[{-1}, z]*Log[4*x^2] + 
    12*G[{1}, z]*Log[4*x^2] - 3*Log[16]*Log[4*x^2] - 
    3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
    3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] - 3*G[{1 - 2*x}, z]*
     Log[64*(1 - 2*x)^2*x^4] - 3*G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] + 
    3*Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] - 
    3*Log[-x]*Log[1099511627776*x^20] - 6*Log[1 - 1/(2*x)]*Log[-4 + 8*x] - 
    6*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)] - 
    12*PolyLog[2, 1 + 1/(2*(-1 + x))] + 36*PolyLog[2, (1 - 2*x)^(-1)] - 
    24*PolyLog[2, (2 - 2*x)^(-1)] + 24*PolyLog[2, 1/(2*x)] + 
    36*PolyLog[2, x/(-1 + x)] - 36*PolyLog[2, (-1 + 2*x)^(-1)] - 
    24*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 12*PolyLog[2, x/(-1 + 2*x)])/
   (768*(1 + p2)*(-1 + x)) + 
  ((8*p2^3 + 8*p2^4 + 64*p2^2*x + 96*p2^3*x - 8*p2^4*x + 128*p2*x^2 + 
     320*p2^2*x^2 - 148*p2^3*x^2 + 192*p2*x^3 - 896*p2^2*x^3 + 56*p2^3*x^3 - 
     1216*p2*x^4 + 704*p2^2*x^4 + 1472*p2*x^5 - 192*p2^2*x^5 - 704*p2*x^6 + 
     128*p2*x^7)*(4*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, 1 - 2*x}, z] - 
       G[{-1, -1 + 2*x}, z] + G[{1, -1}, z] + G[{1, 1}, z] - 
       G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + 
       G[{1 - 2*x, 1}, z] - 3*G[{1 - 2*x, 1 - 2*x}, z] + 
       G[{1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1}, z] + 
       G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z] - 2*G[{-1}, z]*Log[1 - 2*x] - 
       2*G[{1}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x}, z]*Log[1 - 2*x] - 
       2*G[{-1 + 2*x}, z]*Log[1 - 2*x] + G[{-1}, z]*Log[4*(1 - x)^2] + 
       G[{1}, z]*Log[4*(1 - x)^2] - G[{1 - 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1 + 2*x}, z]*Log[4*(1 - x)^2] + G[{-1}, z]*Log[4*x^2] + 
       G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1 + 2*x}, z]*Log[4*x^2]) - 
     (8*(Pi^2 + 3*Log[4 - 8*x]*Log[1 - 2*x] + 6*Log[1 - 2*x]*Log[-x] + 
        6*PolyLog[2, 2*x] - 6*PolyLog[2, -1 + 2*x]))/3))/
   (2048*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((8*p2 + 8*p2^2 + 8*p2*x - 8*p2^2*x - 24*p2*x^2)*
    (4*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, -1 - 2*x}, z] - 
       G[{-1, 1 + 2*x}, z] + G[{1, -1}, z] + G[{1, 1}, z] - 
       G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] + G[{-1 - 2*x, -1}, z] + 
       G[{-1 - 2*x, 1}, z] - 3*G[{-1 - 2*x, -1 - 2*x}, z] + 
       G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
       G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] - 
       2*G[{-1}, z]*Log[-1 - 2*x] - 2*G[{1}, z]*Log[-1 - 2*x] - 
       2*G[{-1 - 2*x}, z]*Log[-1 - 2*x] - 2*G[{1 + 2*x}, z]*Log[-1 - 2*x] + 
       G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] - 
       G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
       G[{-1}, z]*Log[4*(1 + x)^2] + G[{1}, z]*Log[4*(1 + x)^2] - 
       G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*
        Log[4*(1 + x)^2]) - (8*(Pi^2 + 3*Log[-4 - 8*x]*Log[-1 - 2*x] + 
        6*Log[-1 - 2*x]*Log[-1 - x] + 6*PolyLog[2, 2*(1 + x)] - 
        6*PolyLog[2, 1 + 2*x]))/3))/(2048*p2*(1 + p2)*(-1 + x)*x) + 
  ((-4 + 6*x - 4*x^2)*((5*Pi^2)/6 - 2*G[{-1, -1 - 2*x}, 1] - 
     2*G[{-1, -1 - 2*x}, z] + 4*G[{-1, 1 + 2*x}, 1] + 2*G[{0, -1 - 2*x}, 1] - 
     2*G[{0, 1 + 2*x}, 1] - 2*G[{1, 1 + 2*x}, z] - 
     4*G[{1 - 2*x, -1 - 2*x}, 1] + 2*G[{1 - 2*x, -1 - 2*x}, z] + 
     2*G[{-1 + 2*x, 1 + 2*x}, z] - 4*G[{1 + 2*x, 1}, 1] - 
     2*G[{1 + 2*x, -1 - 2*x}, 1] + 4*G[{1 + 2*x, 1 + 2*x}, 1] + 9*Log[2]^2 + 
     4*G[{1 - 2*x}, 1]*Log[4] + 4*G[{-1 + 2*x}, 1]*Log[4] - 3*Log[4]^2 + 
     Log[2]*Log[16] - G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] + 
     G[{1 - 2*x}, z]*Log[64] + G[{-1 + 2*x}, z]*Log[64] + 
     G[{1 + 2*x}, 1]*Log[64] - Log[4]*Log[64] + Log[8]*Log[64] + 
     G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] + G[{1 - 2*x}, 1]*Log[256] - 
     G[{1 - 2*x}, z]*Log[256] - G[{-1 + 2*x}, 1]*Log[256] - 
     G[{-1 + 2*x}, z]*Log[256] - G[{1 - 2*x}, 1]*Log[4096] - 
     Log[4]*Log[16384] + (Log[2]*Log[65536])/2 + Log[4]*Log[2 + x^(-1)] - 
     Log[4]*Log[(-1 - 2*x)^(-1)] + Log[4]*Log[-x^(-1)] - 
     2*Log[2 + x^(-1)]*Log[-x^(-1)] + Log[16]*Log[x] + Log[256]*Log[x] + 
     4*Log[x]^2 + G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] - 
     G[{-1 - 2*x}, z]*Log[x^2] + 3*G[{1 + 2*x}, 1]*Log[x^2] - 
     G[{1 + 2*x}, z]*Log[x^2] - Log[4]*Log[x^2] + Log[8]*Log[x^2] - 
     Log[256]*Log[x^2] - 2*Log[x^2]^2 - Log[16]*Log[x*(1 + x)] + 
     2*G[{1 + 2*x}, 1]*Log[(1 + x)^2] + Log[16]*Log[(1 + x)^2] + 
     Log[4096]*Log[(1 + x)^2] - Log[16384]*Log[(1 + x)^2] - 
     2*Log[(1 + x)^2]^2 + (Log[2]*Log[(1 + 2*x)^(-8)])/2 + 
     (Log[x]*Log[(1 + 2*x)^(-8)])/2 + 2*Log[(1 + x)^2]*Log[x/(1 + 2*x)] - 
     Log[16]*Log[(1 + x)/(1 + 2*x)] - Log[4096]*Log[(1 + x)/(1 + 2*x)] - 
     2*Log[(-1 - 2*x)^(-1)]*Log[(1 + x)/(1 + 2*x)] - 
     4*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] - Log[256]*Log[1 + 2*x] - 
     4*Log[x]*Log[1 + 2*x] - (Log[(1 + 2*x)^(-8)]*Log[1 + 2*x])/2 + 
     Log[4]*Log[x*(1 + 2*x)] - G[{-1}, z]*Log[(1 + 2*x)^2] - 
     G[{1}, z]*Log[(1 + 2*x)^2] - 2*G[{1 - 2*x}, 1]*Log[(1 + 2*x)^2] + 
     G[{1 - 2*x}, z]*Log[(1 + 2*x)^2] + G[{-1 + 2*x}, z]*Log[(1 + 2*x)^2] + 
     G[{1 + 2*x}, 1]*Log[(1 + 2*x)^2] + Log[2]*Log[(1 + 2*x)^2] + 
     4*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] - 2*PolyLog[2, 1 + x^(-1)] - 
     6*PolyLog[2, (-1 - 2*x)^(-1)] + 2*PolyLog[2, -1/(2*x)] + 
     4*PolyLog[2, x/(1 + x)] + 6*PolyLog[2, (1 + 2*x)^(-1)] + 
     4*PolyLog[2, x/(1 + 2*x)] - 2*PolyLog[2, (1 + x)/(1 + 2*x)] - 
     8*PolyLog[2, (2 + 2*x)^(-1)] - 4*PolyLog[2, (1 + 2*x)/(2 + 2*x)]))/
   (256*(1 + p2)*(-1 + x)) + ((-32 - 32*p2 - 32*x + 32*p2*x + 96*x^2)*
    ((-11*Pi^2)/3 + 2*G[{-1, -1 - 2*x}, z] - 4*G[{-1, 1 + 2*x}, z] - 
     4*G[{1, -1 - 2*x}, z] + 2*G[{1, 1 + 2*x}, z] - 
     4*G[{-1 - 2*x, -1 - 2*x}, z] + 2*G[{-1 - 2*x, 1 + 2*x}, z] + 
     2*G[{1 + 2*x, -1 - 2*x}, z] - 4*G[{1 + 2*x, 1 + 2*x}, z] - 46*Log[2]^2 - 
     G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] - G[{-1 - 2*x}, z]*Log[64] - 
     G[{1 + 2*x}, z]*Log[64] + 4*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 + 2*x}, z]*Log[x^2] - 2*G[{-1}, z]*Log[(1 + x)^2] - 
     2*G[{1}, z]*Log[(1 + x)^2] - 2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 4*G[{-1}, z]*Log[4*(1 + x)^2] + 
     4*G[{1}, z]*Log[4*(1 + x)^2] + 8*Log[2]*Log[4*(1 + x)^2] - 
     (Log[x] - Log[1/2 + x])*(8*Log[x] + Log[65536/(1 + 2*x)^8]) - 
     4*Log[2]*Log[x*(1 + 2*x)] - 4*Log[(1 + x)^2]*(Log[(4*x)/(1 + 2*x)] + 
       2*Log[8*(1 + x)*(1 + 2*x)]) - G[{-1}, z]*Log[(1 + 2*x)^2] - 
     G[{1}, z]*Log[(1 + 2*x)^2] - G[{-1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
     G[{1 + 2*x}, z]*Log[(1 + 2*x)^2] + 
     4*(2*Log[2*x*(1 + x)] + Log[-64/(1 + 2*x)])*Log[1 + (1 + 2*x)^(-1)] + 
     4*PolyLog[2, 1 + x^(-1)] + 12*PolyLog[2, (-1 - 2*x)^(-1)] - 
     4*PolyLog[2, -1/(2*x)] - 8*PolyLog[2, x/(1 + x)] - 
     12*PolyLog[2, (1 + 2*x)^(-1)] - 8*PolyLog[2, x/(1 + 2*x)] + 
     4*PolyLog[2, (1 + x)/(1 + 2*x)] + 16*PolyLog[2, (2 + 2*x)^(-1)] + 
     8*PolyLog[2, 1 - 1/(2*(1 + x))]))/(4096*(1 + p2)*(-1 + x)*x) + 
  (((p2^2 + 4*p2*(2 + x) + 8*(1 + x^2))*(4*G[{-1, -1, -1 - 2*x}, z] - 
       4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 - 2*x}, z] + 
       4*G[{-1, 1, 1 - 2*x}, z] + 4*G[{-1, 1 - 2*x, -1}, z] + 
       4*G[{-1, 1 - 2*x, 1}, z] - 4*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 
       4*G[{-1, -x, -1}, z] - 4*G[{-1, -x, 1}, z] + 
       4*G[{-1, -x, -1 - 2*x}, z] + 4*G[{-1, -x, 1 - 2*x}, z] - 
       4*G[{-1, -1 + 2*x, -1}, z] - 4*G[{-1, -1 + 2*x, 1}, z] + 
       4*G[{-1, -1 + 2*x, 1 + 2*x}, z] + 4*G[{1, -1, -1 + 2*x}, z] - 
       4*G[{1, -1, 1 + 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] + 
       4*G[{1, 1, 1 + 2*x}, z] - 4*G[{1, 1 - 2*x, -1}, z] - 
       4*G[{1, 1 - 2*x, 1}, z] + 4*G[{1, 1 - 2*x, -1 - 2*x}, z] - 
       4*G[{1, x, -1}, z] - 4*G[{1, x, 1}, z] + 4*G[{1, x, -1 + 2*x}, z] + 
       4*G[{1, x, 1 + 2*x}, z] + 4*G[{1, -1 + 2*x, -1}, z] + 
       4*G[{1, -1 + 2*x, 1}, z] - 4*G[{1, -1 + 2*x, 1 + 2*x}, z] + 
       6*G[{1 - 2*x, -1, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 1, -1 - 2*x}, z] - 2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, 1 + 2*x}, z] + 
       4*G[{1 - 2*x, -x, -1}, z] + 4*G[{1 - 2*x, -x, 1}, z] - 
       4*G[{1 - 2*x, -x, -1 - 2*x}, z] - 4*G[{1 - 2*x, -x, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, -1, -1 - 2*x}, z] - 2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 6*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       4*G[{-1 + 2*x, x, -1}, z] + 4*G[{-1 + 2*x, x, 1}, z] - 
       4*G[{-1 + 2*x, x, -1 + 2*x}, z] - 4*G[{-1 + 2*x, x, 1 + 2*x}, z] - 
       G[{-1, 1 - 2*x}, z]*Log[16] + G[{-1, -1 + 2*x}, z]*Log[16] + 
       G[{1, 1 - 2*x}, z]*Log[16] - G[{1, -1 + 2*x}, z]*Log[16] - 
       G[{1 - 2*x, -1}, z]*Log[16] + G[{1 - 2*x, 1}, z]*Log[16] + 
       G[{-1 + 2*x, -1}, z]*Log[16] - G[{-1 + 2*x, 1}, z]*Log[16] + 
       4*G[{-1, -1}, z]*Log[-1 - 2*x] - 4*G[{-1, 1}, z]*Log[-1 - 2*x] - 
       4*G[{-1, 1 - 2*x}, z]*Log[-1 - 2*x] + 4*G[{-1, -x}, z]*Log[-1 - 2*x] + 
       4*G[{-1, -1 + 2*x}, z]*Log[-1 - 2*x] - 4*G[{1, -1}, z]*Log[-1 - 2*x] + 
       4*G[{1, 1}, z]*Log[-1 - 2*x] + 4*G[{1, 1 - 2*x}, z]*Log[-1 - 2*x] + 
       4*G[{1, x}, z]*Log[-1 - 2*x] - 4*G[{1, -1 + 2*x}, z]*Log[-1 - 2*x] - 
       4*G[{1 - 2*x, -x}, z]*Log[-1 - 2*x] - 4*G[{-1 + 2*x, x}, z]*
        Log[-1 - 2*x] - 4*G[{-1, -1}, z]*Log[1 - 2*x] + 
       4*G[{-1, 1}, z]*Log[1 - 2*x] + 4*G[{-1, -x}, z]*Log[1 - 2*x] + 
       4*G[{1, -1}, z]*Log[1 - 2*x] - 4*G[{1, 1}, z]*Log[1 - 2*x] + 
       4*G[{1, x}, z]*Log[1 - 2*x] + 4*G[{1 - 2*x, -1}, z]*Log[1 - 2*x] - 
       4*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] - 4*G[{1 - 2*x, -x}, z]*
        Log[1 - 2*x] - 4*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] + 
       4*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] - 4*G[{-1 + 2*x, x}, z]*
        Log[1 - 2*x] + 2*G[{-1, -1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1, 1}, z]*Log[(-1 + x)^2] - G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1, -1}, z]*Log[(-1 + x)^2] + 2*G[{1, 1}, z]*Log[(-1 + x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 
       2*G[{-1, -1}, z]*Log[x^2] + 2*G[{-1, 1}, z]*Log[x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[x^2] + G[{-1, -1 + 2*x}, z]*Log[x^2] + 
       2*G[{1, -1}, z]*Log[x^2] - 2*G[{1, 1}, z]*Log[x^2] + 
       G[{1, 1 - 2*x}, z]*Log[x^2] - G[{1, -1 + 2*x}, z]*Log[x^2] - 
       G[{1 - 2*x, -1}, z]*Log[x^2] + G[{1 - 2*x, 1}, z]*Log[x^2] + 
       G[{-1 + 2*x, -1}, z]*Log[x^2] - G[{-1 + 2*x, 1}, z]*Log[x^2]))/
     (256*(1 + p2)^2*(-1 + x)) - 
    ((p2 + 2*x)*(-4*G[{-1, -1, 1 - 2*x}, z] + 4*G[{-1, -1, -1 + 2*x}, z] + 
       4*G[{-1, 0, 1 - 2*x}, z] - 4*G[{-1, 0, -1 + 2*x}, z] - 
       4*G[{-1, 1, 1 - 2*x}, z] + 4*G[{-1, 1, -1 + 2*x}, z] - 
       2*G[{-1, 1 - 2*x, -1}, z] - 2*G[{-1, 1 - 2*x, 1}, z] - 
       2*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 2*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1, -1 + 2*x, -1}, z] + 2*G[{-1, -1 + 2*x, 1}, z] - 
       2*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{0, -1, 1 - 2*x}, z] - 4*G[{0, -1, -1 + 2*x}, z] - 
       4*G[{0, 0, 1 - 2*x}, z] + 4*G[{0, 0, -1 + 2*x}, z] + 
       4*G[{0, 1, 1 - 2*x}, z] - 4*G[{0, 1, -1 + 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] + 
       2*G[{0, 1 - 2*x, 1 - 2*x}, z] - 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] + 
       2*G[{0, -1 + 2*x, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{1, -1, 1 - 2*x}, z] + 4*G[{1, -1, -1 + 2*x}, z] + 
       4*G[{1, 0, 1 - 2*x}, z] - 4*G[{1, 0, -1 + 2*x}, z] - 
       4*G[{1, 1, 1 - 2*x}, z] + 4*G[{1, 1, -1 + 2*x}, z] - 
       2*G[{1, 1 - 2*x, -1}, z] - 2*G[{1, 1 - 2*x, 1}, z] - 
       2*G[{1, 1 - 2*x, 1 - 2*x}, z] + 2*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{1, -1 + 2*x, -1}, z] + 2*G[{1, -1 + 2*x, 1}, z] - 
       2*G[{1, -1 + 2*x, 1 - 2*x}, z] + 2*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] - 
       2*G[{1 - 2*x, -1, 1 - 2*x}, z] + 2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       2*G[{1 - 2*x, 0, 1 - 2*x}, z] - 2*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] - 
       2*G[{1 - 2*x, 1, 1 - 2*x}, z] + 2*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       G[{1 - 2*x, 1 - 2*x, -1}, z] - G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
        z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, 
        z] + G[{-1 + 2*x, -1, -1}, z] + G[{-1 + 2*x, -1, 1}, z] - 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 2*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       G[{-1 + 2*x, 1, -1}, z] + G[{-1 + 2*x, 1, 1}, z] - 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 2*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1}, z] - G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, 
        z] + G[{-1 + 2*x, -1 + 2*x, -1}, z] + G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       (3*G[{-1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (G[{-1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{0, -1}, z]*Log[4*(-1 + x)^2] + G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + (G[{1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (3*G[{1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (3*G[{-1, -1}, z]*Log[4*x^2])/2 + (G[{-1, 1}, z]*Log[4*x^2])/2 - 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] + G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       G[{0, -1}, z]*Log[4*x^2] - G[{0, 1}, z]*Log[4*x^2] + 
       G[{0, 1 - 2*x}, z]*Log[4*x^2] - G[{0, -1 + 2*x}, z]*Log[4*x^2] - 
       (G[{1, -1}, z]*Log[4*x^2])/2 + (3*G[{1, 1}, z]*Log[4*x^2])/2 - 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] - (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2])/
        2 + (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[4*x^2])/2 + (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 - 
       (G[{-1}, z]*Log[x^2]*Log[16*x^2])/4 + (G[{1}, z]*Log[x^2]*Log[16*x^2])/
        4 - (G[{1 - 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12 + 
       (G[{-1 + 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12))/
     (16*(1 + p2)^(3/2)) + ((-4*(-1 + x)*x^2 + p2*(-2 + 6*x - 4*x^2 + x^3))*
      (G[{1 - 2*x}, z]*(6*Log[(-1 + x)^2]^2 + 3*Log[(-1 + x)^2]*
          (Log[65536] + 4*Log[x^2]) + 2*(Pi^2 + 72*Log[2]^2 - 3*Log[4]^2 + 
           Log[2]*Log[16777216] + (Log[4096] + 2*Log[16777216])*Log[x^2] + 
           12*Log[x^2]^2)) - G[{-1 + 2*x}, z]*(6*Log[(-1 + x)^2]^2 + 
         3*Log[(-1 + x)^2]*(Log[65536] + 4*Log[x^2]) + 
         2*(Pi^2 + 72*Log[2]^2 - 3*Log[4]^2 + Log[2]*Log[16777216] + 
           (Log[4096] + 2*Log[16777216])*Log[x^2] + 12*Log[x^2]^2)) + 
       3*(4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, -1, -1 + 2*x}, z] - 
         8*G[{-1, 0, 1 - 2*x}, z] + 8*G[{-1, 0, -1 + 2*x}, z] + 
         4*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] - 
         4*G[{-1, 1 - 2*x, -1}, z] - 4*G[{-1, 1 - 2*x, 1}, z] + 
         4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1, -1 + 2*x, -1}, z] + 4*G[{-1, -1 + 2*x, 1}, z] + 
         4*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1, 1 - 2*x}, z] + 8*G[{0, -1, -1 + 2*x}, z] + 
         16*G[{0, 0, 1 - 2*x}, z] - 16*G[{0, 0, -1 + 2*x}, z] - 
         8*G[{0, 1, 1 - 2*x}, z] + 8*G[{0, 1, -1 + 2*x}, z] + 
         8*G[{0, 1 - 2*x, -1}, z] + 8*G[{0, 1 - 2*x, 1}, z] - 
         8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 8*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1 + 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] - 
         8*G[{0, -1 + 2*x, 1 - 2*x}, z] + 8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1, 1 - 2*x}, z] - 4*G[{1, -1, -1 + 2*x}, z] - 
         8*G[{1, 0, 1 - 2*x}, z] + 8*G[{1, 0, -1 + 2*x}, z] + 
         4*G[{1, 1, 1 - 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] - 
         4*G[{1, 1 - 2*x, -1}, z] - 4*G[{1, 1 - 2*x, 1}, z] + 
         4*G[{1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] + 
         4*G[{1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, -1, 1}, z] + 
         4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
         8*G[{1 - 2*x, 0, 1 - 2*x}, z] + 8*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, 1, -1}, z] - 4*G[{1 - 2*x, 1, 1}, z] + 
         4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, 1 - 2*x, -1}, z] - 4*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 4*G[{1 - 2*x, -1 + 2*x, -1}, 
           z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
         4*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, -1}, z] + 
         4*G[{-1 + 2*x, -1, 1}, z] + 4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 8*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
         8*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, -1}, z] + 
         4*G[{-1 + 2*x, 1, 1}, z] + 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
         4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
           z] - 4*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 16*G[{-1}, z]*Log[2]^2 + 
         16*G[{1}, z]*Log[2]^2 + 4*G[{-1, 1 - 2*x}, z]*Log[16] - 
         6*G[{-1, -1 + 2*x}, z]*Log[16] - 4*G[{0, 1 - 2*x}, z]*Log[16] + 
         12*G[{0, -1 + 2*x}, z]*Log[16] + 4*G[{1, 1 - 2*x}, z]*Log[16] - 
         6*G[{1, -1 + 2*x}, z]*Log[16] + 4*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 
         6*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[16] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] + 
         G[{-1, 1 - 2*x}, z]*Log[256] - 4*G[{0, 1 - 2*x}, z]*Log[256] + 
         G[{1, 1 - 2*x}, z]*Log[256] + G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 
         G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 4*G[{-1, -1}, z]*
          Log[(-1 + x)^2] + 4*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
         4*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 4*G[{-1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] + 8*G[{0, -1}, z]*Log[(-1 + x)^2] - 
         8*G[{0, 1}, z]*Log[(-1 + x)^2] - 8*G[{0, 1 - 2*x}, z]*
          Log[(-1 + x)^2] + 8*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{1, -1}, z]*Log[(-1 + x)^2] + 4*G[{1, 1}, z]*Log[(-1 + x)^2] + 
         4*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 4*G[{1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
         4*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 4*G[{1 - 2*x, 1 - 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 4*G[{-1 + 2*x, 1}, z]*
          Log[(-1 + x)^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{-1}, z]*Log[(-1 + x)^2]^2 + 2*G[{1}, z]*Log[(-1 + x)^2]^2 + 
         4*G[{-1, -1}, z]*Log[x^2] - 4*G[{-1, 1}, z]*Log[x^2] + 
         8*G[{-1, 1 - 2*x}, z]*Log[x^2] - 8*G[{-1, -1 + 2*x}, z]*Log[x^2] - 
         8*G[{0, -1}, z]*Log[x^2] + 8*G[{0, 1}, z]*Log[x^2] - 
         16*G[{0, 1 - 2*x}, z]*Log[x^2] + 16*G[{0, -1 + 2*x}, z]*Log[x^2] + 
         4*G[{1, -1}, z]*Log[x^2] - 4*G[{1, 1}, z]*Log[x^2] + 
         8*G[{1, 1 - 2*x}, z]*Log[x^2] - 8*G[{1, -1 + 2*x}, z]*Log[x^2] + 
         4*G[{1 - 2*x, -1}, z]*Log[x^2] - 4*G[{1 - 2*x, 1}, z]*Log[x^2] + 
         8*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 8*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[x^2] + 4*G[{-1 + 2*x, -1}, z]*Log[x^2] - 4*G[{-1 + 2*x, 1}, z]*
          Log[x^2] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
         8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 2*G[{-1}, z]*Log[(-1 + x)^2]*
          Log[x^2] + 2*G[{1}, z]*Log[(-1 + x)^2]*Log[x^2] + 
         4*G[{-1}, z]*Log[x^2]^2 - 4*G[{1}, z]*Log[x^2]^2 + 
         16*G[{-1}, z]*Log[2]*Log[2*x^2] - 16*G[{1}, z]*Log[2]*Log[2*x^2] - 
         4*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
         4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, 1}, z]*
          Log[4*x^2] + 4*G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
         4*G[{1}, z]*Log[x^2]*Log[16*x^2] - 2*G[{-1}, z]*Log[(-1 + x)^2]*
          Log[256*x^2] + 2*G[{1}, z]*Log[(-1 + x)^2]*Log[256*x^2] - 
         2*G[{-1}, z]*Log[x^2]*Log[256*x^2] + 2*G[{1}, z]*Log[x^2]*
          Log[256*x^2])))/(768*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
    ((4*x*(1 + (-1 + x)*x) + p2*(2 + x*(-2 + 3*x)))*
      (6*(G[{-1, -1, 1 - 2*x}, z] - G[{-1, -1, -1 + 2*x}, z] - 
         2*G[{-1, 0, 1 - 2*x}, z] + 2*G[{-1, 0, -1 + 2*x}, z] + 
         G[{-1, 1, 1 - 2*x}, z] - G[{-1, 1, -1 + 2*x}, z] - 
         G[{-1, 1 - 2*x, -1}, z] - G[{-1, 1 - 2*x, 1}, z] + 
         G[{-1, 1 - 2*x, 1 - 2*x}, z] - G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
         G[{-1, -1 + 2*x, -1}, z] + G[{-1, -1 + 2*x, 1}, z] + 
         G[{-1, -1 + 2*x, 1 - 2*x}, z] - G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
         2*G[{0, -1, 1 - 2*x}, z] + 2*G[{0, -1, -1 + 2*x}, z] + 
         4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
         2*G[{0, 1, 1 - 2*x}, z] + 2*G[{0, 1, -1 + 2*x}, z] + 
         2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] - 
         2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
         2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] - 
         2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
         G[{1, -1, 1 - 2*x}, z] - G[{1, -1, -1 + 2*x}, z] - 
         2*G[{1, 0, 1 - 2*x}, z] + 2*G[{1, 0, -1 + 2*x}, z] + 
         G[{1, 1, 1 - 2*x}, z] - G[{1, 1, -1 + 2*x}, z] - 
         G[{1, 1 - 2*x, -1}, z] - G[{1, 1 - 2*x, 1}, z] + 
         G[{1, 1 - 2*x, 1 - 2*x}, z] - G[{1, 1 - 2*x, -1 + 2*x}, z] + 
         G[{1, -1 + 2*x, -1}, z] + G[{1, -1 + 2*x, 1}, z] + 
         G[{1, -1 + 2*x, 1 - 2*x}, z] - G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] + 
         G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] - 
         2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 2*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] + 
         G[{1 - 2*x, 1, 1 - 2*x}, z] - G[{1 - 2*x, 1, -1 + 2*x}, z] - 
         G[{1 - 2*x, 1 - 2*x, -1}, z] - G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
          z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{1 - 2*x, -1 + 2*x, 1}, z] + 
         G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x, 
           -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + G[{-1 + 2*x, -1, 1}, 
          z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - G[{-1 + 2*x, -1, -1 + 2*x}, 
          z] - 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 2*G[{-1 + 2*x, 0, -1 + 2*x}, 
           z] + G[{-1 + 2*x, 1, -1}, z] + G[{-1 + 2*x, 1, 1}, z] + 
         G[{-1 + 2*x, 1, 1 - 2*x}, z] - G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
         G[{-1 + 2*x, 1 - 2*x, -1}, z] - G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
         G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, 
           -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
         G[{-1 + 2*x, -1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
          z] - G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z]*
          Log[1/(4*(-1 + x)^2)] + G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
         G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2/(4*x^4)] + 
         2*(-G[{-1, -1}, z] + G[{-1, 1}, z] + 2*G[{0, -1}, z] - 
           2*G[{0, 1}, z] - G[{1, -1}, z] + G[{1, 1}, z])*Log[(-1 + x)/x] + 
         G[{-1 + 2*x, -1}, z]*Log[(4*x^4)/(-1 + x)^2] + 
         (G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x}, z] + 
           2*G[{0, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
           G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z] + 
           G[{-1 + 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x}, z])*
          Log[64*(-1 + x)^2*x^4] - (G[{-1}, z] - G[{1}, z])*
          (2*Log[1 - x]*Log[-16*(-1 + x)*x^2] - Log[-x]*Log[256*x^6])) + 
       (G[{1 - 2*x}, z] - G[{-1 + 2*x}, z])*(Pi^2 + 84*Log[2]^2 + 
         3*Log[(-1 + x)^2]*Log[256*(-1 + x)^2*x^4] + 
         Log[x^2]*Log[1152921504606846976*x^24])))/
     (384*(1 + p2)^(3/2)*(-1 + x)*x) - 
    ((-1 + (2 + 3*p2)*x + 3*x^2)*((13*Pi^2*G[{1 - 2*x}, z])/12 - 
       (13*Pi^2*G[{-1 + 2*x}, z])/12 + 2*G[{-1, -1, 1 - 2*x}, z] - 
       4*G[{-1, -1, -1 + 2*x}, z] - 3*G[{-1, 0, 1 - 2*x}, z] + 
       3*G[{-1, 0, -1 + 2*x}, z] + 2*G[{-1, 1, 1 - 2*x}, z] - 
       G[{-1, 1, -1 + 2*x}, z] + 2*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1, 1 - 2*x, -1 + 2*x}, z] + 2*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, 1 - 2*x}, z] + 
       4*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
       4*G[{0, 0, -1 + 2*x}, z] - 4*G[{0, 1, 1 - 2*x}, z] + 
       2*G[{0, 1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{0, -1 + 2*x, -1 + 2*x}, z] + G[{1, -1, 1 - 2*x}, z] - 
       2*G[{1, -1, -1 + 2*x}, z] - 3*G[{1, 0, 1 - 2*x}, z] + 
       3*G[{1, 0, -1 + 2*x}, z] + 4*G[{1, 1, 1 - 2*x}, z] - 
       2*G[{1, 1, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1, 1 - 2*x, -1 + 2*x}, z] + G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       2*G[{1, -1 + 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 3*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       3*G[{1 - 2*x, 0, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] - 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 10*G[{1 - 2*x}, z]*Log[2]^2 - 
       10*G[{-1 + 2*x}, z]*Log[2]^2 - 2*G[{-1, -1}, z]*Log[1 - x] + 
       G[{-1, 1}, z]*Log[1 - x] + G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       2*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 2*G[{0, -1}, z]*Log[1 - x] - 
       2*G[{0, 1}, z]*Log[1 - x] - 2*G[{0, 1 - 2*x}, z]*Log[1 - x] + 
       2*G[{0, -1 + 2*x}, z]*Log[1 - x] - G[{1, -1}, z]*Log[1 - x] + 
       2*G[{1, 1}, z]*Log[1 - x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - x] - 
       G[{1, -1 + 2*x}, z]*Log[1 - x] - G[{1 - 2*x, -1}, z]*Log[1 - x] + 
       2*G[{1 - 2*x, 1}, z]*Log[1 - x] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] - G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] - 
       2*G[{-1 + 2*x, -1}, z]*Log[1 - x] + G[{-1 + 2*x, 1}, z]*Log[1 - x] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] - (G[{1 - 2*x}, z]*Log[2]*Log[1 - x])/2 + 
       (G[{-1 + 2*x}, z]*Log[2]*Log[1 - x])/2 - 3*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[1 - x] + 3*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[1 - x] + G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] - 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] + 
       (3*G[{1 - 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 - 
       (3*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 - 
       G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 
       G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 
       (G[{1 - 2*x}, z]*Log[-1 + x]^2)/2 - (G[{-1 + 2*x}, z]*Log[-1 + x]^2)/
        2 - (G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 + 
       (G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 - 
       (G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 + 
       (G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 - 
       G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
       I*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] - I*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] - G[{1 - 2*x}, z]*Log[-1 + x]*Log[x] + 
       G[{-1 + 2*x}, z]*Log[-1 + x]*Log[x] + (G[{1 - 2*x}, z]*Log[x]^2)/2 - 
       (G[{-1 + 2*x}, z]*Log[x]^2)/2 + 4*G[{-1, -1}, z]*Log[4*x^2] - 
       2*G[{-1, 1}, z]*Log[4*x^2] - 4*G[{0, -1}, z]*Log[4*x^2] + 
       4*G[{0, 1}, z]*Log[4*x^2] + 2*G[{1, -1}, z]*Log[4*x^2] - 
       4*G[{1, 1}, z]*Log[4*x^2] + 2*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + (G[{1 - 2*x}, z]*Log[16]*
         Log[4*x^2])/4 - (G[{-1 + 2*x}, z]*Log[16]*Log[4*x^2])/4 - 
       G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       (G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       (G[{-1, 1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4])/2 - 
       G[{-1, -1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{0, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - (G[{1 - 2*x, -1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + (G[{-1 + 2*x, 1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1 - 2*x}, z]*Log[2 - 2/(1 - 2*x)^2]*
         Log[64*(1 - 2*x)^2*x^4])/4 + (G[{-1 + 2*x}, z]*
         Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4])/4 + 
       (G[{1 - 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 - 
       (G[{-1 + 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 + 
       (G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 - 
       (G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 + 
       (G[{1 - 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/2 - 
       (G[{-1 + 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/
        2 + G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 2*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       (G[{-1}, z]*(Pi^2 + 40*Log[2]^2 - 8*Log[4]^2 - Log[4]*Log[1 - x] - 
          12*Log[2 - x^(-1)]*Log[1 - x] + 4*Log[1 - 1/(2*x)]*Log[1 - x] + 
          6*Log[1 - x]*Log[-64*(-1 + x)] - 4*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 2*Log[-1 + x]^2 - Log[1 - 2*x]*Log[64/x^6] - 
          2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 4*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (4*I)*Pi*Log[(-1 + x)/x] - 4*Log[-1 + x]*Log[x] + 
          2*Log[x]^2 + Log[16]*Log[4*x^2] - 8*Log[x^2]*Log[16*x^2] - 
          Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          Log[-x]*Log[1099511627776*x^20] + 2*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 2*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] - 
          8*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
        4 + (G[{1}, z]*(Pi^2 + 40*Log[2]^2 - 8*Log[4]^2 - Log[4]*Log[1 - x] - 
          12*Log[2 - x^(-1)]*Log[1 - x] + 4*Log[1 - 1/(2*x)]*Log[1 - x] + 
          6*Log[1 - x]*Log[-64*(-1 + x)] - 4*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 2*Log[-1 + x]^2 - Log[1 - 2*x]*Log[64/x^6] - 
          2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 4*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (4*I)*Pi*Log[(-1 + x)/x] - 4*Log[-1 + x]*Log[x] + 
          2*Log[x]^2 + Log[16]*Log[4*x^2] - 8*Log[x^2]*Log[16*x^2] - 
          Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          Log[-x]*Log[1099511627776*x^20] + 2*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 2*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] - 
          8*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
        4 - G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 
       G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + 2*x)]))/
     (32*(1 + p2)^(3/2)*(-1 + x)) - 
    ((-2 - 2*x - 2*x^2 + 6*x^3 + p2*(-1 - 8*x + 10*x^2))*
      ((7*Pi^2*G[{1 - 2*x}, z])/12 - (7*Pi^2*G[{-1 + 2*x}, z])/12 + 
       4*G[{-1, -1, 1 - 2*x}, z] - 2*G[{-1, -1, -1 + 2*x}, z] - 
       3*G[{-1, 0, 1 - 2*x}, z] + 3*G[{-1, 0, -1 + 2*x}, z] + 
       G[{-1, 1, 1 - 2*x}, z] - 2*G[{-1, 1, -1 + 2*x}, z] + 
       4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 2*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       G[{-1, -1 + 2*x, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{0, -1, 1 - 2*x}, z] + 2*G[{0, -1, -1 + 2*x}, z] + 
       4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
       2*G[{0, 1, 1 - 2*x}, z] + 4*G[{0, 1, -1 + 2*x}, z] - 
       4*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{1, -1, 1 - 2*x}, z] - G[{1, -1, -1 + 2*x}, z] - 
       3*G[{1, 0, 1 - 2*x}, z] + 3*G[{1, 0, -1 + 2*x}, z] + 
       2*G[{1, 1, 1 - 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] + 
       2*G[{1, 1 - 2*x, 1 - 2*x}, z] - G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       3*G[{1 - 2*x, 0, 1 - 2*x}, z] + 3*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       G[{1 - 2*x, 1, 1 - 2*x}, z] - 2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] - 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + (3*G[{-1, 1}, z]*Log[2])/2 + 
       (3*G[{-1, -1 + 2*x}, z]*Log[2])/2 - 6*G[{0, -1}, z]*Log[2] - 
       6*G[{0, 1 - 2*x}, z]*Log[2] - (3*G[{1, 1}, z]*Log[2])/2 - 
       (3*G[{1, -1 + 2*x}, z]*Log[2])/2 + (3*G[{1 - 2*x, 1}, z]*Log[2])/2 + 
       (3*G[{1 - 2*x, -1 + 2*x}, z]*Log[2])/2 - 
       (3*G[{-1 + 2*x, 1}, z]*Log[2])/2 - (3*G[{-1 + 2*x, -1 + 2*x}, z]*
         Log[2])/2 + (13*G[{1 - 2*x}, z]*Log[2]^2)/2 - 
       (13*G[{-1 + 2*x}, z]*Log[2]^2)/2 + G[{1, -1}, z]*Log[8] + 
       G[{1, 1 - 2*x}, z]*Log[8] + G[{-1 + 2*x, -1}, z]*Log[8] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] + G[{-1, -1}, z]*Log[64] - 
       (3*G[{-1, 1}, z]*Log[64])/4 + G[{-1, 1 - 2*x}, z]*Log[64] - 
       (3*G[{-1, -1 + 2*x}, z]*Log[64])/4 + G[{0, 1}, z]*Log[64] + 
       G[{0, -1 + 2*x}, z]*Log[64] - (3*G[{1, 1}, z]*Log[64])/4 - 
       (3*G[{1, -1 + 2*x}, z]*Log[64])/4 + G[{1 - 2*x, -1}, z]*Log[64] - 
       (3*G[{1 - 2*x, 1}, z]*Log[64])/4 + G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       (3*G[{1 - 2*x, -1 + 2*x}, z]*Log[64])/4 - 
       (3*G[{-1 + 2*x, 1}, z]*Log[64])/4 - (3*G[{-1 + 2*x, -1 + 2*x}, z]*
         Log[64])/4 - 2*G[{1 - 2*x}, z]*Log[2]*Log[4 - 4*x] + 
       2*G[{-1 + 2*x}, z]*Log[2]*Log[4 - 4*x] + G[{1 - 2*x}, z]*
        Log[1 - 2*x]^2 - G[{-1 + 2*x}, z]*Log[1 - 2*x]^2 + 
       G[{-1, -1}, z]*Log[(1 - 2*x)^2] - (G[{-1, 1}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       (G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{0, -1}, z]*Log[(1 - 2*x)^2] + G[{0, 1}, z]*Log[(1 - 2*x)^2] - 
       G[{0, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + G[{0, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] + (G[{1, -1}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{1, 1}, z]*Log[(1 - 2*x)^2] + (G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/
        2 - G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x, -1}, z]*
        Log[(1 - 2*x)^2] - (G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 + 
       (G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2])/2 - G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 5*G[{1 - 2*x}, z]*
        Log[1 - 2*x]*Log[2 - 2*x] - 5*G[{-1 + 2*x}, z]*Log[1 - 2*x]*
        Log[2 - 2*x] + 4*G[{-1, -1}, z]*Log[1 - x] - 
       2*G[{-1, 1}, z]*Log[1 - x] + 4*G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       2*G[{-1, -1 + 2*x}, z]*Log[1 - x] - 4*G[{0, -1}, z]*Log[1 - x] + 
       4*G[{0, 1}, z]*Log[1 - x] - 4*G[{0, 1 - 2*x}, z]*Log[1 - x] + 
       4*G[{0, -1 + 2*x}, z]*Log[1 - x] + 2*G[{1, -1}, z]*Log[1 - x] - 
       4*G[{1, 1}, z]*Log[1 - x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - x] - 
       4*G[{1, -1 + 2*x}, z]*Log[1 - x] + 4*G[{1 - 2*x, -1}, z]*Log[1 - x] - 
       2*G[{1 - 2*x, 1}, z]*Log[1 - x] + 4*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       2*G[{-1 + 2*x, -1}, z]*Log[1 - x] - 4*G[{-1 + 2*x, 1}, z]*Log[1 - x] + 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] + G[{1 - 2*x}, z]*Log[16]*Log[1 - x] - 
       G[{-1 + 2*x}, z]*Log[16]*Log[1 - x] + (5*G[{1 - 2*x}, z]*Log[1 - x]^2)/
        2 - (5*G[{-1 + 2*x}, z]*Log[1 - x]^2)/2 - 4*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] + 2*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{0, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 2*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + G[{-1, -1}, z]*Log[x^2] - 
       (G[{-1, 1}, z]*Log[x^2])/2 + G[{-1, 1 - 2*x}, z]*Log[x^2] - 
       (G[{-1, -1 + 2*x}, z]*Log[x^2])/2 - G[{0, -1}, z]*Log[x^2] + 
       G[{0, 1}, z]*Log[x^2] - G[{0, 1 - 2*x}, z]*Log[x^2] + 
       G[{0, -1 + 2*x}, z]*Log[x^2] + (G[{1, -1}, z]*Log[x^2])/2 - 
       G[{1, 1}, z]*Log[x^2] + (G[{1, 1 - 2*x}, z]*Log[x^2])/2 - 
       G[{1, -1 + 2*x}, z]*Log[x^2] + G[{1 - 2*x, -1}, z]*Log[x^2] - 
       (G[{1 - 2*x, 1}, z]*Log[x^2])/2 + G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2])/2 + 
       (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 - G[{-1 + 2*x, 1}, z]*Log[x^2] + 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/2 - G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] + (G[{1 - 2*x}, z]*Log[-x]*Log[4096*x^6])/4 - 
       (G[{-1 + 2*x}, z]*Log[-x]*Log[4096*x^6])/4 - 
       (G[{1 - 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2])/4 + 
       (G[{-1 + 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2])/4 - 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       4*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       4*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       (G[{1}, z]*(Pi^2 - 26*Log[2]^2 + 8*Log[4]^2 + 8*Log[2]*Log[4 - 4*x] - 
          4*Log[1 - 2*x]^2 - 20*Log[1 - 2*x]*Log[2 - 2*x] - 
          4*Log[16]*Log[1 - x] - 10*Log[1 - x]^2 + 8*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] - Log[-x]*Log[4096*x^6] + 
          Log[x^4]*Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 16*PolyLog[2, (2 - 2*x)^(-1)] - 
          4*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]))/
        4 + 2*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 
       G[{-1}, z]*(-Pi^2/4 + (13*Log[2]^2)/2 - 2*Log[4]^2 - 
         2*Log[2]*Log[4 - 4*x] + Log[1 - 2*x]^2 + 5*Log[1 - 2*x]*
          Log[2 - 2*x] + Log[16]*Log[1 - x] + (5*Log[1 - x]^2)/2 - 
         2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + (Log[-x]*Log[4096*x^6])/4 - 
         (Log[x^4]*Log[1 - 3*x + 2*x^2])/4 - 
         2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 3*PolyLog[2, (1 - 2*x)^(-1)] - 
         4*PolyLog[2, (2 - 2*x)^(-1)] + PolyLog[2, 1/(2*x)] + 
         3*PolyLog[2, x/(-1 + x)] - 3*PolyLog[2, (-1 + 2*x)^(-1)] - 
         PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*PolyLog[2, x/(-1 + 2*x)])))/
     (64*(1 + p2)^(3/2)*(-1 + x)^2) + ((6 + 2*p2 + 7*p2*x + 6*x^2)*
      ((5*Pi^2*G[{1 - 2*x}, z])/3 - (5*Pi^2*G[{-1 + 2*x}, z])/3 - 
       8*ArcCoth[3 - 4*x]*G[{-1, -1 + 2*x}, z] - 8*ArcCoth[3 - 4*x]*
        G[{1, -1 + 2*x}, z] + 8*ArcCoth[3 - 4*x]*G[{1 - 2*x, -1 + 2*x}, z] + 
       8*ArcCoth[3 - 4*x]*G[{-1 + 2*x, -1 + 2*x}, z] + 
       18*G[{-1, -1, 1 - 2*x}, z] - 6*G[{-1, -1, -1 + 2*x}, z] - 
       8*G[{-1, 0, 1 - 2*x}, z] + 8*G[{-1, 0, -1 + 2*x}, z] + 
       2*G[{-1, 1, 1 - 2*x}, z] - 6*G[{-1, 1, -1 + 2*x}, z] + 
       10*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 6*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 6*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
       12*G[{0, -1, 1 - 2*x}, z] + 4*G[{0, -1, -1 + 2*x}, z] + 
       8*G[{0, 0, 1 - 2*x}, z] - 8*G[{0, 0, -1 + 2*x}, z] - 
       4*G[{0, 1, 1 - 2*x}, z] + 12*G[{0, 1, -1 + 2*x}, z] - 
       12*G[{0, 1 - 2*x, 1 - 2*x}, z] + 4*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       4*G[{0, -1 + 2*x, 1 - 2*x}, z] + 12*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       6*G[{1, -1, 1 - 2*x}, z] - 2*G[{1, -1, -1 + 2*x}, z] - 
       8*G[{1, 0, 1 - 2*x}, z] + 8*G[{1, 0, -1 + 2*x}, z] + 
       6*G[{1, 1, 1 - 2*x}, z] - 18*G[{1, 1, -1 + 2*x}, z] + 
       6*G[{1, 1 - 2*x, 1 - 2*x}, z] - 2*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       6*G[{1, -1 + 2*x, 1 - 2*x}, z] - 10*G[{1, -1 + 2*x, -1 + 2*x}, z] + 
       10*G[{1 - 2*x, -1, 1 - 2*x}, z] - 6*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       8*G[{1 - 2*x, 0, 1 - 2*x}, z] + 8*G[{1 - 2*x, 0, -1 + 2*x}, z] + 
       2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 6*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       18*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       6*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       8*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 8*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       6*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 10*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       6*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       6*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       18*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 6*G[{1, -1}, z]*Log[2] - 
       6*G[{1, 1}, z]*Log[2] - 6*G[{1, 1 - 2*x}, z]*Log[2] - 
       6*G[{1, -1 + 2*x}, z]*Log[2] + 18*G[{1 - 2*x, -1}, z]*Log[2] + 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 6*G[{-1 + 2*x, 1}, z]*Log[2] - 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] + 46*G[{1 - 2*x}, z]*Log[2]^2 - 
       46*G[{-1 + 2*x}, z]*Log[2]^2 - 2*G[{1 - 2*x}, z]*Log[4]^2 + 
       2*G[{-1 + 2*x}, z]*Log[4]^2 - 2*G[{-1, -1}, z]*Log[16] + 
       6*G[{-1, -1 + 2*x}, z]*Log[16] - 2*G[{0, 1}, z]*Log[16] - 
       4*G[{0, -1 + 2*x}, z]*Log[16] - 2*G[{1, -1}, z]*Log[16] - 
       2*G[{1, 1 - 2*x}, z]*Log[16] - 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] + 2*G[{-1, -1}, z]*Log[64] + 
       2*G[{-1, 1}, z]*Log[64] - G[{1, -1}, z]*Log[64] - 
       G[{1, 1}, z]*Log[64] + G[{1, 1 - 2*x}, z]*Log[64] + 
       G[{1, -1 + 2*x}, z]*Log[64] - G[{1 - 2*x, -1}, z]*Log[64] - 
       2*G[{1 - 2*x, 1}, z]*Log[64] + G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 
       2*G[{-1 + 2*x, -1}, z]*Log[64] - G[{-1 + 2*x, 1}, z]*Log[64] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] - G[{-1, -1}, z]*Log[256] - 
       G[{-1, 1 - 2*x}, z]*Log[256] + G[{0, -1}, z]*Log[256] + 
       2*G[{0, 1 - 2*x}, z]*Log[256] + G[{1, -1}, z]*Log[256] + 
       2*G[{1, 1}, z]*Log[256] - 2*G[{1, 1 - 2*x}, z]*Log[256] + 
       G[{1, -1 + 2*x}, z]*Log[256] + G[{1 - 2*x, -1}, z]*Log[256] + 
       G[{1 - 2*x, 1}, z]*Log[256] - G[{-1 + 2*x, -1}, z]*Log[256] - 
       G[{-1 + 2*x, 1}, z]*Log[256] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] + 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] + 2*G[{-1, 1 - 2*x}, z]*
        Log[4096] - 2*G[{-1, -1 + 2*x}, z]*Log[4096] - 
       2*G[{0, 1 - 2*x}, z]*Log[4096] + 2*G[{0, -1 + 2*x}, z]*Log[4096] + 
       2*G[{1, 1 - 2*x}, z]*Log[4096] - 2*G[{1, -1 + 2*x}, z]*Log[4096] + 
       8*ArcCoth[3 - 4*x]*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       8*ArcCoth[3 - 4*x]*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       4*G[{-1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       4*G[{1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 2*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]^2 - 6*G[{1 - 2*x}, z]*Log[2]*Log[4 - 8*x] + 
       6*G[{-1 + 2*x}, z]*Log[2]*Log[4 - 8*x] - 8*G[{1 - 2*x}, z]*Log[2]*
        Log[4 - 4*x] + 8*G[{-1 + 2*x}, z]*Log[2]*Log[4 - 4*x] + 
       6*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] - 
       6*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] + 
       6*G[{1 - 2*x}, z]*Log[1 - 2*x]^2 - 6*G[{-1 + 2*x}, z]*Log[1 - 2*x]^2 + 
       6*G[{-1, -1}, z]*Log[(1 - 2*x)^2] - 2*G[{-1, 1}, z]*Log[(1 - 2*x)^2] + 
       4*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 4*G[{-1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] - 4*G[{0, -1}, z]*Log[(1 - 2*x)^2] + 
       4*G[{0, 1}, z]*Log[(1 - 2*x)^2] - 4*G[{0, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] + 4*G[{0, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 
       2*G[{1, -1}, z]*Log[(1 - 2*x)^2] - 6*G[{1, 1}, z]*Log[(1 - 2*x)^2] + 
       4*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 4*G[{1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] + 2*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2] - 
       2*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2] + 4*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2] + 2*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[(1 - 2*x)^2] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] + 30*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] - 
       30*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] + 
       24*G[{-1, -1}, z]*Log[1 - x] - 8*G[{-1, 1}, z]*Log[1 - x] + 
       16*G[{-1, 1 - 2*x}, z]*Log[1 - x] - 16*G[{-1, -1 + 2*x}, z]*
        Log[1 - x] - 16*G[{0, -1}, z]*Log[1 - x] + 16*G[{0, 1}, z]*
        Log[1 - x] - 16*G[{0, 1 - 2*x}, z]*Log[1 - x] + 
       16*G[{0, -1 + 2*x}, z]*Log[1 - x] + 8*G[{1, -1}, z]*Log[1 - x] - 
       24*G[{1, 1}, z]*Log[1 - x] + 16*G[{1, 1 - 2*x}, z]*Log[1 - x] - 
       16*G[{1, -1 + 2*x}, z]*Log[1 - x] + 8*G[{1 - 2*x, -1}, z]*Log[1 - x] - 
       8*G[{1 - 2*x, 1}, z]*Log[1 - x] + 16*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] + 8*G[{-1 + 2*x, -1}, z]*Log[1 - x] - 
       8*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 16*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] + 2*G[{1 - 2*x}, z]*Log[256]*Log[1 - x] - 
       2*G[{-1 + 2*x}, z]*Log[256]*Log[1 - x] - 4*G[{1 - 2*x}, z]*
        Log[1 - 2*x]*Log[1 - x] + 4*G[{-1 + 2*x}, z]*Log[1 - 2*x]*
        Log[1 - x] + 6*G[{1 - 2*x}, z]*Log[1 - x]^2 - 
       6*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 2*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*
        Log[-1 + x] - 2*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-1 + x] - 
       17*G[{-1, -1}, z]*Log[(-1 + x)^2] + 11*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       3*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 9*G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 14*G[{0, -1}, z]*Log[(-1 + x)^2] - 
       14*G[{0, 1}, z]*Log[(-1 + x)^2] + 6*G[{0, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 6*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       11*G[{1, -1}, z]*Log[(-1 + x)^2] + 17*G[{1, 1}, z]*Log[(-1 + x)^2] - 
       9*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 3*G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 3*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
       3*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 3*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       3*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 3*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] + 3*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2)/2 + 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2)/2 - 4*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] - 4*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 4*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] - 2*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 2*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 2*G[{1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] - 2*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] + G[{1 - 2*x}, z]*Log[-64*x]*
        Log[-x] - G[{-1 + 2*x}, z]*Log[-64*x]*Log[-x] - 
       G[{1 - 2*x}, z]*Log[-x]^2 + G[{-1 + 2*x}, z]*Log[-x]^2 - 
       8*G[{1 - 2*x}, z]*Log[2]*Log[4*(-1 + x)*x] + 8*G[{-1 + 2*x}, z]*Log[2]*
        Log[4*(-1 + x)*x] + 3*G[{-1, -1}, z]*Log[x^2] - 
       G[{-1, 1}, z]*Log[x^2] + 3*G[{-1, 1 - 2*x}, z]*Log[x^2] - 
       G[{-1, -1 + 2*x}, z]*Log[x^2] - 2*G[{0, -1}, z]*Log[x^2] + 
       2*G[{0, 1}, z]*Log[x^2] - 2*G[{0, 1 - 2*x}, z]*Log[x^2] + 
       2*G[{0, -1 + 2*x}, z]*Log[x^2] + G[{1, -1}, z]*Log[x^2] - 
       3*G[{1, 1}, z]*Log[x^2] + G[{1, 1 - 2*x}, z]*Log[x^2] - 
       3*G[{1, -1 + 2*x}, z]*Log[x^2] + 3*G[{1 - 2*x, -1}, z]*Log[x^2] - 
       G[{1 - 2*x, 1}, z]*Log[x^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2] + G[{-1 + 2*x, -1}, z]*Log[x^2] - 
       3*G[{-1 + 2*x, 1}, z]*Log[x^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2])/2 + 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2])/2 - 
       (G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2])/2 + 
       (G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2])/2 - 
       (G[{1 - 2*x}, z]*Log[x^2]*Log[256*x^2])/2 + 
       (G[{-1 + 2*x}, z]*Log[x^2]*Log[256*x^2])/2 + G[{1 - 2*x}, z]*Log[-x]*
        Log[4096*x^6] - G[{-1 + 2*x}, z]*Log[-x]*Log[4096*x^6] - 
       4*G[{1 - 2*x}, z]*Log[2]*Log[4*(-1 + x)*(-1 + 2*x)] + 
       4*G[{-1 + 2*x}, z]*Log[2]*Log[4*(-1 + x)*(-1 + 2*x)] - 
       2*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 
       2*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 
       G[{1 - 2*x}, z]*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] - 
       G[{-1 + 2*x}, z]*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] - 
       G[{1 - 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2] + 
       G[{-1 + 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2] + 
       2*G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] - 
       2*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] - 
       10*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       10*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       16*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       16*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       14*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       14*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       4*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - 4*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 16*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] - 
       16*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] - 16*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 16*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 6*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{1}, z]*((2*Pi^2)/3 + 
         10*Log[2]^2 + 6*Log[4]^2 + 8*ArcCoth[3 - 4*x]*
          Log[1 + (1 - 2*x)^(-1)] + 2*Log[1 + (1 - 2*x)^(-1)]^2 - 
         6*Log[2]*Log[4 - 8*x] + 8*Log[2]*Log[4 - 4*x] + 
         6*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] - 2*Log[1 - 2*x]^2 - 
         10*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[256]*Log[1 - x] - 
         4*Log[1 - 2*x]*Log[1 - x] - 14*Log[1 - x]^2 + 2*Log[1 - 1/(2*x)]*
          Log[-1 + x] + Log[(-1 + x)^2]^2/2 + 6*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + 2*Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] + 
         Log[-64*x]*Log[-x] - Log[-x]^2 - 8*Log[2]*Log[4*(-1 + x)*x] + 
         (Log[(-1 + x)^2]*Log[x^2])/2 + (Log[(-1 + x)^2]*Log[256*x^2])/2 + 
         (Log[x^2]*Log[256*x^2])/2 - Log[-x]*Log[4096*x^6] - 
         4*Log[2]*Log[4*(-1 + x)*(-1 + 2*x)] - 2*Log[1 - 2*x]*
          Log[(-1 + x)/(-4 + 8*x)] + Log[x^(-2)]*Log[1 - 3*x + 2*x^2] + 
         Log[x^4]*Log[1 - 3*x + 2*x^2] + 2*Log[-1 + 2*x]*
          Log[1 + (-1 + 2*x)^(-1)] + 6*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         8*PolyLog[2, (1 - 2*x)^(-1)] + 18*PolyLog[2, (2 - 2*x)^(-1)] - 
         4*PolyLog[2, 1/(2*x)] - 8*PolyLog[2, x/(-1 + x)] + 
         8*PolyLog[2, (-1 + 2*x)^(-1)] + 2*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         6*PolyLog[2, x/(-1 + 2*x)]) + 10*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 10*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{-1}, z]*((-2*Pi^2)/3 - 10*Log[2]^2 - 
         6*Log[4]^2 - 8*ArcCoth[3 - 4*x]*Log[1 + (1 - 2*x)^(-1)] - 
         2*Log[1 + (1 - 2*x)^(-1)]^2 + 6*Log[2]*Log[4 - 8*x] - 
         8*Log[2]*Log[4 - 4*x] - 6*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] + 
         2*Log[1 - 2*x]^2 + 10*Log[1 - 2*x]*Log[2 - 2*x] + 
         2*Log[256]*Log[1 - x] + 4*Log[1 - 2*x]*Log[1 - x] + 
         14*Log[1 - x]^2 - 2*Log[1 - 1/(2*x)]*Log[-1 + x] - 
         Log[(-1 + x)^2]^2/2 - 6*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         2*Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] - Log[-64*x]*Log[-x] + 
         Log[-x]^2 + 8*Log[2]*Log[4*(-1 + x)*x] - (Log[(-1 + x)^2]*Log[x^2])/
          2 - (Log[(-1 + x)^2]*Log[256*x^2])/2 - (Log[x^2]*Log[256*x^2])/2 + 
         Log[-x]*Log[4096*x^6] + 4*Log[2]*Log[4*(-1 + x)*(-1 + 2*x)] + 
         2*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] - Log[x^(-2)]*
          Log[1 - 3*x + 2*x^2] - Log[x^4]*Log[1 - 3*x + 2*x^2] - 
         2*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] - 
         6*PolyLog[2, 1 + 1/(2*(-1 + x))] + 8*PolyLog[2, (1 - 2*x)^(-1)] - 
         18*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, x/(-1 + x)] - 8*PolyLog[2, (-1 + 2*x)^(-1)] - 
         2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 6*PolyLog[2, x/(-1 + 2*x)])))/
     (128*(1 + p2)^(3/2)*(-1 + x)) - ((2 + p2 + 2*p2*x + 2*x^2)*
      (-16*ArcCoth[3 - 4*x]*G[{0, -1 + 2*x}, z] + 16*ArcCoth[3 - 4*x]*
        G[{1 - 2*x, -1 + 2*x}, z] + 16*ArcCoth[3 - 4*x]*
        G[{-1 + 2*x, -1 + 2*x}, z] - 8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 12*G[{1 - 2*x, -1}, z]*
        Log[2] + 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 6*G[{-1 + 2*x, 1}, z]*
        Log[2] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] + 
       4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] - 2*G[{1 - 2*x, -1}, z]*Log[64] - 
       2*G[{1 - 2*x, 1}, z]*Log[64] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 2*G[{-1 + 2*x, -1}, z]*Log[64] + 
       G[{-1 + 2*x, 1}, z]*Log[64] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] + 2*G[{1 - 2*x, -1}, z]*
        Log[256] + 2*G[{1 - 2*x, 1}, z]*Log[256] - 2*G[{-1 + 2*x, -1}, z]*
        Log[256] - 2*G[{-1 + 2*x, 1}, z]*Log[256] + 8*G[{0, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 8*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 2*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2] + 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
       8*G[{1 - 2*x, 1}, z]*Log[1 - x] + 16*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] + 8*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       8*G[{-1 + 2*x, -1}, z]*Log[1 - x] - 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - x] - 16*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       6*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 6*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] - 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 6*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 6*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 8*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 8*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{1 - 2*x, -1}, z]*Log[x^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[x^2] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] + G[{-1 + 2*x}, z]*(-Pi^2 - 66*Log[2]^2 + 4*Log[4]^2 - 
         16*ArcCoth[3 - 4*x]*Log[1 + (1 - 2*x)^(-1)] - 
         4*Log[1 + (1 - 2*x)^(-1)]^2 + 12*Log[2]*Log[4 - 8*x] + 
         8*Log[2]*Log[4 - 4*x] - 12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] - 
         8*Log[1 - 2*x]^2 - 40*Log[1 - 2*x]*Log[2 - 2*x] - 
         2*Log[256]*Log[1 - x] + 8*Log[1 - 2*x]*Log[1 - x] - 2*Log[1 - x]^2 - 
         4*Log[1 - 1/(2*x)]*Log[-1 + x] + Log[(-1 + x)^2]^2 + 
         4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 4*Log[1 + (1 - 2*x)^(-1)]*
          Log[-2*x] - 2*Log[-64*x]*Log[-x] + 2*Log[-x]^2 + 
         16*Log[2]*Log[4*(-1 + x)*x] + Log[(-1 + x)^2]*Log[x^2] + 
         Log[(-1 + x)^2]*Log[256*x^2] + Log[x^2]*Log[256*x^2] - 
         Log[-x]*Log[4096*x^6] + 8*Log[2]*Log[4*(-1 + x)*(-1 + 2*x)] + 
         4*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] - 2*Log[x^(-2)]*
          Log[1 - 3*x + 2*x^2] + Log[x^4]*Log[1 - 3*x + 2*x^2] - 
         4*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 20*PolyLog[2, (1 - 2*x)^(-1)] + 
         12*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] - 
         20*PolyLog[2, x/(-1 + x)] + 20*PolyLog[2, (-1 + 2*x)^(-1)] + 
         8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*PolyLog[2, x/(-1 + 2*x)]) + 
       G[{1 - 2*x}, z]*(Pi^2 + 66*Log[2]^2 - 4*Log[4]^2 + 
         16*ArcCoth[3 - 4*x]*Log[1 + (1 - 2*x)^(-1)] + 
         4*Log[1 + (1 - 2*x)^(-1)]^2 - 12*Log[2]*Log[4 - 8*x] - 
         8*Log[2]*Log[4 - 4*x] + 12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] + 
         8*Log[1 - 2*x]^2 + 40*Log[1 - 2*x]*Log[2 - 2*x] + 
         2*Log[256]*Log[1 - x] - 8*Log[1 - 2*x]*Log[1 - x] + 2*Log[1 - x]^2 + 
         4*Log[1 - 1/(2*x)]*Log[-1 + x] - Log[(-1 + x)^2]^2 - 
         4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 4*Log[1 + (1 - 2*x)^(-1)]*
          Log[-2*x] + 2*Log[-64*x]*Log[-x] - 2*Log[-x]^2 - 
         16*Log[2]*Log[4*(-1 + x)*x] - Log[(-1 + x)^2]*Log[x^2] - 
         Log[(-1 + x)^2]*Log[256*x^2] - Log[x^2]*Log[256*x^2] + 
         Log[-x]*Log[4096*x^6] - 8*Log[2]*Log[4*(-1 + x)*(-1 + 2*x)] - 
         4*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 2*Log[x^(-2)]*
          Log[1 - 3*x + 2*x^2] - Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         4*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] - 
         12*PolyLog[2, 1 + 1/(2*(-1 + x))] + 20*PolyLog[2, (1 - 2*x)^(-1)] - 
         12*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, 1/(2*x)] + 
         20*PolyLog[2, x/(-1 + x)] - 20*PolyLog[2, (-1 + 2*x)^(-1)] - 
         8*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 12*PolyLog[2, x/(-1 + 2*x)])))/
     (64*(1 + p2)^(3/2)*(-1 + x)) - ((6 + 2*p2 + 7*p2*x + 6*x^2)*
      (-(G[{1}, z]*(2*Pi^2 + 54*Log[2]^2 - 12*Log[4]^2 + Log[8]*Log[64] - 
           6*Log[128]*Log[1 - 2*x] + 12*Log[1 - 2*x]^2 + 
           12*Log[4]*Log[1 - x] - 24*Log[1 - 2*x]*Log[1 - x] + 
           12*Log[4]*Log[(-1 + x)^2] + 3*Log[(-1 + x)^2]^2 + 
           12*Log[64]*Log[-x] + 6*Log[1 - x]*Log[-x] + 12*Log[4]*Log[x^2] - 
           12*Log[16]*Log[x^2] + 6*Log[(-1 + x)^2]*Log[x^2] - 9*Log[x^2]^2 - 
           6*Log[1 - 2*x]*Log[-x^3] - 12*Log[2]*Log[-x^5] + 
           6*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 6*Log[2]*Log[x^2 - 2*x^3] - 
           24*PolyLog[2, (1 - 2*x)^(-1)] + 12*PolyLog[2, (2 - 2*x)^(-1)] + 
           12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*PolyLog[2, 1/(2*x)] - 
           24*PolyLog[2, x/(-1 + x)] + 24*PolyLog[2, (-1 + 2*x)^(-1)] + 
           12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*PolyLog[2, x/(-1 + 2*x)]))/
        12 + G[{-1}, z]*(Pi^2/6 + (9*Log[2]^2)/2 - Log[4]^2 + 
         Log[1 - 2*x]^2 - 2*Log[1 - 2*x]*Log[1 - x] + Log[(-1 + x)^2]^2/4 + 
         (Log[1 - x]*Log[-16*x])/2 + (Log[(-1 + x)^2]*Log[x^2])/4 - 
         Log[x^2]*Log[16*x^2] + (Log[(-1 + x)^2]*Log[256*x^2])/4 + 
         (Log[x^2]*Log[256*x^2])/4 + (Log[2]*Log[8*(1 - 2*x)*x^2])/2 - 
         (Log[1 - 2*x]*Log[-128*x^3])/2 - Log[2]*Log[-x^5] + 
         (Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)])/2 + 
         PolyLog[2, 1 + 1/(2*(-1 + x))] - 2*PolyLog[2, (1 - 2*x)^(-1)] + 
         PolyLog[2, (2 - 2*x)^(-1)] + 2*PolyLog[2, 1/(2*x)] - 
         2*PolyLog[2, x/(-1 + x)] + 2*PolyLog[2, (-1 + 2*x)^(-1)] + 
         PolyLog[2, (-1 + x)/(-1 + 2*x)] - PolyLog[2, x/(-1 + 2*x)]) + 
       (-4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, -1, -1 + 2*x}, z] + 
         8*G[{-1, 0, 1 - 2*x}, z] - 8*G[{-1, 0, -1 + 2*x}, z] - 
         4*G[{-1, 1, 1 - 2*x}, z] + 4*G[{-1, 1, -1 + 2*x}, z] - 
         4*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
         4*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 12*G[{-1, -1 + 2*x, -1 + 2*x}, 
           z] + 8*G[{0, -1, 1 - 2*x}, z] - 8*G[{0, -1, -1 + 2*x}, z] - 
         16*G[{0, 0, 1 - 2*x}, z] + 16*G[{0, 0, -1 + 2*x}, z] + 
         8*G[{0, 1, 1 - 2*x}, z] - 8*G[{0, 1, -1 + 2*x}, z] + 
         8*G[{0, 1 - 2*x, 1 - 2*x}, z] - 8*G[{0, 1 - 2*x, -1 + 2*x}, z] + 
         8*G[{0, -1 + 2*x, 1 - 2*x}, z] - 8*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
         4*G[{1, -1, 1 - 2*x}, z] + 4*G[{1, -1, -1 + 2*x}, z] + 
         8*G[{1, 0, 1 - 2*x}, z] - 8*G[{1, 0, -1 + 2*x}, z] + 
         4*G[{1, 1, 1 - 2*x}, z] + 4*G[{1, 1, -1 + 2*x}, z] - 
         12*G[{1, 1 - 2*x, 1 - 2*x}, z] + 4*G[{1, 1 - 2*x, -1 + 2*x}, z] - 
         4*G[{1, -1 + 2*x, 1 - 2*x}, z] + 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, -1, 1 - 2*x}, z] + 4*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
         8*G[{1 - 2*x, 0, 1 - 2*x}, z] - 8*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         12*G[{1 - 2*x, 1, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
         4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
         4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
         4*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 12*G[{-1 + 2*x, -1, -1 + 2*x}, 
           z] + 8*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
         8*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
         4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
           z] + 4*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
         4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 14*G[{1 - 2*x}, z]*
          Log[2]^2 + 14*G[{-1 + 2*x}, z]*Log[2]^2 + 4*G[{-1, -1}, z]*Log[4] - 
         4*G[{-1, 1 - 2*x}, z]*Log[4] - 4*G[{1, 1}, z]*Log[4] + 
         4*G[{1, -1 + 2*x}, z]*Log[4] + 4*G[{1 - 2*x, 1}, z]*Log[4] - 
         4*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] - 4*G[{-1 + 2*x, -1}, z]*Log[4] + 
         4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 4*G[{1 - 2*x}, z]*Log[4]^2 + 
         4*G[{-1 + 2*x}, z]*Log[4]^2 + G[{1 - 2*x}, z]*Log[4]*Log[8] - 
         G[{-1 + 2*x}, z]*Log[4]*Log[8] + 4*G[{-1, 1 - 2*x}, z]*Log[64] - 
         4*G[{-1, -1 + 2*x}, z]*Log[64] + 4*G[{1, 1 - 2*x}, z]*Log[64] - 
         4*G[{1, -1 + 2*x}, z]*Log[64] - 4*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 
         4*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] - 4*G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[64] + 4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] - 
         4*G[{-1, 1 - 2*x}, z]*Log[256] + 4*G[{-1, -1 + 2*x}, z]*Log[256] + 
         4*G[{0, 1 - 2*x}, z]*Log[256] - 4*G[{0, -1 + 2*x}, z]*Log[256] - 
         4*G[{1, 1 - 2*x}, z]*Log[256] + 4*G[{1, -1 + 2*x}, z]*Log[256] - 
         2*G[{1 - 2*x}, z]*Log[128]*Log[1 - 2*x] + 2*G[{-1 + 2*x}, z]*
          Log[128]*Log[1 - 2*x] + 4*G[{1 - 2*x}, z]*Log[1 - 2*x]^2 - 
         4*G[{-1 + 2*x}, z]*Log[1 - 2*x]^2 - 8*G[{-1, -1}, z]*Log[1 - x] + 
         8*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 8*G[{1, 1}, z]*Log[1 - x] - 
         8*G[{1, 1 - 2*x}, z]*Log[1 - x] - 8*G[{1 - 2*x, 1}, z]*Log[1 - x] + 
         8*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 8*G[{-1 + 2*x, -1}, z]*
          Log[1 - x] - 8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
         4*G[{1 - 2*x}, z]*Log[4]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*Log[4]*
          Log[1 - x] - 8*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 
         8*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 6*G[{-1, -1}, z]*
          Log[(-1 + x)^2] - 2*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
         2*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{0, -1}, z]*Log[(-1 + x)^2] + 
         4*G[{0, 1}, z]*Log[(-1 + x)^2] + 4*G[{0, 1 - 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
         2*G[{1, -1}, z]*Log[(-1 + x)^2] - 6*G[{1, 1}, z]*Log[(-1 + x)^2] + 
         2*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
         2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 6*G[{1 - 2*x, 1 - 2*x}, z]*
          Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1}, z]*
          Log[(-1 + x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
         6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 4*G[{-1 + 2*x}, z]*Log[4]*
          Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 + 
         G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 + 4*G[{1 - 2*x}, z]*Log[64]*
          Log[-x] - 4*G[{-1 + 2*x}, z]*Log[64]*Log[-x] + 
         2*G[{1 - 2*x}, z]*Log[1 - x]*Log[-x] - 2*G[{-1 + 2*x}, z]*Log[1 - x]*
          Log[-x] + 10*G[{-1, -1}, z]*Log[x^2] + 2*G[{-1, 1}, z]*Log[x^2] - 
         6*G[{-1, 1 - 2*x}, z]*Log[x^2] - 6*G[{-1, -1 + 2*x}, z]*Log[x^2] + 
         4*G[{0, -1}, z]*Log[x^2] - 4*G[{0, 1}, z]*Log[x^2] + 
         12*G[{0, 1 - 2*x}, z]*Log[x^2] - 12*G[{0, -1 + 2*x}, z]*Log[x^2] - 
         2*G[{1, -1}, z]*Log[x^2] - 10*G[{1, 1}, z]*Log[x^2] + 
         6*G[{1, 1 - 2*x}, z]*Log[x^2] + 6*G[{1, -1 + 2*x}, z]*Log[x^2] - 
         2*G[{1 - 2*x, -1}, z]*Log[x^2] + 14*G[{1 - 2*x, 1}, z]*Log[x^2] - 
         18*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 6*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[x^2] - 14*G[{-1 + 2*x, -1}, z]*Log[x^2] + 2*G[{-1 + 2*x, 1}, z]*
          Log[x^2] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
         18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 4*G[{1 - 2*x}, z]*Log[4]*
          Log[x^2] + 4*G[{-1 + 2*x}, z]*Log[4]*Log[x^2] - 
         4*G[{1 - 2*x}, z]*Log[16]*Log[x^2] + 4*G[{-1 + 2*x}, z]*Log[16]*
          Log[x^2] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] + 
         2*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] - 5*G[{1 - 2*x}, z]*
          Log[x^2]^2 + 5*G[{-1 + 2*x}, z]*Log[x^2]^2 - 2*G[{1 - 2*x}, z]*
          Log[1 - 2*x]*Log[-x^3] + 2*G[{-1 + 2*x}, z]*Log[1 - 2*x]*
          Log[-x^3] - 4*G[{1 - 2*x}, z]*Log[2]*Log[-x^5] + 
         G[{-1 + 2*x}, z]*Log[16]*Log[-x^5] - 4*G[{-1, -1}, z]*
          Log[x^4*(-1 + 2*x)^2] + 4*G[{-1, -1 + 2*x}, z]*
          Log[x^4*(-1 + 2*x)^2] + 4*G[{1, 1}, z]*Log[x^4*(-1 + 2*x)^2] - 
         4*G[{1, 1 - 2*x}, z]*Log[x^4*(-1 + 2*x)^2] - 4*G[{1 - 2*x, 1}, z]*
          Log[x^4*(-1 + 2*x)^2] + 4*G[{1 - 2*x, 1 - 2*x}, z]*
          Log[x^4*(-1 + 2*x)^2] + 4*G[{-1 + 2*x, -1}, z]*
          Log[x^4*(-1 + 2*x)^2] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*
          Log[x^4*(-1 + 2*x)^2] + 2*G[{1 - 2*x}, z]*Log[-x]*
          Log[x^2*(1 - 3*x + 2*x^2)] - 2*G[{-1 + 2*x}, z]*Log[-x]*
          Log[x^2*(1 - 3*x + 2*x^2)] + 2*G[{1 - 2*x}, z]*Log[2]*
          Log[x^2 - 2*x^3] - 2*G[{-1 + 2*x}, z]*Log[2]*Log[x^2 - 2*x^3] - 
         8*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 8*G[{-1 + 2*x}, z]*
          PolyLog[2, (1 - 2*x)^(-1)] + 4*G[{1 - 2*x}, z]*
          PolyLog[2, (2 - 2*x)^(-1)] - 4*G[{-1 + 2*x}, z]*
          PolyLog[2, (2 - 2*x)^(-1)] + 4*G[{1 - 2*x}, z]*
          PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 4*G[{-1 + 2*x}, z]*
          PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 8*G[{1 - 2*x}, z]*
          PolyLog[2, 1/(2*x)] - 8*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
         8*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 8*G[{-1 + 2*x}, z]*
          PolyLog[2, x/(-1 + x)] + 8*G[{1 - 2*x}, z]*PolyLog[2, 
           (-1 + 2*x)^(-1)] - 8*G[{-1 + 2*x}, z]*PolyLog[2, 
           (-1 + 2*x)^(-1)] + 4*G[{1 - 2*x}, z]*PolyLog[2, 
           (-1 + x)/(-1 + 2*x)] - 4*G[{-1 + 2*x}, z]*PolyLog[2, 
           (-1 + x)/(-1 + 2*x)] - 4*G[{1 - 2*x}, z]*PolyLog[2, 
           x/(-1 + 2*x)] + 4*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + 2*x)])/4))/
     (64*(1 + p2)^(3/2)*(-1 + x)) - (((-1 + x)^2*x + p2*(1 - 2*x + 2*x^2))*
      (2*(2*G[{-1, -1, -1 + 2*x}, z] + 2*G[{-1, 1, 1 - 2*x}, z] - 
         2*G[{-1, 1, -1 + 2*x}, z] - 2*G[{-1, -1 + 2*x, -1}, z] - 
         2*G[{-1, -1 + 2*x, 1}, z] + 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
         2*G[{1, -1, 1 - 2*x}, z] - 2*G[{1, -1, -1 + 2*x}, z] - 
         2*G[{1, 1, 1 - 2*x}, z] + 2*G[{1, 1 - 2*x, -1}, z] + 
         2*G[{1, 1 - 2*x, 1}, z] - 2*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1, 1}, z]*Log[64] - G[{-1, -1 + 2*x}, z]*Log[64] + 
         G[{1, -1}, z]*Log[64] + G[{1, 1 - 2*x}, z]*Log[64] + 
         2*G[{-1, -1}, z]*Log[1 - 2*x] + 2*G[{-1, 1}, z]*Log[1 - 2*x] + 
         4*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 2*G[{1, -1}, z]*Log[1 - 2*x] - 
         2*G[{1, 1}, z]*Log[1 - 2*x] - 4*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
         G[{-1, 1}, z]*Log[(1 - 2*x)^2] - G[{-1, -1 + 2*x}, z]*
          Log[(1 - 2*x)^2] + G[{1, -1}, z]*Log[(1 - 2*x)^2] + 
         G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 4*G[{-1, 1}, z]*Log[1 - x] - 
         4*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 4*G[{1, -1}, z]*Log[1 - x] + 
         4*G[{1, 1 - 2*x}, z]*Log[1 - x] + 2*G[{-1, 1}, z]*
          Log[4*(-1 + x)^2] + 2*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
         2*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 2*G[{1, 1 - 2*x}, z]*
          Log[4*(-1 + x)^2] - G[{-1, 1}, z]*Log[x^2] - G[{-1, -1 + 2*x}, z]*
          Log[x^2] + G[{1, -1}, z]*Log[x^2] + G[{1, 1 - 2*x}, z]*Log[x^2] - 
         G[{-1, -1}, z]*Log[4*x^2] + G[{-1, 1}, z]*Log[4*x^2] + 
         2*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - G[{1, -1}, z]*Log[4*x^2] + 
         G[{1, 1}, z]*Log[4*x^2] - 2*G[{1, 1 - 2*x}, z]*Log[4*x^2]) + 
       G[{-1}, z]*(Pi^2 - 26*Log[2]^2 + 5*Log[4]^2 + 8*Log[2]*Log[4 - 4*x] + 
         4*Log[4 - 8*x]*Log[1 - 2*x] - 4*Log[1 - 2*x]^2 - 
         20*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[256]*Log[1 - x] - 
         10*Log[1 - x]^2 + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         8*Log[1 - 2*x]*Log[-x] + Log[x^2]*Log[16*x^2] - 
         Log[-x]*Log[4096*x^6] + Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*PolyLog[2, (1 - 2*x)^(-1)] + 
         16*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, 2*x] - 12*PolyLog[2, x/(-1 + x)] + 
         12*PolyLog[2, (-1 + 2*x)^(-1)] + 4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         8*PolyLog[2, x/(-1 + 2*x)] - 8*PolyLog[2, -1 + 2*x]) - 
       G[{1}, z]*(Pi^2 - 26*Log[2]^2 + 5*Log[4]^2 + 8*Log[2]*Log[4 - 4*x] + 
         4*Log[4 - 8*x]*Log[1 - 2*x] - 4*Log[1 - 2*x]^2 - 
         20*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[256]*Log[1 - x] - 
         10*Log[1 - x]^2 + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         8*Log[1 - 2*x]*Log[-x] + Log[x^2]*Log[16*x^2] - 
         Log[-x]*Log[4096*x^6] + Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*PolyLog[2, (1 - 2*x)^(-1)] + 
         16*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, 2*x] - 12*PolyLog[2, x/(-1 + x)] + 
         12*PolyLog[2, (-1 + 2*x)^(-1)] + 4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         8*PolyLog[2, x/(-1 + 2*x)] - 8*PolyLog[2, -1 + 2*x])))/
     (64*(1 + p2)^(3/2)*(-1 + x)*x) + ((-2 + p2 + 8*x + 5*p2*x + 2*x^2)*
      (G[{-1, -1, 1 - 2*x}, z] - G[{-1, -1, -1 + 2*x}, z] - 
       2*G[{-1, 0, 1 - 2*x}, z] + 2*G[{-1, 0, -1 + 2*x}, z] + 
       G[{-1, 1, 1 - 2*x}, z] - G[{-1, 1, -1 + 2*x}, z] - 
       G[{-1, 1 - 2*x, -1}, z] - G[{-1, 1 - 2*x, 1}, z] + 
       3*G[{-1, 1 - 2*x, 1 - 2*x}, z] - G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       G[{-1, -1 + 2*x, -1}, z] + G[{-1, -1 + 2*x, 1}, z] + 
       G[{-1, -1 + 2*x, 1 - 2*x}, z] - 3*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1, 1 - 2*x}, z] + 2*G[{0, -1, -1 + 2*x}, z] + 
       4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
       2*G[{0, 1, 1 - 2*x}, z] + 2*G[{0, 1, -1 + 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] - 
       6*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] - 
       2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 6*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       G[{1, -1, 1 - 2*x}, z] - G[{1, -1, -1 + 2*x}, z] - 
       2*G[{1, 0, 1 - 2*x}, z] + 2*G[{1, 0, -1 + 2*x}, z] + 
       G[{1, 1, 1 - 2*x}, z] - G[{1, 1, -1 + 2*x}, z] - 
       G[{1, 1 - 2*x, -1}, z] - G[{1, 1 - 2*x, 1}, z] + 
       3*G[{1, 1 - 2*x, 1 - 2*x}, z] - G[{1, 1 - 2*x, -1 + 2*x}, z] + 
       G[{1, -1 + 2*x, -1}, z] + G[{1, -1 + 2*x, 1}, z] + 
       G[{1, -1 + 2*x, 1 - 2*x}, z] - 3*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] + 
       3*G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] + 
       3*G[{1 - 2*x, 1, 1 - 2*x}, z] - G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       3*G[{1 - 2*x, 1 - 2*x, -1}, z] - 3*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       9*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
       G[{1 - 2*x, -1 + 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
       G[{-1 + 2*x, -1, 1}, z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
       G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] + 3*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       3*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       3*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       9*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 2*G[{-1, 1 - 2*x}, z]*
        Log[1 - 2*x] - 2*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 
       4*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 4*G[{0, -1 + 2*x}, z]*
        Log[1 - 2*x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       2*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 2*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 2*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 2*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       2*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 
       G[{-1, -1}, z]*Log[4*(1 - x)^2] + G[{-1, 1}, z]*Log[4*(1 - x)^2] + 
       G[{-1, 1 - 2*x}, z]*Log[4*(1 - x)^2] - G[{-1, -1 + 2*x}, z]*
        Log[4*(1 - x)^2] + 2*G[{0, -1}, z]*Log[4*(1 - x)^2] - 
       2*G[{0, 1}, z]*Log[4*(1 - x)^2] - 2*G[{0, 1 - 2*x}, z]*
        Log[4*(1 - x)^2] + 2*G[{0, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{1, -1}, z]*Log[4*(1 - x)^2] + G[{1, 1}, z]*Log[4*(1 - x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[4*(1 - x)^2] - G[{1, -1 + 2*x}, z]*
        Log[4*(1 - x)^2] - 3*G[{1 - 2*x, -1}, z]*Log[4*(1 - x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[4*(1 - x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*(1 - x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[4*(1 - x)^2] + 3*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 - x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(1 - x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1}, z]*Log[(1 - x)^2]*Log[16*(1 - x)^2] + G[{1}, z]*Log[(1 - x)^2]*
        Log[16*(1 - x)^2] + G[{-1, -1}, z]*Log[4*x^2] - 
       G[{-1, 1}, z]*Log[4*x^2] + G[{-1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 2*G[{0, -1}, z]*Log[4*x^2] + 
       2*G[{0, 1}, z]*Log[4*x^2] - 2*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 
       2*G[{0, -1 + 2*x}, z]*Log[4*x^2] + G[{1, -1}, z]*Log[4*x^2] - 
       G[{1, 1}, z]*Log[4*x^2] + G[{1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{1, -1 + 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       3*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] - 3*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
       G[{1}, z]*Log[x^2]*Log[16*x^2] - 
       (G[{-1 + 2*x}, z]*(3*Pi^2 + 4*Log[4]^2 + 4*Log[4 - 8*x]*Log[1 - 2*x] + 
          2*Log[(1 - x)^2]*Log[16*(1 - x)^2] + 8*Log[1 - 2*x]*Log[-x] + 
          2*Log[x^2]*Log[16*x^2] + 8*PolyLog[2, 2*x] - 
          8*PolyLog[2, -1 + 2*x]))/2 + G[{1 - 2*x}, z]*
        ((3*Pi^2)/2 + 2*Log[4]^2 + 2*Log[4 - 8*x]*Log[1 - 2*x] + 
         Log[(1 - x)^2]*Log[16*(1 - x)^2] + 4*Log[1 - 2*x]*Log[-x] + 
         Log[x^2]*Log[16*x^2] + 4*PolyLog[2, 2*x] - 4*PolyLog[2, -1 + 2*x])))/
     (64*(1 + p2)^(3/2)*(-1 + x)) + ((p2 + 4*x - 3*p2*x + 3*p2*x^2 - 2*x^3)*
      (4*Pi^2*G[{-1}, z] - 4*Pi^2*G[{1}, z] + 12*G[{-1, -1, -1 + 2*x}, z] + 
       12*G[{-1, 1, 1 - 2*x}, z] - 12*G[{-1, 1, -1 + 2*x}, z] - 
       12*G[{-1, -1 + 2*x, -1}, z] - 12*G[{-1, -1 + 2*x, 1}, z] + 
       12*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 12*G[{1, -1, 1 - 2*x}, z] - 
       12*G[{1, -1, -1 + 2*x}, z] - 12*G[{1, 1, 1 - 2*x}, z] + 
       12*G[{1, 1 - 2*x, -1}, z] + 12*G[{1, 1 - 2*x, 1}, z] - 
       12*G[{1, 1 - 2*x, 1 - 2*x}, z] + 42*G[{-1}, z]*Log[2]^2 - 
       42*G[{1}, z]*Log[2]^2 + 15*G[{-1}, z]*Log[4]^2 - 
       15*G[{1}, z]*Log[4]^2 + 6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 
       6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]^2 + 12*G[{-1, -1}, z]*
        Log[1 - 2*x] + 12*G[{-1, 1}, z]*Log[1 - 2*x] + 
       24*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 12*G[{1, -1}, z]*Log[1 - 2*x] - 
       12*G[{1, 1}, z]*Log[1 - 2*x] - 24*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       12*G[{-1}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 12*G[{1}, z]*Log[4 - 8*x]*
        Log[1 - 2*x] - 24*G[{-1, 1}, z]*Log[1 - x] - 24*G[{-1, -1 + 2*x}, z]*
        Log[1 - x] + 24*G[{1, -1}, z]*Log[1 - x] + 24*G[{1, 1 - 2*x}, z]*
        Log[1 - x] + 3*G[{-1}, z]*Log[16]*Log[1 - x] - 
       3*G[{1}, z]*Log[16]*Log[1 - x] - 3*G[{-1}, z]*Log[65536]*Log[1 - x] + 
       3*G[{1}, z]*Log[65536]*Log[1 - x] + 12*G[{-1}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 12*G[{1}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*G[{-1}, z]*Log[1 - 2*x]*
        Log[1 - x] + 54*G[{1}, z]*Log[1 - 2*x]*Log[1 - x] - 
       51*G[{-1}, z]*Log[1 - x]^2 + 51*G[{1}, z]*Log[1 - x]^2 + 
       12*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 12*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 12*G[{-1}, z]*Log[2]*
        Log[4*(-1 + x)^2] + 12*G[{1}, z]*Log[2]*Log[4*(-1 + x)^2] + 
       12*G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       12*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[x^(-1)] + 
       6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[x^(-1)] - 
       18*G[{-1}, z]*Log[8]*Log[-4*x] + 18*G[{1}, z]*Log[8]*Log[-4*x] + 
       24*G[{-1}, z]*Log[1 - 2*x]*Log[-x] - 24*G[{1}, z]*Log[1 - 2*x]*
        Log[-x] + 3*G[{-1}, z]*Log[-64/x^9]*Log[-x] - 
       3*G[{1}, z]*Log[-64/x^9]*Log[-x] - 6*G[{-1, -1}, z]*Log[4*x^2] + 
       6*G[{-1, 1}, z]*Log[4*x^2] + 12*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       6*G[{1, -1}, z]*Log[4*x^2] + 6*G[{1, 1}, z]*Log[4*x^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[4*x^2] + 3*G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
       3*G[{1}, z]*Log[x^2]*Log[16*x^2] - 6*G[{-1, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{-1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 6*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       3*G[{-1}, z]*Log[2]*Log[64*(1 - 2*x)^2*x^2] - 3*G[{1}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] + 3*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 3*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 6*G[{-1}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{1}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{-1}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 
       6*G[{1}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 18*G[{-1}, z]*Log[4]*
        Log[x*(-1 + 2*x)] + 18*G[{1}, z]*Log[4]*Log[x*(-1 + 2*x)] + 
       3*G[{-1}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 3*G[{1}, z]*Log[x^6]*
        Log[1 - 3*x + 2*x^2] + 36*G[{-1}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       36*G[{1}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       6*G[{-1}, z]*PolyLog[2, 1 - 1/(2*x)] - 6*G[{1}, z]*
        PolyLog[2, 1 - 1/(2*x)] - 36*G[{-1}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       36*G[{1}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 48*G[{-1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 48*G[{1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 12*G[{-1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 12*G[{1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*G[{-1}, z]*PolyLog[2, 1/(2*x)] + 
       6*G[{1}, z]*PolyLog[2, 1/(2*x)] - 6*G[{-1}, z]*
        PolyLog[2, (-1 + x)/x] + 6*G[{1}, z]*PolyLog[2, (-1 + x)/x] + 
       24*G[{-1}, z]*PolyLog[2, 2*x] - 24*G[{1}, z]*PolyLog[2, 2*x] - 
       42*G[{-1}, z]*PolyLog[2, x/(-1 + x)] + 42*G[{1}, z]*
        PolyLog[2, x/(-1 + x)] + 36*G[{-1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       36*G[{1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 12*G[{-1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*G[{1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*G[{-1}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 24*G[{1}, z]*PolyLog[2, x/(-1 + 2*x)] - 
       24*G[{-1}, z]*PolyLog[2, -1 + 2*x] + 24*G[{1}, z]*
        PolyLog[2, -1 + 2*x]))/(192*(1 + p2)^(3/2)*(-1 + x)*x) - 
    ((p2 - 4*x)*(4*Pi^2*G[{1 - 2*x}, z] - 4*Pi^2*G[{-1 + 2*x}, z] - 
       12*G[{-1, -1, 1 - 2*x}, z] + 12*G[{-1, -1, -1 + 2*x}, z] + 
       4*G[{-1, 0, 1 - 2*x}, z] - 4*G[{-1, 0, -1 + 2*x}, z] + 
       8*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] - 
       4*G[{-1, 1 - 2*x, -1}, z] - 4*G[{-1, 1 - 2*x, 1}, z] - 
       4*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       4*G[{-1, -1 + 2*x, -1}, z] - 4*G[{-1, -1 + 2*x, 1}, z] + 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 8*G[{0, -1, 1 - 2*x}, z] - 
       8*G[{0, 1, -1 + 2*x}, z] + 8*G[{0, 1 - 2*x, -1}, z] + 
       8*G[{0, 1 - 2*x, 1}, z] - 8*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       8*G[{0, -1 + 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] + 
       8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 4*G[{1, -1, 1 - 2*x}, z] - 
       8*G[{1, -1, -1 + 2*x}, z] + 4*G[{1, 0, 1 - 2*x}, z] - 
       4*G[{1, 0, -1 + 2*x}, z] - 12*G[{1, 1, 1 - 2*x}, z] + 
       12*G[{1, 1, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x, -1}, z] + 
       4*G[{1, 1 - 2*x, 1}, z] - 4*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       4*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] - 
       4*G[{1, -1 + 2*x, 1 - 2*x}, z] + 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, -1, 1}, z] - 
       4*G[{1 - 2*x, -1, 1 - 2*x}, z] + 4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 1, -1}, z] - 4*G[{1 - 2*x, 1, 1}, z] + 
       8*G[{1 - 2*x, 1, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       12*G[{1 - 2*x, 1 - 2*x, -1}, z] - 12*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1 + 2*x, -1}, z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, -1}, z] + 
       4*G[{-1 + 2*x, -1, 1}, z] - 4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       8*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, -1}, z] + 
       4*G[{-1 + 2*x, 1, 1}, z] - 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 12*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       12*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
         z] - 20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       14*G[{1 - 2*x}, z]*Log[2]^2 - 14*G[{-1 + 2*x}, z]*Log[2]^2 + 
       8*G[{1 - 2*x}, z]*Log[4]^2 - 8*G[{-1 + 2*x}, z]*Log[4]^2 + 
       2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 2*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]^2 + 24*G[{-1, -1}, z]*Log[1 - 2*x] - 
       8*G[{-1, 1}, z]*Log[1 - 2*x] + 8*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       8*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 16*G[{0, -1}, z]*Log[1 - 2*x] + 
       16*G[{0, 1}, z]*Log[1 - 2*x] - 16*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 
       16*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] + 8*G[{1, -1}, z]*Log[1 - 2*x] - 
       24*G[{1, 1}, z]*Log[1 - 2*x] - 8*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       8*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 8*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 8*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 8*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 8*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       8*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 
       8*G[{1 - 2*x}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 8*G[{-1 + 2*x}, z]*
        Log[4 - 8*x]*Log[1 - 2*x] - 48*G[{-1, -1}, z]*Log[1 - x] + 
       24*G[{-1, 1}, z]*Log[1 - x] - 16*G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       8*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 48*G[{0, -1}, z]*Log[1 - x] - 
       48*G[{0, 1}, z]*Log[1 - x] + 16*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       16*G[{0, -1 + 2*x}, z]*Log[1 - x] - 24*G[{1, -1}, z]*Log[1 - x] + 
       48*G[{1, 1}, z]*Log[1 - x] + 8*G[{1, 1 - 2*x}, z]*Log[1 - x] + 
       16*G[{1, -1 + 2*x}, z]*Log[1 - x] - 16*G[{1 - 2*x, -1}, z]*
        Log[1 - x] + 8*G[{1 - 2*x, 1}, z]*Log[1 - x] - 
       16*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 8*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 8*G[{-1 + 2*x, -1}, z]*Log[1 - x] + 
       16*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - x] + 16*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       G[{1 - 2*x}, z]*Log[16]*Log[1 - x] - G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] - G[{1 - 2*x}, z]*Log[65536]*Log[1 - x] + 
       G[{-1 + 2*x}, z]*Log[65536]*Log[1 - x] + 4*G[{1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 18*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[1 - x] + 18*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[1 - x] - 
       17*G[{1 - 2*x}, z]*Log[1 - x]^2 + 17*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 
       28*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 12*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 24*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       8*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 8*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 12*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       28*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 4*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 4*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x}, z]*Log[2]*Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x}, z]*Log[2]*
        Log[4*(-1 + x)^2] + 4*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] - 4*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] - 2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x^(-1)] + 2*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x^(-1)] - 6*G[{1 - 2*x}, z]*Log[8]*Log[-4*x] + 
       6*G[{-1 + 2*x}, z]*Log[8]*Log[-4*x] + 16*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[-x] - 16*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[-x] + 
       G[{1 - 2*x}, z]*Log[-64/x^9]*Log[-x] - G[{-1 + 2*x}, z]*Log[-64/x^9]*
        Log[-x] + 8*G[{-1, -1}, z]*Log[4*x^2] - 8*G[{-1, 1}, z]*Log[4*x^2] + 
       4*G[{-1, 1 - 2*x}, z]*Log[4*x^2] + 4*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       16*G[{0, -1}, z]*Log[4*x^2] + 16*G[{0, 1}, z]*Log[4*x^2] - 
       8*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 8*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       8*G[{1, -1}, z]*Log[4*x^2] - 8*G[{1, 1}, z]*Log[4*x^2] - 
       4*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 4*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 12*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + 12*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       4*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] - 4*G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] - 12*G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       6*G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^2] - 4*G[{-1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 12*G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^2] - 
       12*G[{0, 1}, z]*Log[64*(1 - 2*x)^2*x^2] + 4*G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       12*G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^2] + 2*G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{1 - 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 2*G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{-1 + 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 2*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 
       2*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 6*G[{1 - 2*x}, z]*Log[4]*
        Log[x*(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[4]*Log[x*(-1 + 2*x)] + 
       G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*x)] - 12*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 12*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 16*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 16*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 4*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 2*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 2*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/x] + 16*G[{1 - 2*x}, z]*PolyLog[2, 2*x] - 
       16*G[{-1 + 2*x}, z]*PolyLog[2, 2*x] - 14*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 14*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       4*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       8*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 8*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{-1}, z]*(4*Pi^2 + 42*Log[2]^2 + 
         18*Log[4]^2 + 6*Log[1 + (1 - 2*x)^(-1)]^2 + 8*Log[4 - 8*x]*
          Log[1 - 2*x] + 3*Log[16]*Log[1 - x] - 3*Log[65536]*Log[1 - x] + 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*Log[1 - 2*x]*Log[1 - x] - 
         51*Log[1 - x]^2 - 12*Log[2]*Log[4*(-1 + x)^2] + 
         12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x^(-1)] - 18*Log[8]*Log[-4*x] + 16*Log[1 - 2*x]*Log[-x] + 
         3*Log[-64/x^9]*Log[-x] + 6*Log[x^2]*Log[16*x^2] + 
         3*Log[2]*Log[64*(1 - 2*x)^2*x^2] + 3*Log[1 + (1 - 2*x)^(-1)]*
          Log[64*(1 - 2*x)^2*x^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x/(-1 + 2*x)] + 3*Log[64*(1 - 2*x)^2*x^2]*
          Log[(2*x)/(-1 + 2*x)] - 6*Log[(-1 + x)/(-1 + 2*x)]*
          Log[(2*x)/(-1 + 2*x)] + 6*Log[(2*x)/(-1 + 2*x)]^2 - 
         18*Log[4]*Log[x*(-1 + 2*x)] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 6*PolyLog[2, 1 - 1/(2*x)] - 
         36*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*PolyLog[2, 1/(2*x)] - 
         6*PolyLog[2, (-1 + x)/x] + 16*PolyLog[2, 2*x] - 
         42*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)] - 
         16*PolyLog[2, -1 + 2*x]) - G[{1}, z]*(4*Pi^2 + 42*Log[2]^2 + 
         18*Log[4]^2 + 6*Log[1 + (1 - 2*x)^(-1)]^2 + 8*Log[4 - 8*x]*
          Log[1 - 2*x] + 3*Log[16]*Log[1 - x] - 3*Log[65536]*Log[1 - x] + 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*Log[1 - 2*x]*Log[1 - x] - 
         51*Log[1 - x]^2 - 12*Log[2]*Log[4*(-1 + x)^2] + 
         12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x^(-1)] - 18*Log[8]*Log[-4*x] + 16*Log[1 - 2*x]*Log[-x] + 
         3*Log[-64/x^9]*Log[-x] + 6*Log[x^2]*Log[16*x^2] + 
         3*Log[2]*Log[64*(1 - 2*x)^2*x^2] + 3*Log[1 + (1 - 2*x)^(-1)]*
          Log[64*(1 - 2*x)^2*x^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x/(-1 + 2*x)] + 3*Log[64*(1 - 2*x)^2*x^2]*
          Log[(2*x)/(-1 + 2*x)] - 6*Log[(-1 + x)/(-1 + 2*x)]*
          Log[(2*x)/(-1 + 2*x)] + 6*Log[(2*x)/(-1 + 2*x)]^2 - 
         18*Log[4]*Log[x*(-1 + 2*x)] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 6*PolyLog[2, 1 - 1/(2*x)] - 
         36*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*PolyLog[2, 1/(2*x)] - 
         6*PolyLog[2, (-1 + x)/x] + 16*PolyLog[2, 2*x] - 
         42*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)] - 
         16*PolyLog[2, -1 + 2*x]) - 16*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       16*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x]))/(256*(1 + p2)^(3/2)) + 
    ((-1 + p2 + x)*((5*Pi^2*G[{1 - 2*x}, z])/12 - (5*Pi^2*G[{-1 + 2*x}, z])/
        12 - 3*G[{-1, -1, 1 - 2*x}, z] + 3*G[{-1, -1, -1 + 2*x}, z] + 
       G[{-1, 0, 1 - 2*x}, z] - G[{-1, 0, -1 + 2*x}, z] + 
       G[{-1, 1, 1 - 2*x}, z] - 2*G[{-1, 1, -1 + 2*x}, z] + 
       G[{-1, 1 - 2*x, -1}, z] + G[{-1, 1 - 2*x, 1}, z] - 
       G[{-1, 1 - 2*x, 1 - 2*x}, z] + G[{-1, -1 + 2*x, -1}, z] + 
       G[{-1, -1 + 2*x, 1}, z] - G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, -1 + 2*x}, z] + 
       2*G[{0, 1, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1}, z] + 
       2*G[{0, 1 - 2*x, 1}, z] - 2*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] + 
       2*G[{0, -1 + 2*x, -1 + 2*x}, z] + 2*G[{1, -1, 1 - 2*x}, z] - 
       G[{1, -1, -1 + 2*x}, z] + G[{1, 0, 1 - 2*x}, z] - 
       G[{1, 0, -1 + 2*x}, z] - 3*G[{1, 1, 1 - 2*x}, z] + 
       3*G[{1, 1, -1 + 2*x}, z] - G[{1, 1 - 2*x, -1}, z] - 
       G[{1, 1 - 2*x, 1}, z] - G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       G[{1, 1 - 2*x, -1 + 2*x}, z] - G[{1, -1 + 2*x, -1}, z] - 
       G[{1, -1 + 2*x, 1}, z] + G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] + 
       2*G[{1 - 2*x, -1, 1 - 2*x}, z] + G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       G[{1 - 2*x, 0, 1 - 2*x}, z] + G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] - 
       G[{1 - 2*x, 1, 1 - 2*x}, z] + G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       3*G[{1 - 2*x, 1 - 2*x, -1}, z] - 3*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       5*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
        z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
       G[{-1 + 2*x, -1, 1}, z] - G[{-1 + 2*x, -1, 1 - 2*x}, z] + 
       G[{-1 + 2*x, -1, -1 + 2*x}, z] - G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
       G[{-1 + 2*x, 1, 1}, z] - G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       3*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       5*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 10*G[{1 - 2*x}, z]*Log[2]^2 + 
       10*G[{-1 + 2*x}, z]*Log[2]^2 + 2*G[{1 - 2*x}, z]*Log[4]^2 - 
       2*G[{-1 + 2*x}, z]*Log[4]^2 - 6*G[{-1, -1}, z]*Log[1 - 2*x] + 
       2*G[{-1, 1}, z]*Log[1 - 2*x] - 2*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       2*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] + 4*G[{0, -1}, z]*Log[1 - 2*x] - 
       4*G[{0, 1}, z]*Log[1 - 2*x] - 4*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 
       4*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] - 2*G[{1, -1}, z]*Log[1 - 2*x] + 
       6*G[{1, 1}, z]*Log[1 - 2*x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       2*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 2*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 2*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 2*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       2*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 
       2*G[{1 - 2*x}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 2*G[{-1 + 2*x}, z]*
        Log[4 - 8*x]*Log[1 - 2*x] + 6*G[{-1, -1}, z]*Log[1 - x] - 
       3*G[{-1, 1}, z]*Log[1 - x] + G[{-1, 1 - 2*x}, z]*Log[1 - x] + 
       2*G[{-1, -1 + 2*x}, z]*Log[1 - x] - 6*G[{0, -1}, z]*Log[1 - x] + 
       6*G[{0, 1}, z]*Log[1 - x] + 2*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       2*G[{0, -1 + 2*x}, z]*Log[1 - x] + 3*G[{1, -1}, z]*Log[1 - x] - 
       6*G[{1, 1}, z]*Log[1 - x] - 2*G[{1, 1 - 2*x}, z]*Log[1 - x] - 
       G[{1, -1 + 2*x}, z]*Log[1 - x] + G[{1 - 2*x, -1}, z]*Log[1 - x] - 
       2*G[{1 - 2*x, 1}, z]*Log[1 - x] - 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] + G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       2*G[{-1 + 2*x, -1}, z]*Log[1 - x] - G[{-1 + 2*x, 1}, z]*Log[1 - x] - 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] + 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] + (G[{1 - 2*x}, z]*Log[2]*Log[1 - x])/2 - 
       (G[{-1 + 2*x}, z]*Log[2]*Log[1 - x])/2 + 3*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[1 - x] - 3*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[1 - x] - G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] + 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] - 
       (3*G[{1 - 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 + 
       (3*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 + 
       G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] - 
       G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] - 
       (G[{1 - 2*x}, z]*Log[-1 + x]^2)/2 + (G[{-1 + 2*x}, z]*Log[-1 + x]^2)/
        2 - 2*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] - G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 4*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] - 4*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{1, 1}, z]*Log[4*(-1 + x)^2] + G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       3*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 3*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       (G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 - 
       (G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 + 
       (G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 - 
       (G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 + 
       G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] - 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] - 
       I*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] + I*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] + 4*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x] - 
       4*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[-x] + G[{1 - 2*x}, z]*Log[-1 + x]*
        Log[x] - G[{-1 + 2*x}, z]*Log[-1 + x]*Log[x] - 
       (G[{1 - 2*x}, z]*Log[x]^2)/2 + (G[{-1 + 2*x}, z]*Log[x]^2)/2 - 
       7*G[{-1, -1}, z]*Log[4*x^2] + 3*G[{-1, 1}, z]*Log[4*x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] - G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       6*G[{0, -1}, z]*Log[4*x^2] - 6*G[{0, 1}, z]*Log[4*x^2] - 
       2*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 2*G[{0, -1 + 2*x}, z]*Log[4*x^2] - 
       3*G[{1, -1}, z]*Log[4*x^2] + 7*G[{1, 1}, z]*Log[4*x^2] + 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] + G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       (G[{1 - 2*x}, z]*Log[16]*Log[4*x^2])/4 + 
       (G[{-1 + 2*x}, z]*Log[16]*Log[4*x^2])/4 + G[{1 - 2*x}, z]*Log[x^2]*
        Log[16*x^2] - G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2] + 
       3*G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
       (3*G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       (G[{-1, 1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       G[{-1, -1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - 
       3*G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^4] + 3*G[{0, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + (3*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^4])/
        2 - 3*G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + (G[{1 - 2*x, -1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{-1 + 2*x, 1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + (G[{1 - 2*x}, z]*Log[2 - 2/(1 - 2*x)^2]*
         Log[64*(1 - 2*x)^2*x^4])/4 - (G[{-1 + 2*x}, z]*
         Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4])/4 - 
       (G[{1 - 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 + 
       (G[{-1 + 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 - 
       (G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 + 
       (G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 - 
       (G[{1 - 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/2 + 
       (G[{-1 + 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/
        2 - G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 4*G[{1 - 2*x}, z]*PolyLog[2, 2*x] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, 2*x] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] - 3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] - 
       3*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 4*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       4*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       (G[{-1}, z]*(3*Pi^2 + 120*Log[2]^2 - 18*Log[4]^2 - 
          8*Log[4 - 8*x]*Log[1 - 2*x] - 3*Log[4]*Log[1 - x] - 
          36*Log[2 - x^(-1)]*Log[1 - x] + 12*Log[1 - 1/(2*x)]*Log[1 - x] + 
          18*Log[1 - x]*Log[-64*(-1 + x)] - 12*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 6*Log[-1 + x]^2 - 6*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] - 3*Log[1 - 2*x]*Log[64/x^6] - 
          6*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 12*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (12*I)*Pi*Log[(-1 + x)/x] - 16*Log[1 - 2*x]*
           Log[-x] - 12*Log[-1 + x]*Log[x] + 6*Log[x]^2 + 
          3*Log[16]*Log[4*x^2] - 12*Log[x^2]*Log[16*x^2] - 
          3*Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          3*Log[-x]*Log[1099511627776*x^20] + 6*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 6*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          36*PolyLog[2, (1 - 2*x)^(-1)] + 24*PolyLog[2, (2 - 2*x)^(-1)] - 
          24*PolyLog[2, 1/(2*x)] - 16*PolyLog[2, 2*x] - 
          36*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
          24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*PolyLog[2, x/(-1 + 2*x)] + 
          16*PolyLog[2, -1 + 2*x]))/4 - 
       (G[{1}, z]*(3*Pi^2 + 120*Log[2]^2 - 18*Log[4]^2 - 
          8*Log[4 - 8*x]*Log[1 - 2*x] - 3*Log[4]*Log[1 - x] - 
          36*Log[2 - x^(-1)]*Log[1 - x] + 12*Log[1 - 1/(2*x)]*Log[1 - x] + 
          18*Log[1 - x]*Log[-64*(-1 + x)] - 12*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 6*Log[-1 + x]^2 - 6*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] - 3*Log[1 - 2*x]*Log[64/x^6] - 
          6*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 12*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (12*I)*Pi*Log[(-1 + x)/x] - 16*Log[1 - 2*x]*
           Log[-x] - 12*Log[-1 + x]*Log[x] + 6*Log[x]^2 + 
          3*Log[16]*Log[4*x^2] - 12*Log[x^2]*Log[16*x^2] - 
          3*Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          3*Log[-x]*Log[1099511627776*x^20] + 6*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 6*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          36*PolyLog[2, (1 - 2*x)^(-1)] + 24*PolyLog[2, (2 - 2*x)^(-1)] - 
          24*PolyLog[2, 1/(2*x)] - 16*PolyLog[2, 2*x] - 
          36*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
          24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*PolyLog[2, x/(-1 + 2*x)] + 
          16*PolyLog[2, -1 + 2*x]))/4))/(32*(1 + p2)^(3/2)) + 
    ((2 + 3*p2*x + 2*x^2)*(-42*G[{-1, -1, 1 - 2*x}, z] - 
       30*G[{-1, -1, -1 + 2*x}, z] + 12*G[{-1, 0, 1 - 2*x}, z] - 
       12*G[{-1, 0, -1 + 2*x}, z] + 6*G[{-1, 1, 1 - 2*x}, z] + 
       18*G[{-1, 1, -1 + 2*x}, z] + 18*G[{-1, 1 - 2*x, -1}, z] + 
       18*G[{-1, 1 - 2*x, 1}, z] - 54*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       18*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 6*G[{-1, -1 + 2*x, -1}, z] + 
       6*G[{-1, -1 + 2*x, 1}, z] + 6*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       18*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 36*G[{0, -1, 1 - 2*x}, z] + 
       12*G[{0, -1, -1 + 2*x}, z] - 24*G[{0, 0, 1 - 2*x}, z] + 
       24*G[{0, 0, -1 + 2*x}, z] - 12*G[{0, 1, 1 - 2*x}, z] - 
       36*G[{0, 1, -1 + 2*x}, z] - 12*G[{0, 1 - 2*x, -1}, z] - 
       12*G[{0, 1 - 2*x, 1}, z] + 12*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       12*G[{0, 1 - 2*x, -1 + 2*x}, z] + 12*G[{0, -1 + 2*x, -1}, z] + 
       12*G[{0, -1 + 2*x, 1}, z] + 12*G[{0, -1 + 2*x, 1 - 2*x}, z] - 
       12*G[{0, -1 + 2*x, -1 + 2*x}, z] - 18*G[{1, -1, 1 - 2*x}, z] - 
       6*G[{1, -1, -1 + 2*x}, z] + 12*G[{1, 0, 1 - 2*x}, z] - 
       12*G[{1, 0, -1 + 2*x}, z] + 30*G[{1, 1, 1 - 2*x}, z] + 
       42*G[{1, 1, -1 + 2*x}, z] - 6*G[{1, 1 - 2*x, -1}, z] - 
       6*G[{1, 1 - 2*x, 1}, z] + 18*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       6*G[{1, 1 - 2*x, -1 + 2*x}, z] - 18*G[{1, -1 + 2*x, -1}, z] - 
       18*G[{1, -1 + 2*x, 1}, z] - 18*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       54*G[{1, -1 + 2*x, -1 + 2*x}, z] + 6*G[{1 - 2*x, -1, -1}, z] + 
       6*G[{1 - 2*x, -1, 1}, z] - 18*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, -1, -1 + 2*x}, z] + 12*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       12*G[{1 - 2*x, 0, -1 + 2*x}, z] + 6*G[{1 - 2*x, 1, -1}, z] + 
       6*G[{1 - 2*x, 1, 1}, z] - 6*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, 1, -1 + 2*x}, z] + 18*G[{1 - 2*x, 1 - 2*x, -1}, z] + 
       18*G[{1 - 2*x, 1 - 2*x, 1}, z] + 6*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       6*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       6*G[{1 - 2*x, -1 + 2*x, -1}, z] - 6*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       6*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 6*G[{-1 + 2*x, -1, -1}, z] - 
       6*G[{-1 + 2*x, -1, 1}, z] + 6*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 
       6*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 12*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       12*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 6*G[{-1 + 2*x, 1, -1}, z] - 
       6*G[{-1 + 2*x, 1, 1}, z] + 6*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       18*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 6*G[{-1 + 2*x, 1 - 2*x, -1}, z] + 
       6*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 6*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 6*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       18*G[{-1 + 2*x, -1 + 2*x, -1}, z] - 18*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       6*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       6*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 96*G[{-1}, z]*Log[2]^2 - 
       96*G[{1}, z]*Log[2]^2 - 24*G[{-1, -1}, z]*Log[4] + 
       48*G[{-1, 1}, z]*Log[4] + 24*G[{0, -1}, z]*Log[4] - 
       48*G[{0, 1}, z]*Log[4] - 24*G[{1, -1}, z]*Log[4] + 
       48*G[{1, 1}, z]*Log[4] - 6*G[{-1}, z]*Log[4]^2 + 
       6*G[{1}, z]*Log[4]^2 + 12*G[{-1, -1}, z]*Log[16] - 
       24*G[{-1, 1}, z]*Log[16] - 24*G[{0, -1}, z]*Log[16] + 
       24*G[{0, 1}, z]*Log[16] + 6*G[{0, -1 + 2*x}, z]*Log[16] + 
       12*G[{1, -1}, z]*Log[16] - 24*G[{1, 1}, z]*Log[16] + 
       12*G[{1 - 2*x, -1}, z]*Log[16] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] - 
       6*G[{1 - 2*x, -1}, z]*Log[64] + 6*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 
       6*G[{-1 + 2*x, 1}, z]*Log[64] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 
       6*G[{0, -1}, z]*Log[256] + 3*G[{0, 1 - 2*x}, z]*Log[256] - 
       6*G[{0, -1 + 2*x}, z]*Log[256] - 3*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[256] - 6*G[{-1 + 2*x, 1}, z]*Log[256] - 72*G[{-1, -1}, z]*
        Log[1 - 2*x] + 24*G[{-1, 1}, z]*Log[1 - 2*x] - 
       36*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] - 12*G[{-1, -1 + 2*x}, z]*
        Log[1 - 2*x] + 48*G[{0, -1}, z]*Log[1 - 2*x] - 
       48*G[{0, 1}, z]*Log[1 - 2*x] + 24*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] - 
       24*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] - 24*G[{1, -1}, z]*Log[1 - 2*x] + 
       72*G[{1, 1}, z]*Log[1 - 2*x] + 12*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       36*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] - 12*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] - 12*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] - 
       36*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 12*G[{-1 + 2*x, -1}, z]*
        Log[1 - 2*x] + 12*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - 2*x] + 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 3*G[{1}, z]*Log[256]*
        Log[1 - 2*x] - G[{-1}, z]*Log[16777216]*Log[1 - 2*x] - 
       12*G[{-1}, z]*Log[4 - 8*x]*Log[1 - 2*x] + 12*G[{1}, z]*Log[4 - 8*x]*
        Log[1 - 2*x] - 12*G[{-1}, z]*Log[1 - 2*x]^2 + 
       12*G[{1}, z]*Log[1 - 2*x]^2 - 24*G[{0, 1 - 2*x}, z]*Log[1 - x] + 
       24*G[{0, -1 + 2*x}, z]*Log[1 - x] - 12*G[{1 - 2*x, -1}, z]*
        Log[1 - x] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] + 12*G[{-1 + 2*x, 1}, z]*
        Log[1 - x] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] - 12*G[{-1, -1}, z]*
        Log[(-1 + x)^2] + 12*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{0, -1}, z]*Log[(-1 + x)^2] - 12*G[{0, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] - 12*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1}, z]*Log[(-1 + x)^2] + 
       12*G[{1, 1}, z]*Log[(-1 + x)^2] + 6*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] + 6*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 6*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 6*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] - 
       6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       6*G[{-1}, z]*Log[256]*Log[(-1 + x)^2] + 3*G[{1}, z]*Log[256]*
        Log[(-1 + x)^2] + G[{-1}, z]*Log[16777216]*Log[(-1 + x)^2] - 
       9*G[{-1}, z]*Log[(-1 + x)^2]^2 + 9*G[{1}, z]*Log[(-1 + x)^2]^2 + 
       36*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 24*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] - 18*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 36*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] + 36*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       12*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 12*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 24*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       36*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 6*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + 18*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       18*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 6*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 18*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       15*G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       15*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       3*G[{-1}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 
       3*G[{1}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 
       48*G[{-1}, z]*Log[1 - 2*x]*Log[-x] + 48*G[{1}, z]*Log[1 - 2*x]*
        Log[-x] + 12*G[{-1, -1}, z]*Log[x^2] - 12*G[{-1, 1}, z]*Log[x^2] - 
       12*G[{0, -1}, z]*Log[x^2] + 12*G[{0, 1}, z]*Log[x^2] + 
       36*G[{0, 1 - 2*x}, z]*Log[x^2] - 36*G[{0, -1 + 2*x}, z]*Log[x^2] + 
       12*G[{1, -1}, z]*Log[x^2] - 12*G[{1, 1}, z]*Log[x^2] + 
       18*G[{1 - 2*x, -1}, z]*Log[x^2] - 6*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       54*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 18*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] + 6*G[{-1 + 2*x, -1}, z]*Log[x^2] - 18*G[{-1 + 2*x, 1}, z]*
        Log[x^2] - 18*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       54*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 6*G[{-1}, z]*Log[16]*
        Log[x^2] - 6*G[{1}, z]*Log[16]*Log[x^2] + 12*G[{-1}, z]*
        Log[(-1 + x)^2]*Log[x^2] - 12*G[{1}, z]*Log[(-1 + x)^2]*Log[x^2] + 
       3*G[{-1}, z]*Log[x^2]^2 - 3*G[{1}, z]*Log[x^2]^2 + 
       12*G[{-1, 1}, z]*Log[4*x^2] - 18*G[{-1, 1 - 2*x}, z]*Log[4*x^2] - 
       6*G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 12*G[{0, -1}, z]*Log[4*x^2] - 
       12*G[{0, 1}, z]*Log[4*x^2] + 12*G[{0, 1 - 2*x}, z]*Log[4*x^2] - 
       12*G[{0, -1 + 2*x}, z]*Log[4*x^2] - 12*G[{1, -1}, z]*Log[4*x^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[4*x^2] + 18*G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       6*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 18*G[{1 - 2*x, 1}, z]*Log[4*x^2] - 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] + 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - 18*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       6*G[{-1 + 2*x, 1}, z]*Log[4*x^2] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       9*G[{-1}, z]*Log[x^2]*Log[16*x^2] + 9*G[{1}, z]*Log[x^2]*Log[16*x^2] + 
       3*G[{-1}, z]*Log[x^2]*Log[256*x^2] - 3*G[{1}, z]*Log[x^2]*
        Log[256*x^2] - 12*G[{0, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{0, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 6*G[{1 - 2*x, -1}, z]*
        Log[(1 - 2*x)^2*x^4] + 24*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] + 6*G[{-1 + 2*x, 1}, z]*Log[(1 - 2*x)^2*x^4] + 
       6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       48*G[{-1}, z]*PolyLog[2, 2*x] + 48*G[{1}, z]*PolyLog[2, 2*x] + 
       G[{-1 + 2*x}, z]*(-4*Pi^2 - 78*Log[2]^2 + 24*Log[4]^2 + 
         12*Log[4 - 8*x]*Log[1 - 2*x] - 12*Log[1 - 2*x]^2 + 
         Log[64]*Log[1 - x] + 36*Log[2 - x^(-1)]*Log[1 - x] - 
         12*Log[1 - 1/(2*x)]*Log[1 - x] + 24*Log[1 - 2*x]*Log[1 - x] - 
         18*Log[1 - x]*Log[-64*(-1 + x)] + 12*Log[1 + (1 - 2*x)^(-1)]*
          Log[-1 + x] - 6*Log[-1 + x]^2 + 3*Log[(-1 + x)^2]^2 + 
         6*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 3*Log[1 - 2*x]*Log[64/x^6] + 
         6*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] + 12*Log[1 - 1/(2*x)]*
          Log[x^(-1)] - (12*I)*Pi*Log[(-1 + x)/x] - 6*Log[1 - x]*Log[-16*x] + 
         24*Log[1 - 2*x]*Log[-x] + 12*Log[-1 + x]*Log[x] - 6*Log[x]^2 + 
         3*Log[(-1 + x)^2]*Log[x^2] - 3*Log[16]*Log[4*x^2] + 
         18*Log[x^2]*Log[16*x^2] + 3*Log[(-1 + x)^2]*Log[256*x^2] + 
         3*Log[x^2]*Log[256*x^2] - 6*Log[2]*Log[8*(1 - 2*x)*x^2] + 
         6*Log[1 - 2*x]*Log[-128*x^3] + 3*Log[2 - 2/(1 - 2*x)^2]*
          Log[64*(1 - 2*x)^2*x^4] + 6*Log[4]*Log[-x^5] - 
         3*Log[-x]*Log[1099511627776*x^20] - 6*Log[-x]*
          Log[4096*(-1 + x)*x^2*(-1 + 2*x)] - 6*Log[1 - 1/(2*x)]*
          Log[-4 + 8*x] - 6*Log[-3/2 + 1/(2*x) + x]*
          Log[1 + (-1 + 2*x)^(-1)] - 24*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         60*PolyLog[2, (1 - 2*x)^(-1)] - 36*PolyLog[2, (2 - 2*x)^(-1)] + 
         24*PolyLog[2, 2*x] + 60*PolyLog[2, x/(-1 + x)] - 
         60*PolyLog[2, (-1 + 2*x)^(-1)] - 
         36*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 24*PolyLog[2, x/(-1 + 2*x)] - 
         24*PolyLog[2, -1 + 2*x]) + 48*G[{-1}, z]*PolyLog[2, -1 + 2*x] - 
       48*G[{1}, z]*PolyLog[2, -1 + 2*x] + G[{1 - 2*x}, z]*
        (4*Pi^2 + 78*Log[2]^2 - 24*Log[4]^2 - 12*Log[4 - 8*x]*Log[1 - 2*x] + 
         12*Log[1 - 2*x]^2 - 3*Log[4]*Log[1 - x] - 36*Log[2 - x^(-1)]*
          Log[1 - x] + 12*Log[1 - 1/(2*x)]*Log[1 - x] - 
         24*Log[1 - 2*x]*Log[1 - x] + 18*Log[1 - x]*Log[-64*(-1 + x)] - 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 6*Log[-1 + x]^2 - 
         3*Log[(-1 + x)^2]^2 - 6*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
         3*Log[1 - 2*x]*Log[64/x^6] - 6*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 
         12*Log[1 - 1/(2*x)]*Log[x^(-1)] + (12*I)*Pi*Log[(-1 + x)/x] + 
         6*Log[1 - x]*Log[-16*x] - 24*Log[1 - 2*x]*Log[-x] - 
         12*Log[-1 + x]*Log[x] + 6*Log[x]^2 - 3*Log[(-1 + x)^2]*Log[x^2] + 
         3*Log[16]*Log[4*x^2] - 18*Log[x^2]*Log[16*x^2] - 
         3*Log[(-1 + x)^2]*Log[256*x^2] - 3*Log[x^2]*Log[256*x^2] + 
         6*Log[2]*Log[8*(1 - 2*x)*x^2] - 6*Log[1 - 2*x]*Log[-128*x^3] - 
         3*Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] - 
         3*Log[16]*Log[-x^5] + 3*Log[-x]*Log[1099511627776*x^20] + 
         6*Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)] + 6*Log[1 - 1/(2*x)]*
          Log[-4 + 8*x] + 6*Log[-3/2 + 1/(2*x) + x]*
          Log[1 + (-1 + 2*x)^(-1)] + 24*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         60*PolyLog[2, (1 - 2*x)^(-1)] + 36*PolyLog[2, (2 - 2*x)^(-1)] - 
         24*PolyLog[2, 2*x] - 60*PolyLog[2, x/(-1 + x)] + 
         60*PolyLog[2, (-1 + 2*x)^(-1)] + 
         36*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)] + 
         24*PolyLog[2, -1 + 2*x])))/(384*(1 + p2)^(3/2)*(-1 + x)) - 
    ((p2*(2 - 2*x + x^2) - 2*(-1 + x - x^2 + x^3))*
      ((-2*G[{-1, -1, -1 - 2*x}, z] + 2*G[{-1, 1, -1 - 2*x}, z] - 
         2*G[{-1, 1, 1 + 2*x}, z] + 2*G[{-1, -1 - 2*x, -1}, z] + 
         2*G[{-1, -1 - 2*x, 1}, z] - 2*G[{-1, -1 - 2*x, -1 - 2*x}, z] + 
         2*G[{1, -1, -1 - 2*x}, z] - 2*G[{1, -1, 1 + 2*x}, z] + 
         2*G[{1, 1, 1 + 2*x}, z] - 2*G[{1, 1 + 2*x, -1}, z] - 
         2*G[{1, 1 + 2*x, 1}, z] + 2*G[{1, 1 + 2*x, 1 + 2*x}, z] - 
         2*G[{1, -1}, z]*Log[8] - 2*G[{1, 1 + 2*x}, z]*Log[8] + 
         G[{-1, 1}, z]*Log[64] + G[{-1, -1 - 2*x}, z]*Log[64] - 
         2*G[{-1, -1}, z]*Log[-1 - 2*x] - 2*G[{-1, 1}, z]*Log[-1 - 2*x] - 
         4*G[{-1, -1 - 2*x}, z]*Log[-1 - 2*x] + 2*G[{1, -1}, z]*
          Log[-1 - 2*x] + 2*G[{1, 1}, z]*Log[-1 - 2*x] + 
         4*G[{1, 1 + 2*x}, z]*Log[-1 - 2*x] + G[{-1, 1}, z]*Log[x^2] + 
         G[{-1, -1 - 2*x}, z]*Log[x^2] - G[{1, -1}, z]*Log[x^2] - 
         G[{1, 1 + 2*x}, z]*Log[x^2] + G[{-1, -1}, z]*Log[4*x^2] - 
         G[{-1, 1}, z]*Log[4*x^2] - 2*G[{-1, -1 - 2*x}, z]*Log[4*x^2] + 
         G[{1, -1}, z]*Log[4*x^2] - G[{1, 1}, z]*Log[4*x^2] + 
         2*G[{1, 1 + 2*x}, z]*Log[4*x^2] + 2*G[{-1, 1}, z]*Log[(1 + x)^2] + 
         2*G[{-1, -1 - 2*x}, z]*Log[(1 + x)^2] - 2*G[{1, -1}, z]*
          Log[(1 + x)^2] - 2*G[{1, 1 + 2*x}, z]*Log[(1 + x)^2] - 
         2*G[{-1, 1}, z]*Log[4*(1 + x)^2] - 2*G[{-1, -1 - 2*x}, z]*
          Log[4*(1 + x)^2] + 2*G[{1, -1}, z]*Log[4*(1 + x)^2] + 
         2*G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + G[{-1, 1}, z]*
          Log[(1 + 2*x)^2] + G[{-1, -1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
         G[{1, -1}, z]*Log[(1 + 2*x)^2] - G[{1, 1 + 2*x}, z]*
          Log[(1 + 2*x)^2])/2 + G[{-1}, z]*(Pi^2/12 + (23*Log[2]^2)/2 - 
         (5*Log[4]^2)/4 - Log[-4 - 8*x]*Log[-1 - 2*x] - 
         2*Log[-1 - 2*x]*Log[-1 - x] - Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
         2*Log[x]^2 - (Log[x^2]*Log[16*x^2])/4 - 2*Log[x]*Log[1/2 + x] - 
         2*Log[2]*Log[4*(1 + x)^2] - Log[(1 + x)^2]*Log[16*(1 + x)^2] + 
         (Log[x]*Log[65536/(1 + 2*x)^8])/4 - 
         (Log[1/2 + x]*Log[65536/(1 + 2*x)^8])/4 + Log[(1 + x)^2]*
          Log[(4*x)/(1 + 2*x)] + Log[2]*Log[x*(1 + 2*x)] + 
         2*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] - 2*Log[2*x*(1 + x)]*
          Log[1 + (1 + 2*x)^(-1)] - Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] - PolyLog[2, 1 + x^(-1)] - 
         3*PolyLog[2, (-1 - 2*x)^(-1)] + PolyLog[2, -1/(2*x)] + 
         2*PolyLog[2, x/(1 + x)] - 2*PolyLog[2, 2*(1 + x)] + 
         3*PolyLog[2, (1 + 2*x)^(-1)] + 2*PolyLog[2, x/(1 + 2*x)] - 
         PolyLog[2, (1 + x)/(1 + 2*x)] + 2*PolyLog[2, 1 + 2*x] - 
         4*PolyLog[2, (2 + 2*x)^(-1)] - 2*PolyLog[2, 1 - 1/(2*(1 + x))]) + 
       G[{1}, z]*(-Pi^2/12 - (23*Log[2]^2)/2 + (5*Log[4]^2)/4 + 
         Log[-4 - 8*x]*Log[-1 - 2*x] + 2*Log[-1 - 2*x]*Log[-1 - x] + 
         Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 2*Log[x]^2 + (Log[x^2]*Log[16*x^2])/
          4 + 2*Log[x]*Log[1/2 + x] + 2*Log[2]*Log[4*(1 + x)^2] + 
         Log[(1 + x)^2]*Log[16*(1 + x)^2] - (Log[x]*Log[65536/(1 + 2*x)^8])/
          4 + (Log[1/2 + x]*Log[65536/(1 + 2*x)^8])/4 - 
         Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] - Log[2]*Log[x*(1 + 2*x)] - 
         2*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] + 2*Log[2*x*(1 + x)]*
          Log[1 + (1 + 2*x)^(-1)] + Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] + PolyLog[2, 1 + x^(-1)] + 
         3*PolyLog[2, (-1 - 2*x)^(-1)] - PolyLog[2, -1/(2*x)] - 
         2*PolyLog[2, x/(1 + x)] + 2*PolyLog[2, 2*(1 + x)] - 
         3*PolyLog[2, (1 + 2*x)^(-1)] - 2*PolyLog[2, x/(1 + 2*x)] + 
         PolyLog[2, (1 + x)/(1 + 2*x)] - 2*PolyLog[2, 1 + 2*x] + 
         4*PolyLog[2, (2 + 2*x)^(-1)] + 2*PolyLog[2, 1 - 1/(2*(1 + x))])))/
     (32*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((-2 - 2*(-1 + p2)*x + (-2 + p2)*x^2 + 2*x^3)*(-8*Pi^2*G[{1 - 2*x}, z] + 
       8*Pi^2*G[{-1 + 2*x}, z] + 24*G[{1 - 2*x}, z]*G[{-1, -1 - 2*x}, 1] - 
       24*G[{-1 + 2*x}, z]*G[{-1, -1 - 2*x}, 1] - 48*G[{1 - 2*x}, z]*
        G[{-1, 1 + 2*x}, 1] + 48*G[{-1 + 2*x}, z]*G[{-1, 1 + 2*x}, 1] - 
       24*G[{1 - 2*x}, z]*G[{0, -1 - 2*x}, 1] + 24*G[{-1 + 2*x}, z]*
        G[{0, -1 - 2*x}, 1] + 24*G[{1 - 2*x}, z]*G[{0, 1 + 2*x}, 1] - 
       24*G[{-1 + 2*x}, z]*G[{0, 1 + 2*x}, 1] + 48*G[{1 - 2*x}, z]*
        G[{1 - 2*x, -1 - 2*x}, 1] - 48*G[{-1 + 2*x}, z]*
        G[{1 - 2*x, -1 - 2*x}, 1] + 48*G[{1 - 2*x}, z]*G[{1 + 2*x, 1}, 1] - 
       48*G[{-1 + 2*x}, z]*G[{1 + 2*x, 1}, 1] + 24*G[{1 - 2*x}, z]*
        G[{1 + 2*x, -1 - 2*x}, 1] - 24*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, -1 - 2*x}, 1] - 48*G[{1 - 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 
         1] + 48*G[{-1 + 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] - 
       72*G[{-1, -1, 1 - 2*x}, z] + 24*G[{-1, -1, -1 + 2*x}, z] + 
       24*G[{-1, 0, 1 - 2*x}, z] - 24*G[{-1, 0, -1 + 2*x}, z] - 
       48*G[{-1, 1, 1 - 2*x}, z] + 24*G[{-1, 1, -1 + 2*x}, z] - 
       48*G[{-1, 1, 1 + 2*x}, z] + 48*G[{-1, -1 - 2*x, 1 - 2*x}, z] - 
       24*G[{-1, 1 - 2*x, -1}, z] - 24*G[{-1, 1 - 2*x, 1}, z] + 
       48*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 72*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 24*G[{-1, -1 + 2*x, -1}, z] + 
       24*G[{-1, -1 + 2*x, 1}, z] + 24*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{0, -1, 1 - 2*x}, z] - 48*G[{0, 1, -1 + 2*x}, z] + 
       48*G[{0, 1 - 2*x, -1}, z] + 48*G[{0, 1 - 2*x, 1}, z] + 
       48*G[{0, 1 - 2*x, 1 - 2*x}, z] - 48*G[{0, -1 + 2*x, -1}, z] - 
       48*G[{0, -1 + 2*x, 1}, z] - 48*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{1, -1, -1 - 2*x}, z] - 24*G[{1, -1, 1 - 2*x}, z] + 
       48*G[{1, -1, -1 + 2*x}, z] + 24*G[{1, 0, 1 - 2*x}, z] - 
       24*G[{1, 0, -1 + 2*x}, z] - 24*G[{1, 1, 1 - 2*x}, z] + 
       72*G[{1, 1, -1 + 2*x}, z] - 24*G[{1, 1 - 2*x, -1}, z] - 
       24*G[{1, 1 - 2*x, 1}, z] - 24*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{1, -1 + 2*x, -1}, z] + 24*G[{1, -1 + 2*x, 1}, z] - 
       24*G[{1, -1 + 2*x, 1 - 2*x}, z] + 72*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{1, -1 + 2*x, 1 + 2*x}, z] - 48*G[{1, 1 + 2*x, -1 + 2*x}, z] - 
       24*G[{1 - 2*x, -1, -1}, z] - 24*G[{1 - 2*x, -1, 1}, z] + 
       48*G[{1 - 2*x, -1, -1 - 2*x}, z] - 72*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, -1, -1 + 2*x}, z] + 24*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 0, -1 + 2*x}, z] - 24*G[{1 - 2*x, 1, -1}, z] - 
       24*G[{1 - 2*x, 1, 1}, z] - 48*G[{1 - 2*x, 1, -1 - 2*x}, z] + 
       48*G[{1 - 2*x, 1, 1 - 2*x}, z] + 24*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       96*G[{1 - 2*x, 1, 1 + 2*x}, z] - 48*G[{1 - 2*x, -1 - 2*x, -1}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, 1}, z] + 48*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, 
         z] - 48*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 1 - 2*x, -1}, z] - 24*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       48*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, z] - 
       72*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       24*G[{1 - 2*x, -1 + 2*x, -1}, z] + 24*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       24*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 24*G[{-1 + 2*x, -1, -1}, z] + 
       24*G[{-1 + 2*x, -1, 1}, z] - 96*G[{-1 + 2*x, -1, -1 - 2*x}, z] - 
       24*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 48*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       48*G[{-1 + 2*x, -1, 1 + 2*x}, z] + 24*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       24*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 24*G[{-1 + 2*x, 1, -1}, z] + 
       24*G[{-1 + 2*x, 1, 1}, z] - 24*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       72*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 48*G[{-1 + 2*x, 1, 1 + 2*x}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 24*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 24*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       24*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       72*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, -1}, z] + 48*G[{-1 + 2*x, 1 + 2*x, 1}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, z] - 24*G[{-1 - 2*x, -1}, z]*
        Log[2] + 48*G[{-1 - 2*x, 1}, z]*Log[2] + 
       36*G[{-1 - 2*x, -1 - 2*x}, z]*Log[2] - 72*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[2] - 12*G[{1 - 2*x, -1}, z]*Log[2] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[2] - 108*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 
       72*G[{1 - 2*x, -1 + 2*x}, z]*Log[2] + 12*G[{-1 + 2*x, 1}, z]*Log[2] + 
       72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] + 108*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[2] - 72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[2] + 
       48*G[{1 + 2*x, -1}, z]*Log[2] + 72*G[{1 + 2*x, 1}, z]*Log[2] + 
       72*G[{1 + 2*x, -1 + 2*x}, z]*Log[2] - 36*G[{1 + 2*x, 1 + 2*x}, z]*
        Log[2] - 72*G[{-1 - 2*x}, z]*Log[2]^2 - 24*G[{1 - 2*x}, z]*Log[2]^2 + 
       24*G[{-1 + 2*x}, z]*Log[2]^2 + 72*G[{1 + 2*x}, z]*Log[2]^2 + 
       24*G[{-1, -1}, z]*Log[4] + 48*G[{-1, 1}, z]*Log[4] + 
       96*G[{-1 - 2*x, -1}, z]*Log[4] + 24*G[{-1 - 2*x, 1}, z]*Log[4] - 
       48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4] - 72*G[{1 - 2*x, -1}, z]*Log[4] - 
       48*G[{1 - 2*x, 1}, z]*Log[4] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] + 24*G[{-1 + 2*x, 1}, z]*Log[4] - 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 48*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4] + 24*G[{1 + 2*x, -1}, z]*Log[4] - 48*G[{1 + 2*x, 1}, z]*
        Log[4] + 48*G[{1 + 2*x, 1 + 2*x}, z]*Log[4] + 
       48*G[{1 - 2*x}, z]*Log[4]^2 - 48*G[{-1 + 2*x}, z]*Log[4]^2 + 
       24*G[{-1, 1}, z]*Log[8] + 24*G[{-1, -1 + 2*x}, z]*Log[8] - 
       24*G[{1, -1}, z]*Log[8] - 24*G[{1, 1 - 2*x}, z]*Log[8] - 
       48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[8] + 24*G[{1 - 2*x, -1}, z]*Log[8] + 
       24*G[{1 - 2*x, 1}, z]*Log[8] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[8] - 
       24*G[{-1 + 2*x, -1}, z]*Log[8] - 24*G[{-1 + 2*x, 1}, z]*Log[8] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] - 48*G[{1 + 2*x, 1}, z]*Log[8] + 
       48*G[{1 + 2*x, -1 - 2*x}, z]*Log[8] + 24*G[{-1, -1}, z]*Log[16] - 
       24*G[{-1, -1 - 2*x}, z]*Log[16] + 24*G[{-1, 1 + 2*x}, z]*Log[16] - 
       48*G[{0, -1}, z]*Log[16] + 48*G[{0, 1}, z]*Log[16] - 
       48*G[{0, 1 + 2*x}, z]*Log[16] + 24*G[{1, -1}, z]*Log[16] - 
       48*G[{1, 1}, z]*Log[16] - 24*G[{1, -1 - 2*x}, z]*Log[16] + 
       24*G[{1, 1 + 2*x}, z]*Log[16] - 12*G[{-1 - 2*x, -1}, z]*Log[16] - 
       12*G[{-1 - 2*x, 1}, z]*Log[16] - 96*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[16] + 12*G[{1 - 2*x, -1}, z]*Log[16] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] + 24*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[16] + 36*G[{-1 + 2*x, -1}, z]*Log[16] + 12*G[{-1 + 2*x, 1}, z]*
        Log[16] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] + 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] - 60*G[{1 + 2*x, -1}, z]*
        Log[16] - 48*G[{1 + 2*x, -1 - 2*x}, z]*Log[16] + 
       12*G[{1 + 2*x}, z]*Log[4]*Log[16] - 6*G[{-1 - 2*x}, z]*Log[16]^2 + 
       6*G[{1 - 2*x}, z]*Log[16]^2 - 6*G[{-1 + 2*x}, z]*Log[16]^2 + 
       12*G[{1 - 2*x}, z]*Log[8]*Log[32] + 48*G[{-1, -1}, z]*Log[64] - 
       96*G[{-1, 1}, z]*Log[64] + 24*G[{-1, -1 - 2*x}, z]*Log[64] - 
       24*G[{-1, 1 - 2*x}, z]*Log[64] + 24*G[{-1, -1 + 2*x}, z]*Log[64] - 
       72*G[{0, -1}, z]*Log[64] + 72*G[{0, 1}, z]*Log[64] - 
       48*G[{0, -1 - 2*x}, z]*Log[64] + 72*G[{0, 1 - 2*x}, z]*Log[64] - 
       72*G[{0, -1 + 2*x}, z]*Log[64] + 48*G[{0, 1 + 2*x}, z]*Log[64] + 
       96*G[{1, -1}, z]*Log[64] - 72*G[{1, 1}, z]*Log[64] - 
       24*G[{1, 1 - 2*x}, z]*Log[64] + 24*G[{1, -1 + 2*x}, z]*Log[64] - 
       24*G[{1, 1 + 2*x}, z]*Log[64] - 36*G[{-1 - 2*x, -1}, z]*Log[64] - 
       24*G[{-1 - 2*x, 1}, z]*Log[64] + 12*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[64] + 48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[64] + 
       48*G[{1 - 2*x, -1}, z]*Log[64] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] - 48*G[{-1 + 2*x, 1}, z]*
        Log[64] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] + 24*G[{1 + 2*x, -1}, z]*
        Log[64] + 36*G[{1 + 2*x, 1}, z]*Log[64] - 
       12*G[{1 + 2*x, -1 + 2*x}, z]*Log[64] + 24*G[{1 + 2*x, 1 + 2*x}, z]*
        Log[64] - 8*G[{1 - 2*x}, z]*Log[2]*Log[64] + 8*G[{-1 + 2*x}, z]*
        Log[2]*Log[64] + 12*G[{1 - 2*x}, z]*Log[4]*Log[64] - 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[64] - 12*G[{1 + 2*x}, z]*Log[4]*
        Log[64] - 12*G[{1 - 2*x}, z]*Log[8]*Log[64] + 
       12*G[{-1 + 2*x}, z]*Log[8]*Log[64] + 6*G[{-1 - 2*x}, z]*Log[16]*
        Log[64] + 6*G[{-1 - 2*x}, z]*Log[32]*Log[64] - 
       6*G[{-1 + 2*x}, z]*Log[32]*Log[64] - 6*G[{1 + 2*x}, z]*Log[32]*
        Log[64] - 6*G[{-1 - 2*x}, z]*Log[64]^2 + 3*G[{1 - 2*x}, z]*
        Log[64]^2 - 3*G[{-1 + 2*x}, z]*Log[64]^2 + 6*G[{1 + 2*x}, z]*
        Log[64]^2 - 24*G[{-1, -1}, z]*Log[256] + 48*G[{-1, 1}, z]*Log[256] - 
       24*G[{-1, -1 - 2*x}, z]*Log[256] - 24*G[{-1, -1 + 2*x}, z]*Log[256] + 
       48*G[{0, -1}, z]*Log[256] - 48*G[{0, 1}, z]*Log[256] + 
       72*G[{0, -1 - 2*x}, z]*Log[256] - 48*G[{0, 1 - 2*x}, z]*Log[256] + 
       48*G[{0, -1 + 2*x}, z]*Log[256] - 48*G[{0, 1 + 2*x}, z]*Log[256] - 
       72*G[{1, -1}, z]*Log[256] + 48*G[{1, 1}, z]*Log[256] + 
       24*G[{1, 1 - 2*x}, z]*Log[256] + 24*G[{1, 1 + 2*x}, z]*Log[256] - 
       12*G[{-1 - 2*x, -1}, z]*Log[256] - 12*G[{-1 - 2*x, 1}, z]*Log[256] + 
       24*G[{-1 - 2*x, -1 - 2*x}, z]*Log[256] + 12*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[256] - 12*G[{1 - 2*x, -1}, z]*Log[256] + 12*G[{1 - 2*x, 1}, z]*
        Log[256] + 12*G[{-1 + 2*x, 1}, z]*Log[256] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[256] - 24*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[256] + 24*G[{1 + 2*x, -1}, z]*Log[256] - 
       12*G[{1 + 2*x, 1 + 2*x}, z]*Log[256] - 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[256] + 12*G[{1 + 2*x}, z]*Log[2]*Log[256] + 
       12*G[{1 - 2*x}, z]*Log[4]*Log[256] - 12*G[{-1 + 2*x}, z]*Log[4]*
        Log[256] - 12*G[{1 + 2*x}, z]*Log[4]*Log[256] + 
       6*G[{-1 - 2*x}, z]*Log[16]*Log[256] + 24*G[{-1 - 2*x, -1}, z]*
        Log[512] + 12*G[{-1 - 2*x, -1 - 2*x}, z]*Log[512] + 
       24*G[{-1 - 2*x, 1 - 2*x}, z]*Log[512] - 12*G[{1 - 2*x, -1}, z]*
        Log[512] - 24*G[{1 - 2*x, -1 - 2*x}, z]*Log[512] - 
       36*G[{1 - 2*x, 1 - 2*x}, z]*Log[512] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[512] + 12*G[{-1 + 2*x, 1}, z]*Log[512] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[512] + 36*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[512] + 24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[512] - 
       24*G[{1 + 2*x, 1}, z]*Log[512] - 24*G[{1 + 2*x, -1 + 2*x}, z]*
        Log[512] - 12*G[{1 + 2*x, 1 + 2*x}, z]*Log[512] - 
       12*G[{-1 - 2*x}, z]*Log[4]*Log[512] - 12*G[{1 - 2*x}, z]*Log[4]*
        Log[512] + 12*G[{-1 + 2*x}, z]*Log[4]*Log[512] + 
       12*G[{1 + 2*x}, z]*Log[4]*Log[512] - 12*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[4096] + 12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4096] - 
       12*G[{1 - 2*x, 1}, z]*Log[4096] - 12*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4096] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4096] + 
       12*G[{1 + 2*x, 1}, z]*Log[4096] - 12*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[4096] + 24*G[{1 + 2*x, 1 + 2*x}, z]*Log[4096] - 
       6*G[{1 + 2*x}, z]*Log[2]*Log[4096] + G[{-1 - 2*x}, z]*Log[64]*
        Log[4096] + G[{1 - 2*x}, z]*Log[4096]^2 - G[{-1 + 2*x}, z]*
        Log[4096]^2 + 24*G[{1 - 2*x}, z]*Log[2]*Log[16384] - 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[16384] - 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[32768] + 12*G[{1 + 2*x}, z]*Log[2]*Log[32768] + 
       12*G[{-1 - 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{1 + 2*x, -1 - 2*x}, z]*Log[65536] - 18*G[{1 - 2*x}, z]*Log[2]*
        Log[65536] + 18*G[{-1 + 2*x}, z]*Log[2]*Log[65536] - 
       6*G[{1 + 2*x}, z]*Log[2]*Log[65536] + G[{-1 - 2*x}, z]*Log[64]*
        Log[65536] - 12*G[{-1 - 2*x, -1}, z]*Log[262144] - 
       12*G[{-1 - 2*x, 1 - 2*x}, z]*Log[262144] + 12*G[{1 + 2*x, 1}, z]*
        Log[262144] + 12*G[{1 + 2*x, -1 + 2*x}, z]*Log[262144] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[262144] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[262144] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[262144] - 
       12*G[{1 + 2*x}, z]*Log[2]*Log[262144] - 12*G[{-1 - 2*x}, z]*Log[4]*
        Log[262144] + 12*G[{1 + 2*x}, z]*Log[4]*Log[262144] + 
       12*G[{0, -1 - 2*x}, z]*Log[16777216] - 12*G[{0, 1 + 2*x}, z]*
        Log[16777216] + 12*G[{-1 - 2*x, -1}, z]*Log[16777216] - 
       12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[16777216] - 12*G[{1 + 2*x, 1}, z]*
        Log[16777216] - 12*G[{1 + 2*x, 1 + 2*x}, z]*Log[16777216] + 
       10*G[{1 - 2*x}, z]*Log[2]*Log[16777216] - 10*G[{-1 + 2*x}, z]*Log[2]*
        Log[16777216] - G[{-1 - 2*x}, z]*Log[4]*Log[16777216] + 
       G[{1 + 2*x}, z]*Log[4]*Log[16777216] - 12*G[{0, -1 - 2*x}, z]*
        Log[4294967296] + 12*G[{0, 1 + 2*x}, z]*Log[4294967296] - 
       4*G[{-1 - 2*x}, z]*Log[2]*Log[281474976710656] - 
       4*G[{-1 + 2*x}, z]*Log[2]*Log[281474976710656] + 
       G[{1 - 2*x}, z]*Log[16]*Log[281474976710656] + G[{1 + 2*x}, z]*Log[16]*
        Log[281474976710656] - 4*G[{1 + 2*x}, z]*Log[2]*
        Log[324518553658426726783156020576256] - G[{1 - 2*x}, z]*Log[4]*
        Log[324518553658426726783156020576256] + G[{-1 + 2*x}, z]*Log[4]*
        Log[324518553658426726783156020576256] + G[{-1 - 2*x}, z]*Log[16]*
        Log[324518553658426726783156020576256] + 24*G[{-1 - 2*x}, z]*Log[2]*
        Log[2 + x^(-1)] - 72*G[{1 - 2*x}, z]*Log[2]*Log[2 + x^(-1)] + 
       72*G[{-1 + 2*x}, z]*Log[2]*Log[2 + x^(-1)] - 24*G[{1 + 2*x}, z]*Log[2]*
        Log[2 + x^(-1)] + 48*G[{-1, 1 - 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{-1, -1 + 2*x}, z]*Log[-1 - 2*x] - 96*G[{0, 1 - 2*x}, z]*
        Log[-1 - 2*x] + 96*G[{0, -1 + 2*x}, z]*Log[-1 - 2*x] + 
       48*G[{1, 1 - 2*x}, z]*Log[-1 - 2*x] - 48*G[{1, -1 + 2*x}, z]*
        Log[-1 - 2*x] + 48*G[{1 - 2*x, -1}, z]*Log[-1 - 2*x] + 
       48*G[{1 - 2*x, 1}, z]*Log[-1 - 2*x] + 96*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[-1 - 2*x] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 - 2*x] - 48*G[{-1 + 2*x, -1}, z]*
        Log[-1 - 2*x] - 48*G[{-1 + 2*x, 1}, z]*Log[-1 - 2*x] + 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 - 2*x] - 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[-1 - 2*x] + 24*G[{-1 - 2*x}, z]*
        Log[2]*Log[-1 - 2*x] - 72*G[{1 - 2*x}, z]*Log[2]*Log[-1 - 2*x] + 
       72*G[{-1 + 2*x}, z]*Log[2]*Log[-1 - 2*x] - 24*G[{1 + 2*x}, z]*Log[2]*
        Log[-1 - 2*x] + 24*G[{1 - 2*x}, z]*Log[16]*Log[-1 - 2*x] - 
       48*G[{-1 + 2*x}, z]*Log[-4 - 8*x]*Log[-1 - 2*x] + 
       48*G[{1 - 2*x}, z]*Log[-1 - 2*x]^2 + 96*G[{1 - 2*x}, z]*Log[-1 - 2*x]*
        Log[-1 - x] - 96*G[{-1 + 2*x}, z]*Log[-1 - 2*x]*Log[-1 - x] - 
       96*G[{-1, -1}, z]*Log[1 - x] - 48*G[{-1, 1}, z]*Log[1 - x] + 
       96*G[{-1, -1 - 2*x}, z]*Log[1 - x] - 96*G[{-1, 1 - 2*x}, z]*
        Log[1 - x] + 48*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 
       96*G[{0, -1}, z]*Log[1 - x] - 96*G[{0, 1}, z]*Log[1 - x] + 
       96*G[{0, 1 - 2*x}, z]*Log[1 - x] - 96*G[{0, -1 + 2*x}, z]*Log[1 - x] + 
       48*G[{1, -1}, z]*Log[1 - x] + 96*G[{1, 1}, z]*Log[1 - x] - 
       48*G[{1, 1 - 2*x}, z]*Log[1 - x] + 96*G[{1, -1 + 2*x}, z]*Log[1 - x] - 
       96*G[{1, 1 + 2*x}, z]*Log[1 - x] - 96*G[{1 - 2*x, -1}, z]*Log[1 - x] + 
       144*G[{1 - 2*x, 1}, z]*Log[1 - x] - 96*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 - x] - 96*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] - 144*G[{-1 + 2*x, -1}, z]*
        Log[1 - x] + 96*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] + 
       96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 - x] - 96*G[{-1 - 2*x}, z]*Log[2]*
        Log[1 - x] + 48*G[{1 - 2*x}, z]*Log[2]*Log[1 - x] - 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[1 - x] + 96*G[{1 + 2*x}, z]*Log[2]*
        Log[1 - x] + 60*G[{-1 - 2*x}, z]*Log[16]*Log[1 - x] - 
       24*G[{1 - 2*x}, z]*Log[16]*Log[1 - x] + 24*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] - 72*G[{1 + 2*x}, z]*Log[16]*Log[1 - x] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[1 - x] - 12*G[{-1 - 2*x}, z]*
        Log[65536]*Log[1 - x] + 12*G[{1 + 2*x}, z]*Log[65536]*Log[1 - x] - 
       216*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 216*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[1 - x] - 204*G[{1 - 2*x}, z]*Log[1 - x]^2 + 
       204*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 84*G[{-1, -1}, z]*
        Log[(-1 + x)^2] + 12*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       48*G[{-1, -1 - 2*x}, z]*Log[(-1 + x)^2] + 12*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       72*G[{0, -1}, z]*Log[(-1 + x)^2] + 72*G[{0, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 24*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1}, z]*Log[(-1 + x)^2] - 
       84*G[{1, 1}, z]*Log[(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{1, 1 + 2*x}, z]*Log[(-1 + x)^2] + 84*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - 84*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[(-1 + x)^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 84*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 84*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(-1 + x)^2] + 
       72*G[{-1 - 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 24*G[{1 - 2*x}, z]*Log[2]*
        Log[(-1 + x)^2] + 24*G[{-1 + 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 
       72*G[{1 + 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 60*G[{-1 - 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] + 12*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 60*G[{1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] - 60*G[{-1 - 2*x}, z]*Log[16]*Log[(-1 + x)^2] + 
       60*G[{1 + 2*x}, z]*Log[16]*Log[(-1 + x)^2] + 12*G[{-1 - 2*x}, z]*
        Log[256]*Log[(-1 + x)^2] + 12*G[{1 - 2*x}, z]*Log[256]*
        Log[(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] - 
       12*G[{1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] + 12*G[{-1 - 2*x}, z]*
        Log[65536]*Log[(-1 + x)^2] - 12*G[{1 + 2*x}, z]*Log[65536]*
        Log[(-1 + x)^2] + 30*G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 - 
       30*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 - 12*G[{-1, -1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1, 1}, z]*Log[16*(-1 + x)^2] + 
       12*G[{-1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 24*G[{0, -1}, z]*Log[16*(-1 + x)^2] - 
       24*G[{0, 1}, z]*Log[16*(-1 + x)^2] - 24*G[{0, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] + 24*G[{0, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1, -1}, z]*Log[16*(-1 + x)^2] + 12*G[{1, 1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 12*G[{1 - 2*x, -1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1 - 2*x, 1}, z]*Log[16*(-1 + x)^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1}, z]*Log[16*(-1 + x)^2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 6*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*(-1 + x)^2] + 24*G[{-1 - 2*x}, z]*Log[2]*Log[-x^(-1)] - 
       72*G[{1 - 2*x}, z]*Log[2]*Log[-x^(-1)] + 72*G[{-1 + 2*x}, z]*Log[2]*
        Log[-x^(-1)] - 24*G[{1 + 2*x}, z]*Log[2]*Log[-x^(-1)] - 
       24*G[{-1 - 2*x}, z]*Log[2 + x^(-1)]*Log[-x^(-1)] + 
       72*G[{1 - 2*x}, z]*Log[2 + x^(-1)]*Log[-x^(-1)] - 
       72*G[{-1 + 2*x}, z]*Log[2 + x^(-1)]*Log[-x^(-1)] + 
       24*G[{1 + 2*x}, z]*Log[2 + x^(-1)]*Log[-x^(-1)] + 
       24*G[{-1 - 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
       24*G[{1 + 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[x^(-1)] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[x^(-1)] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[x^(-1)] - 
       12*G[{1 + 2*x}, z]*Log[2]*Log[x^(-1)] - 24*G[{-1 - 2*x}, z]*Log[4]*
        Log[x^(-1)] - 12*G[{1 - 2*x}, z]*Log[4]*Log[x^(-1)] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[x^(-1)] + 12*G[{1 - 2*x}, z]*Log[8]*
        Log[x^(-1)] - 12*G[{-1 + 2*x}, z]*Log[8]*Log[x^(-1)] - 
       12*G[{1 + 2*x}, z]*Log[8]*Log[x^(-1)] + 12*G[{1 + 2*x}, z]*Log[16]*
        Log[x^(-1)] + 6*G[{-1 - 2*x}, z]*Log[64]*Log[x^(-1)] - 
       108*G[{-1 - 2*x}, z]*Log[2]*Log[-x] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[-x] - 36*G[{-1 + 2*x}, z]*Log[2]*Log[-x] + 
       108*G[{1 + 2*x}, z]*Log[2]*Log[-x] + 12*G[{1 - 2*x}, z]*Log[8]*
        Log[-x] - 12*G[{-1 + 2*x}, z]*Log[8]*Log[-x] - 
       12*G[{1 + 2*x}, z]*Log[8]*Log[-x] + 18*G[{-1 - 2*x}, z]*Log[64]*
        Log[-x] - 12*G[{1 + 2*x}, z]*Log[64]*Log[-x] + 
       24*G[{-1 - 2*x}, z]*Log[512]*Log[-x] - 24*G[{1 - 2*x}, z]*Log[512]*
        Log[-x] + 24*G[{-1 + 2*x}, z]*Log[512]*Log[-x] - 
       24*G[{1 + 2*x}, z]*Log[512]*Log[-x] - 12*G[{-1 - 2*x}, z]*Log[262144]*
        Log[-x] + 12*G[{1 + 2*x}, z]*Log[262144]*Log[-x] + 
       12*G[{1 - 2*x}, z]*Log[-x^(-9)]*Log[-x] - 12*G[{-1 + 2*x}, z]*
        Log[-x^(-9)]*Log[-x] - 48*G[{-1 - 2*x}, z]*Log[2]*Log[x] - 
       48*G[{1 - 2*x}, z]*Log[2]*Log[x] + 48*G[{-1 + 2*x}, z]*Log[2]*Log[x] + 
       48*G[{1 + 2*x}, z]*Log[2]*Log[x] - 24*G[{-1 - 2*x}, z]*Log[4]*Log[x] + 
       24*G[{1 + 2*x}, z]*Log[4]*Log[x] + 48*G[{-1 - 2*x}, z]*Log[16]*
        Log[x] - 36*G[{1 - 2*x}, z]*Log[16]*Log[x] + 36*G[{-1 + 2*x}, z]*
        Log[16]*Log[x] - 12*G[{1 + 2*x}, z]*Log[16]*Log[x] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[x] - 24*G[{1 - 2*x}, z]*Log[256]*
        Log[x] + 24*G[{-1 + 2*x}, z]*Log[256]*Log[x] - 
       24*G[{1 + 2*x}, z]*Log[256]*Log[x] - 144*G[{1 - 2*x}, z]*Log[x]^2 + 
       144*G[{-1 + 2*x}, z]*Log[x]^2 + 36*G[{-1, -1}, z]*Log[x^2] + 
       36*G[{-1, 1}, z]*Log[x^2] - 72*G[{-1, -1 - 2*x}, z]*Log[x^2] + 
       12*G[{-1, 1 - 2*x}, z]*Log[x^2] - 36*G[{-1, -1 + 2*x}, z]*Log[x^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[x^2] - 72*G[{0, -1}, z]*Log[x^2] + 
       72*G[{0, 1}, z]*Log[x^2] + 48*G[{0, -1 - 2*x}, z]*Log[x^2] - 
       72*G[{0, 1 - 2*x}, z]*Log[x^2] + 72*G[{0, -1 + 2*x}, z]*Log[x^2] - 
       48*G[{0, 1 + 2*x}, z]*Log[x^2] - 36*G[{1, -1}, z]*Log[x^2] - 
       36*G[{1, 1}, z]*Log[x^2] - 24*G[{1, -1 - 2*x}, z]*Log[x^2] + 
       36*G[{1, 1 - 2*x}, z]*Log[x^2] - 12*G[{1, -1 + 2*x}, z]*Log[x^2] + 
       72*G[{1, 1 + 2*x}, z]*Log[x^2] + 36*G[{1 - 2*x, -1}, z]*Log[x^2] - 
       132*G[{1 - 2*x, 1}, z]*Log[x^2] + 60*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x^2] - 36*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[x^2] + 132*G[{-1 + 2*x, -1}, z]*
        Log[x^2] - 36*G[{-1 + 2*x, 1}, z]*Log[x^2] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x^2] + 36*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x^2] - 60*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 
       48*G[{-1 - 2*x}, z]*Log[2]*Log[x^2] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[x^2] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[x^2] + 
       48*G[{1 + 2*x}, z]*Log[2]*Log[x^2] - 48*G[{-1 - 2*x}, z]*Log[4]*
        Log[x^2] + 24*G[{1 - 2*x}, z]*Log[4]*Log[x^2] + 
       24*G[{-1 + 2*x}, z]*Log[4]*Log[x^2] + 48*G[{1 + 2*x}, z]*Log[4]*
        Log[x^2] + 36*G[{1 - 2*x}, z]*Log[16]*Log[x^2] - 
       36*G[{-1 + 2*x}, z]*Log[16]*Log[x^2] - 12*G[{1 + 2*x}, z]*Log[16]*
        Log[x^2] + 18*G[{-1 - 2*x}, z]*Log[256]*Log[x^2] + 
       24*G[{1 - 2*x}, z]*Log[256]*Log[x^2] - 24*G[{-1 + 2*x}, z]*Log[256]*
        Log[x^2] - 12*G[{1 + 2*x}, z]*Log[256]*Log[x^2] + 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] - 12*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]*Log[x^2] + 102*G[{1 - 2*x}, z]*Log[x^2]^2 - 
       90*G[{-1 + 2*x}, z]*Log[x^2]^2 - 24*G[{-1, -1}, z]*Log[4*x^2] + 
       24*G[{-1, 1}, z]*Log[4*x^2] + 24*G[{-1, -1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{-1, 1 + 2*x}, z]*Log[4*x^2] + 48*G[{0, -1}, z]*Log[4*x^2] - 
       48*G[{0, 1}, z]*Log[4*x^2] - 48*G[{0, -1 - 2*x}, z]*Log[4*x^2] + 
       48*G[{0, 1 + 2*x}, z]*Log[4*x^2] - 24*G[{1, -1}, z]*Log[4*x^2] + 
       24*G[{1, 1}, z]*Log[4*x^2] + 24*G[{1, -1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{1, 1 + 2*x}, z]*Log[4*x^2] - 72*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 
       24*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] - 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] - 
       24*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 72*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] + 12*G[{-1, -1}, z]*
        Log[16*x^2] - 12*G[{-1, 1}, z]*Log[16*x^2] + 12*G[{-1, 1 - 2*x}, z]*
        Log[16*x^2] - 12*G[{-1, -1 + 2*x}, z]*Log[16*x^2] - 
       24*G[{0, -1}, z]*Log[16*x^2] + 24*G[{0, 1}, z]*Log[16*x^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[16*x^2] + 24*G[{0, -1 + 2*x}, z]*
        Log[16*x^2] + 12*G[{1, -1}, z]*Log[16*x^2] - 
       12*G[{1, 1}, z]*Log[16*x^2] + 12*G[{1, 1 - 2*x}, z]*Log[16*x^2] - 
       12*G[{1, -1 + 2*x}, z]*Log[16*x^2] + 12*G[{1 - 2*x, -1}, z]*
        Log[16*x^2] - 12*G[{1 - 2*x, 1}, z]*Log[16*x^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*x^2] - 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16*x^2] + 12*G[{-1 + 2*x, -1}, z]*Log[16*x^2] - 
       12*G[{-1 + 2*x, 1}, z]*Log[16*x^2] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16*x^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2] + 6*G[{1 - 2*x}, z]*Log[x^2]*
        Log[256*x^2] - 6*G[{-1 + 2*x}, z]*Log[x^2]*Log[256*x^2] - 
       24*G[{-1, -1}, z]*Log[(1 - 2*x)^2*x^2] - 12*G[{-1, 1}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{0, -1}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{0, 1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{0, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 24*G[{0, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1, -1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{1, 1}, z]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 24*G[{1, 1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 24*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] + 
       36*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       36*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 54*G[{-1 - 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] - 36*G[{-1 + 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 36*G[{1 + 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 6*G[{-1 - 2*x}, z]*Log[8]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{1 + 2*x}, z]*Log[8]*
        Log[(1 - 2*x)^2*x^2] + 6*G[{-1 - 2*x}, z]*Log[64]*
        Log[(1 - 2*x)^2*x^2] + 48*G[{-1 - 2*x}, z]*Log[x]*Log[1/2 + x] - 
       48*G[{1 + 2*x}, z]*Log[x]*Log[1/2 + x] + 48*G[{1 - 2*x}, z]*Log[2]*
        Log[x*(1 + x)] - 48*G[{-1 + 2*x}, z]*Log[2]*Log[x*(1 + x)] - 
       24*G[{-1 - 2*x}, z]*Log[4]*Log[x*(1 + x)] + 48*G[{1 - 2*x}, z]*Log[4]*
        Log[x*(1 + x)] - 48*G[{-1 + 2*x}, z]*Log[4]*Log[x*(1 + x)] + 
       24*G[{1 + 2*x}, z]*Log[4]*Log[x*(1 + x)] + 72*G[{-1, -1}, z]*
        Log[(1 + x)^2] - 24*G[{-1, 1}, z]*Log[(1 + x)^2] - 
       24*G[{-1, -1 - 2*x}, z]*Log[(1 + x)^2] + 24*G[{-1, 1 + 2*x}, z]*
        Log[(1 + x)^2] - 48*G[{0, -1}, z]*Log[(1 + x)^2] + 
       48*G[{0, 1}, z]*Log[(1 + x)^2] + 48*G[{0, -1 - 2*x}, z]*
        Log[(1 + x)^2] - 48*G[{0, 1 + 2*x}, z]*Log[(1 + x)^2] + 
       24*G[{1, -1}, z]*Log[(1 + x)^2] - 72*G[{1, 1}, z]*Log[(1 + x)^2] - 
       24*G[{1, -1 - 2*x}, z]*Log[(1 + x)^2] + 24*G[{1, 1 + 2*x}, z]*
        Log[(1 + x)^2] + 48*G[{-1 - 2*x, -1}, z]*Log[(1 + x)^2] - 
       96*G[{-1 - 2*x, 1}, z]*Log[(1 + x)^2] - 24*G[{1 - 2*x, -1}, z]*
        Log[(1 + x)^2] + 72*G[{1 - 2*x, 1}, z]*Log[(1 + x)^2] - 
       72*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 + x)^2] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[(1 + x)^2] - 72*G[{-1 + 2*x, -1}, z]*
        Log[(1 + x)^2] + 24*G[{-1 + 2*x, 1}, z]*Log[(1 + x)^2] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[(1 + x)^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 + x)^2] + 96*G[{1 + 2*x, -1}, z]*
        Log[(1 + x)^2] - 48*G[{1 + 2*x, 1}, z]*Log[(1 + x)^2] + 
       48*G[{1 - 2*x}, z]*Log[2]*Log[(1 + x)^2] - 48*G[{-1 + 2*x}, z]*Log[2]*
        Log[(1 + x)^2] + 48*G[{1 - 2*x}, z]*Log[4]*Log[(1 + x)^2] - 
       24*G[{-1 + 2*x}, z]*Log[4]*Log[(1 + x)^2] - 48*G[{1 - 2*x}, z]*Log[8]*
        Log[(1 + x)^2] + 48*G[{-1 + 2*x}, z]*Log[8]*Log[(1 + x)^2] + 
       24*G[{-1 - 2*x}, z]*Log[64]*Log[(1 + x)^2] - 48*G[{1 - 2*x}, z]*
        Log[64]*Log[(1 + x)^2] + 48*G[{-1 + 2*x}, z]*Log[64]*Log[(1 + x)^2] - 
       24*G[{1 + 2*x}, z]*Log[64]*Log[(1 + x)^2] + 12*G[{1 - 2*x}, z]*
        Log[128]*Log[(1 + x)^2] + 24*G[{-1 + 2*x}, z]*Log[1/(8*Sqrt[2])]*
        Log[(1 + x)^2] + 24*G[{1 - 2*x}, z]*Log[8*Sqrt[2]]*Log[(1 + x)^2] - 
       24*G[{-1 + 2*x}, z]*Log[8*Sqrt[2]]*Log[(1 + x)^2] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[(1 + x)^2] + 72*G[{1 - 2*x}, z]*
        Log[(1 + x)^2]^2 - 72*G[{-1 + 2*x}, z]*Log[(1 + x)^2]^2 - 
       72*G[{-1, -1}, z]*Log[4*(1 + x)^2] + 24*G[{-1, 1}, z]*
        Log[4*(1 + x)^2] + 24*G[{-1, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 
       24*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 48*G[{0, -1}, z]*
        Log[4*(1 + x)^2] - 48*G[{0, 1}, z]*Log[4*(1 + x)^2] - 
       48*G[{0, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 48*G[{0, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] - 24*G[{1, -1}, z]*Log[4*(1 + x)^2] + 
       72*G[{1, 1}, z]*Log[4*(1 + x)^2] + 24*G[{1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 24*G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{-1 - 2*x, -1}, z]*Log[4*(1 + x)^2] + 96*G[{-1 - 2*x, 1}, z]*
        Log[4*(1 + x)^2] + 24*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 
       72*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       72*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] - 24*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       96*G[{1 + 2*x, -1}, z]*Log[4*(1 + x)^2] + 48*G[{1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] + 48*G[{-1 - 2*x}, z]*Log[2]*Log[4*(1 + x)^2] - 
       48*G[{1 + 2*x}, z]*Log[2]*Log[4*(1 + x)^2] - 24*G[{-1 + 2*x}, z]*
        Log[x^2]*Log[4*(1 + x)^2] + 24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*
        Log[4*(1 + x)^2] - 24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*
        Log[16*(1 + x)^2] - 36*G[{-1 - 2*x}, z]*Log[2]*
        Log[(-1 + x)/(-1 + 2*x)] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[(-1 + x)/(-1 + 2*x)] - 36*G[{-1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)/(-1 + 2*x)] + 48*G[{1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)/(-1 + 2*x)] - 6*G[{-1 - 2*x}, z]*Log[4]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[4]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{1 + 2*x}, z]*Log[16]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{1 - 2*x}, z]*Log[64]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*Log[64]*
        Log[(-1 + x)/(-1 + 2*x)] + 6*G[{-1 - 2*x}, z]*Log[256]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{-1 - 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{1 + 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] + 48*G[{-1 - 2*x}, z]*Log[1/(4*2^(1/4))]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[1/(4*2^(1/4))]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[1/(4*2^(1/4))]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[4*2^(1/4)]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[4*2^(1/4)]*
        Log[(-1 + x)/(-1 + 2*x)] + 48*G[{1 + 2*x}, z]*Log[4*2^(1/4)]*
        Log[(-1 + x)/(-1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[1 - x]*
        Log[(-1 + x)/(-1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[1 - x]*
        Log[(-1 + x)/(-1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[x]*
        Log[(-1 + x)/(-1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[x]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{1 - 2*x}, z]*
        Log[(-1 + x)/(-1 + 2*x)]^2 - 24*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/(-1 + 2*x)]^2 - 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[x/(-1 + 2*x)] + 60*G[{1 - 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] + 
       144*G[{1 + 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] - 
       18*G[{-1 - 2*x}, z]*Log[4]*Log[x/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[4]*Log[x/(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*
        Log[4]*Log[x/(-1 + 2*x)] - 48*G[{-1 - 2*x}, z]*Log[8]*
        Log[x/(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[8]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[x/(-1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       48*G[{-1 - 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[8]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[8]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
       72*G[{-1 - 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] - 
       72*G[{1 + 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 48*G[{-1 - 2*x}, z]*
        Log[8]*Log[x*(-1 + 2*x)] - 24*G[{1 - 2*x}, z]*Log[8]*
        Log[x*(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 
       48*G[{1 + 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 12*G[{-1 - 2*x}, z]*
        Log[64]*Log[x*(-1 + 2*x)] - 12*G[{1 - 2*x}, z]*Log[64]*
        Log[x*(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*Log[64]*Log[x*(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[64]*Log[x*(-1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[4096]*Log[x*(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[4096]*Log[x*(-1 + 2*x)] - 
       18*G[{1 - 2*x}, z]*Log[2]*Log[(1 + 2*x)^(-8)] + 
       18*G[{-1 + 2*x}, z]*Log[2]*Log[(1 + 2*x)^(-8)] - 
       6*G[{1 + 2*x}, z]*Log[2]*Log[(1 + 2*x)^(-8)] + 
       G[{-1 - 2*x}, z]*Log[64]*Log[(1 + 2*x)^(-8)] + 
       6*G[{-1 - 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] - 
       18*G[{1 - 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] + 
       18*G[{-1 + 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] - 
       6*G[{1 + 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] - 
       6*G[{-1 - 2*x}, z]*Log[x]*Log[65536/(1 + 2*x)^8] + 
       6*G[{1 + 2*x}, z]*Log[x]*Log[65536/(1 + 2*x)^8] + 
       6*G[{-1 - 2*x}, z]*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 
       6*G[{1 + 2*x}, z]*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 
       48*G[{-1 - 2*x}, z]*Log[8]*Log[x/(1 + 2*x)] + 48*G[{1 + 2*x}, z]*
        Log[8]*Log[x/(1 + 2*x)] + 48*G[{-1 - 2*x}, z]*Log[16]*
        Log[x/(1 + 2*x)] - 48*G[{1 + 2*x}, z]*Log[16]*Log[x/(1 + 2*x)] + 
       12*G[{-1 - 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{1 + 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       96*G[{1 - 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] - 
       96*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] - 
       72*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] + 
       72*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] - 
       72*G[{1 - 2*x}, z]*Log[2]*Log[(2*x)/(1 + 2*x)] + 
       72*G[{-1 + 2*x}, z]*Log[2]*Log[(2*x)/(1 + 2*x)] - 
       36*G[{1 - 2*x}, z]*Log[x^2]*Log[(2*x)/(1 + 2*x)] + 
       36*G[{-1 + 2*x}, z]*Log[x^2]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] + 
       24*G[{1 + 2*x}, z]*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[2]*Log[(1 + x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[(1 + x)/(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[4]*Log[(1 + x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[4]*Log[(1 + x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[4]*Log[(1 + x)/(1 + 2*x)] + 
       24*G[{1 + 2*x}, z]*Log[4]*Log[(1 + x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[8]*Log[(1 + x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[8]*Log[(1 + x)/(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[64]*Log[(1 + x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[64]*Log[(1 + x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[64]*Log[(1 + x)/(1 + 2*x)] + 
       24*G[{1 + 2*x}, z]*Log[64]*Log[(1 + x)/(1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
       72*G[{1 - 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] + 
       72*G[{-1 + 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
       48*G[{-1 - 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] + 
       144*G[{1 - 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] - 
       144*G[{-1 + 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[4]*Log[1 + 2*x] - 48*G[{-1 + 2*x}, z]*Log[4]*
        Log[1 + 2*x] - 24*G[{-1 - 2*x}, z]*Log[16]*Log[1 + 2*x] + 
       48*G[{1 - 2*x}, z]*Log[16]*Log[1 + 2*x] - 48*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 + 2*x] + 24*G[{1 + 2*x}, z]*Log[16]*Log[1 + 2*x] - 
       48*G[{-1 - 2*x}, z]*Log[x]*Log[1 + 2*x] + 144*G[{1 - 2*x}, z]*Log[x]*
        Log[1 + 2*x] - 144*G[{-1 + 2*x}, z]*Log[x]*Log[1 + 2*x] + 
       48*G[{1 + 2*x}, z]*Log[x]*Log[1 + 2*x] - 6*G[{-1 - 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] + 18*G[{1 - 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] - 18*G[{-1 + 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] + 6*G[{1 + 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] - 72*G[{1 - 2*x}, z]*Log[2]*
        Log[x*(1 + 2*x)] + 72*G[{-1 + 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] - 
       48*G[{-1 - 2*x}, z]*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] - 
       24*G[{-1, 1}, z]*Log[(1 + 2*x)^2] + 24*G[{-1, -1 + 2*x}, z]*
        Log[(1 + 2*x)^2] + 48*G[{0, 1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
       48*G[{0, -1 + 2*x}, z]*Log[(1 + 2*x)^2] + 24*G[{1, -1}, z]*
        Log[(1 + 2*x)^2] - 24*G[{1, 1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 + 2*x)^2] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 + 2*x)^2] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 + 2*x)^2] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 + 2*x)^2] + 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 + 2*x)^2] - 
       12*G[{1 - 2*x}, z]*Log[2]*Log[(1 + 2*x)^2] + 12*G[{-1 + 2*x}, z]*
        Log[2]*Log[(1 + 2*x)^2] + 24*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[(1 + 2*x)^2] - 24*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[(1 + 2*x)^2] - 12*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[(1 + 2*x)^2] + 12*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[(1 + 2*x)^2] + 12*G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       48*G[{-1 - 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] - 
       144*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] + 
       144*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] - 
       48*G[{1 + 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] + 
       48*G[{-1 - 2*x}, z]*Log[2*x*(1 + x)]*Log[1 + (1 + 2*x)^(-1)] - 
       48*G[{1 + 2*x}, z]*Log[2*x*(1 + x)]*Log[1 + (1 + 2*x)^(-1)] + 
       24*G[{-1 - 2*x}, z]*Log[-64/(1 + 2*x)]*Log[1 + (1 + 2*x)^(-1)] - 
       24*G[{1 + 2*x}, z]*Log[-64/(1 + 2*x)]*Log[1 + (1 + 2*x)^(-1)] + 
       72*G[{1 - 2*x}, z]*PolyLog[2, 1 + x^(-1)] - 72*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + x^(-1)] + 216*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] - 216*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] - 168*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 168*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 192*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 192*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 144*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 144*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 48*G[{1 - 2*x}, z]*
        PolyLog[2, 1/2 - x] + 48*G[{-1 + 2*x}, z]*PolyLog[2, 1/2 - x] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - x] - 72*G[{1 - 2*x}, z]*PolyLog[2, -1/(2*x)] + 
       72*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 72*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 72*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       216*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 216*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + x)] - 144*G[{1 - 2*x}, z]*PolyLog[2, x/(1 + x)] + 
       144*G[{-1 + 2*x}, z]*PolyLog[2, x/(1 + x)] + 96*G[{1 - 2*x}, z]*
        PolyLog[2, 2*(1 + x)] - 96*G[{-1 + 2*x}, z]*PolyLog[2, 2*(1 + x)] + 
       168*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       168*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       72*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       72*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       96*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 216*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] + 216*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] - 144*G[{1 - 2*x}, z]*
        PolyLog[2, x/(1 + 2*x)] + 144*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 + 2*x)] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] - 72*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] - 96*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 2*x] + 96*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 2*x] + 
       288*G[{1 - 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] - 
       288*G[{-1 + 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] - 
       48*G[{-1 - 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
       144*G[{1 - 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] - 
       144*G[{-1 + 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
       48*G[{1 + 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
       G[{-1}, z]*(4*Pi^2 - 24*G[{-1, -1 - 2*x}, 1] + 
         48*G[{-1, 1 + 2*x}, 1] + 24*G[{0, -1 - 2*x}, 1] - 
         24*G[{0, 1 + 2*x}, 1] - 48*G[{1 - 2*x, -1 - 2*x}, 1] - 
         48*G[{1 + 2*x, 1}, 1] - 24*G[{1 + 2*x, -1 - 2*x}, 1] + 
         48*G[{1 + 2*x, 1 + 2*x}, 1] + 96*Log[2]^2 + 48*Log[4]^2 - 
         6*Log[16]^2 + 6*Log[64]^2 + Log[64]*Log[256] - 8*Log[2]*Log[4096] + 
         Log[16]*Log[4096] - 3*Log[4096]^2 - 12*Log[2]*Log[32768] + 
         36*Log[2]*Log[262144] - 2*Log[8]*Log[262144] - 
         10*Log[2]*Log[16777216] + Log[64]*Log[281474976710656] + 
         Log[16]*Log[18014398509481984] - 4*Log[2]*
          Log[324518553658426726783156020576256] + 
         48*Log[2]*Log[2 + x^(-1)] - 24*Log[4]*Log[2 + x^(-1)] + 
         48*Log[2]*Log[-1 - 2*x] - 24*Log[4]*Log[-1 - 2*x] - 
         24*Log[4]*Log[1 - x] + 48*Log[16]*Log[1 - x] - 
         24*Log[256]*Log[1 - x] + 48*Log[2]*Log[(-1 + x)^2] - 
         24*Log[4]*Log[(-1 + x)^2] - 24*Log[256]*Log[(-1 + x)^2] + 
         24*Log[4096]*Log[(-1 + x)^2] + 18*Log[(-1 + x)^2]^2 - 
         6*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 48*Log[2]*Log[-x^(-1)] - 
         24*Log[4]*Log[-x^(-1)] - 24*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
         36*Log[2]*Log[x^(-1)] + 2*Log[64]*Log[x^(-1)] - 72*Log[2]*Log[-x] + 
         24*Log[8]*Log[-x] + 24*Log[4]*Log[x] + 24*Log[16]*Log[x] - 
         24*Log[256]*Log[x] + 48*Log[x]^2 + 12*Log[2]*Log[x^2] + 
         48*Log[4]*Log[x^2] - 48*Log[16]*Log[x^2] - 12*Log[(-1 + x)^2]*
          Log[x^2] - 6*Log[x^2]^2 - 12*Log[(-1 + x)^2]*Log[16*x^2] - 
         12*Log[x^2]*Log[16*x^2] + 6*Log[x^2]*Log[256*x^2] - 
         48*Log[x]*Log[1/2 + x] - 48*Log[4]*Log[x*(1 + x)] + 
         24*Log[16]*Log[x*(1 + x)] - 24*Log[4]*Log[(1 + x)^2] + 
         24*Log[64]*Log[(1 + x)^2] - 24*Log[128]*Log[(1 + x)^2] - 
         24*Log[256]*Log[(1 + x)^2] + 24*Log[4096]*Log[(1 + x)^2] - 
         24*Log[x^2]*Log[(1 + x)^2] + 24*Log[(1 + x)^2]^2 - 
         48*Log[2]*Log[4*(1 + x)^2] + 24*Log[x^2]*Log[4*(1 + x)^2] - 
         24*Log[(1 + x)^2]*Log[4*(1 + x)^2] - 24*Log[(1 + x)^2]*
          Log[16*(1 + x)^2] - 24*Log[4]*Log[(-1 + x)/(-1 + 2*x)] + 
         24*Log[8]*Log[(-1 + x)/(-1 + 2*x)] + 12*Log[128]*
          Log[(-1 + x)/(-1 + 2*x)] - 12*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
         24*Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] - 
         48*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 12*Log[2]*Log[x/(-1 + 2*x)] + 
         12*Log[512]*Log[x/(-1 + 2*x)] + 24*Log[x^2]*Log[x/(-1 + 2*x)] + 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
         24*Log[x/(-1 + 2*x)]^2 - 24*Log[64]*Log[(2*x)/(-1 + 2*x)] + 
         24*Log[256]*Log[(2*x)/(-1 + 2*x)] + 48*Log[8]*Log[x*(-1 + 2*x)] - 
         24*Log[64]*Log[x*(-1 + 2*x)] + 6*Log[x]*Log[65536/(1 + 2*x)^8] - 
         6*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 24*Log[64]*
          Log[x/(1 + 2*x)] + 24*Log[256]*Log[x/(1 + 2*x)] - 
         96*Log[1 - x]*Log[x/(1 + 2*x)] + 48*Log[(-1 + x)^2]*
          Log[x/(1 + 2*x)] + 24*Log[x^2]*Log[x/(1 + 2*x)] - 
         24*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 
         24*Log[8]*Log[(2*x)/(1 + 2*x)] + 36*Log[x^2]*Log[(2*x)/(1 + 2*x)] + 
         24*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] + 24*Log[(1 + x)^2]*
          Log[(4*x)/(1 + 2*x)] - 48*Log[4]*Log[(1 + x)/(1 + 2*x)] + 
         24*Log[16]*Log[(1 + x)/(1 + 2*x)] - 48*Log[64]*
          Log[(1 + x)/(1 + 2*x)] + 24*Log[4096]*Log[(1 + x)/(1 + 2*x)] - 
         48*Log[16]*Log[1 + 2*x] + 24*Log[256]*Log[1 + 2*x] + 
         72*Log[2]*Log[x*(1 + 2*x)] - 24*Log[4]*Log[x*(1 + 2*x)] + 
         48*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] + 
         12*Log[2]*Log[(1 + 2*x)^2] - 24*Log[(2*x)/(-1 + 2*x)]*
          Log[(1 + 2*x)^2] + 12*Log[(2*x)/(1 + 2*x)]*Log[(1 + 2*x)^2] - 
         48*Log[2*x*(1 + x)]*Log[1 + (1 + 2*x)^(-1)] - 24*Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] + 24*PolyLog[2, 1 - 1/(2*x)] - 
         24*PolyLog[2, 1 + x^(-1)] - 72*PolyLog[2, (-1 - 2*x)^(-1)] + 
         24*PolyLog[2, (1 - 2*x)^(-1)] - 48*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
         48*PolyLog[2, 1/2 - x] - 48*PolyLog[2, 1 - x] + 
         24*PolyLog[2, -1/(2*x)] + 48*PolyLog[2, 1/(2*x)] - 
         24*PolyLog[2, (-1 + x)/x] + 48*PolyLog[2, x/(-1 + x)] + 
         48*PolyLog[2, x/(1 + x)] - 24*PolyLog[2, (-1 + 2*x)^(-1)] - 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 72*PolyLog[2, (1 + 2*x)^(-1)] + 
         48*PolyLog[2, x/(1 + 2*x)] - 24*PolyLog[2, (1 + x)/(1 + 2*x)] - 
         96*PolyLog[2, (2 + 2*x)^(-1)] - 48*PolyLog[2, 1 - 1/(2*(1 + x))]) + 
       48*G[{-1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] - 
       48*G[{1 + 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] + 
       G[{1}, z]*(-4*Pi^2 + 24*G[{-1, -1 - 2*x}, 1] - 
         48*G[{-1, 1 + 2*x}, 1] - 24*G[{0, -1 - 2*x}, 1] + 
         24*G[{0, 1 + 2*x}, 1] + 48*G[{1 - 2*x, -1 - 2*x}, 1] + 
         48*G[{1 + 2*x, 1}, 1] + 24*G[{1 + 2*x, -1 - 2*x}, 1] - 
         48*G[{1 + 2*x, 1 + 2*x}, 1] - 96*Log[2]^2 - 48*Log[4]^2 + 
         6*Log[16]^2 - 6*Log[64]^2 - 2*Log[4]*Log[4096] + Log[16]*Log[4096] + 
         2*Log[4096]^2 + 12*Log[2]*Log[32768] - 24*Log[2]*Log[262144] + 
         Log[64]*Log[262144] + 28*Log[2]*Log[16777216] - 
         6*Log[2]*Log[68719476736] - 6*Log[2]*Log[281474976710656] - 
         Log[4]*Log[281474976710656] - 2*Log[4]*Log[18014398509481984] - 
         Log[4]*Log[79228162514264337593543950336] + 
         Log[16]*Log[324518553658426726783156020576256] - 
         48*Log[2]*Log[2 + x^(-1)] + 24*Log[4]*Log[2 + x^(-1)] - 
         48*Log[2]*Log[-1 - 2*x] + 24*Log[4]*Log[-1 - 2*x] + 
         24*Log[4]*Log[1 - x] - 48*Log[16]*Log[1 - x] + 
         24*Log[256]*Log[1 - x] - 48*Log[2]*Log[(-1 + x)^2] + 
         24*Log[4]*Log[(-1 + x)^2] + 24*Log[256]*Log[(-1 + x)^2] - 
         24*Log[4096]*Log[(-1 + x)^2] - 18*Log[(-1 + x)^2]^2 + 
         6*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 48*Log[2]*Log[-x^(-1)] + 
         24*Log[4]*Log[-x^(-1)] + 24*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
         36*Log[2]*Log[x^(-1)] - 2*Log[64]*Log[x^(-1)] + 72*Log[2]*Log[-x] - 
         24*Log[8]*Log[-x] - 24*Log[4]*Log[x] - 24*Log[16]*Log[x] + 
         24*Log[256]*Log[x] - 48*Log[x]^2 - 12*Log[2]*Log[x^2] - 
         48*Log[4]*Log[x^2] + 48*Log[16]*Log[x^2] + 12*Log[(-1 + x)^2]*
          Log[x^2] + 6*Log[x^2]^2 + 12*Log[(-1 + x)^2]*Log[16*x^2] + 
         12*Log[x^2]*Log[16*x^2] - 6*Log[x^2]*Log[256*x^2] + 
         48*Log[x]*Log[1/2 + x] + 48*Log[4]*Log[x*(1 + x)] - 
         24*Log[16]*Log[x*(1 + x)] + 24*Log[4]*Log[(1 + x)^2] - 
         24*Log[64]*Log[(1 + x)^2] + 24*Log[128]*Log[(1 + x)^2] + 
         24*Log[256]*Log[(1 + x)^2] - 24*Log[4096]*Log[(1 + x)^2] + 
         24*Log[x^2]*Log[(1 + x)^2] - 24*Log[(1 + x)^2]^2 + 
         48*Log[2]*Log[4*(1 + x)^2] - 24*Log[x^2]*Log[4*(1 + x)^2] + 
         24*Log[(1 + x)^2]*Log[4*(1 + x)^2] + 24*Log[(1 + x)^2]*
          Log[16*(1 + x)^2] + 24*Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 
         24*Log[8]*Log[(-1 + x)/(-1 + 2*x)] - 12*Log[128]*
          Log[(-1 + x)/(-1 + 2*x)] + 12*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
         24*Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] + 
         48*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 12*Log[2]*Log[x/(-1 + 2*x)] - 
         12*Log[512]*Log[x/(-1 + 2*x)] - 24*Log[x^2]*Log[x/(-1 + 2*x)] - 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] + 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] - 
         24*Log[x/(-1 + 2*x)]^2 + 24*Log[64]*Log[(2*x)/(-1 + 2*x)] - 
         24*Log[256]*Log[(2*x)/(-1 + 2*x)] - 48*Log[8]*Log[x*(-1 + 2*x)] + 
         24*Log[64]*Log[x*(-1 + 2*x)] - 6*Log[x]*Log[65536/(1 + 2*x)^8] + 
         6*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] + 24*Log[64]*
          Log[x/(1 + 2*x)] - 24*Log[256]*Log[x/(1 + 2*x)] + 
         96*Log[1 - x]*Log[x/(1 + 2*x)] - 48*Log[(-1 + x)^2]*
          Log[x/(1 + 2*x)] - 24*Log[x^2]*Log[x/(1 + 2*x)] + 
         24*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
         24*Log[8]*Log[(2*x)/(1 + 2*x)] - 36*Log[x^2]*Log[(2*x)/(1 + 2*x)] - 
         24*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] - 24*Log[(1 + x)^2]*
          Log[(4*x)/(1 + 2*x)] + 48*Log[4]*Log[(1 + x)/(1 + 2*x)] - 
         24*Log[16]*Log[(1 + x)/(1 + 2*x)] + 48*Log[64]*
          Log[(1 + x)/(1 + 2*x)] - 24*Log[4096]*Log[(1 + x)/(1 + 2*x)] + 
         48*Log[16]*Log[1 + 2*x] - 24*Log[256]*Log[1 + 2*x] - 
         72*Log[2]*Log[x*(1 + 2*x)] + 24*Log[4]*Log[x*(1 + 2*x)] - 
         48*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] - 
         12*Log[2]*Log[(1 + 2*x)^2] + 24*Log[(2*x)/(-1 + 2*x)]*
          Log[(1 + 2*x)^2] - 12*Log[(2*x)/(1 + 2*x)]*Log[(1 + 2*x)^2] + 
         48*Log[2*x*(1 + x)]*Log[1 + (1 + 2*x)^(-1)] + 24*Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] - 24*PolyLog[2, 1 - 1/(2*x)] + 
         24*PolyLog[2, 1 + x^(-1)] + 72*PolyLog[2, (-1 - 2*x)^(-1)] - 
         24*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
         48*PolyLog[2, 1/2 - x] + 48*PolyLog[2, 1 - x] - 
         24*PolyLog[2, -1/(2*x)] - 48*PolyLog[2, 1/(2*x)] + 
         24*PolyLog[2, (-1 + x)/x] - 48*PolyLog[2, x/(-1 + x)] - 
         48*PolyLog[2, x/(1 + x)] + 24*PolyLog[2, (-1 + 2*x)^(-1)] + 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 72*PolyLog[2, (1 + 2*x)^(-1)] - 
         48*PolyLog[2, x/(1 + 2*x)] + 24*PolyLog[2, (1 + x)/(1 + 2*x)] + 
         96*PolyLog[2, (2 + 2*x)^(-1)] + 48*PolyLog[2, 1 - 1/(2*(1 + x))])))/
     (1536*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((-2 + p2 + 2*x)*(-8*Pi^2*G[{1 - 2*x}, z] + 8*Pi^2*G[{-1 + 2*x}, z] - 
       12*G[{1 - 2*x}, z]*G[{-1, -1 - 2*x}, 1] + 12*G[{-1 + 2*x}, z]*
        G[{-1, -1 - 2*x}, 1] + 24*G[{1 - 2*x}, z]*G[{-1, 1 + 2*x}, 1] - 
       24*G[{-1 + 2*x}, z]*G[{-1, 1 + 2*x}, 1] + 12*G[{1 - 2*x}, z]*
        G[{0, -1 - 2*x}, 1] - 12*G[{-1 + 2*x}, z]*G[{0, -1 - 2*x}, 1] - 
       12*G[{1 - 2*x}, z]*G[{0, 1 + 2*x}, 1] + 12*G[{-1 + 2*x}, z]*
        G[{0, 1 + 2*x}, 1] - 24*G[{1 - 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] + 
       24*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] - 
       24*G[{1 - 2*x}, z]*G[{1 + 2*x, 1}, 1] + 24*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1}, 1] - 12*G[{1 - 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] + 
       12*G[{-1 + 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] + 
       24*G[{1 - 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] - 24*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1 + 2*x}, 1] - 24*G[{-1, -1, -1 - 2*x}, z] - 
       96*G[{-1, -1, 1 - 2*x}, z] + 72*G[{-1, -1, -1 + 2*x}, z] + 
       96*G[{-1, 0, 1 - 2*x}, z] - 96*G[{-1, 0, -1 + 2*x}, z] + 
       24*G[{-1, 1, -1 - 2*x}, z] - 96*G[{-1, 1, 1 - 2*x}, z] + 
       120*G[{-1, 1, -1 + 2*x}, z] - 24*G[{-1, -1 - 2*x, -1}, z] - 
       24*G[{-1, -1 - 2*x, 1}, z] + 24*G[{-1, -1 - 2*x, -1 - 2*x}, z] + 
       24*G[{-1, -1 - 2*x, 1 - 2*x}, z] - 120*G[{-1, 1 - 2*x, -1}, z] - 
       120*G[{-1, 1 - 2*x, 1}, z] + 24*G[{-1, 1 - 2*x, -1 - 2*x}, z] + 
       24*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 48*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       48*G[{-1, -x, -1}, z] + 48*G[{-1, -x, 1}, z] - 
       48*G[{-1, -x, -1 - 2*x}, z] - 48*G[{-1, -x, 1 - 2*x}, z] + 
       48*G[{-1, -1 + 2*x, -1}, z] + 48*G[{-1, -1 + 2*x, 1}, z] - 
       48*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 96*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       96*G[{0, -1, 1 - 2*x}, z] - 96*G[{0, -1, -1 + 2*x}, z] - 
       96*G[{0, 0, 1 - 2*x}, z] + 96*G[{0, 0, -1 + 2*x}, z] + 
       96*G[{0, 1, 1 - 2*x}, z] - 96*G[{0, 1, -1 + 2*x}, z] + 
       48*G[{0, 1 - 2*x, -1}, z] + 48*G[{0, 1 - 2*x, 1}, z] + 
       48*G[{0, 1 - 2*x, 1 - 2*x}, z] - 48*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       48*G[{0, -1 + 2*x, -1}, z] - 48*G[{0, -1 + 2*x, 1}, z] + 
       48*G[{0, -1 + 2*x, 1 - 2*x}, z] - 48*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       120*G[{1, -1, 1 - 2*x}, z] + 96*G[{1, -1, -1 + 2*x}, z] - 
       24*G[{1, -1, 1 + 2*x}, z] + 96*G[{1, 0, 1 - 2*x}, z] - 
       96*G[{1, 0, -1 + 2*x}, z] - 72*G[{1, 1, 1 - 2*x}, z] + 
       96*G[{1, 1, -1 + 2*x}, z] + 24*G[{1, 1, 1 + 2*x}, z] - 
       48*G[{1, 1 - 2*x, -1}, z] - 48*G[{1, 1 - 2*x, 1}, z] - 
       96*G[{1, 1 - 2*x, 1 - 2*x}, z] + 48*G[{1, 1 - 2*x, -1 + 2*x}, z] - 
       48*G[{1, x, -1}, z] - 48*G[{1, x, 1}, z] + 48*G[{1, x, -1 + 2*x}, z] + 
       48*G[{1, x, 1 + 2*x}, z] + 120*G[{1, -1 + 2*x, -1}, z] + 
       120*G[{1, -1 + 2*x, 1}, z] - 48*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       24*G[{1, -1 + 2*x, -1 + 2*x}, z] - 24*G[{1, -1 + 2*x, 1 + 2*x}, z] + 
       24*G[{1, 1 + 2*x, -1}, z] + 24*G[{1, 1 + 2*x, 1}, z] - 
       24*G[{1, 1 + 2*x, -1 + 2*x}, z] - 24*G[{1, 1 + 2*x, 1 + 2*x}, z] - 
       24*G[{1 - 2*x, -1, -1}, z] - 24*G[{1 - 2*x, -1, 1}, z] - 
       24*G[{1 - 2*x, -1, -1 - 2*x}, z] - 96*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       72*G[{1 - 2*x, -1, -1 + 2*x}, z] + 48*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       48*G[{1 - 2*x, 0, -1 + 2*x}, z] - 24*G[{1 - 2*x, 1, -1}, z] - 
       24*G[{1 - 2*x, 1, 1}, z] - 24*G[{1 - 2*x, 1, -1 - 2*x}, z] - 
       96*G[{1 - 2*x, 1, 1 - 2*x}, z] + 72*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       24*G[{1 - 2*x, -1 - 2*x, -1}, z] + 24*G[{1 - 2*x, -1 - 2*x, 1}, z] - 
       24*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, z] + 
       24*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] - 
       48*G[{1 - 2*x, 1 - 2*x, -1}, z] - 48*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       24*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, z] + 
       48*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 48*G[{1 - 2*x, -x, -1}, z] - 
       48*G[{1 - 2*x, -x, 1}, z] + 48*G[{1 - 2*x, -x, -1 - 2*x}, z] + 
       48*G[{1 - 2*x, -x, 1 - 2*x}, z] + 24*G[{1 - 2*x, -1 + 2*x, -1}, z] + 
       24*G[{1 - 2*x, -1 + 2*x, 1}, z] - 24*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
         z] + 24*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       24*G[{-1 + 2*x, -1, -1}, z] + 24*G[{-1 + 2*x, -1, 1}, z] - 
       72*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 96*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       24*G[{-1 + 2*x, -1, 1 + 2*x}, z] + 48*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       48*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 24*G[{-1 + 2*x, 1, -1}, z] + 
       24*G[{-1 + 2*x, 1, 1}, z] - 72*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       96*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 24*G[{-1 + 2*x, 1, 1 + 2*x}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 24*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 48*G[{-1 + 2*x, x, -1}, z] + 
       48*G[{-1 + 2*x, x, 1}, z] - 48*G[{-1 + 2*x, x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, x, 1 + 2*x}, z] + 48*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       48*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 24*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
         z] - 48*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       24*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, z] - 
       24*G[{-1 + 2*x, 1 + 2*x, -1}, z] - 24*G[{-1 + 2*x, 1 + 2*x, 1}, z] - 
       24*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, z] + 
       24*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, z] - 72*G[{-1, -1}, z]*Log[2] - 
       36*G[{-1, 1}, z]*Log[2] + 36*G[{-1, -1 - 2*x}, z]*Log[2] - 
       60*G[{-1, 1 - 2*x}, z]*Log[2] + 36*G[{1, -1}, z]*Log[2] - 
       36*G[{1, -1 - 2*x}, z]*Log[2] + 60*G[{1, -1 + 2*x}, z]*Log[2] + 
       72*G[{1 - 2*x, -1}, z]*Log[2] + 144*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 
       36*G[{-1 + 2*x, -1}, z]*Log[2] + 72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - 
       72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] + 552*G[{1 - 2*x}, z]*Log[2]^2 - 
       552*G[{-1 + 2*x}, z]*Log[2]^2 + 24*G[{-1, 1}, z]*Log[4] - 
       24*G[{-1, -1 - 2*x}, z]*Log[4] + 24*G[{0, -1}, z]*Log[4] - 
       48*G[{0, 1}, z]*Log[4] + 24*G[{1, 1}, z]*Log[4] + 
       24*G[{1, -1 - 2*x}, z]*Log[4] + 24*G[{1 - 2*x, 1}, z]*Log[4] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] + 48*G[{-1 + 2*x, 1}, z]*Log[4] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 36*G[{1 - 2*x}, z]*Log[4]^2 + 
       36*G[{-1 + 2*x}, z]*Log[4]^2 + 24*G[{-1, -1}, z]*Log[8] + 
       24*G[{-1, 1}, z]*Log[8] - 24*G[{-1, -1 - 2*x}, z]*Log[8] - 
       24*G[{1, -1 - 2*x}, z]*Log[8] + 24*G[{1, 1 + 2*x}, z]*Log[8] + 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[8] - 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[8] - 24*G[{-1 + 2*x, -1}, z]*Log[8] - 24*G[{-1 + 2*x, 1}, z]*
        Log[8] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] - 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[8] - 3*G[{-1 + 2*x}, z]*Log[4]*
        Log[8] + 24*G[{-1, -1}, z]*Log[16] - 9*G[{-1, 1}, z]*Log[16] + 
       12*G[{-1, -1 - 2*x}, z]*Log[16] - 24*G[{-1, 1 - 2*x}, z]*Log[16] - 
       24*G[{-1, -1 + 2*x}, z]*Log[16] + 12*G[{-1, 1 + 2*x}, z]*Log[16] - 
       24*G[{1, -1}, z]*Log[16] - 36*G[{1, 1}, z]*Log[16] + 
       12*G[{1, -1 - 2*x}, z]*Log[16] + 36*G[{1, 1 + 2*x}, z]*Log[16] + 
       12*G[{1 - 2*x, -1}, z]*Log[16] - 12*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[16] - 36*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] - 12*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[16] + 15*G[{-1 + 2*x, -1}, z]*Log[16] - 24*G[{-1 + 2*x, 1}, z]*
        Log[16] + 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] + 36*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] - 
       6*G[{-1 + 2*x}, z]*Log[2]*Log[16] - 3*G[{-1 + 2*x}, z]*Log[4]*
        Log[16] - 3*G[{1 - 2*x}, z]*Log[16]^2 + 3*G[{-1 + 2*x}, z]*
        Log[16]^2 + 24*G[{-1, -1 + 2*x}, z]*Log[32] + 
       24*G[{1, -1}, z]*Log[32] - 24*G[{1, 1 - 2*x}, z]*Log[32] + 
       24*G[{1 - 2*x, 1}, z]*Log[32] - 24*G[{-1 + 2*x, -1}, z]*Log[32] - 
       24*G[{-1 + 2*x, 1}, z]*Log[32] - 6*G[{-1, -1}, z]*Log[64] - 
       30*G[{-1, 1}, z]*Log[64] - 42*G[{-1, -1 - 2*x}, z]*Log[64] + 
       36*G[{-1, 1 - 2*x}, z]*Log[64] - 12*G[{-1, -1 + 2*x}, z]*Log[64] + 
       6*G[{-1, 1 + 2*x}, z]*Log[64] - 24*G[{0, 1}, z]*Log[64] + 
       30*G[{1, -1}, z]*Log[64] + 6*G[{1, 1}, z]*Log[64] - 
       30*G[{1, -1 - 2*x}, z]*Log[64] + 12*G[{1, 1 - 2*x}, z]*Log[64] - 
       36*G[{1, -1 + 2*x}, z]*Log[64] - 6*G[{1, 1 + 2*x}, z]*Log[64] + 
       6*G[{1 - 2*x, -1}, z]*Log[64] - 6*G[{1 - 2*x, 1}, z]*Log[64] + 
       18*G[{1 - 2*x, -1 - 2*x}, z]*Log[64] + 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] - 
       6*G[{1 - 2*x, 1 + 2*x}, z]*Log[64] - 6*G[{-1 + 2*x, -1}, z]*Log[64] + 
       6*G[{-1 + 2*x, 1}, z]*Log[64] + 6*G[{-1 + 2*x, -1 - 2*x}, z]*Log[64] - 
       36*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64] - 18*G[{-1 + 2*x, 1 + 2*x}, z]*Log[64] - 
       27*G[{1 - 2*x}, z]*Log[2]*Log[64] + 27*G[{-1 + 2*x}, z]*Log[2]*
        Log[64] - 6*G[{1 - 2*x}, z]*Log[4]*Log[64] + 6*G[{-1 + 2*x}, z]*
        Log[4]*Log[64] + 7*G[{1 - 2*x}, z]*Log[8]*Log[64] - 
       6*G[{-1 + 2*x}, z]*Log[8]*Log[64] + 9*G[{1 - 2*x}, z]*Log[64]^2 - 
       9*G[{-1 + 2*x}, z]*Log[64]^2 + 24*G[{1 - 2*x, 1 - 2*x}, z]*Log[128] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[128] + 15*G[{-1, -1}, z]*Log[256] + 
       9*G[{-1, 1}, z]*Log[256] + 6*G[{-1, 1 - 2*x}, z]*Log[256] - 
       6*G[{-1, -1 + 2*x}, z]*Log[256] + 24*G[{0, 1}, z]*Log[256] - 
       9*G[{1, -1}, z]*Log[256] - 15*G[{1, 1}, z]*Log[256] + 
       18*G[{1, 1 - 2*x}, z]*Log[256] + 6*G[{1, -1 + 2*x}, z]*Log[256] + 
       9*G[{1 - 2*x, -1}, z]*Log[256] + 15*G[{1 - 2*x, 1}, z]*Log[256] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[256] - 30*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[256] - 15*G[{-1 + 2*x, -1}, z]*Log[256] - 9*G[{-1 + 2*x, 1}, z]*
        Log[256] + 30*G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 18*G[{1 - 2*x}, z]*Log[2]*
        Log[256] + G[{1 - 2*x}, z]*Log[64]*Log[256] + 
       3*G[{-1 + 2*x}, z]*Log[64]*Log[256] - 12*G[{-1, -1}, z]*Log[512] - 
       12*G[{-1, 1}, z]*Log[512] + 12*G[{-1, -1 - 2*x}, z]*Log[512] - 
       12*G[{-1, -1 + 2*x}, z]*Log[512] + 12*G[{1, 1}, z]*Log[512] + 
       12*G[{1, -1 - 2*x}, z]*Log[512] + 12*G[{1, 1 - 2*x}, z]*Log[512] - 
       12*G[{1 - 2*x, 1}, z]*Log[512] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[512] + 12*G[{-1 + 2*x, -1}, z]*Log[512] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[512] - 12*G[{-1 + 2*x}, z]*Log[2]*
        Log[512] + 3*G[{1 - 2*x}, z]*Log[16]*Log[512] + 
       6*G[{-1, -1}, z]*Log[4096] - 6*G[{-1, 1}, z]*Log[4096] + 
       3*G[{-1, -1 - 2*x}, z]*Log[4096] - 15*G[{-1, 1 - 2*x}, z]*Log[4096] + 
       15*G[{-1, -1 + 2*x}, z]*Log[4096] - 3*G[{-1, 1 + 2*x}, z]*Log[4096] - 
       12*G[{0, -1}, z]*Log[4096] + 12*G[{0, 1}, z]*Log[4096] + 
       6*G[{1, -1}, z]*Log[4096] - 6*G[{1, 1}, z]*Log[4096] + 
       3*G[{1, -1 - 2*x}, z]*Log[4096] - 15*G[{1, 1 - 2*x}, z]*Log[4096] + 
       15*G[{1, -1 + 2*x}, z]*Log[4096] - 3*G[{1, 1 + 2*x}, z]*Log[4096] - 
       3*G[{1 - 2*x, -1 - 2*x}, z]*Log[4096] + 9*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4096] - 9*G[{1 - 2*x, -1 + 2*x}, z]*Log[4096] + 
       3*G[{1 - 2*x, 1 + 2*x}, z]*Log[4096] - 3*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[4096] + 9*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4096] - 
       9*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4096] + 3*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[4096] - 6*G[{1 - 2*x}, z]*Log[4]*Log[16384] + 
       6*G[{-1 + 2*x}, z]*Log[4]*Log[16384] - 12*G[{1 - 2*x, -1}, z]*
        Log[32768] - 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[32768] + 
       12*G[{-1 + 2*x, 1}, z]*Log[32768] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[32768] - 6*G[{-1, -1}, z]*Log[65536] + 6*G[{-1, 1}, z]*
        Log[65536] + 12*G[{0, -1}, z]*Log[65536] - 12*G[{0, 1}, z]*
        Log[65536] - 6*G[{1, -1}, z]*Log[65536] + 6*G[{1, 1}, z]*Log[65536] - 
       6*G[{-1 + 2*x}, z]*Log[2]*Log[65536] + G[{1 - 2*x}, z]*Log[64]*
        Log[65536] - 3*G[{1 - 2*x}, z]*Log[4]*Log[68719476736] + 
       G[{-1 + 2*x}, z]*Log[64]*Log[68719476736] + 24*G[{-1, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] + 24*G[{1, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] - 24*G[{-1, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{1, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] + 24*G[{1 - 2*x}, z]*Log[4]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{-1 + 2*x}, z]*Log[4]*
        Log[1 + (1 - 2*x)^(-1)] - 6*G[{1 - 2*x}, z]*Log[256]*
        Log[1 + (1 - 2*x)^(-1)] + 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[1 + (1 - 2*x)^(-1)] + 24*G[{1 - 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{-1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*
        Log[1 + (1 - 2*x)^(-1)] + 12*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^
         2 - 12*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 
       24*G[{1 - 2*x}, z]*Log[2]*Log[2 - x^(-1)] + 24*G[{-1 + 2*x}, z]*Log[2]*
        Log[2 - x^(-1)] + 6*G[{1 - 2*x}, z]*Log[4]*Log[2 + x^(-1)] - 
       6*G[{-1 + 2*x}, z]*Log[4]*Log[2 + x^(-1)] - 36*G[{1 - 2*x}, z]*Log[2]*
        Log[4 - 8*x] + 36*G[{-1 + 2*x}, z]*Log[2]*Log[4 - 8*x] - 
       48*G[{1 - 2*x}, z]*Log[2]*Log[4 - 4*x] + 48*G[{-1 + 2*x}, z]*Log[2]*
        Log[4 - 4*x] - 24*G[{-1, -1}, z]*Log[-1 - 2*x] + 
       72*G[{-1, 1}, z]*Log[-1 - 2*x] + 48*G[{-1, -1 - 2*x}, z]*
        Log[-1 - 2*x] + 24*G[{-1, 1 - 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{-1, -x}, z]*Log[-1 - 2*x] - 24*G[{-1, -1 + 2*x}, z]*
        Log[-1 - 2*x] + 48*G[{0, -1}, z]*Log[-1 - 2*x] - 
       48*G[{0, 1}, z]*Log[-1 - 2*x] - 72*G[{1, -1}, z]*Log[-1 - 2*x] + 
       24*G[{1, 1}, z]*Log[-1 - 2*x] + 24*G[{1, 1 - 2*x}, z]*Log[-1 - 2*x] + 
       48*G[{1, x}, z]*Log[-1 - 2*x] - 24*G[{1, -1 + 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{1, 1 + 2*x}, z]*Log[-1 - 2*x] - 24*G[{1 - 2*x, -1}, z]*
        Log[-1 - 2*x] - 24*G[{1 - 2*x, 1}, z]*Log[-1 - 2*x] - 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[-1 - 2*x] - 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 - 2*x] + 48*G[{1 - 2*x, -x}, z]*
        Log[-1 - 2*x] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 - 2*x] + 
       24*G[{-1 + 2*x, -1}, z]*Log[-1 - 2*x] + 24*G[{-1 + 2*x, 1}, z]*
        Log[-1 - 2*x] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{-1 + 2*x, x}, z]*Log[-1 - 2*x] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[-1 - 2*x] + 48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[-1 - 2*x] + 
       6*G[{1 - 2*x}, z]*Log[4]*Log[-1 - 2*x] - 6*G[{-1 + 2*x}, z]*Log[4]*
        Log[-1 - 2*x] - 24*G[{1 - 2*x}, z]*Log[-4 - 8*x]*Log[-1 - 2*x] + 
       24*G[{-1 + 2*x}, z]*Log[-4 - 8*x]*Log[-1 - 2*x] + 
       96*G[{-1, -1}, z]*Log[1 - 2*x] + 24*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       48*G[{-1, -x}, z]*Log[1 - 2*x] + 120*G[{-1, -1 + 2*x}, z]*
        Log[1 - 2*x] - 96*G[{1, 1}, z]*Log[1 - 2*x] - 120*G[{1, 1 - 2*x}, z]*
        Log[1 - 2*x] + 48*G[{1, x}, z]*Log[1 - 2*x] - 24*G[{1, -1 + 2*x}, z]*
        Log[1 - 2*x] + 48*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       120*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] + 48*G[{1 - 2*x, -x}, z]*
        Log[1 - 2*x] - 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 
       48*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 48*G[{-1 + 2*x, x}, z]*Log[1 - 2*x] - 
       120*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 3*G[{1 - 2*x}, z]*Log[4]*
        Log[1 - 2*x] + 24*G[{1 - 2*x}, z]*Log[16]*Log[1 - 2*x] - 
       24*G[{-1 + 2*x}, z]*Log[16]*Log[1 - 2*x] + G[{-1 + 2*x}, z]*Log[64]*
        Log[1 - 2*x] + 36*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[1 - 2*x] - 36*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[1 - 2*x] - 24*G[{1 - 2*x}, z]*Log[4 - 8*x]*Log[1 - 2*x] + 
       24*G[{-1 + 2*x}, z]*Log[4 - 8*x]*Log[1 - 2*x] + 
       96*G[{1 - 2*x}, z]*Log[1 - 2*x]^2 - 96*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]^2 + 180*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] - 
       180*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] - 
       48*G[{1 - 2*x}, z]*Log[-1 - 2*x]*Log[-1 - x] + 
       48*G[{-1 + 2*x}, z]*Log[-1 - 2*x]*Log[-1 - x] - 
       312*G[{-1, -1}, z]*Log[1 - x] + 72*G[{-1, 1}, z]*Log[1 - x] + 
       48*G[{-1, -1 - 2*x}, z]*Log[1 - x] - 72*G[{-1, 1 - 2*x}, z]*
        Log[1 - x] + 24*G[{-1, -1 + 2*x}, z]*Log[1 - x] - 
       72*G[{1, -1}, z]*Log[1 - x] + 312*G[{1, 1}, z]*Log[1 - x] - 
       24*G[{1, 1 - 2*x}, z]*Log[1 - x] + 72*G[{1, -1 + 2*x}, z]*Log[1 - x] - 
       48*G[{1, 1 + 2*x}, z]*Log[1 - x] - 24*G[{1 - 2*x, -1}, z]*Log[1 - x] - 
       120*G[{1 - 2*x, 1}, z]*Log[1 - x] + 48*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 - x] - 24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 
       72*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] + 120*G[{-1 + 2*x, -1}, z]*
        Log[1 - x] + 24*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 
       72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 - x] - 24*G[{1 - 2*x}, z]*Log[2]*
        Log[1 - x] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[1 - x] - 
       24*G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] + 24*G[{1 - 2*x}, z]*Log[8]*
        Log[1 - x] - 24*G[{-1 + 2*x}, z]*Log[8]*Log[1 - x] - 
       24*G[{1 - 2*x}, z]*Log[16]*Log[1 - x] + 24*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] + 12*G[{1 - 2*x}, z]*Log[32]*Log[1 - x] + 
       12*G[{1 - 2*x}, z]*Log[256]*Log[1 - x] - 12*G[{-1 + 2*x}, z]*Log[256]*
        Log[1 - x] - 24*G[{1 - 2*x}, z]*Log[512]*Log[1 - x] + 
       24*G[{-1 + 2*x}, z]*Log[512]*Log[1 - x] + 48*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[1 - x] - 48*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[1 - x] - 102*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 
       102*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[1 - x] - 
       51*G[{1 - 2*x}, z]*Log[1 - x]^2 + 51*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 
       24*G[{1 - 2*x}, z]*Log[2]*Log[-1 + x] - 24*G[{-1 + 2*x}, z]*Log[2]*
        Log[-1 + x] + 12*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[-1 + x] - 
       12*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-1 + x] - 
       12*G[{1 - 2*x}, z]*Log[-1 + x]^2 + 12*G[{-1 + 2*x}, z]*Log[-1 + x]^2 + 
       168*G[{-1, -1}, z]*Log[(-1 + x)^2] - 72*G[{-1, 1}, z]*
        Log[(-1 + x)^2] - 24*G[{-1, -1 - 2*x}, z]*Log[(-1 + x)^2] + 
       12*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 72*G[{1, -1}, z]*Log[(-1 + x)^2] - 
       168*G[{1, 1}, z]*Log[(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       24*G[{1, 1 + 2*x}, z]*Log[(-1 + x)^2] + 48*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] + 48*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(-1 + x)^2] + 
       60*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       60*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 48*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 48*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       60*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       60*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x}, z]*Log[2]*Log[(-1 + x)^2] + 12*G[{-1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)^2] + 24*G[{1 - 2*x}, z]*Log[8]*Log[(-1 + x)^2] - 
       24*G[{-1 + 2*x}, z]*Log[8]*Log[(-1 + x)^2] + 18*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]^2 - 18*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 + 
       24*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 24*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 12*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 24*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       24*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 24*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 24*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       24*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 12*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 12*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       36*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 12*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 36*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       30*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       30*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[x^(-6)] - 6*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[x^(-6)] - 12*G[{-1 + 2*x}, z]*Log[2]*Log[-x^(-3)] + 
       3*G[{1 - 2*x}, z]*Log[16]*Log[-x^(-3)] + 6*G[{1 - 2*x}, z]*Log[4]*
        Log[-x^(-1)] - 6*G[{-1 + 2*x}, z]*Log[4]*Log[-x^(-1)] - 
       12*G[{1 - 2*x}, z]*Log[2 + x^(-1)]*Log[-x^(-1)] + 
       12*G[{-1 + 2*x}, z]*Log[2 + x^(-1)]*Log[-x^(-1)] - 
       24*G[{1 - 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
       42*G[{1 - 2*x}, z]*Log[2]*Log[x^(-1)] + 42*G[{-1 + 2*x}, z]*Log[2]*
        Log[x^(-1)] + 24*G[{1 - 2*x}, z]*Log[2 - x^(-1)]*Log[x^(-1)] - 
       24*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*Log[x^(-1)] - 
       (24*I)*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] + (24*I)*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] + 12*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[-2*x] - 12*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] - 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[-x] + 24*G[{1 - 2*x}, z]*Log[8]*
        Log[-x] - 24*G[{-1 + 2*x}, z]*Log[8]*Log[-x] + 
       3*G[{1 - 2*x}, z]*Log[64]*Log[-x] + 3*G[{-1 + 2*x}, z]*Log[64]*
        Log[-x] - 6*G[{1 - 2*x}, z]*Log[512]*Log[-x] + 
       6*G[{-1 + 2*x}, z]*Log[512]*Log[-x] - 24*G[{1 - 2*x}, z]*Log[1024]*
        Log[-x] + 24*G[{-1 + 2*x}, z]*Log[1024]*Log[-x] + 
       48*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x] - 48*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[-x] + 6*G[{1 - 2*x}, z]*Log[1 - x]*Log[-x] - 
       6*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-x] + 3*G[{1 - 2*x}, z]*Log[-x^(-9)]*
        Log[-x] - 3*G[{-1 + 2*x}, z]*Log[-x^(-9)]*Log[-x] + 
       6*G[{1 - 2*x}, z]*Log[-64*x]*Log[-x] - 6*G[{-1 + 2*x}, z]*Log[-64*x]*
        Log[-x] - 6*G[{1 - 2*x}, z]*Log[-x]^2 + 6*G[{-1 + 2*x}, z]*
        Log[-x]^2 - 24*G[{1 - 2*x}, z]*Log[2]*Log[x] + 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[x] + 6*G[{1 - 2*x}, z]*Log[16]*Log[x] - 
       6*G[{-1 + 2*x}, z]*Log[16]*Log[x] + 6*G[{1 - 2*x}, z]*Log[256]*
        Log[x] - 6*G[{-1 + 2*x}, z]*Log[256]*Log[x] + 
       24*G[{1 - 2*x}, z]*Log[-1 + x]*Log[x] - 24*G[{-1 + 2*x}, z]*
        Log[-1 + x]*Log[x] + 60*G[{1 - 2*x}, z]*Log[x]^2 - 
       60*G[{-1 + 2*x}, z]*Log[x]^2 - 48*G[{1 - 2*x}, z]*Log[2]*
        Log[4*(-1 + x)*x] + 48*G[{-1 + 2*x}, z]*Log[2]*Log[4*(-1 + x)*x] + 
       36*G[{1 - 2*x}, z]*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] - 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] + 
       120*G[{-1, -1}, z]*Log[x^2] - 48*G[{-1, 1}, z]*Log[x^2] - 
       48*G[{-1, -1 - 2*x}, z]*Log[x^2] - 36*G[{-1, 1 - 2*x}, z]*Log[x^2] + 
       24*G[{-1, -1 + 2*x}, z]*Log[x^2] + 12*G[{-1, 1 + 2*x}, z]*Log[x^2] + 
       48*G[{1, -1}, z]*Log[x^2] - 120*G[{1, 1}, z]*Log[x^2] - 
       12*G[{1, -1 - 2*x}, z]*Log[x^2] - 24*G[{1, 1 - 2*x}, z]*Log[x^2] + 
       36*G[{1, -1 + 2*x}, z]*Log[x^2] + 48*G[{1, 1 + 2*x}, z]*Log[x^2] + 
       24*G[{1 - 2*x, -1}, z]*Log[x^2] + 96*G[{1 - 2*x, 1}, z]*Log[x^2] + 
       60*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[x^2] - 
       96*G[{-1 + 2*x, -1}, z]*Log[x^2] - 24*G[{-1 + 2*x, 1}, z]*Log[x^2] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x^2] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x^2] - 60*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 
       6*G[{1 - 2*x}, z]*Log[4]*Log[x^2] + 6*G[{-1 + 2*x}, z]*Log[4]*
        Log[x^2] + 30*G[{1 - 2*x}, z]*Log[8]*Log[x^2] - 
       30*G[{-1 + 2*x}, z]*Log[8]*Log[x^2] + 6*G[{1 - 2*x}, z]*Log[16]*
        Log[x^2] - 6*G[{-1 + 2*x}, z]*Log[16]*Log[x^2] - 
       6*G[{1 - 2*x}, z]*Log[256]*Log[x^2] + 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[x^2] + 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] - 
       3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] + 12*G[{1 - 2*x}, z]*
        Log[x^2]^2 - 12*G[{-1 + 2*x}, z]*Log[x^2]^2 - 
       36*G[{-1, -1}, z]*Log[4*x^2] + 12*G[{-1, 1}, z]*Log[4*x^2] + 
       36*G[{-1, -1 - 2*x}, z]*Log[4*x^2] + 12*G[{-1, 1 - 2*x}, z]*
        Log[4*x^2] + 12*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       12*G[{-1, 1 + 2*x}, z]*Log[4*x^2] + 24*G[{0, -1}, z]*Log[4*x^2] - 
       24*G[{0, 1}, z]*Log[4*x^2] + 24*G[{0, 1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{0, -1 + 2*x}, z]*Log[4*x^2] - 12*G[{1, -1}, z]*Log[4*x^2] + 
       36*G[{1, 1}, z]*Log[4*x^2] + 12*G[{1, -1 - 2*x}, z]*Log[4*x^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 12*G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       36*G[{1, 1 + 2*x}, z]*Log[4*x^2] - 24*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       36*G[{1 - 2*x, -1 - 2*x}, z]*Log[4*x^2] - 48*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] - 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] - 6*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*x^2] + 6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*x^2] - 24*G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2] + 3*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[256*x^2] - 3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*x^2] - 24*G[{-1, -1}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{-1, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 12*G[{-1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{1, 1}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 12*G[{1, 1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 24*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{-1 + 2*x, 1}, z]*Log[(1 - 2*x)^2*x^2] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       3*G[{1 - 2*x}, z]*Log[8]*Log[(1 - 2*x)^2*x^2] - 
       3*G[{-1 + 2*x}, z]*Log[8]*Log[(1 - 2*x)^2*x^2] - 
       6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x^3] + 6*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[-x^3] - 36*G[{-1, -1}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{-1, 1}, z]*Log[(1 - 2*x)^2*x^4] + 12*G[{-1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{1, -1}, z]*Log[(1 - 2*x)^2*x^4] + 36*G[{1, 1}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 12*G[{1 - 2*x, -1}, z]*
        Log[(1 - 2*x)^2*x^4] - 36*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       36*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2*x^4] - 12*G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 18*G[{-1 + 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^4] + 3*G[{1 - 2*x}, z]*Log[64]*
        Log[(1 - 2*x)^2*x^4] + 6*G[{1 - 2*x}, z]*
        Log[((-1 + x)*x)/(1 - 2*x)^2]*Log[(1 - 2*x)^2*x^4] - 
       6*G[{-1 + 2*x}, z]*Log[((-1 + x)*x)/(1 - 2*x)^2]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{1 - 2*x}, z]*Log[2]*Log[-x^5] + 
       3*G[{-1 + 2*x}, z]*Log[16]*Log[-x^5] + 6*G[{1 - 2*x}, z]*Log[-x]*
        Log[4096*x^6] - 6*G[{-1 + 2*x}, z]*Log[-x]*Log[4096*x^6] - 
       6*G[{1 - 2*x}, z]*Log[-x]*Log[x^20] + 6*G[{-1 + 2*x}, z]*Log[-x]*
        Log[x^20] - 48*G[{1 - 2*x}, z]*Log[x]*Log[1/2 + x] + 
       48*G[{-1 + 2*x}, z]*Log[x]*Log[1/2 + x] - 6*G[{1 - 2*x}, z]*Log[16]*
        Log[x*(1 + x)] + 6*G[{-1 + 2*x}, z]*Log[16]*Log[x*(1 + x)] - 
       12*G[{-1, -1}, z]*Log[(1 + x)^2] - 12*G[{-1, 1}, z]*Log[(1 + x)^2] - 
       36*G[{-1, -1 - 2*x}, z]*Log[(1 + x)^2] + 12*G[{-1, 1 + 2*x}, z]*
        Log[(1 + x)^2] + 48*G[{0, -1}, z]*Log[(1 + x)^2] - 
       48*G[{0, 1}, z]*Log[(1 + x)^2] + 12*G[{1, -1}, z]*Log[(1 + x)^2] + 
       12*G[{1, 1}, z]*Log[(1 + x)^2] - 12*G[{1, -1 - 2*x}, z]*
        Log[(1 + x)^2] + 36*G[{1, 1 + 2*x}, z]*Log[(1 + x)^2] - 
       36*G[{1 - 2*x, -1}, z]*Log[(1 + x)^2] + 60*G[{1 - 2*x, 1}, z]*
        Log[(1 + x)^2] + 36*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 + x)^2] - 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[(1 + x)^2] - 60*G[{-1 + 2*x, -1}, z]*
        Log[(1 + x)^2] + 36*G[{-1 + 2*x, 1}, z]*Log[(1 + x)^2] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[(1 + x)^2] - 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 + x)^2] + 6*G[{1 - 2*x}, z]*
        Log[16]*Log[(1 + x)^2] - 6*G[{-1 + 2*x}, z]*Log[16]*Log[(1 + x)^2] + 
       6*G[{1 - 2*x}, z]*Log[4096]*Log[(1 + x)^2] - 6*G[{-1 + 2*x}, z]*
        Log[4096]*Log[(1 + x)^2] - 6*G[{1 - 2*x}, z]*Log[16384]*
        Log[(1 + x)^2] + 6*G[{-1 + 2*x}, z]*Log[16384]*Log[(1 + x)^2] - 
       12*G[{1 - 2*x}, z]*Log[(1 + x)^2]^2 + 12*G[{-1 + 2*x}, z]*
        Log[(1 + x)^2]^2 + 12*G[{-1, -1}, z]*Log[4*(1 + x)^2] + 
       12*G[{-1, 1}, z]*Log[4*(1 + x)^2] + 36*G[{-1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 12*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{0, -1}, z]*Log[4*(1 + x)^2] + 48*G[{0, 1}, z]*Log[4*(1 + x)^2] - 
       12*G[{1, -1}, z]*Log[4*(1 + x)^2] - 12*G[{1, 1}, z]*Log[4*(1 + x)^2] + 
       12*G[{1, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 36*G[{1, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] + 36*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 
       60*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] - 36*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       60*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] - 36*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{1 - 2*x}, z]*Log[2]*Log[4*(1 + x)^2] + 48*G[{-1 + 2*x}, z]*
        Log[2]*Log[4*(1 + x)^2] - 24*G[{1 - 2*x}, z]*Log[(1 + x)^2]*
        Log[16*(1 + x)^2] + 24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*
        Log[16*(1 + x)^2] - 18*G[{-1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[8]*
        Log[(-1 + x)/(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[8]*
        Log[(-1 + x)/(-1 + 2*x)] + 3*G[{1 - 2*x}, z]*Log[64]*
        Log[(-1 + x)/(-1 + 2*x)] - 6*G[{1 - 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[1 - x]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[1 - x]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[-1 + x]*
        Log[(-1 + x)/(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[-1 + x]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[-x^(-3)]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[-x^(-3)]*
        Log[(-1 + x)/(-1 + 2*x)] - 18*G[{1 - 2*x}, z]*Log[x^(-1)]*
        Log[(-1 + x)/(-1 + 2*x)] + 18*G[{-1 + 2*x}, z]*Log[x^(-1)]*
        Log[(-1 + x)/(-1 + 2*x)] - 24*G[{1 - 2*x}, z]*Log[x]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[x]*
        Log[(-1 + x)/(-1 + 2*x)] + 3*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*
        Log[(-1 + x)/(-1 + 2*x)] - 3*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*
        Log[(-1 + x)/(-1 + 2*x)] + 6*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^
         2 - 6*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^2 + 
       30*G[{1 - 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] - 30*G[{-1 + 2*x}, z]*
        Log[2]*Log[x/(-1 + 2*x)] + 6*G[{1 - 2*x}, z]*Log[512]*
        Log[x/(-1 + 2*x)] - 6*G[{-1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] + 
       9*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
       9*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       18*G[{1 - 2*x}, z]*Log[x/(-1 + 2*x)]^2 - 18*G[{-1 + 2*x}, z]*
        Log[x/(-1 + 2*x)]^2 + 24*G[{1 - 2*x}, z]*Log[4]*
        Log[(2*x)/(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[4]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{1 - 2*x}, z]*Log[256]*
        Log[(2*x)/(-1 + 2*x)] - 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[(2*x)/(-1 + 2*x)] - 6*G[{1 - 2*x}, z]*Log[4096]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[4096]*
        Log[(2*x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[2]*Log[-1 + 2*x] + 
       3*G[{1 - 2*x}, z]*Log[16]*Log[-1 + 2*x] - 12*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[-1 + 2*x] + 12*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[-1 + 2*x] - 24*G[{1 - 2*x}, z]*Log[2]*
        Log[4*(-1 + x)*(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[2]*
        Log[4*(-1 + x)*(-1 + 2*x)] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[x*(-1 + 2*x)] - 36*G[{-1 + 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*
        Log[8]*Log[x*(-1 + 2*x)] + G[{1 - 2*x}, z]*Log[8]*
        Log[(1 + 2*x)^(-8)] - G[{-1 + 2*x}, z]*Log[8]*Log[(1 + 2*x)^(-8)] + 
       3*G[{1 - 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] - 
       3*G[{-1 + 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] + 
       6*G[{1 - 2*x}, z]*Log[x]*Log[65536/(1 + 2*x)^8] - 
       6*G[{-1 + 2*x}, z]*Log[x]*Log[65536/(1 + 2*x)^8] - 
       6*G[{1 - 2*x}, z]*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] + 
       6*G[{-1 + 2*x}, z]*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[x/(1 + 2*x)] + 24*G[{-1 + 2*x}, z]*
        Log[8]*Log[x/(1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[16]*
        Log[x/(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[16]*Log[x/(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[64]*Log[(2*x)/(1 + 2*x)] - 
       6*G[{-1 + 2*x}, z]*Log[64]*Log[(2*x)/(1 + 2*x)] + 
       18*G[{1 - 2*x}, z]*Log[x^2]*Log[(2*x)/(1 + 2*x)] - 
       18*G[{-1 + 2*x}, z]*Log[x^2]*Log[(2*x)/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[16]*Log[(1 + x)/(1 + 2*x)] + 
       6*G[{-1 + 2*x}, z]*Log[16]*Log[(1 + x)/(1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[4096]*Log[(1 + x)/(1 + 2*x)] + 
       6*G[{-1 + 2*x}, z]*Log[4096]*Log[(1 + x)/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[256]*Log[1 + 2*x] + 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[1 + 2*x] - 24*G[{1 - 2*x}, z]*Log[x]*Log[1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*Log[x]*Log[1 + 2*x] - 3*G[{1 - 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] + 3*G[{-1 + 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] + 24*G[{1 - 2*x}, z]*Log[2]*
        Log[x*(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[4]*Log[x*(1 + 2*x)] - 6*G[{-1 + 2*x}, z]*Log[4]*
        Log[x*(1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[(1 + x)^2]*
        Log[8*(1 + x)*(1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*
        Log[8*(1 + x)*(1 + 2*x)] - 24*G[{-1, 1}, z]*Log[(1 + 2*x)^2] - 
       12*G[{-1, -1 - 2*x}, z]*Log[(1 + 2*x)^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[(1 + 2*x)^2] - 24*G[{0, -1}, z]*Log[(1 + 2*x)^2] + 
       24*G[{0, 1}, z]*Log[(1 + 2*x)^2] + 24*G[{1, -1}, z]*Log[(1 + 2*x)^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[(1 + 2*x)^2] + 12*G[{1, 1 + 2*x}, z]*
        Log[(1 + 2*x)^2] + 12*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 + 2*x)^2] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 + 2*x)^2] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 + 2*x)^2] - 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 + 2*x)^2] + 
       6*G[{1 - 2*x}, z]*Log[2]*Log[(1 + 2*x)^2] - 6*G[{-1 + 2*x}, z]*Log[2]*
        Log[(1 + 2*x)^2] - 12*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[(1 + 2*x)^2] + 12*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[(1 + 2*x)^2] + 6*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[(1 + 2*x)^2] - 6*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[(1 + 2*x)^2] - 12*G[{1 - 2*x}, z]*Log[2]*Log[-3 + x^(-1) + 2*x] + 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[-3 + x^(-1) + 2*x] - 
       12*G[{1 - 2*x}, z]*Log[x/(-1 + 2*x)]*Log[-3 + x^(-1) + 2*x] + 
       12*G[{-1 + 2*x}, z]*Log[x/(-1 + 2*x)]*Log[-3 + x^(-1) + 2*x] - 
       12*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 
       12*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 
       6*G[{1 - 2*x}, z]*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] - 
       6*G[{-1 + 2*x}, z]*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] - 
       6*G[{1 - 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2] + 
       6*G[{-1 + 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2] + 
       3*G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       3*G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       6*G[{1 - 2*x}, z]*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] - 
       6*G[{-1 + 2*x}, z]*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 
       24*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] - 
       24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] + 
       6*G[{1 - 2*x}, z]*Log[2]*Log[x^2 - 2*x^3] - 6*G[{-1 + 2*x}, z]*Log[2]*
        Log[x^2 - 2*x^3] + 12*G[{1 - 2*x}, z]*Log[-1 + 2*x]*
        Log[1 + (-1 + 2*x)^(-1)] - 12*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*
        Log[1 + (-1 + 2*x)^(-1)] - 48*G[{1 - 2*x}, z]*Log[2*x*(1 + x)]*
        Log[1 + (1 + 2*x)^(-1)] + 48*G[{-1 + 2*x}, z]*Log[2*x*(1 + x)]*
        Log[1 + (1 + 2*x)^(-1)] - 24*G[{1 - 2*x}, z]*Log[-64/(1 + 2*x)]*
        Log[1 + (1 + 2*x)^(-1)] + 24*G[{-1 + 2*x}, z]*Log[-64/(1 + 2*x)]*
        Log[1 + (1 + 2*x)^(-1)] - 24*G[{-1, -1 + 2*x}, z]*
        Log[1 + (-3 + 4*x)^(-1)] - 24*G[{1, -1 + 2*x}, z]*
        Log[1 + (-3 + 4*x)^(-1)] - 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 + (-3 + 4*x)^(-1)] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + (-3 + 4*x)^(-1)] - 24*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[1 + (-3 + 4*x)^(-1)] + 24*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] - 
       60*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       60*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       18*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*x)] - 18*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*x)] - 36*G[{1 - 2*x}, z]*PolyLog[2, 1 + x^(-1)] + 
       36*G[{-1 + 2*x}, z]*PolyLog[2, 1 + x^(-1)] - 108*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] + 108*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] + 120*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] - 120*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] - 72*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 72*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 12*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 12*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*G[{1 - 2*x}, z]*
        PolyLog[2, 1/2 - x] - 24*G[{-1 + 2*x}, z]*PolyLog[2, 1/2 - x] - 
       24*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] + 24*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - x] + 36*G[{1 - 2*x}, z]*PolyLog[2, -1/(2*x)] - 
       36*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] + 114*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 114*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       18*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] + 18*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/x] + 48*G[{1 - 2*x}, z]*PolyLog[2, 2*x] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, 2*x] + 126*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] - 126*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 72*G[{1 - 2*x}, z]*PolyLog[2, x/(1 + x)] - 
       72*G[{-1 + 2*x}, z]*PolyLog[2, x/(1 + x)] - 48*G[{1 - 2*x}, z]*
        PolyLog[2, 2*(1 + x)] + 48*G[{-1 + 2*x}, z]*PolyLog[2, 2*(1 + x)] - 
       120*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       120*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       72*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       72*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 48*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       48*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x] + 108*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] - 108*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, x/(1 + 2*x)] - 72*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 + 2*x)] - 36*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] + 36*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] + 48*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 2*x] - 48*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 2*x] - 
       144*G[{1 - 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] + 
       144*G[{-1 + 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] - 
       24*G[{1 - 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] - 
       48*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] + 
       48*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] + 
       G[{-1}, z]*(4*Pi^2 - 12*G[{-1, -1 - 2*x}, 1] + 
         24*G[{-1, 1 + 2*x}, 1] + 12*G[{0, -1 - 2*x}, 1] - 
         12*G[{0, 1 + 2*x}, 1] - 24*G[{1 - 2*x, -1 - 2*x}, 1] - 
         24*G[{1 + 2*x, 1}, 1] - 12*G[{1 + 2*x, -1 - 2*x}, 1] + 
         24*G[{1 + 2*x, 1 + 2*x}, 1] - 312*Log[2]^2 + 96*Log[4]^2 - 
         3*Log[16]^2 - 27*Log[2]*Log[64] - 6*Log[4]*Log[64] + 
         7*Log[8]*Log[64] + 9*Log[64]^2 - 18*Log[2]*Log[256] + 
         Log[64]*Log[256] + 3*Log[16]*Log[512] - 6*Log[4]*Log[16384] + 
         Log[64]*Log[65536] - 3*Log[4]*Log[68719476736] + 
         24*Log[4]*Log[1 + (1 - 2*x)^(-1)] - 6*Log[256]*
          Log[1 + (1 - 2*x)^(-1)] + 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[1 + (1 - 2*x)^(-1)] + 12*Log[1 + (1 - 2*x)^(-1)]^2 - 
         24*Log[2]*Log[2 - x^(-1)] + 6*Log[4]*Log[2 + x^(-1)] - 
         36*Log[2]*Log[4 - 8*x] + 48*Log[2]*Log[4 - 4*x] + 
         6*Log[4]*Log[-1 - 2*x] + 24*Log[-4 - 8*x]*Log[-1 - 2*x] - 
         3*Log[4]*Log[1 - 2*x] + 24*Log[16]*Log[1 - 2*x] + 
         36*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] + 24*Log[4 - 8*x]*
          Log[1 - 2*x] + 48*Log[1 - 2*x]^2 - 60*Log[1 - 2*x]*Log[2 - 2*x] + 
         48*Log[-1 - 2*x]*Log[-1 - x] - 24*Log[2]*Log[1 - x] + 
         24*Log[8]*Log[1 - x] - 24*Log[16]*Log[1 - x] + 
         12*Log[32]*Log[1 - x] - 12*Log[256]*Log[1 - x] - 
         24*Log[512]*Log[1 - x] + 48*Log[2 - x^(-1)]*Log[1 - x] - 
         102*Log[1 - 2*x]*Log[1 - x] - 171*Log[1 - x]^2 + 
         24*Log[2]*Log[-1 + x] + 12*Log[1 - 1/(2*x)]*Log[-1 + x] - 
         12*Log[-1 + x]^2 - 12*Log[2]*Log[(-1 + x)^2] + 
         24*Log[8]*Log[(-1 + x)^2] + 18*Log[(-1 + x)^2]^2 + 
         30*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 6*Log[1 - 2*x]*Log[x^(-6)] + 
         3*Log[16]*Log[-x^(-3)] + 6*Log[4]*Log[-x^(-1)] - 
         12*Log[2 + x^(-1)]*Log[-x^(-1)] + 24*Log[1 + 1/(2*x)]*
          Log[-1/(2*x)] - 42*Log[2]*Log[x^(-1)] + 24*Log[2 - x^(-1)]*
          Log[x^(-1)] - (24*I)*Pi*Log[(-1 + x)/x] + 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] + 24*Log[8]*Log[-x] + 
         3*Log[64]*Log[-x] - 6*Log[512]*Log[-x] - 24*Log[1024]*Log[-x] + 
         144*Log[1 - 2*x]*Log[-x] + 6*Log[1 - x]*Log[-x] + 
         3*Log[-x^(-9)]*Log[-x] + 6*Log[-64*x]*Log[-x] - 6*Log[-x]^2 - 
         24*Log[2]*Log[x] + 6*Log[16]*Log[x] + 6*Log[256]*Log[x] + 
         24*Log[-1 + x]*Log[x] - 36*Log[x]^2 - 48*Log[2]*Log[4*(-1 + x)*x] + 
         36*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] - 6*Log[4]*Log[x^2] + 
         30*Log[8]*Log[x^2] + 6*Log[16]*Log[x^2] - 6*Log[256]*Log[x^2] + 
         3*Log[(-1 + x)^2]*Log[x^2] + 12*Log[x^2]^2 - 6*Log[(-1 + x)^2]*
          Log[16*x^2] + 3*Log[(-1 + x)^2]*Log[256*x^2] + 
         3*Log[8]*Log[(1 - 2*x)^2*x^2] - 6*Log[1 - 2*x]*Log[-x^3] + 
         3*Log[64]*Log[(1 - 2*x)^2*x^4] + 6*Log[((-1 + x)*x)/(1 - 2*x)^2]*
          Log[(1 - 2*x)^2*x^4] - 12*Log[2]*Log[-x^5] - 
         6*Log[-x]*Log[4096*x^6] - 6*Log[-x]*Log[x^20] + 
         48*Log[x]*Log[1/2 + x] - 6*Log[16]*Log[x*(1 + x)] + 
         6*Log[16]*Log[(1 + x)^2] + 6*Log[4096]*Log[(1 + x)^2] - 
         6*Log[16384]*Log[(1 + x)^2] - 12*Log[(1 + x)^2]^2 + 
         48*Log[2]*Log[4*(1 + x)^2] + 24*Log[(1 + x)^2]*Log[16*(1 + x)^2] + 
         24*Log[8]*Log[(-1 + x)/(-1 + 2*x)] + 3*Log[64]*
          Log[(-1 + x)/(-1 + 2*x)] - 6*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
         12*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 24*Log[-1 + x]*
          Log[(-1 + x)/(-1 + 2*x)] + 12*Log[-x^(-3)]*
          Log[(-1 + x)/(-1 + 2*x)] - 18*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] - 24*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 
         3*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] + 
         6*Log[(-1 + x)/(-1 + 2*x)]^2 + 30*Log[2]*Log[x/(-1 + 2*x)] + 
         6*Log[512]*Log[x/(-1 + 2*x)] + 12*Log[x^2]*Log[x/(-1 + 2*x)] + 
         9*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
         18*Log[x/(-1 + 2*x)]^2 + 24*Log[4]*Log[(2*x)/(-1 + 2*x)] + 
         6*Log[256]*Log[(2*x)/(-1 + 2*x)] - 6*Log[4096]*
          Log[(2*x)/(-1 + 2*x)] + 3*Log[16]*Log[-1 + 2*x] - 
         12*Log[2 - x^(-1)]*Log[-1 + 2*x] - 24*Log[2]*
          Log[4*(-1 + x)*(-1 + 2*x)] + 36*Log[2]*Log[x*(-1 + 2*x)] - 
         24*Log[8]*Log[x*(-1 + 2*x)] + Log[8]*Log[(1 + 2*x)^(-8)] + 
         3*Log[x]*Log[(1 + 2*x)^(-8)] - 6*Log[x]*Log[65536/(1 + 2*x)^8] + 
         6*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 24*Log[8]*Log[x/(1 + 2*x)] + 
         24*Log[16]*Log[x/(1 + 2*x)] - 48*Log[1 - x]*Log[x/(1 + 2*x)] + 
         24*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 12*Log[x^2]*Log[x/(1 + 2*x)] - 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 12*Log[(1 + x)^2]*
          Log[x/(1 + 2*x)] + 6*Log[64]*Log[(2*x)/(1 + 2*x)] + 
         18*Log[x^2]*Log[(2*x)/(1 + 2*x)] + 12*Log[(1 + x)^2]*
          Log[(2*x)/(1 + 2*x)] - 24*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] - 
         6*Log[16]*Log[(1 + x)/(1 + 2*x)] - 6*Log[4096]*
          Log[(1 + x)/(1 + 2*x)] + 12*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
         24*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] - 6*Log[256]*Log[1 + 2*x] - 
         24*Log[x]*Log[1 + 2*x] - 3*Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] - 
         24*Log[2]*Log[x*(1 + 2*x)] + 6*Log[4]*Log[x*(1 + 2*x)] - 
         48*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] + 
         6*Log[2]*Log[(1 + 2*x)^2] - 12*Log[(2*x)/(-1 + 2*x)]*
          Log[(1 + 2*x)^2] + 6*Log[(2*x)/(1 + 2*x)]*Log[(1 + 2*x)^2] - 
         12*Log[2]*Log[-3 + x^(-1) + 2*x] - 12*Log[x/(-1 + 2*x)]*
          Log[-3 + x^(-1) + 2*x] - 12*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 
         6*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] + 6*Log[x^4]*
          Log[1 - 3*x + 2*x^2] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         6*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 24*Log[(1 + x)^2]*
          Log[1 + 3*x + 2*x^2] + 6*Log[2]*Log[x^2 - 2*x^3] + 
         12*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] + 48*Log[2*x*(1 + x)]*
          Log[1 + (1 + 2*x)^(-1)] + 24*Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] - 24*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] + 36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         18*PolyLog[2, 1 - 1/(2*x)] + 12*PolyLog[2, 1 + x^(-1)] + 
         36*PolyLog[2, (-1 - 2*x)^(-1)] - 24*PolyLog[2, (1 - 2*x)^(-1)] + 
         120*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*PolyLog[2, 1/2 - x] - 
         24*PolyLog[2, 1 - x] - 12*PolyLog[2, -1/(2*x)] + 
         66*PolyLog[2, 1/(2*x)] - 18*PolyLog[2, (-1 + x)/x] + 
         144*PolyLog[2, 2*x] - 18*PolyLog[2, x/(-1 + x)] - 
         24*PolyLog[2, x/(1 + x)] + 48*PolyLog[2, 2*(1 + x)] + 
         24*PolyLog[2, (-1 + 2*x)^(-1)] - 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 48*PolyLog[2, x/(-1 + 2*x)] - 
         144*PolyLog[2, -1 + 2*x] - 36*PolyLog[2, (1 + 2*x)^(-1)] - 
         24*PolyLog[2, x/(1 + 2*x)] + 12*PolyLog[2, (1 + x)/(1 + 2*x)] - 
         48*PolyLog[2, 1 + 2*x] + 48*PolyLog[2, (2 + 2*x)^(-1)] - 
         24*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
         48*PolyLog[2, 1 - 1/(2*(1 + x))]) - 
       G[{1}, z]*(4*Pi^2 - 12*G[{-1, -1 - 2*x}, 1] + 24*G[{-1, 1 + 2*x}, 1] + 
         12*G[{0, -1 - 2*x}, 1] - 12*G[{0, 1 + 2*x}, 1] - 
         24*G[{1 - 2*x, -1 - 2*x}, 1] - 24*G[{1 + 2*x, 1}, 1] - 
         12*G[{1 + 2*x, -1 - 2*x}, 1] + 24*G[{1 + 2*x, 1 + 2*x}, 1] - 
         312*Log[2]^2 + 96*Log[4]^2 - 3*Log[16]^2 - 27*Log[2]*Log[64] - 
         6*Log[4]*Log[64] + 7*Log[8]*Log[64] + 9*Log[64]^2 - 
         2*Log[64]*Log[256] + 3*Log[16]*Log[512] - 6*Log[4]*Log[16384] + 
         Log[64]*Log[65536] - Log[64]*Log[68719476736] + 
         24*Log[4]*Log[1 + (1 - 2*x)^(-1)] - 6*Log[256]*
          Log[1 + (1 - 2*x)^(-1)] + 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[1 + (1 - 2*x)^(-1)] + 12*Log[1 + (1 - 2*x)^(-1)]^2 - 
         24*Log[2]*Log[2 - x^(-1)] + 6*Log[4]*Log[2 + x^(-1)] - 
         36*Log[2]*Log[4 - 8*x] + 48*Log[2]*Log[4 - 4*x] + 
         6*Log[4]*Log[-1 - 2*x] + 24*Log[-4 - 8*x]*Log[-1 - 2*x] + 
         24*Log[16]*Log[1 - 2*x] - Log[64]*Log[1 - 2*x] + 
         36*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] + 24*Log[4 - 8*x]*
          Log[1 - 2*x] + 48*Log[1 - 2*x]^2 - 60*Log[1 - 2*x]*Log[2 - 2*x] + 
         48*Log[-1 - 2*x]*Log[-1 - x] - 24*Log[2]*Log[1 - x] + 
         24*Log[4]*Log[1 - x] + 24*Log[8]*Log[1 - x] - 
         21*Log[16]*Log[1 - x] - 12*Log[256]*Log[1 - x] - 
         24*Log[512]*Log[1 - x] + 48*Log[2 - x^(-1)]*Log[1 - x] - 
         102*Log[1 - 2*x]*Log[1 - x] - 171*Log[1 - x]^2 + 
         24*Log[2]*Log[-1 + x] + 12*Log[1 - 1/(2*x)]*Log[-1 + x] - 
         12*Log[-1 + x]^2 - 12*Log[2]*Log[(-1 + x)^2] + 
         24*Log[8]*Log[(-1 + x)^2] + 18*Log[(-1 + x)^2]^2 + 
         30*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 6*Log[1 - 2*x]*Log[x^(-6)] + 
         3*Log[16]*Log[-x^(-3)] + 6*Log[4]*Log[-x^(-1)] - 
         12*Log[2 + x^(-1)]*Log[-x^(-1)] + 24*Log[1 + 1/(2*x)]*
          Log[-1/(2*x)] - 42*Log[2]*Log[x^(-1)] + 24*Log[2 - x^(-1)]*
          Log[x^(-1)] - (24*I)*Pi*Log[(-1 + x)/x] + 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] + 36*Log[2]*Log[-x] + 
         24*Log[8]*Log[-x] - 3*Log[64]*Log[-x] - 6*Log[512]*Log[-x] - 
         24*Log[1024]*Log[-x] + 144*Log[1 - 2*x]*Log[-x] + 
         6*Log[1 - x]*Log[-x] + 3*Log[-x^(-9)]*Log[-x] + 
         6*Log[-64*x]*Log[-x] - 6*Log[-x]^2 - 24*Log[2]*Log[x] + 
         6*Log[16]*Log[x] + 6*Log[256]*Log[x] + 24*Log[-1 + x]*Log[x] - 
         36*Log[x]^2 - 48*Log[2]*Log[4*(-1 + x)*x] + 
         36*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] - 6*Log[4]*Log[x^2] + 
         30*Log[8]*Log[x^2] + 6*Log[16]*Log[x^2] - 6*Log[256]*Log[x^2] + 
         3*Log[(-1 + x)^2]*Log[x^2] + 12*Log[x^2]^2 - 6*Log[(-1 + x)^2]*
          Log[16*x^2] + 3*Log[(-1 + x)^2]*Log[256*x^2] + 
         3*Log[8]*Log[(1 - 2*x)^2*x^2] - 6*Log[1 - 2*x]*Log[-x^3] + 
         3*Log[64]*Log[(1 - 2*x)^2*x^4] + 6*Log[((-1 + x)*x)/(1 - 2*x)^2]*
          Log[(1 - 2*x)^2*x^4] - 3*Log[16]*Log[-x^5] - 
         6*Log[-x]*Log[4096*x^6] - 6*Log[-x]*Log[x^20] + 
         48*Log[x]*Log[1/2 + x] - 6*Log[16]*Log[x*(1 + x)] + 
         6*Log[16]*Log[(1 + x)^2] + 6*Log[4096]*Log[(1 + x)^2] - 
         6*Log[16384]*Log[(1 + x)^2] - 12*Log[(1 + x)^2]^2 + 
         48*Log[2]*Log[4*(1 + x)^2] + 24*Log[(1 + x)^2]*Log[16*(1 + x)^2] + 
         24*Log[8]*Log[(-1 + x)/(-1 + 2*x)] + 3*Log[64]*
          Log[(-1 + x)/(-1 + 2*x)] - 6*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
         12*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 24*Log[-1 + x]*
          Log[(-1 + x)/(-1 + 2*x)] + 12*Log[-x^(-3)]*
          Log[(-1 + x)/(-1 + 2*x)] - 18*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] - 24*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 
         3*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] + 
         6*Log[(-1 + x)/(-1 + 2*x)]^2 + 30*Log[2]*Log[x/(-1 + 2*x)] + 
         6*Log[512]*Log[x/(-1 + 2*x)] + 12*Log[x^2]*Log[x/(-1 + 2*x)] + 
         9*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
         18*Log[x/(-1 + 2*x)]^2 + 24*Log[4]*Log[(2*x)/(-1 + 2*x)] + 
         6*Log[256]*Log[(2*x)/(-1 + 2*x)] - 6*Log[4096]*
          Log[(2*x)/(-1 + 2*x)] + 3*Log[16]*Log[-1 + 2*x] - 
         12*Log[2 - x^(-1)]*Log[-1 + 2*x] - 24*Log[2]*
          Log[4*(-1 + x)*(-1 + 2*x)] + 36*Log[2]*Log[x*(-1 + 2*x)] - 
         24*Log[8]*Log[x*(-1 + 2*x)] + Log[8]*Log[(1 + 2*x)^(-8)] + 
         3*Log[x]*Log[(1 + 2*x)^(-8)] - 6*Log[x]*Log[65536/(1 + 2*x)^8] + 
         6*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 24*Log[8]*Log[x/(1 + 2*x)] + 
         24*Log[16]*Log[x/(1 + 2*x)] - 48*Log[1 - x]*Log[x/(1 + 2*x)] + 
         24*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 12*Log[x^2]*Log[x/(1 + 2*x)] - 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 12*Log[(1 + x)^2]*
          Log[x/(1 + 2*x)] + 6*Log[64]*Log[(2*x)/(1 + 2*x)] + 
         18*Log[x^2]*Log[(2*x)/(1 + 2*x)] + 12*Log[(1 + x)^2]*
          Log[(2*x)/(1 + 2*x)] - 24*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] - 
         6*Log[16]*Log[(1 + x)/(1 + 2*x)] - 6*Log[4096]*
          Log[(1 + x)/(1 + 2*x)] + 12*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
         24*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] - 6*Log[256]*Log[1 + 2*x] - 
         24*Log[x]*Log[1 + 2*x] - 3*Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] - 
         24*Log[2]*Log[x*(1 + 2*x)] + 6*Log[4]*Log[x*(1 + 2*x)] - 
         48*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] + 
         6*Log[2]*Log[(1 + 2*x)^2] - 12*Log[(2*x)/(-1 + 2*x)]*
          Log[(1 + 2*x)^2] + 6*Log[(2*x)/(1 + 2*x)]*Log[(1 + 2*x)^2] - 
         12*Log[2]*Log[-3 + x^(-1) + 2*x] - 12*Log[x/(-1 + 2*x)]*
          Log[-3 + x^(-1) + 2*x] - 12*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 
         6*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] + 6*Log[x^4]*
          Log[1 - 3*x + 2*x^2] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         6*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 24*Log[(1 + x)^2]*
          Log[1 + 3*x + 2*x^2] + 6*Log[2]*Log[x^2 - 2*x^3] + 
         12*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] + 48*Log[2*x*(1 + x)]*
          Log[1 + (1 + 2*x)^(-1)] + 24*Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] - 24*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] + 36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         18*PolyLog[2, 1 - 1/(2*x)] + 12*PolyLog[2, 1 + x^(-1)] + 
         36*PolyLog[2, (-1 - 2*x)^(-1)] - 24*PolyLog[2, (1 - 2*x)^(-1)] + 
         120*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*PolyLog[2, 1/2 - x] - 
         24*PolyLog[2, 1 - x] - 12*PolyLog[2, -1/(2*x)] + 
         66*PolyLog[2, 1/(2*x)] - 18*PolyLog[2, (-1 + x)/x] + 
         144*PolyLog[2, 2*x] - 18*PolyLog[2, x/(-1 + x)] - 
         24*PolyLog[2, x/(1 + x)] + 48*PolyLog[2, 2*(1 + x)] + 
         24*PolyLog[2, (-1 + 2*x)^(-1)] - 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 48*PolyLog[2, x/(-1 + 2*x)] - 
         144*PolyLog[2, -1 + 2*x] - 36*PolyLog[2, (1 + 2*x)^(-1)] - 
         24*PolyLog[2, x/(1 + 2*x)] + 12*PolyLog[2, (1 + x)/(1 + 2*x)] - 
         48*PolyLog[2, 1 + 2*x] + 48*PolyLog[2, (2 + 2*x)^(-1)] - 
         24*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
         48*PolyLog[2, 1 - 1/(2*(1 + x))])))/(768*(1 + p2)^(3/2)))/4, 
 (1593*p2^3 - 1024*(-1 + x)^2*x^2*(-26 + 23*x) + 
    p2^2*(2271 + 8462*x - 10396*x^2) + 8*p2*x*(1745 - 546*x - 4101*x^2 + 
      2902*x^3))/(9216*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  (p2*(p2^2*(-8 + 7*x) - 2*p2*x*(29 - 44*x + 12*x^2) + 
     16*x^2*(-7 + 16*x - 10*x^2 + x^3))*G[{-1}, z])/
   (512*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  (p2*(p2^2*(-8 + 7*x) - 2*p2*x*(29 - 44*x + 12*x^2) + 
     16*x^2*(-7 + 16*x - 10*x^2 + x^3))*G[{1}, z])/
   (512*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) - 
  ((4*(-1 + Sqrt[1 + p2])*x^2 + p2^2*(Sqrt[1 + p2] + 3*x) + 
     p2*x*(5 - Sqrt[1 + p2] + 2*Sqrt[1 + p2]*x))*G[{-1 - 2*x}, z])/
   (128*p2*(1 + p2)^(3/2)*x) + 
  ((-4608*(1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 + 
     p2^4*(72*Sqrt[1 + p2] - (145 + 54*Sqrt[1 + p2])*x + 1153*x^2) + 
     32*p2*(-1 + x)^2*x^3*(358 + 276*Sqrt[1 + p2] - 9*(21 + 29*Sqrt[1 + p2])*
        x + 4*(118 + 51*Sqrt[1 + p2])*x^2) + 
     2*p2^3*x*(169 + 441*Sqrt[1 + p2] + (563 - 393*Sqrt[1 + p2])*x + 
       6*(395 + 8*Sqrt[1 + p2])*x^2 - 2416*x^3) - 16*p2^2*(-1 + x)*x^2*
      (5*(59 + 57*Sqrt[1 + p2]) + (35 - 267*Sqrt[1 + p2])*x + 
       3*(239 + 46*Sqrt[1 + p2])*x^2 - 451*x^3))*G[{1 - 2*x}, z])/
   (9216*p2*(1 + p2)^(3/2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) + 
  ((-4608*(-1 + Sqrt[1 + p2])*(-1 + x)^3*x^4 + 
     p2^4*(72*Sqrt[1 + p2] + (145 - 54*Sqrt[1 + p2])*x - 1153*x^2) + 
     32*p2*(-1 + x)^2*x^3*(-358 + 276*Sqrt[1 + p2] - 
       9*(-21 + 29*Sqrt[1 + p2])*x + 4*(-118 + 51*Sqrt[1 + p2])*x^2) - 
     16*p2^2*(-1 + x)*x^2*(5*(-59 + 57*Sqrt[1 + p2]) - 
       (35 + 267*Sqrt[1 + p2])*x + 3*(-239 + 46*Sqrt[1 + p2])*x^2 + 
       451*x^3) + 2*p2^3*x*(-169 + 441*Sqrt[1 + p2] - 
       (563 + 393*Sqrt[1 + p2])*x + 6*(-395 + 8*Sqrt[1 + p2])*x^2 + 
       2416*x^3))*G[{-1 + 2*x}, z])/(9216*p2*(1 + p2)^(3/2)*(-1 + x)*x*
    (p2 - 4*(-1 + x)*x)^2) + 
  ((-(p2^2*(Sqrt[1 + p2] - 3*x)) - 4*(1 + Sqrt[1 + p2])*x^2 + 
     p2*x*(5 + Sqrt[1 + p2] - 2*Sqrt[1 + p2]*x))*G[{1 + 2*x}, z])/
   (128*p2*(1 + p2)^(3/2)*x) - 
  ((132*p2^4*x - 1536*(-1 + x)^3*x^4 + p2^3*(-36 + 333*x + 413*x^2 - 
       688*x^3) + 16*p2*(-1 + x)^2*x^2*(-36 + 336*x - 319*x^2 + 44*x^3) + 
     8*p2^2*x*(-36 + 339*x - 442*x^2 + 3*x^3 + 136*x^4))*Log[2])/
   (768*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) - 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(256*(1 + p2)^(3/2)*(-1 + x)) - 
  ((-6 - 12*p2 + 3*p2^2 + 16*x + 29*p2*x - 2*p2^2*x - 6*x^2 - 10*p2*x^2 + 
     2*p2^2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - 
     G[{1, 1}, z] + G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16]))/(512*(1 + p2)^(5/2)*(-1 + x)) - 
  ((2*p2^2 - p2^3 + 2*p2*x - 8*p2^2*x + p2^3*x - 12*x^2 - 26*p2*x^2 + 
     7*p2^2*x^2 + 20*x^3 + 37*p2*x^3 - 2*p2^2*x^3 - 12*x^4 - 18*p2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{-1}, z]*Log[4] - G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] + 
     G[{1}, z]*Log[16]))/(512*(1 + p2)^(5/2)*(-1 + x)*x^2) - 
  ((1 - 4*x + 5*x^2)*Log[64])/(128*(1 + p2)*(-1 + x)*x) - 
  ((-2*p2^3 - 19*p2^2*x - 68*p2*x^2 + 11*p2^2*x^2 + p2^3*x^2 - 80*x^3 + 
     128*p2*x^3 + 18*p2^2*x^3 + 2*p2^3*x^3 + 256*x^4 - 68*p2*x^4 + 
     8*p2^2*x^4 - 336*x^5 + 56*p2*x^5 - 16*p2^2*x^5 + 224*x^6 - 80*p2*x^6 - 
     64*x^7 + 32*p2*x^7)*(2*ArcCoth[3 - 4*x]*G[{-1 + 2*x}, z] + 
     G[{1 - 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]))/(256*(1 + p2)^(3/2)*(-1 + x)*x*
    (p2 + 4*x - 4*x^2)^2) - 
  ((p2^2*(-1 + x) + 4*(-1 + x)*x^2 + p2*(-1 + 5*x - 8*x^2 + 2*x^3))*
    Log[-1 - 2*x])/(64*p2*(1 + p2)*(-1 + x)*x) - 
  ((16 + 32*p2 + 16*p2^2 + 48*x - 67*p2*x - 19*p2^2*x - 200*x^2 - 
     130*p2*x^2 + 6*p2^2*x^2 + 136*x^3 + 232*p2*x^3 - 64*p2*x^4)*
    (G[{-1, 1 - 2*x}, z] - G[{-1, 1 + 2*x}, z] + G[{1, -1 - 2*x}, z] - 
     G[{1, -1 + 2*x}, z] + G[{-x, -1}, z] + G[{-x, 1}, z] - 
     G[{-x, -1 - 2*x}, z] - G[{-x, 1 - 2*x}, z] - G[{x, -1}, z] - 
     G[{x, 1}, z] + G[{x, -1 + 2*x}, z] + G[{x, 1 + 2*x}, z] - 
     G[{-1}, z]*Log[-1 - 2*x] + G[{1}, z]*Log[-1 - 2*x] - 
     G[{-x}, z]*Log[-1 - 2*x] + G[{x}, z]*Log[-1 - 2*x] + 
     G[{-1}, z]*Log[1 - 2*x] - G[{1}, z]*Log[1 - 2*x] - 
     G[{-x}, z]*Log[1 - 2*x] + G[{x}, z]*Log[1 - 2*x]))/
   (1024*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((4 + 8*p2 + 4*p2^2 + 8*x + 8*p2*x + p2*x^2)*(G[{-1, -1 - 2*x}, z] - 
     G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] - G[{-1, 1 + 2*x}, z] - 
     G[{1, -1 - 2*x}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
     G[{1, 1 + 2*x}, z] - G[{-x, -1}, z] - G[{-x, 1}, z] + 
     G[{-x, -1 - 2*x}, z] + G[{-x, 1 - 2*x}, z] - G[{x, -1}, z] - 
     G[{x, 1}, z] + G[{x, -1 + 2*x}, z] + G[{x, 1 + 2*x}, z] + 
     G[{-x}, z]*Log[-1 - 2*x] + G[{x}, z]*Log[-1 - 2*x] + 
     G[{-x}, z]*Log[1 - 2*x] + G[{x}, z]*Log[1 - 2*x]))/(256*(1 + p2)^2*x) + 
  ((p2^4*(12 - 9*x) - 768*(-1 + x)^3*x^4 + p2^3*x*(147 - 131*x + 16*x^2) + 
     16*p2*(-1 + x)^2*x^3*(92 - 87*x + 68*x^2) - 
     8*p2^2*x^2*(-95 + 184*x - 135*x^2 + 46*x^3))*Log[(1 - 2*x)^2])/
   (1536*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) - 
  ((132*p2^3 + p2^2*(189 + 675*x - 732*x^2) + 16*(-1 + x)^2*x^2*
      (155 - 160*x + 112*x^2) + 4*p2*x*(319 - 232*x - 279*x^2 + 192*x^3))*
    Log[1 - x])/(768*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((3 + 2*p2 - 2*x + 3*x^2 + p2*x^2)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     2*G[{-1, 1 - 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     2*G[{1, -1 + 2*x}, z] - 2*G[{-1}, z]*Log[1 - 2*x] + 
     2*G[{1}, z]*Log[1 - 2*x] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2]))/(256*(1 + p2)^(3/2)*(-1 + x)) + 
  ((7*p2 + 5*p2^2 + 28*x + 29*p2*x - 16*x^2 - 24*p2*x^2 + 20*x^3 - 32*x^4)*
    (Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     6*G[{1}, z]*Log[4*(-1 + x)^2] + 3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (3072*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)) - 
  ((7*p2^2 + 2*p2^3 + 48*p2*x + 9*p2^2*x + 88*x^2 - 48*p2*x^2 - 12*p2^2*x^2 - 
     224*x^3 - 8*p2*x^3 + 248*x^4 + 8*p2*x^4 - 176*x^5 + 64*x^6)*
    (Pi^2 + 48*Log[2]^2 + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (3072*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)^2) + 
  ((192*p2^4 - 96*p2^4*x - 8*p2*(-1 + x)^2*x^2*(-384 - 1584*x + 1344*x^2 - 
       1152*x^3) - p2^3*(-192 - 2352*x + 2736*x^2 - 672*x^3) + 
     2*p2^2*x*(768 + 3936*x - 9024*x^2 + 5856*x^3 - 1536*x^4))*
    (5*Pi^2 + 12*Log[4]^2 + 12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2]))/
   (147456*p2*(1 + p2)*(-1 + x)*x*(p2 - 4*(-1 + x)*x)^2) - 
  (x*(G[{-1, -1}, z] + G[{-1, 1}, z] + G[{1, -1}, z] + G[{1, 1}, z] + 
     G[{-1}, z]*Log[4*(-1 + x)^2] + G[{1}, z]*Log[4*(-1 + x)^2] + 
     (Pi^2 + 3*Log[4]^2 + 3*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/6))/
   (256*(1 + p2)*(-1 + x)) + 
  (x*(p2^3*(41 - 22*x) + 768*(-1 + x)^3*x^2 + 8*p2*(-1 + x)^2*x*
      (-37 - 21*x + 68*x^2) + p2^2*(2 + 8*x + 150*x^2 - 160*x^3))*Log[-x])/
   (384*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) - 
  ((-4*p2 - 4*x + 13*p2*x + 5*p2^2*x + 4*x^2 - 13*p2*x^2 + 4*x^3 + 
     22*p2*x^3 - 4*x^4 - 8*p2*x^4)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(2048*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((2*p2^2 + 8*p2*x - 5*p2^2*x - 24*p2*x^2 + 4*p2^2*x^2 + 8*x^3 + 24*p2*x^3 + 
     p2^2*x^3 - 16*x^4 + 4*p2*x^4 + 8*x^5 - 12*p2*x^5)*
    (2*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[256] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] + 3*G[{1 - 2*x}, z]*Log[x^2] - 
     3*G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2*x*
    (p2 + 4*x - 4*x^2)) - ((-4*p2 - 4*x + 13*p2*x + 5*p2^2*x + 4*x^2 - 
     13*p2*x^2 + 4*x^3 + 22*p2*x^3 - 4*x^4 - 8*p2*x^4)*
    (6*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 6*G[{1, -1 + 2*x}, z] + 
     6*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 6*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[16] + G[{1}, z]*Log[16] + 2*G[{-1 + 2*x}, z]*Log[16] - 
     G[{1 - 2*x}, z]*Log[256] + G[{1 - 2*x}, z]*Log[4096] - 
     G[{-1 + 2*x}, z]*Log[4096] + 2*G[{-1}, z]*Log[(1 - 2*x)^2] - 
     2*G[{1}, z]*Log[(1 - 2*x)^2] + 2*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 8*G[{-1}, z]*Log[1 - x] - 
     8*G[{1}, z]*Log[1 - x] + 8*G[{1 - 2*x}, z]*Log[1 - x] - 
     8*G[{-1 + 2*x}, z]*Log[1 - x] - 7*G[{-1}, z]*Log[(-1 + x)^2] + 
     7*G[{1}, z]*Log[(-1 + x)^2] - 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(2048*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((-6*p2^4 + 3*p2^5 - 12*p2^2*x - 78*p2^3*x + 42*p2^4*x - 6*p2^5*x - 
     96*p2*x^2 - 229*p2^2*x^2 + 439*p2^3*x^2 - 58*p2^4*x^2 + 18*p2^5*x^2 - 
     192*x^3 + 544*p2*x^3 + 2214*p2^2*x^3 - 479*p2^3*x^3 + 227*p2^4*x^3 + 
     2336*x^4 + 1424*p2*x^4 - 4945*p2^2*x^4 + 640*p2^3*x^4 - 154*p2^4*x^4 - 
     9168*x^5 - 10632*p2*x^5 + 5176*p2^2*x^5 - 614*p2^3*x^5 - 12*p2^4*x^5 + 
     17552*x^6 + 22704*p2*x^6 - 2148*p2^2*x^6 + 20*p2^3*x^6 - 18128*x^7 - 
     23976*p2*x^7 - 1000*p2^2*x^7 + 96*p2^3*x^7 + 9744*x^8 + 12656*p2*x^8 + 
     1136*p2^2*x^8 - 2144*x^9 - 2624*p2*x^9 - 192*p2^2*x^9)*
    (4*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
     4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] + 
     6*G[{-1}, z]*Log[2] + 6*G[{1 - 2*x}, z]*Log[2] - G[{1}, z]*Log[64] - 
     G[{-1 + 2*x}, z]*Log[64] + G[{-1}, z]*Log[(1 - 2*x)^2] - 
     G[{1}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
     G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 4*G[{-1}, z]*Log[1 - x] - 
     4*G[{1}, z]*Log[1 - x] + 4*G[{1 - 2*x}, z]*Log[1 - x] - 
     4*G[{-1 + 2*x}, z]*Log[1 - x] - 4*G[{-1}, z]*Log[4*(-1 + x)^2] + 
     4*G[{1}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
     G[{-1 + 2*x}, z]*Log[x^2]))/(3072*(1 + p2)^(5/2)*(-1 + x)^2*x^2*
    (p2 + 4*x - 4*x^2)^2) - 
  ((2*p2^2 + 8*p2*x - 5*p2^2*x - 24*p2*x^2 + 4*p2^2*x^2 + 8*x^3 + 24*p2*x^3 + 
     p2^2*x^3 - 16*x^4 + 4*p2*x^4 + 8*x^5 - 12*p2*x^5)*
    (2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] - G[{1 - 2*x}, z]*Log[16] + 
     G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - G[{-1}, z]*Log[x^2] + 
     G[{1}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2*x*
    (p2 + 4*x - 4*x^2)) + ((-2*p2 - 8*x + 3*p2*x + 18*x^2 - 8*x^3)*
    (Pi^2 + 12*Log[x^2]^2 + 48*Log[2]*Log[2*x^2]))/
   (1536*(1 + p2)*(p2 + 4*x - 4*x^2)) + 
  ((24*p2 + 48*p2^2 + 24*p2^3 + 96*x + 224*p2*x + 25*p2^2*x - 2*p2^3*x + 
     5*p2^4*x + 16*x^2 - 748*p2*x^2 - 257*p2^2*x^2 - 37*p2^3*x^2 - 848*x^3 + 
     472*p2*x^3 + 358*p2^2*x^3 + 30*p2^3*x^3 + 1552*x^4 + 964*p2*x^4 - 
     236*p2^2*x^4 - 1104*x^5 - 1864*p2*x^5 + 72*p2^2*x^5 + 288*x^6 + 
     1184*p2*x^6 - 256*p2*x^7)*(G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 
     2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - 
     G[{1, -1 + 2*x}, z] - G[{1 - 2*x, -1}, z] - G[{1 - 2*x, 1}, z] + 
     3*G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z] + 
     G[{-1 + 2*x, -1}, z] + G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
     3*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 - 2*x}, z]*Log[1 - 2*x] - 
     2*G[{-1 + 2*x}, z]*Log[1 - 2*x] - G[{-1}, z]*Log[4*(1 - x)^2] + 
     G[{1}, z]*Log[4*(1 - x)^2] + G[{1 - 2*x}, z]*Log[4*(1 - x)^2] - 
     G[{-1 + 2*x}, z]*Log[4*(1 - x)^2] + G[{-1}, z]*Log[4*x^2] - 
     G[{1}, z]*Log[4*x^2] + G[{1 - 2*x}, z]*Log[4*x^2] - 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(1024*(1 + p2)^(5/2)*(-1 + x)^2*x*
    (p2 + 4*x - 4*x^2)) - ((-4 - 5*p2 - 4*x + 4*p2*x + 4*x^2)*
    (4*G[{-1, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[4*(-1 + x)^2] + G[{1}, z]*Log[4*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[4*x^2] - G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)) + 
  ((4*p2^2 + 20*p2*x + 30*x^2 - 3*p2*x^2 - 18*x^3)*
    (4*G[{-1, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 
     4*G[{0, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[4*(-1 + x)^2] + G[{1}, z]*Log[4*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[4*x^2] - G[{1}, z]*Log[4*x^2] + 
     G[{1 - 2*x}, z]*Log[4*x^2] - G[{-1 + 2*x}, z]*Log[4*x^2]))/
   (256*(1 + p2)^(3/2)*(p2 + 4*x - 4*x^2)) + 
  ((-32 - 64*p2 - 32*p2^2 - 128*x + 62*p2*x - 2*p2^2*x + 368*x^2 + 
     268*p2*x^2 + 28*p2^2*x^2 - 208*x^3 - 400*p2*x^3 + 128*p2*x^4)*
    (-2*G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] + G[{-1, 1 + 2*x}, z] + 
     2*G[{0, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x}, z] - G[{1, -1 - 2*x}, z] - 
     G[{1, 1 - 2*x}, z] + 2*G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + 
     G[{1 - 2*x, 1}, z] - 3*G[{1 - 2*x, 1 - 2*x}, z] + 
     G[{1 - 2*x, -1 + 2*x}, z] - G[{-x, -1}, z] - G[{-x, 1}, z] + 
     G[{-x, -1 - 2*x}, z] + G[{-x, 1 - 2*x}, z] + G[{x, -1}, z] + 
     G[{x, 1}, z] - G[{x, -1 + 2*x}, z] - G[{x, 1 + 2*x}, z] - 
     G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x}, z] + 
     3*G[{-1 + 2*x, -1 + 2*x}, z] + G[{-1}, z]*Log[-1 - 2*x] - 
     G[{1}, z]*Log[-1 - 2*x] + G[{-x}, z]*Log[-1 - 2*x] - 
     G[{x}, z]*Log[-1 - 2*x] - G[{-1}, z]*Log[1 - 2*x] + 
     G[{1}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x}, z]*Log[1 - 2*x] + 
     G[{-x}, z]*Log[1 - 2*x] - G[{x}, z]*Log[1 - 2*x] + 
     2*G[{-1 + 2*x}, z]*Log[1 - 2*x] + G[{-1}, z]*Log[4*(-1 + x)^2] - 
     G[{1}, z]*Log[4*(-1 + x)^2] - G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(2048*(1 + p2)^(5/2)*(-1 + x)*x) + 
  ((2*p2^2 - p2^3 - 10*p2^2*x + p2^3*x - 14*x^2 - 24*p2*x^2 + 11*p2^2*x^2 + 
     24*x^3 + 41*p2*x^3 - 2*p2^2*x^3 - 6*x^4 - 10*p2*x^4 + 2*p2^2*x^4)*
    (G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, 1 - 2*x}, z] - 
     G[{-1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x}, z] - 2*G[{0, -1 + 2*x}, z] - 
     G[{1, -1}, z] - G[{1, 1}, z] + G[{1, 1 - 2*x}, z] + 
     G[{1, -1 + 2*x}, z] + G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] - 
     3*G[{1 - 2*x, 1 - 2*x}, z] + G[{1 - 2*x, -1 + 2*x}, z] - 
     G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x}, z] + 
     3*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] - 
     2*G[{-1}, z]*Log[1 - 2*x] + 2*G[{1}, z]*Log[1 - 2*x] - 
     2*G[{1 - 2*x}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x}, z]*Log[1 - 2*x] - 
     2*G[{-1}, z]*Log[(-1 + x)^2] + 2*G[{1}, z]*Log[(-1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(-1 + x)^2] - 3*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + 
     G[{1}, z]*Log[4*x^2] - G[{1 - 2*x}, z]*Log[4*x^2] + 
     G[{-1 + 2*x}, z]*Log[4*x^2]))/(512*(1 + p2)^(5/2)*(-1 + x)*x^2) - 
  ((-16*p2^2 - 5*p2^3 + 5*p2^4 - 96*p2*x + 10*p2^2*x + 45*p2^3*x - 160*x^2 + 
     216*p2*x^2 + 84*p2^2*x^2 - 30*p2^3*x^2 + 544*x^3 - 152*p2*x^3 - 
     74*p2^2*x^3 - 736*x^4 + 152*p2*x^4 - 4*p2^2*x^4 + 544*x^5 - 232*p2*x^5 - 
     256*x^6 + 112*p2*x^6 + 64*x^7)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[4*(-1 + x)^2] + 2*G[{1}, z]*Log[4*(-1 + x)^2] + 
     2*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] - 2*G[{-1 + 2*x}, z]*
      Log[4*(-1 + x)^2] + G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (2048*(1 + p2)^(3/2)*(-1 + x)^2*(p2 + 4*x - 4*x^2)^2) - 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] + G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] - G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] + G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((-4*p2^3 - 35*p2^2*x + 3*p2^3*x - 100*p2*x^2 + 44*p2^2*x^2 - 80*x^3 + 
     188*p2*x^3 - 7*p2^2*x^3 + 160*x^4 - 124*p2*x^4 - 6*p2^2*x^4 - 112*x^5 + 
     44*p2*x^5 + 64*x^6 - 8*p2*x^6 - 32*x^7)*(2*G[{-1, 1 - 2*x}, z] - 
     2*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] - G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*x^2] - 2*G[{1}, z]*Log[4*x^2] + 
     2*G[{1 - 2*x}, z]*Log[4*x^2] - 2*G[{-1 + 2*x}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[16*x^2] + G[{1}, z]*Log[16*x^2] + 
     G[{1 - 2*x}, z]*Log[16*x^2] - G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)^2) + 
  ((-4*p2^3 - 35*p2^2*x + 3*p2^3*x - 100*p2*x^2 + 44*p2^2*x^2 - 80*x^3 + 
     188*p2*x^3 - 7*p2^2*x^3 + 160*x^4 - 124*p2*x^4 - 6*p2^2*x^4 - 112*x^5 + 
     44*p2*x^5 + 64*x^6 - 8*p2*x^6 - 32*x^7)*(2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     G[{-1}, z]*Log[(-1 + x)^2] - G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[4*x^2] + 2*G[{1}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[16*x^2] - G[{1}, z]*Log[16*x^2] - 
     G[{1 - 2*x}, z]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)^2) + 
  ((-16*p2^2 - 5*p2^3 + 5*p2^4 - 96*p2*x + 10*p2^2*x + 45*p2^3*x - 160*x^2 + 
     216*p2*x^2 + 84*p2^2*x^2 - 30*p2^3*x^2 + 544*x^3 - 152*p2*x^3 - 
     74*p2^2*x^3 - 736*x^4 + 152*p2*x^4 - 4*p2^2*x^4 + 544*x^5 - 232*p2*x^5 - 
     256*x^6 + 112*p2*x^6 + 64*x^7)*(2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] - 
     G[{-1}, z]*Log[(-1 + x)^2] + G[{1}, z]*Log[(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{-1}, z]*Log[4*(-1 + x)^2] - 2*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{-1}, z]*Log[16*x^2] + G[{1}, z]*Log[16*x^2] - 
     G[{1 - 2*x}, z]*Log[16*x^2] + G[{-1 + 2*x}, z]*Log[16*x^2]))/
   (2048*(1 + p2)^(3/2)*(-1 + x)^2*(p2 + 4*x - 4*x^2)^2) + 
  ((1 + 4*x)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/(1536*(1 + p2)) - 
  ((-3*p2 - 14*x + 28*x^2 + p2*x^2 - 30*x^3 + 16*x^4)*
    (Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 6*G[{1, -1}, z] + 
     6*G[{1, 1}, z] + 3*Log[4]^2 + 6*G[{-1}, z]*Log[4*x^2] + 
     6*G[{1}, z]*Log[4*x^2] + 3*Log[x^2]*Log[16*x^2]))/
   (1536*(1 + p2)*(-1 + x)*(p2 + 4*x - 4*x^2)) - 
  ((-4*p2 - 4*p2^2 - 16*x - 21*p2*x + 4*p2^2*x - 4*x^2 + 36*p2*x^2 + 40*x^3 - 
     10*p2*x^3 - 4*x^4 - 16*x^5)*(Pi^2 + 6*G[{-1, -1}, z] + 6*G[{-1, 1}, z] + 
     6*G[{1, -1}, z] + 6*G[{1, 1}, z] + 3*Log[4]^2 + 
     6*G[{-1}, z]*Log[4*x^2] + 6*G[{1}, z]*Log[4*x^2] + 
     3*Log[x^2]*Log[16*x^2]))/(1536*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((-2*p2 - 8*x + 3*p2*x + 18*x^2 - 8*x^3)*(Pi^2 + 48*Log[2]^2 + 
     12*Log[x^2]*Log[16*x^2]))/(1536*(1 + p2)*(p2 + 4*x - 4*x^2)) - 
  ((-1 + x)*(3*p2^2 + 22*p2*x + 44*x^2 - 16*p2*x^2 - 72*x^3 + 32*x^4)*
    (Pi^2 + 48*Log[2]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (1536*(1 + p2)*(p2 + 4*x - 4*x^2)^2) + 
  ((40*p2^4 - 8*p2*(-1 + x)^2*x^2*(-72 - 160*x - 64*x^2) - 
     p2^3*(-40 - 440*x + 400*x^2) + 4*p2^2*x*(72 + 304*x - 600*x^2 + 
       224*x^3))*(5*Pi^2 + 12*Log[4]^2 + 12*Log[x^2]*Log[16*x^2]))/
   (24576*p2*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) - 
  ((-2*p2^2 + p2^3 - 2*p2*x + 6*p2^2*x + 10*x^2 + 25*p2*x^2 + 2*p2^2*x^2 - 
     22*x^3 - 28*p2*x^3)*(2*G[{-1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, -1}, z] + 2*G[{1 - 2*x, 1}, z] - 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1}, z] - 
     2*G[{-1 + 2*x, 1}, z] + 2*G[{-1 + 2*x, -1 + 2*x}, z] - 
     4*G[{-1}, z]*Log[1 - 2*x] + 4*G[{1}, z]*Log[1 - 2*x] - 
     4*G[{1 - 2*x}, z]*Log[1 - 2*x] + 4*G[{-1 + 2*x}, z]*Log[1 - 2*x] + 
     12*G[{-1}, z]*Log[1 - x] - 12*G[{1}, z]*Log[1 - x] + 
     4*G[{1 - 2*x}, z]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*Log[1 - x] - 
     6*G[{-1}, z]*Log[4*(-1 + x)^2] + 6*G[{1}, z]*Log[4*(-1 + x)^2] - 
     2*G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{-1 + 2*x}, z]*
      Log[4*(-1 + x)^2] - 4*G[{-1}, z]*Log[4*x^2] + 4*G[{1}, z]*Log[4*x^2] - 
     2*G[{1 - 2*x}, z]*Log[4*x^2] + 2*G[{-1 + 2*x}, z]*Log[4*x^2] + 
     3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^2] - 
     3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]))/
   (1024*(1 + p2)^(5/2)*x^2) - 
  ((2*p2^2 + 9*p2^3 + 5*p2^4 + 40*p2*x + 80*p2^2*x + 25*p2^3*x + 96*x^2 + 
     8*p2*x^2 - 138*p2^2*x^2 - 20*p2^3*x^2 - 480*x^3 - 296*p2*x^3 + 
     136*p2^2*x^3 - 4*p2^3*x^3 + 1056*x^4 + 664*p2*x^4 - 112*p2^2*x^4 - 
     1248*x^5 - 736*p2*x^5 + 32*p2^2*x^5 + 768*x^6 + 384*p2*x^6 - 192*x^7 - 
     64*p2*x^7)*(2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] + 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] - 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] + G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] - 3*G[{1 - 2*x}, z]*Log[x^2] + 
     3*G[{-1 + 2*x}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[4*(1 - 2*x)^2*x^4] - 
     G[{-1 + 2*x}, z]*Log[4*(1 - 2*x)^2*x^4]))/(1024*(1 + p2)^(3/2)*
    (-1 + x)^2*(p2 + 4*x - 4*x^2)^2) - 
  ((-8*p2^2 - 27*p2^3 - 40*p2*x - 180*p2^2*x + 28*p2^3*x - 64*x^2 - 
     384*p2*x^2 + 288*p2^2*x^2 + 4*p2^3*x^2 - 224*x^3 + 872*p2*x^3 - 
     48*p2^2*x^3 + 960*x^4 - 320*p2*x^4 - 32*p2^2*x^4 - 992*x^5 - 
     192*p2*x^5 + 320*x^6 + 64*p2*x^6)*(2*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
     4*G[{1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[1 - x] + 2*G[{1}, z]*Log[1 - x] + 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] + 
     4*G[{-1}, z]*Log[4*x^2] - 4*G[{1}, z]*Log[4*x^2] - 
     G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
     G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4]))/(2048*(1 + p2)^(3/2)*(-1 + x)*
    (p2 + 4*x - 4*x^2)^2) + 
  ((-48 + 18*p2 - 4*p2^2 + 128*x - 94*p2*x - 192*x^2 + 76*p2*x^2 + 112*x^3 - 
     8*p2*x^3)*(-G[{-1, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] + 
     G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] - G[{1 - 2*x, 1 - 2*x}, z] - 
     G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x}, 
      z] + 2*G[{-1}, z]*Log[1 - 2*x] - 2*G[{1}, z]*Log[1 - 2*x] - 
     2*G[{1 - 2*x}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x}, z]*Log[1 - 2*x] - 
     3*G[{-1}, z]*Log[1 - x] + 3*G[{1}, z]*Log[1 - x] + 
     G[{1 - 2*x}, z]*Log[1 - x] - G[{-1 + 2*x}, z]*Log[1 - x] + 
     2*G[{-1}, z]*Log[4*(-1 + x)^2] - 2*G[{1}, z]*Log[4*(-1 + x)^2] - 
     G[{1 - 2*x}, z]*Log[4*(-1 + x)^2] + G[{-1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
     3*G[{-1}, z]*Log[4*x^2] - 3*G[{1}, z]*Log[4*x^2] - 
     G[{1 - 2*x}, z]*Log[4*x^2] + G[{-1 + 2*x}, z]*Log[4*x^2] - 
     (3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
     (3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
     (G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4])/2 - 
     (G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4])/2))/
   (2048*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-2 - p2 + 6*x + 3*p2*x - 6*x^2 + 2*x^3)*(2*G[{-1, -1 - 2*x}, z] - 
     2*G[{-1, 1 + 2*x}, z] - 4*G[{0, -1 - 2*x}, z] + 4*G[{0, 1 + 2*x}, z] + 
     2*G[{1, -1 - 2*x}, z] - 2*G[{1, 1 + 2*x}, z] - 2*G[{-1 - 2*x, -1}, z] - 
     2*G[{-1 - 2*x, 1}, z] + 6*G[{-1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 - 2*x, 1 + 2*x}, z] + 2*G[{1 - 2*x, -1}, z] + 
     2*G[{1 - 2*x, 1}, z] - 4*G[{1 - 2*x, -1 - 2*x}, z] - 
     2*G[{-1 + 2*x, -1}, z] - 2*G[{-1 + 2*x, 1}, z] + 
     4*G[{-1 + 2*x, 1 + 2*x}, z] + 2*G[{1 + 2*x, -1}, z] + 
     2*G[{1 + 2*x, 1}, z] + 2*G[{1 + 2*x, -1 - 2*x}, z] - 
     6*G[{1 + 2*x, 1 + 2*x}, z] + 2*G[{-1 - 2*x}, z]*Log[16] - 
     2*G[{1 + 2*x}, z]*Log[16] + 4*G[{-1 - 2*x}, z]*Log[-1 - 2*x] - 
     4*G[{1 - 2*x}, z]*Log[-1 - 2*x] + 4*G[{-1 + 2*x}, z]*Log[-1 - 2*x] - 
     4*G[{1 + 2*x}, z]*Log[-1 - 2*x] + G[{-1}, z]*Log[(-1 + x)^2] - 
     G[{1}, z]*Log[(-1 + x)^2] - G[{1 - 2*x}, z]*Log[(-1 + x)^2] + 
     G[{-1 + 2*x}, z]*Log[(-1 + x)^2] - 3*G[{-1}, z]*Log[x^2] + 
     3*G[{1}, z]*Log[x^2] + 2*G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] - 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{-1}, z]*Log[(1 + x)^2] - 
     2*G[{1}, z]*Log[(1 + x)^2] + 2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(1 + x)^2]))/(1024*(1 + p2)^(3/2)*(-1 + x)^2) - 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 12*x^2 - 25*p2*x^2 + 
     2*p2^2*x^2 + 12*x^3 + 18*p2*x^3)*(G[{-1, -1}, z] + G[{-1, 1}, z] - 
     G[{-1, -1 - 2*x}, z] - G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 
     2*G[{0, 1 + 2*x}, z] - G[{1, -1}, z] - G[{1, 1}, z] + 
     G[{1, -1 - 2*x}, z] + G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] + 
     2*G[{1}, z]*Log[4] - G[{-1}, z]*Log[16] - 2*G[{-1}, z]*Log[-1 - 2*x] + 
     2*G[{1}, z]*Log[-1 - 2*x] + 2*G[{-1 - 2*x}, z]*Log[-1 - 2*x] - 
     2*G[{1 + 2*x}, z]*Log[-1 - 2*x] + G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] - G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] - 
     2*G[{-1}, z]*Log[(1 + x)^2] + 2*G[{1}, z]*Log[(1 + x)^2] + 
     3*G[{-1}, z]*Log[4*(1 + x)^2] - 3*G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2]))/
   (512*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((4 + 6*p2 + 2*p2^2 + 10*x + 19*p2*x - 18*x^2 - 48*p2*x^2 - 6*p2^2*x^2 - 
     2*x^3 + 25*p2*x^3 + 6*p2^2*x^3 + 6*x^4)*(G[{-1, -1 - 2*x}, z] - 
     G[{-1, 1 + 2*x}, z] - 2*G[{0, -1 - 2*x}, z] + 2*G[{0, 1 + 2*x}, z] + 
     G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] - G[{-1 - 2*x, -1}, z] - 
     G[{-1 - 2*x, 1}, z] + 3*G[{-1 - 2*x, -1 - 2*x}, z] - 
     G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
     G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] + 
     2*G[{-1 - 2*x}, z]*Log[-1 - 2*x] - 2*G[{1 + 2*x}, z]*Log[-1 - 2*x] - 
     G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] + 
     G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
     G[{-1}, z]*Log[4*(1 + x)^2] - G[{1}, z]*Log[4*(1 + x)^2] + 
     G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*Log[4*(1 + x)^2]))/
   (512*(1 + p2)^(5/2)*(-1 + x)^2*x) - 
  ((-1 - p2 - x + p2*x + 3*x^2)*(5*Pi^2 + 12*Log[4]^2 + 
     12*Log[(1 + x)^2]*Log[16*(1 + x)^2]))/(768*(1 + p2)*(-1 + x)*x) - 
  ((-2*p2^2 + p2^3 + 12*p2^2*x - 2*p2^3*x + 14*x^2 + 24*p2*x^2 - 
     21*p2^2*x^2 + p2^3*x^2 - 38*x^3 - 64*p2*x^3 + 14*p2^2*x^3 + 30*x^4 + 
     50*p2*x^4 - 5*p2^2*x^4 - 6*x^5 - 12*p2*x^5)*
    (4*G[{-1 - 2*x, 1 - 2*x}, z] - 4*G[{1 + 2*x, -1 + 2*x}, z] - 
     4*G[{-1 - 2*x}, z]*Log[16] + 4*G[{1 + 2*x}, z]*Log[16] + 
     G[{-1 - 2*x}, z]*Log[4096] - G[{1 + 2*x}, z]*Log[4096] + 
     8*G[{-1 - 2*x}, z]*Log[1 - x] - 8*G[{1 + 2*x}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 4*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1 - 2*x}, z]*Log[x^2] - 2*G[{1 - 2*x}, z]*Log[x^2] + 
     2*G[{-1 + 2*x}, z]*Log[x^2] + 2*G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1 - 2*x}, z]*Log[x^2*(-1 + 2*x)^2] - 2*G[{1 + 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2]))/(1024*(1 + p2)^(5/2)*(-1 + x)^2*x^2) + 
  ((-2*p2^2 + p2^3 - p2*x + 11*p2^2*x - 2*p2^3*x + 13*x^2 + 26*p2*x^2 - 
     18*p2^2*x^2 + p2^3*x^2 - 39*x^3 - 68*p2*x^3 + 11*p2^2*x^3 + 39*x^4 + 
     61*p2*x^4 - 3*p2^2*x^4 - 13*x^5 - 19*p2*x^5)*(2*G[{-1, -1 + 2*x}, z] - 
     2*G[{1, 1 - 2*x}, z] + 2*G[{-1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 + 2*x, -1 + 2*x}, z] + 2*G[{-1}, z]*Log[8] + 
     2*G[{-1 - 2*x}, z]*Log[8] + 2*G[{1}, z]*Log[16] + 
     2*G[{1 + 2*x}, z]*Log[16] - G[{1}, z]*Log[64] - 
     G[{1 + 2*x}, z]*Log[64] - G[{-1}, z]*Log[256] - 
     G[{-1 - 2*x}, z]*Log[256] + 4*G[{-1}, z]*Log[1 - x] - 
     4*G[{1}, z]*Log[1 - x] + 4*G[{-1 - 2*x}, z]*Log[1 - x] - 
     4*G[{1 + 2*x}, z]*Log[1 - x] - 2*G[{-1}, z]*Log[(-1 + x)^2] + 
     2*G[{1}, z]*Log[(-1 + x)^2] - 2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 
     2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{-1}, z]*Log[x^2] + 
     2*G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 - 2*x}, z]*Log[x^2] + G[{-1 + 2*x}, z]*Log[x^2] + 
     G[{1 + 2*x}, z]*Log[x^2] + G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] - 
     G[{1}, z]*Log[x^2*(-1 + 2*x)^2] + G[{-1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2]))/
   (512*(1 + p2)^(5/2)*(-1 + x)^2*x^2) + 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(4*G[{-1, 1 - 2*x}, z] - 
     4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] - 4*G[{1, -1 + 2*x}, z] - 
     2*G[{-1 - 2*x, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 1 - 2*x}, z] - 
     4*G[{-1 + 2*x, -1 + 2*x}, z] + 2*G[{1 + 2*x, -1 + 2*x}, z] - 
     2*G[{-1}, z]*Log[4] - 2*G[{-1 - 2*x}, z]*Log[8] - 
     2*G[{-1 + 2*x}, z]*Log[8] + G[{1}, z]*Log[16] - 
     2*G[{1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[64] + 
     G[{1 + 2*x}, z]*Log[64] + G[{-1 - 2*x}, z]*Log[256] + 
     8*G[{-1}, z]*Log[1 - x] - 8*G[{1}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[1 - x] + 4*G[{1 - 2*x}, z]*Log[1 - x] - 
     4*G[{-1 + 2*x}, z]*Log[1 - x] + 4*G[{1 + 2*x}, z]*Log[1 - x] - 
     6*G[{-1}, z]*Log[(-1 + x)^2] + 6*G[{1}, z]*Log[(-1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] - 2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     2*G[{-1}, z]*Log[x^2] + 2*G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] - G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] - G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] - 2*G[{1}, z]*Log[x^2*(-1 + 2*x)^2] - 
     G[{-1 - 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + G[{1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{-1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + 
     G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2]))/(512*(1 + p2)^(3/2)*
    (-1 + x)^2) - ((1 - 4*x + 5*x^2)*Log[(1 + 2*x)^2])/
   (128*(1 + p2)*(-1 + x)*x) - 
  ((-2*p2 - 2*p2^2 + 4*x + 14*p2*x + p2^2*x - 20*x^2 - 34*p2*x^2 + p2^2*x^2 + 
     20*x^3 + 26*p2*x^3)*(4*G[{1 - 2*x, -1 - 2*x}, z] - 
     4*G[{-1 + 2*x, 1 + 2*x}, z] - 4*G[{1 - 2*x}, z]*Log[16] + 
     4*G[{-1 + 2*x}, z]*Log[16] + G[{1 - 2*x}, z]*Log[4096] - 
     G[{-1 + 2*x}, z]*Log[4096] - 2*G[{-1 - 2*x}, z]*Log[x^2] + 
     2*G[{1 + 2*x}, z]*Log[x^2] + 2*G[{1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
     2*G[{-1 + 2*x}, z]*Log[(1 + 2*x)^2]))/(1024*(1 + p2)^(5/2)*(-1 + x)*x) - 
  ((p2 + p2^2 - 5*x - 14*p2*x + 23*x^2 + 44*p2*x^2 - 3*p2^2*x^2 - 31*x^3 - 
     49*p2*x^3 + 3*p2^2*x^3 + 13*x^4 + 19*p2*x^4)*(4*G[{-1, -1 - 2*x}, z] - 
     4*G[{1, 1 + 2*x}, z] - 4*G[{1 - 2*x, -1 - 2*x}, z] + 
     4*G[{-1 + 2*x, 1 + 2*x}, z] + 4*G[{1 - 2*x}, z]*Log[16] - 
     4*G[{-1 + 2*x}, z]*Log[16] + G[{-1}, z]*Log[4096] - 
     G[{1}, z]*Log[4096] - G[{1 - 2*x}, z]*Log[4096] + 
     G[{-1 + 2*x}, z]*Log[4096] - G[{-1}, z]*Log[65536] + 
     G[{1}, z]*Log[65536] - 2*G[{-1}, z]*Log[x^2] + 2*G[{1}, z]*Log[x^2] + 
     2*G[{-1 - 2*x}, z]*Log[x^2] - 2*G[{1 + 2*x}, z]*Log[x^2] + 
     2*G[{-1}, z]*Log[(1 + 2*x)^2] - 2*G[{1}, z]*Log[(1 + 2*x)^2] - 
     2*G[{1 - 2*x}, z]*Log[(1 + 2*x)^2] + 2*G[{-1 + 2*x}, z]*
      Log[(1 + 2*x)^2]))/(1024*(1 + p2)^(5/2)*(-1 + x)^2*x) + 
  ((2 + 2*p2 + 3*x - p2*x + x^2 - 4*p2*x^2 - 15*x^3 + 4*p2*x^3 + 9*x^4)*
    (2*G[{-1, -1 - 2*x}, z] - 4*G[{-1, 1 + 2*x}, z] - 4*G[{0, -1 - 2*x}, z] + 
     4*G[{0, 1 + 2*x}, z] + 4*G[{1, -1 - 2*x}, z] - 2*G[{1, 1 + 2*x}, z] + 
     4*G[{-1 - 2*x, -1 - 2*x}, z] - 2*G[{-1 - 2*x, 1 + 2*x}, z] + 
     2*G[{1 + 2*x, -1 - 2*x}, z] - 4*G[{1 + 2*x, 1 + 2*x}, z] - 
     G[{-1}, z]*Log[64] + G[{1}, z]*Log[64] + G[{-1 - 2*x}, z]*Log[64] - 
     G[{1 + 2*x}, z]*Log[64] - G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] - G[{1 + 2*x}, z]*Log[x^2] - 
     2*G[{-1}, z]*Log[(1 + x)^2] + 2*G[{1}, z]*Log[(1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 2*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 
     4*G[{-1}, z]*Log[4*(1 + x)^2] - 4*G[{1}, z]*Log[4*(1 + x)^2] - 
     G[{-1}, z]*Log[(1 + 2*x)^2] + G[{1}, z]*Log[(1 + 2*x)^2] + 
     G[{-1 - 2*x}, z]*Log[(1 + 2*x)^2] - G[{1 + 2*x}, z]*Log[(1 + 2*x)^2]))/
   (512*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
  ((-1 + 5*x + p2*x - 5*x^2 + x^3)*(8*G[{-1, 1 + 2*x}, z] + 
     8*G[{0, -1 - 2*x}, z] - 8*G[{0, 1 + 2*x}, z] - 8*G[{1, -1 - 2*x}, z] - 
     8*G[{-1 - 2*x, -1 - 2*x}, z] + 4*G[{-1 - 2*x, 1 + 2*x}, z] + 
     4*G[{1 - 2*x, -1 - 2*x}, z] - 4*G[{-1 + 2*x, 1 + 2*x}, z] - 
     4*G[{1 + 2*x, -1 - 2*x}, z] + 8*G[{1 + 2*x, 1 + 2*x}, z] - 
     4*G[{1 - 2*x}, z]*Log[16] + 4*G[{-1 + 2*x}, z]*Log[16] - 
     G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] - G[{-1 - 2*x}, z]*Log[4096] + 
     G[{1 - 2*x}, z]*Log[4096] - G[{-1 + 2*x}, z]*Log[4096] + 
     G[{1 + 2*x}, z]*Log[4096] - 4*G[{-1}, z]*Log[(1 + x)^2] + 
     4*G[{1}, z]*Log[(1 + x)^2] - 4*G[{-1 - 2*x}, z]*Log[(1 + x)^2] + 
     4*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 4*G[{-1}, z]*Log[(1 + 2*x)^2] - 
     4*G[{1}, z]*Log[(1 + 2*x)^2] - 2*G[{-1 - 2*x}, z]*Log[(1 + 2*x)^2] + 
     2*G[{1 - 2*x}, z]*Log[(1 + 2*x)^2] - 2*G[{-1 + 2*x}, z]*
      Log[(1 + 2*x)^2] + 2*G[{1 + 2*x}, z]*Log[(1 + 2*x)^2]))/
   (1024*(1 + p2)^(3/2)*(-1 + x)^2) + 
  ((-4 + 6*x - 4*x^2)*(-Pi^2/6 + 2*G[{-1, -1 + 2*x}, z] + 
     2*G[{1, 1 - 2*x}, z] - 2*G[{-1 - 2*x, 1 - 2*x}, z] - 
     2*G[{1 + 2*x, -1 + 2*x}, z] + 8*Log[2]^2 + 4*G[{-1 - 2*x}, z]*Log[4] + 
     4*G[{1 + 2*x}, z]*Log[4] - 3*Log[4]^2 - 2*G[{-1}, z]*Log[16] - 
     2*G[{1}, z]*Log[16] + Log[16]^2/2 + G[{-1}, z]*Log[64] + 
     G[{1}, z]*Log[64] - G[{-1 - 2*x}, z]*Log[64] - G[{1 + 2*x}, z]*Log[64] + 
     (5*Log[2]*Log[64])/2 + Log[4]*Log[64] - Log[8]*Log[64] + 
     Log[2]*Log[256] - Log[4]*Log[512] - Log[16]*Log[(1 - x)^(-1)] + 
     4*G[{-1}, z]*Log[1 - x] + 4*G[{1}, z]*Log[1 - x] - 
     4*G[{-1 - 2*x}, z]*Log[1 - x] - 4*G[{1 + 2*x}, z]*Log[1 - x] - 
     Log[16]*Log[1 - x] - 9*Log[1 - 2*x]*Log[1 - x] - (17*Log[1 - x]^2)/2 - 
     2*G[{-1}, z]*Log[(-1 + x)^2] - 2*G[{1}, z]*Log[(-1 + x)^2] + 
     2*G[{-1 - 2*x}, z]*Log[(-1 + x)^2] + 2*G[{1 + 2*x}, z]*Log[(-1 + x)^2] - 
     Log[4]*Log[(-1 + x)^2] + Log[256]*Log[(-1 + x)^2] + 
     2*Log[(-1 + x)^2]^2 - Log[4]*Log[x^(-1)] + Log[8]*Log[x^(-1)] + 
     Log[8]*Log[-x] - Log[512]*Log[-x] + (Log[-x^(-9)]*Log[-x])/2 + 
     Log[16]*Log[x] - 2*G[{-1}, z]*Log[x^2] - 2*G[{1}, z]*Log[x^2] + 
     G[{-1 - 2*x}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] + G[{1 + 2*x}, z]*Log[x^2] - 
     Log[16]*Log[x^2] + Log[256]*Log[x^2] + 2*Log[x^2]^2 - 
     Log[2]*Log[(-1 + x)/(-1 + 2*x)] + Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 
     Log[64]*Log[(-1 + x)/(-1 + 2*x)] + Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
     2*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 
     Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] + 
     4*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + Log[(-1 + x)/(-1 + 2*x)]^2 + 
     Log[2]*Log[x/(-1 + 2*x)] - Log[4]*Log[x/(-1 + 2*x)] + 
     Log[64]*Log[x/(-1 + 2*x)] - Log[512]*Log[x/(-1 + 2*x)] - 
     4*Log[(1 - x)^(-1)]*Log[x/(-1 + 2*x)] - 4*Log[1 - x]*Log[x/(-1 + 2*x)] - 
     2*Log[x^2]*Log[x/(-1 + 2*x)] - Log[x/(-1 + 2*x)]^2 - 
     Log[64]*Log[x*(-1 + 2*x)] + G[{-1}, z]*Log[x^2*(-1 + 2*x)^2] + 
     G[{1}, z]*Log[x^2*(-1 + 2*x)^2] - G[{-1 - 2*x}, z]*
      Log[x^2*(-1 + 2*x)^2] - G[{1 + 2*x}, z]*Log[x^2*(-1 + 2*x)^2] + 
     (3*Log[2]*Log[x^2*(-1 + 2*x)^2])/2 + 
     (Log[(-1 + x)/(-1 + 2*x)]*Log[x^2*(-1 + 2*x)^2])/2 - 
     (Log[x/(-1 + 2*x)]*Log[x^2*(-1 + 2*x)^2])/2 + 
     2*Log[64]*Log[x/(1 + 2*x)] - 2*Log[256]*Log[x/(1 + 2*x)] + 
     8*Log[1 - x]*Log[x/(1 + 2*x)] - 4*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
     2*Log[x^2]*Log[x/(1 + 2*x)] + 2*Log[x^2*(-1 + 2*x)^2]*Log[x/(1 + 2*x)] + 
     (Log[x^6]*Log[1 - 3*x + 2*x^2])/2 - PolyLog[2, 1 - 1/(2*x)] - 
     8*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] + 
     8*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 4*PolyLog[2, 1/2 - x] + 
     4*PolyLog[2, 1 - x] - 5*PolyLog[2, 1/(2*x)] + PolyLog[2, (-1 + x)/x] - 
     11*PolyLog[2, x/(-1 + x)] + 8*PolyLog[2, (-1 + 2*x)^(-1)] + 
     4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
   (512*(1 + p2)*(-1 + x)) + 
  ((-15*p2^2 - 4*p2^3 - 108*p2*x - 21*p2^2*x - 208*x^2 + 96*p2*x^2 + 
     26*p2^2*x^2 + 512*x^3 + 36*p2*x^3 - 528*x^4 - 24*p2*x^4 + 352*x^5 - 
     128*x^6)*(Pi^2/3 - 2*G[{-1, 1 - 2*x}, z] - 2*G[{1, -1 + 2*x}, z] + 
     2*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1 + 2*x}, z] + 
     28*Log[2]^2 - 2*G[{1 - 2*x}, z]*Log[16] - 2*G[{-1 + 2*x}, z]*Log[16] - 
     G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] + G[{1 - 2*x}, z]*Log[64] + 
     G[{-1 + 2*x}, z]*Log[64] + G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] + 
     8*ArcCoth[3 - 4*x]*Log[1 + (1 - 2*x)^(-1)] + 
     2*Log[1 + (1 - 2*x)^(-1)]^2 - 6*Log[2]*Log[4 - 8*x] - 
     G[{-1}, z]*Log[(1 - 2*x)^2] - G[{1}, z]*Log[(1 - 2*x)^2] + 
     G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] + G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 
     2*Log[1 - 2*x]*(Log[1 - 2*x] + 5*Log[2 - 2*x]) - 
     4*G[{-1}, z]*Log[1 - x] - 4*G[{1}, z]*Log[1 - x] + 
     4*G[{1 - 2*x}, z]*Log[1 - x] + 4*G[{-1 + 2*x}, z]*Log[1 - x] - 
     4*Log[1 - 2*x]*Log[1 - x] - 4*Log[1 - x]^2 + 2*Log[1 - 1/(2*x)]*
      Log[-1 + x] + 3*G[{-1}, z]*Log[(-1 + x)^2] + 
     3*G[{1}, z]*Log[(-1 + x)^2] - 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2] - 
     3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2] + 2*Log[1 + (1 - 2*x)^(-1)]*
      (3*Log[1 - 2*x] + Log[-2*x]) + Log[-64*x]*Log[-x] - Log[-x]^2 - 
     4*Log[2]*(2*Log[4*(-1 + x)*x] + Log[4*(-1 + x)*(-1 + 2*x)]) - 
     2*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 
     Log[x^(-2)]*Log[1 - 3*x + 2*x^2] + 2*Log[-1 + 2*x]*
      Log[1 + (-1 + 2*x)^(-1)] - 2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
     4*PolyLog[2, (1 - 2*x)^(-1)] + 2*PolyLog[2, (2 - 2*x)^(-1)] + 
     4*PolyLog[2, x/(-1 + x)] - 4*PolyLog[2, (-1 + 2*x)^(-1)] - 
     2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*PolyLog[2, x/(-1 + 2*x)]))/
   (1024*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((15*p2^2 + 4*p2^3 + 108*p2*x + 21*p2^2*x + 208*x^2 - 96*p2*x^2 - 
     26*p2^2*x^2 - 512*x^3 - 36*p2*x^3 + 528*x^4 + 24*p2*x^4 - 352*x^5 + 
     128*x^6)*(-Pi^2 + 2*G[{-1, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x}, z] - 
     2*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{-1 + 2*x, -1 + 2*x}, z] - Log[2]^2 - 
     2*Log[1 - 2*x]^2 + 2*G[{-1}, z]*Log[1 - x] + 2*G[{1}, z]*Log[1 - x] - 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] - 
     G[{-1}, z]*Log[16*(-1 + x)^2] - G[{1}, z]*Log[16*(-1 + x)^2] + 
     G[{1 - 2*x}, z]*Log[16*(-1 + x)^2] + G[{-1 + 2*x}, z]*
      Log[16*(-1 + x)^2] - Log[1 - x]*Log[-16*x] - G[{-1}, z]*Log[x^2] - 
     G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] + 
     G[{-1 + 2*x}, z]*Log[x^2] - 2*G[{-1}, z]*Log[4*x^2] - 
     2*G[{1}, z]*Log[4*x^2] + 2*G[{1 - 2*x}, z]*Log[4*x^2] + 
     2*G[{-1 + 2*x}, z]*Log[4*x^2] - Log[2]*Log[8*(1 - 2*x)*x^2] + 
     Log[1 - 2*x]*(4*Log[1 - x] + Log[-128*x^3]) + 
     G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
     G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4] + Log[4]*Log[-x^5] - 
     Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)] - 
     2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 4*PolyLog[2, (1 - 2*x)^(-1)] - 
     2*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] + 
     4*PolyLog[2, x/(-1 + x)] - 4*PolyLog[2, (-1 + 2*x)^(-1)] - 
     2*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*PolyLog[2, x/(-1 + 2*x)]))/
   (1024*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((56*p2^2 + 40*p2^3 + 448*p2*x + 376*p2^2*x + 896*x^2 + 448*p2*x^2 - 
     352*p2^2*x^2 - 1664*x^3 - 1408*p2*x^3 + 1664*x^4 + 512*p2*x^4 - 
     1920*x^5 + 1024*x^6)*((-13*Pi^2)/3 + 2*G[{-1, 1 - 2*x}, z] - 
     4*G[{-1, -1 + 2*x}, z] - 4*G[{1, 1 - 2*x}, z] + 2*G[{1, -1 + 2*x}, z] - 
     4*G[{1 - 2*x, 1 - 2*x}, z] + 2*G[{1 - 2*x, -1 + 2*x}, z] + 
     2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] - 
     40*Log[2]^2 - 2*G[{-1}, z]*Log[1 - x] - 2*G[{1}, z]*Log[1 - x] - 
     2*G[{1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x}, z]*Log[1 - x] + 
     (Log[4] - 4*Log[1 - 1/(2*x)])*Log[1 - x] - 
     6*Log[1 - x]*(-2*Log[2 - x^(-1)] + Log[-64*(-1 + x)]) + 
     Log[1 - 2*x]*Log[64/x^6] - (4*I)*Pi*Log[(-1 + x)/x] + 
     2*(Log[1 + (1 - 2*x)^(-1)]*(2*Log[-1 + x] + Log[-2/x^3]) - 
       (Log[-1 + x] - Log[x])^2) + 4*G[{-1}, z]*Log[4*x^2] + 
     4*G[{1}, z]*Log[4*x^2] - Log[16]*Log[4*x^2] - 
     G[{-1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
     G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{-1 + 2*x}, z]*
      Log[64*(1 - 2*x)^2*x^4] + Log[2 - 2/(1 - 2*x)^2]*
      Log[64*(1 - 2*x)^2*x^4] - Log[-x]*Log[1099511627776*x^20] - 
     2*Log[1 - 1/(2*x)]*(-2*Log[x^(-1)] + Log[-4 + 8*x]) - 
     2*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)] - 
     4*PolyLog[2, 1 + 1/(2*(-1 + x))] + 12*PolyLog[2, (1 - 2*x)^(-1)] - 
     8*PolyLog[2, (2 - 2*x)^(-1)] + 8*PolyLog[2, 1/(2*x)] + 
     12*PolyLog[2, x/(-1 + x)] - 12*PolyLog[2, (-1 + 2*x)^(-1)] - 
     8*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 4*PolyLog[2, x/(-1 + 2*x)]))/
   (8192*(1 + p2)*(-1 + x)*(p2 - 4*(-1 + x)*x)^2) + 
  ((-2*p2 - 2*p2^2 - 8*x - 13*p2*x + 2*p2^2*x - 14*x^2 + 17*p2*x^2 + 44*x^3 - 
     5*p2*x^3 - 38*x^4 + 16*x^5)*(7*Pi^2 + 12*G[{-1, 1 - 2*x}, z] - 
     6*G[{-1, -1 + 2*x}, z] - 6*G[{1, 1 - 2*x}, z] + 12*G[{1, -1 + 2*x}, z] + 
     12*G[{1 - 2*x, 1 - 2*x}, z] - 6*G[{1 - 2*x, -1 + 2*x}, z] - 
     6*G[{-1 + 2*x, 1 - 2*x}, z] + 12*G[{-1 + 2*x, -1 + 2*x}, z] + 
     18*G[{-1}, z]*Log[2] + 18*G[{1}, z]*Log[2] + 18*G[{1 - 2*x}, z]*Log[2] + 
     18*G[{-1 + 2*x}, z]*Log[2] + 78*Log[2]^2 - 24*Log[2]*Log[4 - 4*x] + 
     12*Log[1 - 2*x]^2 + 3*G[{-1}, z]*Log[(1 - 2*x)^2] + 
     3*G[{1}, z]*Log[(1 - 2*x)^2] + 3*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
     3*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 60*Log[1 - 2*x]*Log[2 - 2*x] + 
     12*G[{-1}, z]*Log[1 - x] + 12*G[{1}, z]*Log[1 - x] + 
     12*G[{1 - 2*x}, z]*Log[1 - x] + 12*G[{-1 + 2*x}, z]*Log[1 - x] + 
     6*Log[256]*Log[1 - x] + 30*Log[1 - x]^2 - 
     12*G[{-1}, z]*Log[4*(-1 + x)^2] - 12*G[{1}, z]*Log[4*(-1 + x)^2] + 
     3*G[{-1}, z]*Log[x^2] + 3*G[{1}, z]*Log[x^2] + 
     3*G[{1 - 2*x}, z]*Log[x^2] + 3*G[{-1 + 2*x}, z]*Log[x^2] + 
     3*Log[-x]*Log[4096*x^6] - 3*Log[x^4]*Log[1 - 3*x + 2*x^2] - 
     24*PolyLog[2, 1 + 1/(2*(-1 + x))] + 36*PolyLog[2, (1 - 2*x)^(-1)] - 
     48*PolyLog[2, (2 - 2*x)^(-1)] + 12*PolyLog[2, 1/(2*x)] + 
     36*PolyLog[2, x/(-1 + x)] - 36*PolyLog[2, (-1 + 2*x)^(-1)] - 
     12*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 24*PolyLog[2, x/(-1 + 2*x)]))/
   (1536*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) - 
  ((4*p2 + 4*p2^2 + 16*x + 33*p2*x + p2^2*x + 56*x^2 - 7*p2*x^2 - 112*x^3 - 
     14*p2*x^3 + 104*x^4 - 64*x^5)*(-2*Pi^2 + 3*G[{-1, -1}, z] + 
     3*G[{-1, 1}, z] - 3*G[{-1, 1 - 2*x}, z] - 3*G[{-1, -1 + 2*x}, z] + 
     3*G[{1, -1}, z] + 3*G[{1, 1}, z] - 3*G[{1, 1 - 2*x}, z] - 
     3*G[{1, -1 + 2*x}, z] + 3*G[{1 - 2*x, -1}, z] + 3*G[{1 - 2*x, 1}, z] - 
     9*G[{1 - 2*x, 1 - 2*x}, z] + 3*G[{1 - 2*x, -1 + 2*x}, z] + 
     3*G[{-1 + 2*x, -1}, z] + 3*G[{-1 + 2*x, 1}, z] + 
     3*G[{-1 + 2*x, 1 - 2*x}, z] - 9*G[{-1 + 2*x, -1 + 2*x}, z] - 
     6*G[{-1}, z]*Log[1 - 2*x] - 6*G[{1}, z]*Log[1 - 2*x] - 
     6*G[{1 - 2*x}, z]*Log[1 - 2*x] - 6*G[{-1 + 2*x}, z]*Log[1 - 2*x] - 
     6*Log[4 - 8*x]*Log[1 - 2*x] + 3*G[{-1}, z]*Log[4*(1 - x)^2] + 
     3*G[{1}, z]*Log[4*(1 - x)^2] - 3*G[{1 - 2*x}, z]*Log[4*(1 - x)^2] - 
     3*G[{-1 + 2*x}, z]*Log[4*(1 - x)^2] - 12*Log[1 - 2*x]*Log[-x] + 
     3*G[{-1}, z]*Log[4*x^2] + 3*G[{1}, z]*Log[4*x^2] - 
     3*G[{1 - 2*x}, z]*Log[4*x^2] - 3*G[{-1 + 2*x}, z]*Log[4*x^2] - 
     12*PolyLog[2, 2*x] + 12*PolyLog[2, -1 + 2*x]))/
   (1536*(1 + p2)*(-1 + x)*x*(p2 + 4*x - 4*x^2)) + 
  ((-8*p2 - 8*p2^2 - 8*p2*x + 8*p2^2*x + 24*p2*x^2)*
    (4*(G[{-1, -1}, z] + G[{-1, 1}, z] - G[{-1, -1 - 2*x}, z] - 
       G[{-1, 1 + 2*x}, z] + G[{1, -1}, z] + G[{1, 1}, z] - 
       G[{1, -1 - 2*x}, z] - G[{1, 1 + 2*x}, z] + G[{-1 - 2*x, -1}, z] + 
       G[{-1 - 2*x, 1}, z] - 3*G[{-1 - 2*x, -1 - 2*x}, z] + 
       G[{-1 - 2*x, 1 + 2*x}, z] + G[{1 + 2*x, -1}, z] + G[{1 + 2*x, 1}, z] + 
       G[{1 + 2*x, -1 - 2*x}, z] - 3*G[{1 + 2*x, 1 + 2*x}, z] - 
       2*G[{-1}, z]*Log[-1 - 2*x] - 2*G[{1}, z]*Log[-1 - 2*x] - 
       2*G[{-1 - 2*x}, z]*Log[-1 - 2*x] - 2*G[{1 + 2*x}, z]*Log[-1 - 2*x] + 
       G[{-1}, z]*Log[4*x^2] + G[{1}, z]*Log[4*x^2] - 
       G[{-1 - 2*x}, z]*Log[4*x^2] - G[{1 + 2*x}, z]*Log[4*x^2] + 
       G[{-1}, z]*Log[4*(1 + x)^2] + G[{1}, z]*Log[4*(1 + x)^2] - 
       G[{-1 - 2*x}, z]*Log[4*(1 + x)^2] - G[{1 + 2*x}, z]*
        Log[4*(1 + x)^2]) - (8*(Pi^2 + 3*Log[-4 - 8*x]*Log[-1 - 2*x] + 
        6*Log[-1 - 2*x]*Log[-1 - x] + 6*PolyLog[2, 2*(1 + x)] - 
        6*PolyLog[2, 1 + 2*x]))/3))/(4096*p2*(1 + p2)*(-1 + x)*x) + 
  ((4 - 6*x + 4*x^2)*((5*Pi^2)/6 - 2*G[{-1, -1 - 2*x}, 1] - 
     2*G[{-1, -1 - 2*x}, z] + 4*G[{-1, 1 + 2*x}, 1] + 2*G[{0, -1 - 2*x}, 1] - 
     2*G[{0, 1 + 2*x}, 1] - 2*G[{1, 1 + 2*x}, z] - 
     4*G[{1 - 2*x, -1 - 2*x}, 1] + 2*G[{1 - 2*x, -1 - 2*x}, z] + 
     2*G[{-1 + 2*x, 1 + 2*x}, z] - 4*G[{1 + 2*x, 1}, 1] - 
     2*G[{1 + 2*x, -1 - 2*x}, 1] + 4*G[{1 + 2*x, 1 + 2*x}, 1] + 9*Log[2]^2 + 
     4*G[{1 - 2*x}, 1]*Log[4] + 4*G[{-1 + 2*x}, 1]*Log[4] - 3*Log[4]^2 + 
     Log[2]*Log[16] - G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] + 
     G[{1 - 2*x}, z]*Log[64] + G[{-1 + 2*x}, z]*Log[64] + 
     G[{1 + 2*x}, 1]*Log[64] - Log[4]*Log[64] + Log[8]*Log[64] + 
     G[{-1}, z]*Log[256] + G[{1}, z]*Log[256] + G[{1 - 2*x}, 1]*Log[256] - 
     G[{1 - 2*x}, z]*Log[256] - G[{-1 + 2*x}, 1]*Log[256] - 
     G[{-1 + 2*x}, z]*Log[256] - G[{1 - 2*x}, 1]*Log[4096] - 
     Log[4]*Log[16384] + (Log[2]*Log[65536])/2 + Log[4]*Log[2 + x^(-1)] - 
     Log[4]*Log[(-1 - 2*x)^(-1)] + Log[4]*Log[-x^(-1)] - 
     2*Log[2 + x^(-1)]*Log[-x^(-1)] + Log[16]*Log[x] + Log[256]*Log[x] + 
     4*Log[x]^2 + G[{-1}, z]*Log[x^2] + G[{1}, z]*Log[x^2] - 
     G[{-1 - 2*x}, z]*Log[x^2] + 3*G[{1 + 2*x}, 1]*Log[x^2] - 
     G[{1 + 2*x}, z]*Log[x^2] - Log[4]*Log[x^2] + Log[8]*Log[x^2] - 
     Log[256]*Log[x^2] - 2*Log[x^2]^2 - Log[16]*Log[x*(1 + x)] + 
     2*G[{1 + 2*x}, 1]*Log[(1 + x)^2] + Log[16]*Log[(1 + x)^2] + 
     Log[4096]*Log[(1 + x)^2] - Log[16384]*Log[(1 + x)^2] - 
     2*Log[(1 + x)^2]^2 + (Log[2]*Log[(1 + 2*x)^(-8)])/2 + 
     (Log[x]*Log[(1 + 2*x)^(-8)])/2 + 2*Log[(1 + x)^2]*Log[x/(1 + 2*x)] - 
     Log[16]*Log[(1 + x)/(1 + 2*x)] - Log[4096]*Log[(1 + x)/(1 + 2*x)] - 
     2*Log[(-1 - 2*x)^(-1)]*Log[(1 + x)/(1 + 2*x)] - 
     4*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] - Log[256]*Log[1 + 2*x] - 
     4*Log[x]*Log[1 + 2*x] - (Log[(1 + 2*x)^(-8)]*Log[1 + 2*x])/2 + 
     Log[4]*Log[x*(1 + 2*x)] - G[{-1}, z]*Log[(1 + 2*x)^2] - 
     G[{1}, z]*Log[(1 + 2*x)^2] - 2*G[{1 - 2*x}, 1]*Log[(1 + 2*x)^2] + 
     G[{1 - 2*x}, z]*Log[(1 + 2*x)^2] + G[{-1 + 2*x}, z]*Log[(1 + 2*x)^2] + 
     G[{1 + 2*x}, 1]*Log[(1 + 2*x)^2] + Log[2]*Log[(1 + 2*x)^2] + 
     4*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] - 2*PolyLog[2, 1 + x^(-1)] - 
     6*PolyLog[2, (-1 - 2*x)^(-1)] + 2*PolyLog[2, -1/(2*x)] + 
     4*PolyLog[2, x/(1 + x)] + 6*PolyLog[2, (1 + 2*x)^(-1)] + 
     4*PolyLog[2, x/(1 + 2*x)] - 2*PolyLog[2, (1 + x)/(1 + 2*x)] - 
     8*PolyLog[2, (2 + 2*x)^(-1)] - 4*PolyLog[2, (1 + 2*x)/(2 + 2*x)]))/
   (512*(1 + p2)*(-1 + x)) + ((32 + 32*p2 + 32*x - 32*p2*x - 96*x^2)*
    ((-11*Pi^2)/3 + 2*G[{-1, -1 - 2*x}, z] - 4*G[{-1, 1 + 2*x}, z] - 
     4*G[{1, -1 - 2*x}, z] + 2*G[{1, 1 + 2*x}, z] - 
     4*G[{-1 - 2*x, -1 - 2*x}, z] + 2*G[{-1 - 2*x, 1 + 2*x}, z] + 
     2*G[{1 + 2*x, -1 - 2*x}, z] - 4*G[{1 + 2*x, 1 + 2*x}, z] - 46*Log[2]^2 - 
     G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] - G[{-1 - 2*x}, z]*Log[64] - 
     G[{1 + 2*x}, z]*Log[64] + 4*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
     G[{-1}, z]*Log[x^2] - G[{1}, z]*Log[x^2] - G[{-1 - 2*x}, z]*Log[x^2] - 
     G[{1 + 2*x}, z]*Log[x^2] - 2*G[{-1}, z]*Log[(1 + x)^2] - 
     2*G[{1}, z]*Log[(1 + x)^2] - 2*G[{-1 - 2*x}, z]*Log[(1 + x)^2] - 
     2*G[{1 + 2*x}, z]*Log[(1 + x)^2] + 4*G[{-1}, z]*Log[4*(1 + x)^2] + 
     4*G[{1}, z]*Log[4*(1 + x)^2] + 8*Log[2]*Log[4*(1 + x)^2] - 
     (Log[x] - Log[1/2 + x])*(8*Log[x] + Log[65536/(1 + 2*x)^8]) - 
     4*Log[2]*Log[x*(1 + 2*x)] - 4*Log[(1 + x)^2]*(Log[(4*x)/(1 + 2*x)] + 
       2*Log[8*(1 + x)*(1 + 2*x)]) - G[{-1}, z]*Log[(1 + 2*x)^2] - 
     G[{1}, z]*Log[(1 + 2*x)^2] - G[{-1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
     G[{1 + 2*x}, z]*Log[(1 + 2*x)^2] + 
     4*(2*Log[2*x*(1 + x)] + Log[-64/(1 + 2*x)])*Log[1 + (1 + 2*x)^(-1)] + 
     4*PolyLog[2, 1 + x^(-1)] + 12*PolyLog[2, (-1 - 2*x)^(-1)] - 
     4*PolyLog[2, -1/(2*x)] - 8*PolyLog[2, x/(1 + x)] - 
     12*PolyLog[2, (1 + 2*x)^(-1)] - 8*PolyLog[2, x/(1 + 2*x)] + 
     4*PolyLog[2, (1 + x)/(1 + 2*x)] + 16*PolyLog[2, (2 + 2*x)^(-1)] + 
     8*PolyLog[2, 1 - 1/(2*(1 + x))]))/(8192*(1 + p2)*(-1 + x)*x) + 
  (((p2^2 + p2*(8 + 8*x - 4*x^2) + 8*(1 + x^2))*
      (2*G[{1 - 2*x, -1, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 1 - 2*x, -1}, z] + 4*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, -1}, z] - 4*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 2*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 2*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
       4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16] + G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] + G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] + G[{1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[(-1 + x)^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       G[{-1, 1 - 2*x}, z]*Log[x^2] + G[{-1, -1 + 2*x}, z]*Log[x^2] + 
       G[{1, 1 - 2*x}, z]*Log[x^2] - G[{1, -1 + 2*x}, z]*Log[x^2] - 
       G[{1 - 2*x, -1}, z]*Log[x^2] + G[{1 - 2*x, 1}, z]*Log[x^2] - 
       2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] + G[{-1 + 2*x, -1}, z]*Log[x^2] - G[{-1 + 2*x, 1}, z]*
        Log[x^2] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
       2*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2]))/(512*(1 + p2)^2*(-1 + x)) + 
    ((1 - 5*x + 5*x^2 + p2*(-1 + 2*x))*(-4*G[{-1, -1, 1 - 2*x}, z] + 
       4*G[{-1, -1, -1 + 2*x}, z] + 4*G[{-1, 0, 1 - 2*x}, z] - 
       4*G[{-1, 0, -1 + 2*x}, z] - 4*G[{-1, 1, 1 - 2*x}, z] + 
       4*G[{-1, 1, -1 + 2*x}, z] - 2*G[{-1, 1 - 2*x, -1}, z] - 
       2*G[{-1, 1 - 2*x, 1}, z] - 2*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 2*G[{-1, -1 + 2*x, -1}, z] + 
       2*G[{-1, -1 + 2*x, 1}, z] - 2*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 4*G[{0, -1, 1 - 2*x}, z] - 
       4*G[{0, -1, -1 + 2*x}, z] - 4*G[{0, 0, 1 - 2*x}, z] + 
       4*G[{0, 0, -1 + 2*x}, z] + 4*G[{0, 1, 1 - 2*x}, z] - 
       4*G[{0, 1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x, -1}, z] + 
       2*G[{0, 1 - 2*x, 1}, z] + 2*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, -1}, z] - 
       2*G[{0, -1 + 2*x, 1}, z] + 2*G[{0, -1 + 2*x, 1 - 2*x}, z] - 
       2*G[{0, -1 + 2*x, -1 + 2*x}, z] - 4*G[{1, -1, 1 - 2*x}, z] + 
       4*G[{1, -1, -1 + 2*x}, z] + 4*G[{1, 0, 1 - 2*x}, z] - 
       4*G[{1, 0, -1 + 2*x}, z] - 4*G[{1, 1, 1 - 2*x}, z] + 
       4*G[{1, 1, -1 + 2*x}, z] - 2*G[{1, 1 - 2*x, -1}, z] - 
       2*G[{1, 1 - 2*x, 1}, z] - 2*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{1, 1 - 2*x, -1 + 2*x}, z] + 2*G[{1, -1 + 2*x, -1}, z] + 
       2*G[{1, -1 + 2*x, 1}, z] - 2*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       2*G[{1, -1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1, -1}, z] - 
       G[{1 - 2*x, -1, 1}, z] - 2*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 2*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 0, -1 + 2*x}, z] - G[{1 - 2*x, 1, -1}, z] - 
       G[{1 - 2*x, 1, 1}, z] - 2*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1}, z] - 
       G[{1 - 2*x, 1 - 2*x, 1}, z] - G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
       G[{1 - 2*x, -1 + 2*x, 1}, z] - G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
       G[{-1 + 2*x, -1, 1}, z] - 2*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 
       2*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
       G[{-1 + 2*x, 1, 1}, z] - 2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       2*G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] - G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       G[{-1 + 2*x, -1 + 2*x, 1}, z] - G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       (3*G[{-1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (G[{-1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{-1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{0, -1}, z]*Log[4*(-1 + x)^2] + G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + (G[{1, -1}, z]*Log[4*(-1 + x)^2])/2 - 
       (3*G[{1, 1}, z]*Log[4*(-1 + x)^2])/2 - G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, 1}, z]*Log[4*(-1 + x)^2] - 
       (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2])/2 + 
       (G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2])/4 - 
       (3*G[{-1, -1}, z]*Log[4*x^2])/2 + (G[{-1, 1}, z]*Log[4*x^2])/2 - 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] + G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       G[{0, -1}, z]*Log[4*x^2] - G[{0, 1}, z]*Log[4*x^2] + 
       G[{0, 1 - 2*x}, z]*Log[4*x^2] - G[{0, -1 + 2*x}, z]*Log[4*x^2] - 
       (G[{1, -1}, z]*Log[4*x^2])/2 + (3*G[{1, 1}, z]*Log[4*x^2])/2 - 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] - (G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2])/
        2 + (G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] - (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[4*x^2])/2 + (G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2])/2 - 
       (G[{-1}, z]*Log[x^2]*Log[16*x^2])/4 + (G[{1}, z]*Log[x^2]*Log[16*x^2])/
        4 - (G[{1 - 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12 + 
       (G[{-1 + 2*x}, z]*(2*Pi^2 + 6*Log[4]^2 + 3*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] + 3*Log[x^2]*Log[16*x^2]))/12))/
     (32*(1 + p2)^(3/2)*(-1 + x)) - 
    ((-4*(-1 + x)*x^2 + p2*(-2 + 6*x - 4*x^2 + x^3))*
      (G[{1 - 2*x}, z]*(6*Log[(-1 + x)^2]^2 + 3*Log[(-1 + x)^2]*
          (Log[65536] + 4*Log[x^2]) + 2*(Pi^2 + 72*Log[2]^2 - 3*Log[4]^2 + 
           Log[2]*Log[16777216] + (Log[4096] + 2*Log[16777216])*Log[x^2] + 
           12*Log[x^2]^2)) - G[{-1 + 2*x}, z]*(6*Log[(-1 + x)^2]^2 + 
         3*Log[(-1 + x)^2]*(Log[65536] + 4*Log[x^2]) + 
         2*(Pi^2 + 72*Log[2]^2 - 3*Log[4]^2 + Log[2]*Log[16777216] + 
           (Log[4096] + 2*Log[16777216])*Log[x^2] + 12*Log[x^2]^2)) + 
       3*(4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, -1, -1 + 2*x}, z] - 
         8*G[{-1, 0, 1 - 2*x}, z] + 8*G[{-1, 0, -1 + 2*x}, z] + 
         4*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] - 
         4*G[{-1, 1 - 2*x, -1}, z] - 4*G[{-1, 1 - 2*x, 1}, z] + 
         4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1, -1 + 2*x, -1}, z] + 4*G[{-1, -1 + 2*x, 1}, z] + 
         4*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1, 1 - 2*x}, z] + 8*G[{0, -1, -1 + 2*x}, z] + 
         16*G[{0, 0, 1 - 2*x}, z] - 16*G[{0, 0, -1 + 2*x}, z] - 
         8*G[{0, 1, 1 - 2*x}, z] + 8*G[{0, 1, -1 + 2*x}, z] + 
         8*G[{0, 1 - 2*x, -1}, z] + 8*G[{0, 1 - 2*x, 1}, z] - 
         8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 8*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
         8*G[{0, -1 + 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] - 
         8*G[{0, -1 + 2*x, 1 - 2*x}, z] + 8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1, 1 - 2*x}, z] - 4*G[{1, -1, -1 + 2*x}, z] - 
         8*G[{1, 0, 1 - 2*x}, z] + 8*G[{1, 0, -1 + 2*x}, z] + 
         4*G[{1, 1, 1 - 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] - 
         4*G[{1, 1 - 2*x, -1}, z] - 4*G[{1, 1 - 2*x, 1}, z] + 
         4*G[{1, 1 - 2*x, 1 - 2*x}, z] - 4*G[{1, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] + 
         4*G[{1, -1 + 2*x, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, -1, 1}, z] + 
         4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
         8*G[{1 - 2*x, 0, 1 - 2*x}, z] + 8*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, 1, -1}, z] - 4*G[{1 - 2*x, 1, 1}, z] + 
         4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
         4*G[{1 - 2*x, 1 - 2*x, -1}, z] - 4*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 4*G[{1 - 2*x, -1 + 2*x, -1}, 
           z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
         4*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, -1}, z] + 
         4*G[{-1 + 2*x, -1, 1}, z] + 4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 8*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
         8*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, -1}, z] + 
         4*G[{-1 + 2*x, 1, 1}, z] + 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
         4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
           z] - 4*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
         4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 16*G[{-1}, z]*Log[2]^2 + 
         16*G[{1}, z]*Log[2]^2 + 4*G[{-1, 1 - 2*x}, z]*Log[16] - 
         6*G[{-1, -1 + 2*x}, z]*Log[16] - 4*G[{0, 1 - 2*x}, z]*Log[16] + 
         12*G[{0, -1 + 2*x}, z]*Log[16] + 4*G[{1, 1 - 2*x}, z]*Log[16] - 
         6*G[{1, -1 + 2*x}, z]*Log[16] + 4*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 
         6*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*
          Log[16] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] + 
         G[{-1, 1 - 2*x}, z]*Log[256] - 4*G[{0, 1 - 2*x}, z]*Log[256] + 
         G[{1, 1 - 2*x}, z]*Log[256] + G[{1 - 2*x, 1 - 2*x}, z]*Log[256] + 
         G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] - 4*G[{-1, -1}, z]*
          Log[(-1 + x)^2] + 4*G[{-1, 1}, z]*Log[(-1 + x)^2] + 
         4*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 4*G[{-1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] + 8*G[{0, -1}, z]*Log[(-1 + x)^2] - 
         8*G[{0, 1}, z]*Log[(-1 + x)^2] - 8*G[{0, 1 - 2*x}, z]*
          Log[(-1 + x)^2] + 8*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{1, -1}, z]*Log[(-1 + x)^2] + 4*G[{1, 1}, z]*Log[(-1 + x)^2] + 
         4*G[{1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 4*G[{1, -1 + 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 
         4*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 4*G[{1 - 2*x, 1 - 2*x}, z]*
          Log[(-1 + x)^2] - 4*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 4*G[{-1 + 2*x, 1}, z]*
          Log[(-1 + x)^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
         4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
         2*G[{-1}, z]*Log[(-1 + x)^2]^2 + 2*G[{1}, z]*Log[(-1 + x)^2]^2 + 
         4*G[{-1, -1}, z]*Log[x^2] - 4*G[{-1, 1}, z]*Log[x^2] + 
         8*G[{-1, 1 - 2*x}, z]*Log[x^2] - 8*G[{-1, -1 + 2*x}, z]*Log[x^2] - 
         8*G[{0, -1}, z]*Log[x^2] + 8*G[{0, 1}, z]*Log[x^2] - 
         16*G[{0, 1 - 2*x}, z]*Log[x^2] + 16*G[{0, -1 + 2*x}, z]*Log[x^2] + 
         4*G[{1, -1}, z]*Log[x^2] - 4*G[{1, 1}, z]*Log[x^2] + 
         8*G[{1, 1 - 2*x}, z]*Log[x^2] - 8*G[{1, -1 + 2*x}, z]*Log[x^2] + 
         4*G[{1 - 2*x, -1}, z]*Log[x^2] - 4*G[{1 - 2*x, 1}, z]*Log[x^2] + 
         8*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 8*G[{1 - 2*x, -1 + 2*x}, z]*
          Log[x^2] + 4*G[{-1 + 2*x, -1}, z]*Log[x^2] - 4*G[{-1 + 2*x, 1}, z]*
          Log[x^2] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
         8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 2*G[{-1}, z]*Log[(-1 + x)^2]*
          Log[x^2] + 2*G[{1}, z]*Log[(-1 + x)^2]*Log[x^2] + 
         4*G[{-1}, z]*Log[x^2]^2 - 4*G[{1}, z]*Log[x^2]^2 + 
         16*G[{-1}, z]*Log[2]*Log[2*x^2] - 16*G[{1}, z]*Log[2]*Log[2*x^2] - 
         4*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
         4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, 1}, z]*
          Log[4*x^2] + 4*G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
         4*G[{1}, z]*Log[x^2]*Log[16*x^2] - 2*G[{-1}, z]*Log[(-1 + x)^2]*
          Log[256*x^2] + 2*G[{1}, z]*Log[(-1 + x)^2]*Log[256*x^2] - 
         2*G[{-1}, z]*Log[x^2]*Log[256*x^2] + 2*G[{1}, z]*Log[x^2]*
          Log[256*x^2])))/(1536*(1 + p2)^(3/2)*(-1 + x)^2*x) + 
    ((2*p2^2 + p2*(5 + x - 2*x^2) - 8*(-1 + x)*(1 + x^2))*
      (6*(G[{-1, -1, 1 - 2*x}, z] - G[{-1, -1, -1 + 2*x}, z] - 
         2*G[{-1, 0, 1 - 2*x}, z] + 2*G[{-1, 0, -1 + 2*x}, z] + 
         G[{-1, 1, 1 - 2*x}, z] - G[{-1, 1, -1 + 2*x}, z] - 
         G[{-1, 1 - 2*x, -1}, z] - G[{-1, 1 - 2*x, 1}, z] + 
         G[{-1, 1 - 2*x, 1 - 2*x}, z] - G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
         G[{-1, -1 + 2*x, -1}, z] + G[{-1, -1 + 2*x, 1}, z] + 
         G[{-1, -1 + 2*x, 1 - 2*x}, z] - G[{-1, -1 + 2*x, -1 + 2*x}, z] - 
         2*G[{0, -1, 1 - 2*x}, z] + 2*G[{0, -1, -1 + 2*x}, z] + 
         4*G[{0, 0, 1 - 2*x}, z] - 4*G[{0, 0, -1 + 2*x}, z] - 
         2*G[{0, 1, 1 - 2*x}, z] + 2*G[{0, 1, -1 + 2*x}, z] + 
         2*G[{0, 1 - 2*x, -1}, z] + 2*G[{0, 1 - 2*x, 1}, z] - 
         2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
         2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] - 
         2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
         G[{1, -1, 1 - 2*x}, z] - G[{1, -1, -1 + 2*x}, z] - 
         2*G[{1, 0, 1 - 2*x}, z] + 2*G[{1, 0, -1 + 2*x}, z] + 
         G[{1, 1, 1 - 2*x}, z] - G[{1, 1, -1 + 2*x}, z] - 
         G[{1, 1 - 2*x, -1}, z] - G[{1, 1 - 2*x, 1}, z] + 
         G[{1, 1 - 2*x, 1 - 2*x}, z] - G[{1, 1 - 2*x, -1 + 2*x}, z] + 
         G[{1, -1 + 2*x, -1}, z] + G[{1, -1 + 2*x, 1}, z] + 
         G[{1, -1 + 2*x, 1 - 2*x}, z] - G[{1, -1 + 2*x, -1 + 2*x}, z] - 
         G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] + 
         G[{1 - 2*x, -1, 1 - 2*x}, z] - G[{1 - 2*x, -1, -1 + 2*x}, z] - 
         2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 2*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
         G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] + 
         G[{1 - 2*x, 1, 1 - 2*x}, z] - G[{1 - 2*x, 1, -1 + 2*x}, z] - 
         G[{1 - 2*x, 1 - 2*x, -1}, z] - G[{1 - 2*x, 1 - 2*x, 1}, z] + 
         G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
          z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{1 - 2*x, -1 + 2*x, 1}, z] + 
         G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x, 
           -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + G[{-1 + 2*x, -1, 1}, 
          z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - G[{-1 + 2*x, -1, -1 + 2*x}, 
          z] - 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 2*G[{-1 + 2*x, 0, -1 + 2*x}, 
           z] + G[{-1 + 2*x, 1, -1}, z] + G[{-1 + 2*x, 1, 1}, z] + 
         G[{-1 + 2*x, 1, 1 - 2*x}, z] - G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
         G[{-1 + 2*x, 1 - 2*x, -1}, z] - G[{-1 + 2*x, 1 - 2*x, 1}, z] + 
         G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, 
           -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
         G[{-1 + 2*x, -1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
          z] - G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{1 - 2*x, 1}, z]*
          Log[1/(4*x^2)] - (G[{1 - 2*x, -1}, z] - G[{-1 + 2*x, 1}, z])*
          (3*Log[(-1 + x)^2] + Log[4/((-1 + x)^2*x^2)]) + 
         G[{-1 + 2*x, -1}, z]*Log[4*x^2] + Log[(-1 + x)/x]*
          (4*G[{0, -1}, z] - (G[{-1}, z] - G[{1}, z])*(6*Log[1 - x] + 
             Log[256*x^2])) + (G[{-1, -1}, z] - G[{-1, 1}, z] + 
           2*G[{0, 1}, z] + G[{1, -1}, z] - G[{1, 1}, z])*
          Log[x^2/(-1 + x)^2] + (G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 
           2*G[{0, 1 - 2*x}, z] + 2*G[{0, -1 + 2*x}, z] + 
           G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + G[{1 - 2*x, 1 - 2*x}, 
            z] - G[{1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, 1 - 2*x}, z] - 
           G[{-1 + 2*x, -1 + 2*x}, z])*Log[64*(-1 + x)^4*x^2]) + 
       G[{1 - 2*x}, z]*(Pi^2 + 84*Log[2]^2 + 3*Log[x^2]*Log[256*x^2] + 
         6*Log[1 - x]*(8*Log[1 - x] + Log[1048576*x^4])) - 
       G[{-1 + 2*x}, z]*(Pi^2 + 84*Log[2]^2 + 3*Log[x^2]*Log[256*x^2] + 
         6*Log[1 - x]*(8*Log[1 - x] + Log[1048576*x^4]))))/
     (3072*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((-1 + x)*(3*p2 + 4*x)*(6*(G[{-1, -1, 1 - 2*x}, z] - 
         G[{-1, -1, -1 + 2*x}, z] - 2*G[{-1, 0, 1 - 2*x}, z] + 
         2*G[{-1, 0, -1 + 2*x}, z] + G[{-1, 1, 1 - 2*x}, z] - 
         G[{-1, 1, -1 + 2*x}, z] - G[{-1, 1 - 2*x, -1}, z] - 
         G[{-1, 1 - 2*x, 1}, z] + G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1, 1 - 2*x, -1 + 2*x}, z] + G[{-1, -1 + 2*x, -1}, z] + 
         G[{-1, -1 + 2*x, 1}, z] + G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
         G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, 1 - 2*x}, z] + 
         2*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
         4*G[{0, 0, -1 + 2*x}, z] - 2*G[{0, 1, 1 - 2*x}, z] + 
         2*G[{0, 1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x, -1}, z] + 
         2*G[{0, 1 - 2*x, 1}, z] - 2*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
         2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, -1}, z] - 
         2*G[{0, -1 + 2*x, 1}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
         2*G[{0, -1 + 2*x, -1 + 2*x}, z] + G[{1, -1, 1 - 2*x}, z] - 
         G[{1, -1, -1 + 2*x}, z] - 2*G[{1, 0, 1 - 2*x}, z] + 
         2*G[{1, 0, -1 + 2*x}, z] + G[{1, 1, 1 - 2*x}, z] - 
         G[{1, 1, -1 + 2*x}, z] - G[{1, 1 - 2*x, -1}, z] - 
         G[{1, 1 - 2*x, 1}, z] + G[{1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{1, 1 - 2*x, -1 + 2*x}, z] + G[{1, -1 + 2*x, -1}, z] + 
         G[{1, -1 + 2*x, 1}, z] + G[{1, -1 + 2*x, 1 - 2*x}, z] - 
         G[{1, -1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1, -1}, z] - 
         G[{1 - 2*x, -1, 1}, z] + G[{1 - 2*x, -1, 1 - 2*x}, z] - 
         G[{1 - 2*x, -1, -1 + 2*x}, z] - 2*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
         2*G[{1 - 2*x, 0, -1 + 2*x}, z] - G[{1 - 2*x, 1, -1}, z] - 
         G[{1 - 2*x, 1, 1}, z] + G[{1 - 2*x, 1, 1 - 2*x}, z] - 
         G[{1 - 2*x, 1, -1 + 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1}, z] - 
         G[{1 - 2*x, 1 - 2*x, 1}, z] + G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
         G[{1 - 2*x, -1 + 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
         G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
         G[{-1 + 2*x, -1, 1}, z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
         G[{-1 + 2*x, -1, -1 + 2*x}, z] - 2*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
         2*G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
         G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
         G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
         G[{-1 + 2*x, 1 - 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1 + 2*x, -1}, 
          z] + G[{-1 + 2*x, -1 + 2*x, 1}, z] + G[{-1 + 2*x, -1 + 2*x, 
           1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
         G[{1 - 2*x, -1}, z]*Log[1/(4*(-1 + x)^2)] + G[{-1 + 2*x, 1}, z]*
          Log[4*(-1 + x)^2] + G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2/(4*x^4)] + 
         2*(-G[{-1, -1}, z] + G[{-1, 1}, z] + 2*G[{0, -1}, z] - 
           2*G[{0, 1}, z] - G[{1, -1}, z] + G[{1, 1}, z])*Log[(-1 + x)/x] + 
         G[{-1 + 2*x, -1}, z]*Log[(4*x^4)/(-1 + x)^2] + 
         (G[{-1, 1 - 2*x}, z] - G[{-1, -1 + 2*x}, z] - 2*G[{0, 1 - 2*x}, z] + 
           2*G[{0, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - G[{1, -1 + 2*x}, z] + 
           G[{1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, -1 + 2*x}, z] + 
           G[{-1 + 2*x, 1 - 2*x}, z] - G[{-1 + 2*x, -1 + 2*x}, z])*
          Log[64*(-1 + x)^2*x^4] - (G[{-1}, z] - G[{1}, z])*
          (2*Log[1 - x]*Log[-16*(-1 + x)*x^2] - Log[-x]*Log[256*x^6])) + 
       (G[{1 - 2*x}, z] - G[{-1 + 2*x}, z])*(Pi^2 + 84*Log[2]^2 + 
         3*Log[(-1 + x)^2]*Log[256*(-1 + x)^2*x^4] + 
         Log[x^2]*Log[1152921504606846976*x^24])))/(1536*(1 + p2)^(3/2)*x) - 
    ((8 + p2^2 + 8*x^2 + 4*p2*(2 + x))*(8*(ArcCoth[1 - 2*x] + ArcCoth[2*x])*
        G[{-1, -1}, z] - 8*ArcCoth[1 + 2*x - 4*x^2]*(G[{-1, 1}, z] + 
         G[{1, -1}, z] - G[{1, 1}, z]) + 4*G[{-1, -1, -1 - 2*x}, z] - 
       4*G[{-1, -1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 - 2*x}, z] + 
       4*G[{-1, 1, 1 - 2*x}, z] + 4*G[{-1, 1 - 2*x, -1}, z] + 
       4*G[{-1, 1 - 2*x, 1}, z] - 4*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 
       4*G[{-1, -x, -1}, z] - 4*G[{-1, -x, 1}, z] + 
       4*G[{-1, -x, -1 - 2*x}, z] + 4*G[{-1, -x, 1 - 2*x}, z] - 
       4*G[{-1, -1 + 2*x, -1}, z] - 4*G[{-1, -1 + 2*x, 1}, z] + 
       4*G[{-1, -1 + 2*x, 1 + 2*x}, z] + 4*G[{1, -1, -1 + 2*x}, z] - 
       4*G[{1, -1, 1 + 2*x}, z] - 4*G[{1, 1, -1 + 2*x}, z] + 
       4*G[{1, 1, 1 + 2*x}, z] - 4*G[{1, 1 - 2*x, -1}, z] - 
       4*G[{1, 1 - 2*x, 1}, z] + 4*G[{1, 1 - 2*x, -1 - 2*x}, z] - 
       4*G[{1, x, -1}, z] - 4*G[{1, x, 1}, z] + 4*G[{1, x, -1 + 2*x}, z] + 
       4*G[{1, x, 1 + 2*x}, z] + 4*G[{1, -1 + 2*x, -1}, z] + 
       4*G[{1, -1 + 2*x, 1}, z] - 4*G[{1, -1 + 2*x, 1 + 2*x}, z] + 
       6*G[{1 - 2*x, -1, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, 1, -1 - 2*x}, z] - 2*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, 1 + 2*x}, z] + 
       4*G[{1 - 2*x, -x, -1}, z] + 4*G[{1 - 2*x, -x, 1}, z] - 
       4*G[{1 - 2*x, -x, -1 - 2*x}, z] - 4*G[{1 - 2*x, -x, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, -1, -1 - 2*x}, z] - 2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, 1 + 2*x}, z] - 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 6*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       4*G[{-1 + 2*x, x, -1}, z] + 4*G[{-1 + 2*x, x, 1}, z] - 
       4*G[{-1 + 2*x, x, -1 + 2*x}, z] - 4*G[{-1 + 2*x, x, 1 + 2*x}, z] + 
       4*(-G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - 
         G[{1, -1 + 2*x}, z])*Log[-1 - 2*x] + 
       4*(G[{1 - 2*x, -1}, z] - G[{1 - 2*x, 1}, z] - G[{-1 + 2*x, -1}, z] + 
         G[{-1 + 2*x, 1}, z])*Log[1 - 2*x] + 
       (-G[{-1, 1 - 2*x}, z] + G[{-1, -1 + 2*x}, z] + G[{1, 1 - 2*x}, z] - 
         G[{1, -1 + 2*x}, z] - G[{1 - 2*x, -1}, z] + G[{1 - 2*x, 1}, z] + 
         G[{-1 + 2*x, -1}, z] - G[{-1 + 2*x, 1}, z])*Log[16*(-1 + x)^2*x^2] + 
       4*(G[{-1, -x}, z] + G[{1, x}, z] - G[{1 - 2*x, -x}, z] - 
         G[{-1 + 2*x, x}, z])*Log[-1 + 4*x^2]))/(512*(1 + p2)^2*(-1 + x)) + 
    ((1 + (-4 + 5*p2)*x + 9*x^2)*((13*Pi^2*G[{1 - 2*x}, z])/12 - 
       (13*Pi^2*G[{-1 + 2*x}, z])/12 + 2*G[{-1, -1, 1 - 2*x}, z] - 
       4*G[{-1, -1, -1 + 2*x}, z] - 3*G[{-1, 0, 1 - 2*x}, z] + 
       3*G[{-1, 0, -1 + 2*x}, z] + 2*G[{-1, 1, 1 - 2*x}, z] - 
       G[{-1, 1, -1 + 2*x}, z] + 2*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1, 1 - 2*x, -1 + 2*x}, z] + 2*G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, 1 - 2*x}, z] + 
       4*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
       4*G[{0, 0, -1 + 2*x}, z] - 4*G[{0, 1, 1 - 2*x}, z] + 
       2*G[{0, 1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{0, -1 + 2*x, -1 + 2*x}, z] + G[{1, -1, 1 - 2*x}, z] - 
       2*G[{1, -1, -1 + 2*x}, z] - 3*G[{1, 0, 1 - 2*x}, z] + 
       3*G[{1, 0, -1 + 2*x}, z] + 4*G[{1, 1, 1 - 2*x}, z] - 
       2*G[{1, 1, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1, 1 - 2*x, -1 + 2*x}, z] + G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       2*G[{1, -1 + 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 3*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       3*G[{1 - 2*x, 0, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] - 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 10*G[{1 - 2*x}, z]*Log[2]^2 - 
       10*G[{-1 + 2*x}, z]*Log[2]^2 - 2*G[{-1, -1}, z]*Log[1 - x] + 
       G[{-1, 1}, z]*Log[1 - x] + G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       2*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 2*G[{0, -1}, z]*Log[1 - x] - 
       2*G[{0, 1}, z]*Log[1 - x] - 2*G[{0, 1 - 2*x}, z]*Log[1 - x] + 
       2*G[{0, -1 + 2*x}, z]*Log[1 - x] - G[{1, -1}, z]*Log[1 - x] + 
       2*G[{1, 1}, z]*Log[1 - x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - x] - 
       G[{1, -1 + 2*x}, z]*Log[1 - x] - G[{1 - 2*x, -1}, z]*Log[1 - x] + 
       2*G[{1 - 2*x, 1}, z]*Log[1 - x] + 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] - G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] - 
       2*G[{-1 + 2*x, -1}, z]*Log[1 - x] + G[{-1 + 2*x, 1}, z]*Log[1 - x] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] - (G[{1 - 2*x}, z]*Log[2]*Log[1 - x])/2 + 
       (G[{-1 + 2*x}, z]*Log[2]*Log[1 - x])/2 - 3*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[1 - x] + 3*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[1 - x] + G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] - 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] + 
       (3*G[{1 - 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 - 
       (3*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 - 
       G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 
       G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 
       (G[{1 - 2*x}, z]*Log[-1 + x]^2)/2 - (G[{-1 + 2*x}, z]*Log[-1 + x]^2)/
        2 - (G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 + 
       (G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 - 
       (G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 + 
       (G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 - 
       G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] + 
       I*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] - I*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] - G[{1 - 2*x}, z]*Log[-1 + x]*Log[x] + 
       G[{-1 + 2*x}, z]*Log[-1 + x]*Log[x] + (G[{1 - 2*x}, z]*Log[x]^2)/2 - 
       (G[{-1 + 2*x}, z]*Log[x]^2)/2 + 4*G[{-1, -1}, z]*Log[4*x^2] - 
       2*G[{-1, 1}, z]*Log[4*x^2] - 4*G[{0, -1}, z]*Log[4*x^2] + 
       4*G[{0, 1}, z]*Log[4*x^2] + 2*G[{1, -1}, z]*Log[4*x^2] - 
       4*G[{1, 1}, z]*Log[4*x^2] + 2*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       4*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + (G[{1 - 2*x}, z]*Log[16]*
         Log[4*x^2])/4 - (G[{-1 + 2*x}, z]*Log[16]*Log[4*x^2])/4 - 
       G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       (G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       (G[{-1, 1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4])/2 - 
       G[{-1, -1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] + 
       G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{0, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^4] + G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - (G[{1 - 2*x, -1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + (G[{-1 + 2*x, 1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1 - 2*x}, z]*Log[2 - 2/(1 - 2*x)^2]*
         Log[64*(1 - 2*x)^2*x^4])/4 + (G[{-1 + 2*x}, z]*
         Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4])/4 + 
       (G[{1 - 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 - 
       (G[{-1 + 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 + 
       (G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 - 
       (G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 + 
       (G[{1 - 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/2 - 
       (G[{-1 + 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/
        2 + G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 2*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       (G[{-1}, z]*(Pi^2 + 40*Log[2]^2 - 8*Log[4]^2 - Log[4]*Log[1 - x] - 
          12*Log[2 - x^(-1)]*Log[1 - x] + 4*Log[1 - 1/(2*x)]*Log[1 - x] + 
          6*Log[1 - x]*Log[-64*(-1 + x)] - 4*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 2*Log[-1 + x]^2 - Log[1 - 2*x]*Log[64/x^6] - 
          2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 4*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (4*I)*Pi*Log[(-1 + x)/x] - 4*Log[-1 + x]*Log[x] + 
          2*Log[x]^2 + Log[16]*Log[4*x^2] - 8*Log[x^2]*Log[16*x^2] - 
          Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          Log[-x]*Log[1099511627776*x^20] + 2*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 2*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] - 
          8*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
        4 + (G[{1}, z]*(Pi^2 + 40*Log[2]^2 - 8*Log[4]^2 - Log[4]*Log[1 - x] - 
          12*Log[2 - x^(-1)]*Log[1 - x] + 4*Log[1 - 1/(2*x)]*Log[1 - x] + 
          6*Log[1 - x]*Log[-64*(-1 + x)] - 4*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 2*Log[-1 + x]^2 - Log[1 - 2*x]*Log[64/x^6] - 
          2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 4*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (4*I)*Pi*Log[(-1 + x)/x] - 4*Log[-1 + x]*Log[x] + 
          2*Log[x]^2 + Log[16]*Log[4*x^2] - 8*Log[x^2]*Log[16*x^2] - 
          Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          Log[-x]*Log[1099511627776*x^20] + 2*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 2*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 4*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 8*PolyLog[2, (2 - 2*x)^(-1)] - 
          8*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 4*PolyLog[2, x/(-1 + 2*x)]))/
        4 - G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 
       G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + 2*x)]))/
     (64*(1 + p2)^(3/2)*(-1 + x)) - 
    ((2*p2^2*x + p2*(-2 + 11*x + 19*x^2 - 24*x^3) - 
       24*x*(-1 + x - x^2 + x^3))*(-10*Pi^2*G[{1 - 2*x}, z] + 
       10*Pi^2*G[{-1 + 2*x}, z] - 120*G[{-1, -1, 1 - 2*x}, z] + 
       24*G[{-1, -1, -1 + 2*x}, z] + 72*G[{-1, 0, 1 - 2*x}, z] - 
       72*G[{-1, 0, -1 + 2*x}, z] - 24*G[{-1, 1, 1 - 2*x}, z] + 
       48*G[{-1, 1, -1 + 2*x}, z] - 72*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       48*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 24*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       72*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 96*G[{0, -1, 1 - 2*x}, z] - 
       48*G[{0, -1, -1 + 2*x}, z] - 96*G[{0, 0, 1 - 2*x}, z] + 
       96*G[{0, 0, -1 + 2*x}, z] + 48*G[{0, 1, 1 - 2*x}, z] - 
       96*G[{0, 1, -1 + 2*x}, z] + 96*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       48*G[{0, 1 - 2*x, -1 + 2*x}, z] + 48*G[{0, -1 + 2*x, 1 - 2*x}, z] - 
       96*G[{0, -1 + 2*x, -1 + 2*x}, z] - 48*G[{1, -1, 1 - 2*x}, z] + 
       24*G[{1, -1, -1 + 2*x}, z] + 72*G[{1, 0, 1 - 2*x}, z] - 
       72*G[{1, 0, -1 + 2*x}, z] - 24*G[{1, 1, 1 - 2*x}, z] + 
       120*G[{1, 1, -1 + 2*x}, z] - 72*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{1, 1 - 2*x, -1 + 2*x}, z] - 48*G[{1, -1 + 2*x, 1 - 2*x}, z] + 
       72*G[{1, -1 + 2*x, -1 + 2*x}, z] - 72*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       48*G[{1 - 2*x, -1, -1 + 2*x}, z] + 72*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       72*G[{1 - 2*x, 0, -1 + 2*x}, z] - 48*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       48*G[{1 - 2*x, 1, -1 + 2*x}, z] - 96*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 48*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       24*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       48*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 48*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       72*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 72*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 72*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       96*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 36*G[{1, -1}, z]*Log[2] + 
       36*G[{1, 1}, z]*Log[2] + 36*G[{1, 1 - 2*x}, z]*Log[2] + 
       36*G[{1, -1 + 2*x}, z]*Log[2] - 108*G[{1 - 2*x, -1}, z]*Log[2] - 
       108*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 36*G[{-1 + 2*x, 1}, z]*Log[2] + 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 318*G[{1 - 2*x}, z]*Log[2]^2 + 
       318*G[{-1 + 2*x}, z]*Log[2]^2 + 12*G[{-1, -1}, z]*Log[4] - 
       12*G[{-1, 1 - 2*x}, z]*Log[4] - 12*G[{1, 1}, z]*Log[4] + 
       12*G[{1, -1 + 2*x}, z]*Log[4] + 12*G[{1 - 2*x, 1}, z]*Log[4] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] - 12*G[{-1 + 2*x, -1}, z]*Log[4] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 3*G[{-1 + 2*x}, z]*Log[4]*
        Log[8] + 12*G[{-1, -1}, z]*Log[16] - 36*G[{-1, -1 + 2*x}, z]*
        Log[16] + 12*G[{0, 1}, z]*Log[16] + 24*G[{0, -1 + 2*x}, z]*Log[16] + 
       12*G[{1, -1}, z]*Log[16] + 12*G[{1, 1 - 2*x}, z]*Log[16] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16] - 12*G[{-1, -1}, z]*Log[64] - 12*G[{-1, 1}, z]*Log[64] + 
       12*G[{-1, 1 - 2*x}, z]*Log[64] - 12*G[{-1, -1 + 2*x}, z]*Log[64] + 
       6*G[{1, -1}, z]*Log[64] + 6*G[{1, 1}, z]*Log[64] + 
       6*G[{1, 1 - 2*x}, z]*Log[64] - 18*G[{1, -1 + 2*x}, z]*Log[64] + 
       6*G[{1 - 2*x, -1}, z]*Log[64] + 12*G[{1 - 2*x, 1}, z]*Log[64] - 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64] - 12*G[{-1 + 2*x, -1}, z]*Log[64] + 6*G[{-1 + 2*x, 1}, z]*
        Log[64] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] + 
       30*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] + G[{1 - 2*x}, z]*Log[8]*
        Log[64] + 6*G[{-1, -1}, z]*Log[256] - 6*G[{-1, 1 - 2*x}, z]*
        Log[256] + 12*G[{-1, -1 + 2*x}, z]*Log[256] - 
       6*G[{0, -1}, z]*Log[256] - 12*G[{0, -1 + 2*x}, z]*Log[256] - 
       6*G[{1, -1}, z]*Log[256] - 12*G[{1, 1}, z]*Log[256] + 
       6*G[{1, -1 + 2*x}, z]*Log[256] - 6*G[{1 - 2*x, -1}, z]*Log[256] - 
       6*G[{1 - 2*x, 1}, z]*Log[256] + 6*G[{-1 + 2*x, -1}, z]*Log[256] + 
       6*G[{-1 + 2*x, 1}, z]*Log[256] - 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[256] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 
       12*G[{-1, 1 - 2*x}, z]*Log[4096] + 12*G[{-1, -1 + 2*x}, z]*Log[4096] + 
       12*G[{0, 1 - 2*x}, z]*Log[4096] - 12*G[{0, -1 + 2*x}, z]*Log[4096] - 
       12*G[{1, 1 - 2*x}, z]*Log[4096] + 12*G[{1, -1 + 2*x}, z]*Log[4096] + 
       24*G[{-1, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] + 
       24*G[{1, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)] - 
       24*G[{-1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       24*G[{1, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)] - 
       24*G[{1 - 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] + 
       24*G[{-1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] - 
       12*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^2 + 
       12*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^2 + 
       36*G[{1 - 2*x}, z]*Log[2]*Log[4 - 8*x] - 36*G[{-1 + 2*x}, z]*Log[2]*
        Log[4 - 8*x] + 48*G[{1 - 2*x}, z]*Log[2]*Log[4 - 4*x] - 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[4 - 4*x] - 72*G[{-1, -1}, z]*
        Log[1 - 2*x] + 24*G[{-1, 1}, z]*Log[1 - 2*x] - 
       48*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] + 48*G[{-1, -1 + 2*x}, z]*
        Log[1 - 2*x] + 48*G[{0, -1}, z]*Log[1 - 2*x] - 
       48*G[{0, 1}, z]*Log[1 - 2*x] + 48*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] - 
       48*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] - 24*G[{1, -1}, z]*Log[1 - 2*x] + 
       72*G[{1, 1}, z]*Log[1 - 2*x] - 48*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       48*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] - 24*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 24*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 24*G[{-1 + 2*x, -1}, z]*
        Log[1 - 2*x] + 24*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 6*G[{1 - 2*x}, z]*
        Log[128]*Log[1 - 2*x] + 6*G[{-1 + 2*x}, z]*Log[128]*Log[1 - 2*x] - 
       36*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] + 
       36*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] - 
       24*G[{1 - 2*x}, z]*Log[1 - 2*x]^2 + 24*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]^2 - 180*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] + 
       180*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] - 
       168*G[{-1, -1}, z]*Log[1 - x] + 48*G[{-1, 1}, z]*Log[1 - x] - 
       96*G[{-1, 1 - 2*x}, z]*Log[1 - x] + 120*G[{-1, -1 + 2*x}, z]*
        Log[1 - x] + 96*G[{0, -1}, z]*Log[1 - x] - 96*G[{0, 1}, z]*
        Log[1 - x] + 96*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       96*G[{0, -1 + 2*x}, z]*Log[1 - x] - 48*G[{1, -1}, z]*Log[1 - x] + 
       168*G[{1, 1}, z]*Log[1 - x] - 120*G[{1, 1 - 2*x}, z]*Log[1 - x] + 
       96*G[{1, -1 + 2*x}, z]*Log[1 - x] - 48*G[{1 - 2*x, -1}, z]*
        Log[1 - x] + 24*G[{1 - 2*x, 1}, z]*Log[1 - x] - 
       72*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] - 24*G[{-1 + 2*x, -1}, z]*
        Log[1 - x] + 48*G[{-1 + 2*x, 1}, z]*Log[1 - x] + 
       72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 12*G[{1 - 2*x}, z]*Log[4]*
        Log[1 - x] - 12*G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] - 
       12*G[{1 - 2*x}, z]*Log[256]*Log[1 - x] + 12*G[{-1 + 2*x}, z]*Log[256]*
        Log[1 - x] - 36*G[{1 - 2*x}, z]*Log[1 - x]^2 + 
       36*G[{-1 + 2*x}, z]*Log[1 - x]^2 - 12*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*
        Log[-1 + x] + 12*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-1 + x] + 
       120*G[{-1, -1}, z]*Log[(-1 + x)^2] - 72*G[{-1, 1}, z]*
        Log[(-1 + x)^2] + 12*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       60*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 96*G[{0, -1}, z]*
        Log[(-1 + x)^2] + 96*G[{0, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 24*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 72*G[{1, -1}, z]*Log[(-1 + x)^2] - 
       120*G[{1, 1}, z]*Log[(-1 + x)^2] + 60*G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] - 12*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       12*G[{-1 + 2*x, -1}, z]*Log[(-1 + x)^2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[(-1 + x)^2] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 12*G[{-1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] + 24*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 
       24*G[{-1, 1}, z]*Log[4*(-1 + x)^2] - 24*G[{1, -1}, z]*
        Log[4*(-1 + x)^2] - 24*G[{1, 1}, z]*Log[4*(-1 + x)^2] + 
       72*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 24*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 
       72*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 12*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 12*G[{1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] + 12*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] + 12*G[{1 - 2*x}, z]*Log[64]*
        Log[-x] - 12*G[{-1 + 2*x}, z]*Log[64]*Log[-x] + 
       6*G[{1 - 2*x}, z]*Log[1 - x]*Log[-x] - 6*G[{-1 + 2*x}, z]*Log[1 - x]*
        Log[-x] - 6*G[{1 - 2*x}, z]*Log[-64*x]*Log[-x] + 
       6*G[{-1 + 2*x}, z]*Log[-64*x]*Log[-x] + 6*G[{1 - 2*x}, z]*Log[-x]^2 - 
       6*G[{-1 + 2*x}, z]*Log[-x]^2 + 48*G[{1 - 2*x}, z]*Log[2]*
        Log[4*(-1 + x)*x] - 48*G[{-1 + 2*x}, z]*Log[2]*Log[4*(-1 + x)*x] + 
       12*G[{-1, -1}, z]*Log[x^2] + 12*G[{-1, 1}, z]*Log[x^2] - 
       36*G[{-1, 1 - 2*x}, z]*Log[x^2] - 12*G[{-1, -1 + 2*x}, z]*Log[x^2] + 
       24*G[{0, -1}, z]*Log[x^2] - 24*G[{0, 1}, z]*Log[x^2] + 
       48*G[{0, 1 - 2*x}, z]*Log[x^2] - 48*G[{0, -1 + 2*x}, z]*Log[x^2] - 
       12*G[{1, -1}, z]*Log[x^2] - 12*G[{1, 1}, z]*Log[x^2] + 
       12*G[{1, 1 - 2*x}, z]*Log[x^2] + 36*G[{1, -1 + 2*x}, z]*Log[x^2] - 
       24*G[{1 - 2*x, -1}, z]*Log[x^2] + 48*G[{1 - 2*x, 1}, z]*Log[x^2] - 
       72*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - 48*G[{-1 + 2*x, -1}, z]*Log[x^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[x^2] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] + 
       72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 12*G[{1 - 2*x}, z]*Log[4]*
        Log[x^2] + 12*G[{-1 + 2*x}, z]*Log[4]*Log[x^2] - 
       12*G[{1 - 2*x}, z]*Log[16]*Log[x^2] + 12*G[{-1 + 2*x}, z]*Log[16]*
        Log[x^2] - 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] + 
       3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] - 15*G[{1 - 2*x}, z]*
        Log[x^2]^2 + 15*G[{-1 + 2*x}, z]*Log[x^2]^2 + 
       3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2] - 
       3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[256*x^2] + 
       3*G[{1 - 2*x}, z]*Log[x^2]*Log[256*x^2] - 3*G[{-1 + 2*x}, z]*Log[x^2]*
        Log[256*x^2] - 6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x^3] + 
       6*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[-x^3] - 12*G[{-1, -1}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{1, 1}, z]*Log[(1 - 2*x)^2*x^4] - 12*G[{1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{1 - 2*x}, z]*Log[2]*Log[-x^5] + 3*G[{-1 + 2*x}, z]*Log[16]*
        Log[-x^5] - 6*G[{1 - 2*x}, z]*Log[-x]*Log[4096*x^6] + 
       6*G[{-1 + 2*x}, z]*Log[-x]*Log[4096*x^6] + 24*G[{1 - 2*x}, z]*Log[2]*
        Log[4*(-1 + x)*(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[2]*
        Log[4*(-1 + x)*(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[(-1 + x)/(-4 + 8*x)] - 12*G[{-1 + 2*x}, z]*Log[1 - 2*x]*
        Log[(-1 + x)/(-4 + 8*x)] - 6*G[{1 - 2*x}, z]*Log[x^(-2)]*
        Log[1 - 3*x + 2*x^2] + 6*G[{-1 + 2*x}, z]*Log[x^(-2)]*
        Log[1 - 3*x + 2*x^2] + 6*G[{1 - 2*x}, z]*Log[x^4]*
        Log[1 - 3*x + 2*x^2] - 6*G[{-1 + 2*x}, z]*Log[x^4]*
        Log[1 - 3*x + 2*x^2] + 6*G[{1 - 2*x}, z]*Log[-x]*
        Log[x^2*(1 - 3*x + 2*x^2)] - 6*G[{-1 + 2*x}, z]*Log[-x]*
        Log[x^2*(1 - 3*x + 2*x^2)] + 6*G[{1 - 2*x}, z]*Log[2]*
        Log[x^2 - 2*x^3] - 6*G[{-1 + 2*x}, z]*Log[2]*Log[x^2 - 2*x^3] - 
       12*G[{1 - 2*x}, z]*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] + 
       12*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] - 
       24*G[{-1, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] - 
       24*G[{1, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 + (-3 + 4*x)^(-1)] + 
       24*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] - 
       24*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] + 
       60*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       60*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       120*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       120*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       96*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] - 
       96*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
       120*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 120*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 120*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - 120*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 48*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - G[{1}, z]*(6*Pi^2 + 114*Log[2]^2 + 
         24*Log[4]^2 + Log[8]*Log[64] + 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[1 + (1 - 2*x)^(-1)] + 12*Log[1 + (1 - 2*x)^(-1)]^2 - 
         36*Log[2]*Log[4 - 8*x] + 48*Log[2]*Log[4 - 4*x] - 
         6*Log[128]*Log[1 - 2*x] + 36*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] - 
         60*Log[1 - 2*x]*Log[2 - 2*x] + 12*Log[4]*Log[1 - x] - 
         12*Log[256]*Log[1 - x] - 48*Log[1 - 2*x]*Log[1 - x] - 
         84*Log[1 - x]^2 + 12*Log[1 - 1/(2*x)]*Log[-1 + x] + 
         12*Log[4]*Log[(-1 + x)^2] + 6*Log[(-1 + x)^2]^2 + 
         36*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 12*Log[1 + (1 - 2*x)^(-1)]*
          Log[-2*x] + 12*Log[64]*Log[-x] + 6*Log[1 - x]*Log[-x] + 
         6*Log[-64*x]*Log[-x] - 6*Log[-x]^2 - 48*Log[2]*Log[4*(-1 + x)*x] + 
         12*Log[4]*Log[x^2] - 12*Log[16]*Log[x^2] + 9*Log[(-1 + x)^2]*
          Log[x^2] - 9*Log[x^2]^2 + 3*Log[(-1 + x)^2]*Log[256*x^2] + 
         3*Log[x^2]*Log[256*x^2] - 6*Log[1 - 2*x]*Log[-x^3] - 
         12*Log[2]*Log[-x^5] - 6*Log[-x]*Log[4096*x^6] - 
         24*Log[2]*Log[4*(-1 + x)*(-1 + 2*x)] - 12*Log[1 - 2*x]*
          Log[(-1 + x)/(-4 + 8*x)] + 6*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] + 
         6*Log[x^4]*Log[1 - 3*x + 2*x^2] + 6*Log[-x]*
          Log[x^2*(1 - 3*x + 2*x^2)] + 6*Log[2]*Log[x^2 - 2*x^3] + 
         12*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] - 
         24*Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] + 
         36*PolyLog[2, 1 + 1/(2*(-1 + x))] - 72*PolyLog[2, (1 - 2*x)^(-1)] + 
         120*PolyLog[2, (2 - 2*x)^(-1)] + 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 72*PolyLog[2, x/(-1 + x)] + 
         72*PolyLog[2, (-1 + 2*x)^(-1)] + 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 48*PolyLog[2, x/(-1 + 2*x)]) + 
       6*G[{-1}, z]*(Pi^2 + 19*Log[2]^2 + 4*Log[4]^2 + 
         4*Log[1 + (3 - 4*x)^(-1)]*Log[1 + (1 - 2*x)^(-1)] + 
         2*Log[1 + (1 - 2*x)^(-1)]^2 - 6*Log[2]*Log[4 - 8*x] + 
         8*Log[2]*Log[4 - 4*x] + 6*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] - 
         10*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[256]*Log[1 - x] - 
         8*Log[1 - 2*x]*Log[1 - x] - 14*Log[1 - x]^2 + 2*Log[1 - 1/(2*x)]*
          Log[-1 + x] + Log[(-1 + x)^2]^2 + 6*Log[(-1 + x)^2]*
          Log[16*(-1 + x)^2] + Log[1 - x]*Log[-16*x] + 
         2*Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] + Log[-64*x]*Log[-x] - 
         Log[-x]^2 - 8*Log[2]*Log[4*(-1 + x)*x] + Log[(-1 + x)^2]*Log[x^2] - 
         2*Log[x^2]*Log[16*x^2] + Log[(-1 + x)^2]*Log[256*x^2] + 
         Log[x^2]*Log[256*x^2] + Log[2]*Log[8*(1 - 2*x)*x^2] - 
         Log[1 - 2*x]*Log[-128*x^3] - Log[4]*Log[-x^5] - 
         Log[-x]*Log[4096*x^6] - 4*Log[2]*Log[4*(-1 + x)*(-1 + 2*x)] + 
         Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)] - 2*Log[1 - 2*x]*
          Log[(-1 + x)/(-4 + 8*x)] + Log[x^(-2)]*Log[1 - 3*x + 2*x^2] + 
         Log[x^4]*Log[1 - 3*x + 2*x^2] + 2*Log[-1 + 2*x]*
          Log[1 + (-1 + 2*x)^(-1)] - 4*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         12*PolyLog[2, (1 - 2*x)^(-1)] + 20*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, x/(-1 + x)] + 12*PolyLog[2, (-1 + 2*x)^(-1)] + 
         4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]) - 
       72*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 72*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)]))/(6144*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
    ((2*p2^2*x + p2*(-2 + 5*x + 23*x^2 - 24*x^3) + 
       4*x*(3 - 7*x + 13*x^2 - 9*x^3))*((7*Pi^2*G[{1 - 2*x}, z])/12 - 
       (7*Pi^2*G[{-1 + 2*x}, z])/12 + 4*G[{-1, -1, 1 - 2*x}, z] - 
       2*G[{-1, -1, -1 + 2*x}, z] - 3*G[{-1, 0, 1 - 2*x}, z] + 
       3*G[{-1, 0, -1 + 2*x}, z] + G[{-1, 1, 1 - 2*x}, z] - 
       2*G[{-1, 1, -1 + 2*x}, z] + 4*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{-1, 1 - 2*x, -1 + 2*x}, z] + G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       2*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 4*G[{0, -1, 1 - 2*x}, z] + 
       2*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
       4*G[{0, 0, -1 + 2*x}, z] - 2*G[{0, 1, 1 - 2*x}, z] + 
       4*G[{0, 1, -1 + 2*x}, z] - 4*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       4*G[{0, -1 + 2*x, -1 + 2*x}, z] + 2*G[{1, -1, 1 - 2*x}, z] - 
       G[{1, -1, -1 + 2*x}, z] - 3*G[{1, 0, 1 - 2*x}, z] + 
       3*G[{1, 0, -1 + 2*x}, z] + 2*G[{1, 1, 1 - 2*x}, z] - 
       4*G[{1, 1, -1 + 2*x}, z] + 2*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       G[{1, 1 - 2*x, -1 + 2*x}, z] + 2*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{1, -1 + 2*x, -1 + 2*x}, z] + 4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, -1, -1 + 2*x}, z] - 3*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       3*G[{1 - 2*x, 0, -1 + 2*x}, z] + G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
        z] - 2*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1, 1 - 2*x}, z] - G[{-1 + 2*x, -1, -1 + 2*x}, z] - 
       3*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 3*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       2*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + (3*G[{-1, 1}, z]*Log[2])/2 + 
       (3*G[{-1, -1 + 2*x}, z]*Log[2])/2 - 6*G[{0, -1}, z]*Log[2] - 
       6*G[{0, 1 - 2*x}, z]*Log[2] - (3*G[{1, 1}, z]*Log[2])/2 - 
       (3*G[{1, -1 + 2*x}, z]*Log[2])/2 + (3*G[{1 - 2*x, 1}, z]*Log[2])/2 + 
       (3*G[{1 - 2*x, -1 + 2*x}, z]*Log[2])/2 - 
       (3*G[{-1 + 2*x, 1}, z]*Log[2])/2 - (3*G[{-1 + 2*x, -1 + 2*x}, z]*
         Log[2])/2 + (13*G[{1 - 2*x}, z]*Log[2]^2)/2 - 
       (13*G[{-1 + 2*x}, z]*Log[2]^2)/2 + G[{1, -1}, z]*Log[8] + 
       G[{1, 1 - 2*x}, z]*Log[8] + G[{-1 + 2*x, -1}, z]*Log[8] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] + G[{-1, -1}, z]*Log[64] - 
       (3*G[{-1, 1}, z]*Log[64])/4 + G[{-1, 1 - 2*x}, z]*Log[64] - 
       (3*G[{-1, -1 + 2*x}, z]*Log[64])/4 + G[{0, 1}, z]*Log[64] + 
       G[{0, -1 + 2*x}, z]*Log[64] - (3*G[{1, 1}, z]*Log[64])/4 - 
       (3*G[{1, -1 + 2*x}, z]*Log[64])/4 + G[{1 - 2*x, -1}, z]*Log[64] - 
       (3*G[{1 - 2*x, 1}, z]*Log[64])/4 + G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       (3*G[{1 - 2*x, -1 + 2*x}, z]*Log[64])/4 - 
       (3*G[{-1 + 2*x, 1}, z]*Log[64])/4 - (3*G[{-1 + 2*x, -1 + 2*x}, z]*
         Log[64])/4 - 2*G[{1 - 2*x}, z]*Log[2]*Log[4 - 4*x] + 
       2*G[{-1 + 2*x}, z]*Log[2]*Log[4 - 4*x] + G[{1 - 2*x}, z]*
        Log[1 - 2*x]^2 - G[{-1 + 2*x}, z]*Log[1 - 2*x]^2 + 
       G[{-1, -1}, z]*Log[(1 - 2*x)^2] - (G[{-1, 1}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       (G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{0, -1}, z]*Log[(1 - 2*x)^2] + G[{0, 1}, z]*Log[(1 - 2*x)^2] - 
       G[{0, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + G[{0, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2] + (G[{1, -1}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{1, 1}, z]*Log[(1 - 2*x)^2] + (G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/
        2 - G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x, -1}, z]*
        Log[(1 - 2*x)^2] - (G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2])/2 + 
       G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2])/2 + 
       (G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2])/2 - G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2] + (G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2])/2 - 
       G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 5*G[{1 - 2*x}, z]*
        Log[1 - 2*x]*Log[2 - 2*x] - 5*G[{-1 + 2*x}, z]*Log[1 - 2*x]*
        Log[2 - 2*x] + 4*G[{-1, -1}, z]*Log[1 - x] - 
       2*G[{-1, 1}, z]*Log[1 - x] + 4*G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       2*G[{-1, -1 + 2*x}, z]*Log[1 - x] - 4*G[{0, -1}, z]*Log[1 - x] + 
       4*G[{0, 1}, z]*Log[1 - x] - 4*G[{0, 1 - 2*x}, z]*Log[1 - x] + 
       4*G[{0, -1 + 2*x}, z]*Log[1 - x] + 2*G[{1, -1}, z]*Log[1 - x] - 
       4*G[{1, 1}, z]*Log[1 - x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - x] - 
       4*G[{1, -1 + 2*x}, z]*Log[1 - x] + 4*G[{1 - 2*x, -1}, z]*Log[1 - x] - 
       2*G[{1 - 2*x, 1}, z]*Log[1 - x] + 4*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       2*G[{-1 + 2*x, -1}, z]*Log[1 - x] - 4*G[{-1 + 2*x, 1}, z]*Log[1 - x] + 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] - 4*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] + G[{1 - 2*x}, z]*Log[16]*Log[1 - x] - 
       G[{-1 + 2*x}, z]*Log[16]*Log[1 - x] + (5*G[{1 - 2*x}, z]*Log[1 - x]^2)/
        2 - (5*G[{-1 + 2*x}, z]*Log[1 - x]^2)/2 - 4*G[{-1, -1}, z]*
        Log[4*(-1 + x)^2] + 2*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{0, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 4*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 2*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 
       4*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + G[{-1, -1}, z]*Log[x^2] - 
       (G[{-1, 1}, z]*Log[x^2])/2 + G[{-1, 1 - 2*x}, z]*Log[x^2] - 
       (G[{-1, -1 + 2*x}, z]*Log[x^2])/2 - G[{0, -1}, z]*Log[x^2] + 
       G[{0, 1}, z]*Log[x^2] - G[{0, 1 - 2*x}, z]*Log[x^2] + 
       G[{0, -1 + 2*x}, z]*Log[x^2] + (G[{1, -1}, z]*Log[x^2])/2 - 
       G[{1, 1}, z]*Log[x^2] + (G[{1, 1 - 2*x}, z]*Log[x^2])/2 - 
       G[{1, -1 + 2*x}, z]*Log[x^2] + G[{1 - 2*x, -1}, z]*Log[x^2] - 
       (G[{1 - 2*x, 1}, z]*Log[x^2])/2 + G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 
       (G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2])/2 + 
       (G[{-1 + 2*x, -1}, z]*Log[x^2])/2 - G[{-1 + 2*x, 1}, z]*Log[x^2] + 
       (G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2])/2 - G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] + (G[{1 - 2*x}, z]*Log[-x]*Log[4096*x^6])/4 - 
       (G[{-1 + 2*x}, z]*Log[-x]*Log[4096*x^6])/4 - 
       (G[{1 - 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2])/4 + 
       (G[{-1 + 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2])/4 - 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       4*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       4*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 3*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] - 3*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] + 3*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + 2*x)^(-1)] - G[{1 - 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       (G[{1}, z]*(Pi^2 - 26*Log[2]^2 + 8*Log[4]^2 + 8*Log[2]*Log[4 - 4*x] - 
          4*Log[1 - 2*x]^2 - 20*Log[1 - 2*x]*Log[2 - 2*x] - 
          4*Log[16]*Log[1 - x] - 10*Log[1 - x]^2 + 8*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] - Log[-x]*Log[4096*x^6] + 
          Log[x^4]*Log[1 - 3*x + 2*x^2] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          12*PolyLog[2, (1 - 2*x)^(-1)] + 16*PolyLog[2, (2 - 2*x)^(-1)] - 
          4*PolyLog[2, 1/(2*x)] - 12*PolyLog[2, x/(-1 + x)] + 
          12*PolyLog[2, (-1 + 2*x)^(-1)] + 
          4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]))/
        4 + 2*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - 
       2*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 
       G[{-1}, z]*(-Pi^2/4 + (13*Log[2]^2)/2 - 2*Log[4]^2 - 
         2*Log[2]*Log[4 - 4*x] + Log[1 - 2*x]^2 + 5*Log[1 - 2*x]*
          Log[2 - 2*x] + Log[16]*Log[1 - x] + (5*Log[1 - x]^2)/2 - 
         2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + (Log[-x]*Log[4096*x^6])/4 - 
         (Log[x^4]*Log[1 - 3*x + 2*x^2])/4 - 
         2*PolyLog[2, 1 + 1/(2*(-1 + x))] + 3*PolyLog[2, (1 - 2*x)^(-1)] - 
         4*PolyLog[2, (2 - 2*x)^(-1)] + PolyLog[2, 1/(2*x)] + 
         3*PolyLog[2, x/(-1 + x)] - 3*PolyLog[2, (-1 + 2*x)^(-1)] - 
         PolyLog[2, (-1 + x)/(-1 + 2*x)] + 2*PolyLog[2, x/(-1 + 2*x)])))/
     (256*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
    ((2*p2^2 + p2*(5 + 13*x - 14*x^2) - 16*(-1 + x - x^2 + x^3))*
      (8*G[{0, 1 - 2*x, 1 - 2*x}, z] - 8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1, -1 + 2*x}, z] + 4*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, 1 - 2*x}, z] + 
       4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 4*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       4*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 0, -1 + 2*x}, z] - 
       4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x}, z]*
        Log[16] - 4*G[{1 - 2*x, -1}, z]*Log[16] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16] + 2*G[{1 - 2*x, -1}, z]*Log[64] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64] - 2*G[{-1 + 2*x, 1}, z]*Log[64] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[64] - G[{0, 1 - 2*x}, z]*Log[256] + 2*G[{0, -1 + 2*x}, z]*
        Log[256] + G[{1 - 2*x, -1 + 2*x}, z]*Log[256] + 
       2*G[{-1 + 2*x, 1}, z]*Log[256] + 8*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       8*G[{0, -1 + 2*x}, z]*Log[1 - x] + 4*G[{1 - 2*x, -1}, z]*Log[1 - x] - 
       16*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 4*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 
       4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] + 16*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 4*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       4*G[{0, -1 + 2*x}, z]*Log[(-1 + x)^2] - 2*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - 2*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] + 2*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 12*G[{0, 1 - 2*x}, z]*
        Log[x^2] + 12*G[{0, -1 + 2*x}, z]*Log[x^2] - 6*G[{1 - 2*x, -1}, z]*
        Log[x^2] + 2*G[{1 - 2*x, 1}, z]*Log[x^2] + 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - 2*G[{-1 + 2*x, -1}, z]*Log[x^2] + 6*G[{-1 + 2*x, 1}, z]*
        Log[x^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^2] - 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] + 4*G[{0, 1 - 2*x}, z]*
        Log[x^4*(-1 + 2*x)^2] - 4*G[{0, -1 + 2*x}, z]*Log[x^4*(-1 + 2*x)^2] + 
       2*G[{1 - 2*x, -1}, z]*Log[x^4*(-1 + 2*x)^2] - 
       8*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^4*(-1 + 2*x)^2] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^4*(-1 + 2*x)^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[x^4*(-1 + 2*x)^2] - 
       2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[x^4*(-1 + 2*x)^2] + 
       8*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^4*(-1 + 2*x)^2] + 
       G[{-1 + 2*x}, z]*((13*Pi^2)/3 + 26*Log[2]^2 - 4*Log[4]^2 + 
         4*Log[1 - 2*x]^2 - Log[4]*Log[1 - x] - 12*Log[2 - x^(-1)]*
          Log[1 - x] + 4*Log[1 - 1/(2*x)]*Log[1 - x] - 
         8*Log[1 - 2*x]*Log[1 - x] + 6*Log[1 - x]*Log[-64*(-1 + x)] - 
         4*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] + 2*Log[-1 + x]^2 - 
         Log[(-1 + x)^2]^2 - Log[1 - 2*x]*Log[64/x^6] - 
         2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 4*Log[1 - 1/(2*x)]*
          Log[x^(-1)] + (4*I)*Pi*Log[(-1 + x)/x] + 2*Log[1 - x]*Log[-16*x] - 
         4*Log[-1 + x]*Log[x] + 2*Log[x]^2 - Log[(-1 + x)^2]*Log[x^2] + 
         Log[16]*Log[4*x^2] - 4*Log[x^2]*Log[16*x^2] - Log[(-1 + x)^2]*
          Log[256*x^2] - Log[x^2]*Log[256*x^2] + 
         2*Log[2]*Log[8*(1 - 2*x)*x^2] - 2*Log[1 - 2*x]*Log[-128*x^3] - 
         Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] - 
         2*Log[4]*Log[-x^5] + Log[-x]*Log[1099511627776*x^20] + 
         2*Log[-x]*Log[4096*(-1 + x)*x^2*(-1 + 2*x)] + 2*Log[1 - 1/(2*x)]*
          Log[-4 + 8*x] + 2*Log[-3/2 + 1/(2*x) + x]*
          Log[1 + (-1 + 2*x)^(-1)] + 8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
         20*PolyLog[2, (1 - 2*x)^(-1)] + 12*PolyLog[2, (2 - 2*x)^(-1)] - 
         20*PolyLog[2, x/(-1 + x)] + 20*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 8*PolyLog[2, x/(-1 + 2*x)]) + 
       G[{1 - 2*x}, z]*((-13*Pi^2)/3 - 26*Log[2]^2 + 4*Log[4]^2 - 
         4*Log[1 - 2*x]^2 + Log[4]*Log[1 - x] + 12*Log[2 - x^(-1)]*
          Log[1 - x] - 4*Log[1 - 1/(2*x)]*Log[1 - x] + 
         8*Log[1 - 2*x]*Log[1 - x] - 6*Log[1 - x]*Log[-64*(-1 + x)] + 
         4*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] - 2*Log[-1 + x]^2 + 
         Log[(-1 + x)^2]^2 + Log[1 - 2*x]*Log[64/x^6] + 
         2*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] + 4*Log[1 - 1/(2*x)]*
          Log[x^(-1)] - (4*I)*Pi*Log[(-1 + x)/x] - 2*Log[1 - x]*Log[-16*x] + 
         4*Log[-1 + x]*Log[x] - 2*Log[x]^2 + Log[(-1 + x)^2]*Log[x^2] - 
         Log[16]*Log[4*x^2] + 4*Log[x^2]*Log[16*x^2] + Log[(-1 + x)^2]*
          Log[256*x^2] + Log[x^2]*Log[256*x^2] - 
         2*Log[2]*Log[8*(1 - 2*x)*x^2] + 2*Log[1 - 2*x]*Log[-128*x^3] + 
         Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + Log[16]*Log[-x^5] - 
         Log[-x]*Log[1099511627776*x^20] - 2*Log[-x]*
          Log[4096*(-1 + x)*x^2*(-1 + 2*x)] - 2*Log[1 - 1/(2*x)]*
          Log[-4 + 8*x] - 2*Log[-3/2 + 1/(2*x) + x]*
          Log[1 + (-1 + 2*x)^(-1)] - 8*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         20*PolyLog[2, (1 - 2*x)^(-1)] - 12*PolyLog[2, (2 - 2*x)^(-1)] + 
         20*PolyLog[2, x/(-1 + x)] - 20*PolyLog[2, (-1 + 2*x)^(-1)] - 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 8*PolyLog[2, x/(-1 + 2*x)])))/
     (1024*(1 + p2)^(3/2)*(-1 + x)^2) + 
    ((p2*(-1 + 2*x + 5*x^2) + 4*(x + x^3))*
      (-16*ArcCoth[3 - 4*x]*G[{0, -1 + 2*x}, z] + 16*ArcCoth[3 - 4*x]*
        G[{1 - 2*x, -1 + 2*x}, z] + 16*ArcCoth[3 - 4*x]*
        G[{-1 + 2*x, -1 + 2*x}, z] - 8*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 4*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 4*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       4*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 12*G[{1 - 2*x, -1}, z]*
        Log[2] + 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 6*G[{-1 + 2*x, 1}, z]*
        Log[2] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] - 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] - 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] + 
       4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16] - 2*G[{1 - 2*x, -1}, z]*Log[64] - 
       2*G[{1 - 2*x, 1}, z]*Log[64] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] + 2*G[{-1 + 2*x, -1}, z]*Log[64] + 
       G[{-1 + 2*x, 1}, z]*Log[64] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] + 2*G[{1 - 2*x, -1}, z]*
        Log[256] + 2*G[{1 - 2*x, 1}, z]*Log[256] - 2*G[{-1 + 2*x, -1}, z]*
        Log[256] - 2*G[{-1 + 2*x, 1}, z]*Log[256] + 8*G[{0, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 8*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 2*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2] + 
       4*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] + 
       2*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] + 2*G[{-1 + 2*x, -1}, z]*
        Log[(1 - 2*x)^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
       4*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2] - 
       8*G[{1 - 2*x, 1}, z]*Log[1 - x] + 16*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] + 8*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       8*G[{-1 + 2*x, -1}, z]*Log[1 - x] - 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - x] - 16*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       6*G[{1 - 2*x, -1}, z]*Log[(-1 + x)^2] + 6*G[{1 - 2*x, 1}, z]*
        Log[(-1 + x)^2] - 6*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 6*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 6*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 8*G[{1 - 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 8*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{1 - 2*x, -1}, z]*Log[x^2] + 2*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 
       2*G[{-1 + 2*x, 1}, z]*Log[x^2] - 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[x^2] + G[{-1 + 2*x}, z]*(-Pi^2 - 66*Log[2]^2 + 4*Log[4]^2 - 
         16*ArcCoth[3 - 4*x]*Log[1 + (1 - 2*x)^(-1)] - 
         4*Log[1 + (1 - 2*x)^(-1)]^2 + 12*Log[2]*Log[4 - 8*x] + 
         8*Log[2]*Log[4 - 4*x] - 12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] - 
         8*Log[1 - 2*x]^2 - 40*Log[1 - 2*x]*Log[2 - 2*x] - 
         2*Log[256]*Log[1 - x] + 8*Log[1 - 2*x]*Log[1 - x] - 2*Log[1 - x]^2 - 
         4*Log[1 - 1/(2*x)]*Log[-1 + x] + Log[(-1 + x)^2]^2 + 
         4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 4*Log[1 + (1 - 2*x)^(-1)]*
          Log[-2*x] - 2*Log[-64*x]*Log[-x] + 2*Log[-x]^2 + 
         16*Log[2]*Log[4*(-1 + x)*x] + Log[(-1 + x)^2]*Log[x^2] + 
         Log[(-1 + x)^2]*Log[256*x^2] + Log[x^2]*Log[256*x^2] - 
         Log[-x]*Log[4096*x^6] + 8*Log[2]*Log[4*(-1 + x)*(-1 + 2*x)] + 
         4*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] - 2*Log[x^(-2)]*
          Log[1 - 3*x + 2*x^2] + Log[x^4]*Log[1 - 3*x + 2*x^2] - 
         4*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 20*PolyLog[2, (1 - 2*x)^(-1)] + 
         12*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] - 
         20*PolyLog[2, x/(-1 + x)] + 20*PolyLog[2, (-1 + 2*x)^(-1)] + 
         8*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*PolyLog[2, x/(-1 + 2*x)]) + 
       G[{1 - 2*x}, z]*(Pi^2 + 66*Log[2]^2 - 4*Log[4]^2 + 
         16*ArcCoth[3 - 4*x]*Log[1 + (1 - 2*x)^(-1)] + 
         4*Log[1 + (1 - 2*x)^(-1)]^2 - 12*Log[2]*Log[4 - 8*x] - 
         8*Log[2]*Log[4 - 4*x] + 12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] + 
         8*Log[1 - 2*x]^2 + 40*Log[1 - 2*x]*Log[2 - 2*x] + 
         2*Log[256]*Log[1 - x] - 8*Log[1 - 2*x]*Log[1 - x] + 2*Log[1 - x]^2 + 
         4*Log[1 - 1/(2*x)]*Log[-1 + x] - Log[(-1 + x)^2]^2 - 
         4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 4*Log[1 + (1 - 2*x)^(-1)]*
          Log[-2*x] + 2*Log[-64*x]*Log[-x] - 2*Log[-x]^2 - 
         16*Log[2]*Log[4*(-1 + x)*x] - Log[(-1 + x)^2]*Log[x^2] - 
         Log[(-1 + x)^2]*Log[256*x^2] - Log[x^2]*Log[256*x^2] + 
         Log[-x]*Log[4096*x^6] - 8*Log[2]*Log[4*(-1 + x)*(-1 + 2*x)] - 
         4*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 2*Log[x^(-2)]*
          Log[1 - 3*x + 2*x^2] - Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         4*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] - 
         12*PolyLog[2, 1 + 1/(2*(-1 + x))] + 20*PolyLog[2, (1 - 2*x)^(-1)] - 
         12*PolyLog[2, (2 - 2*x)^(-1)] + 4*PolyLog[2, 1/(2*x)] + 
         20*PolyLog[2, x/(-1 + x)] - 20*PolyLog[2, (-1 + 2*x)^(-1)] - 
         8*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 12*PolyLog[2, x/(-1 + 2*x)])))/
     (512*(1 + p2)^(3/2)*(-1 + x)*x) + ((4*(-1 + x)*x^2 + p2*(2 - x + x^2))*
      (2*(2*G[{-1, -1, -1 + 2*x}, z] + 2*G[{-1, 1, 1 - 2*x}, z] - 
         2*G[{-1, 1, -1 + 2*x}, z] - 2*G[{-1, -1 + 2*x, -1}, z] - 
         2*G[{-1, -1 + 2*x, 1}, z] + 2*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
         2*G[{1, -1, 1 - 2*x}, z] - 2*G[{1, -1, -1 + 2*x}, z] - 
         2*G[{1, 1, 1 - 2*x}, z] + 2*G[{1, 1 - 2*x, -1}, z] + 
         2*G[{1, 1 - 2*x, 1}, z] - 2*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
         G[{-1, 1}, z]*Log[64] - G[{-1, -1 + 2*x}, z]*Log[64] + 
         G[{1, -1}, z]*Log[64] + G[{1, 1 - 2*x}, z]*Log[64] + 
         2*G[{-1, -1}, z]*Log[1 - 2*x] + 2*G[{-1, 1}, z]*Log[1 - 2*x] + 
         4*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 2*G[{1, -1}, z]*Log[1 - 2*x] - 
         2*G[{1, 1}, z]*Log[1 - 2*x] - 4*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
         G[{-1, 1}, z]*Log[(1 - 2*x)^2] - G[{-1, -1 + 2*x}, z]*
          Log[(1 - 2*x)^2] + G[{1, -1}, z]*Log[(1 - 2*x)^2] + 
         G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2] - 4*G[{-1, 1}, z]*Log[1 - x] - 
         4*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 4*G[{1, -1}, z]*Log[1 - x] + 
         4*G[{1, 1 - 2*x}, z]*Log[1 - x] + 2*G[{-1, 1}, z]*
          Log[4*(-1 + x)^2] + 2*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
         2*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 2*G[{1, 1 - 2*x}, z]*
          Log[4*(-1 + x)^2] - G[{-1, 1}, z]*Log[x^2] - G[{-1, -1 + 2*x}, z]*
          Log[x^2] + G[{1, -1}, z]*Log[x^2] + G[{1, 1 - 2*x}, z]*Log[x^2] - 
         G[{-1, -1}, z]*Log[4*x^2] + G[{-1, 1}, z]*Log[4*x^2] + 
         2*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - G[{1, -1}, z]*Log[4*x^2] + 
         G[{1, 1}, z]*Log[4*x^2] - 2*G[{1, 1 - 2*x}, z]*Log[4*x^2]) + 
       G[{-1}, z]*(Pi^2 - 26*Log[2]^2 + 5*Log[4]^2 + 8*Log[2]*Log[4 - 4*x] + 
         4*Log[4 - 8*x]*Log[1 - 2*x] - 4*Log[1 - 2*x]^2 - 
         20*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[256]*Log[1 - x] - 
         10*Log[1 - x]^2 + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         8*Log[1 - 2*x]*Log[-x] + Log[x^2]*Log[16*x^2] - 
         Log[-x]*Log[4096*x^6] + Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*PolyLog[2, (1 - 2*x)^(-1)] + 
         16*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, 2*x] - 12*PolyLog[2, x/(-1 + x)] + 
         12*PolyLog[2, (-1 + 2*x)^(-1)] + 4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         8*PolyLog[2, x/(-1 + 2*x)] - 8*PolyLog[2, -1 + 2*x]) - 
       G[{1}, z]*(Pi^2 - 26*Log[2]^2 + 5*Log[4]^2 + 8*Log[2]*Log[4 - 4*x] + 
         4*Log[4 - 8*x]*Log[1 - 2*x] - 4*Log[1 - 2*x]^2 - 
         20*Log[1 - 2*x]*Log[2 - 2*x] - 2*Log[256]*Log[1 - x] - 
         10*Log[1 - x]^2 + 4*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         8*Log[1 - 2*x]*Log[-x] + Log[x^2]*Log[16*x^2] - 
         Log[-x]*Log[4096*x^6] + Log[x^4]*Log[1 - 3*x + 2*x^2] + 
         8*PolyLog[2, 1 + 1/(2*(-1 + x))] - 12*PolyLog[2, (1 - 2*x)^(-1)] + 
         16*PolyLog[2, (2 - 2*x)^(-1)] - 4*PolyLog[2, 1/(2*x)] + 
         8*PolyLog[2, 2*x] - 12*PolyLog[2, x/(-1 + x)] + 
         12*PolyLog[2, (-1 + 2*x)^(-1)] + 4*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
         8*PolyLog[2, x/(-1 + 2*x)] - 8*PolyLog[2, -1 + 2*x])))/
     (256*(1 + p2)^(3/2)*(-1 + x)*x) - 
    ((2*p2^2*x + 8*x*(1 + x - 7*x^2 + 5*x^3) + 
       p2*(2 + 3*x - 29*x^2 + 28*x^3))*(G[{-1, -1, 1 - 2*x}, z] - 
       G[{-1, -1, -1 + 2*x}, z] - 2*G[{-1, 0, 1 - 2*x}, z] + 
       2*G[{-1, 0, -1 + 2*x}, z] + G[{-1, 1, 1 - 2*x}, z] - 
       G[{-1, 1, -1 + 2*x}, z] - G[{-1, 1 - 2*x, -1}, z] - 
       G[{-1, 1 - 2*x, 1}, z] + 3*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1, 1 - 2*x, -1 + 2*x}, z] + G[{-1, -1 + 2*x, -1}, z] + 
       G[{-1, -1 + 2*x, 1}, z] + G[{-1, -1 + 2*x, 1 - 2*x}, z] - 
       3*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, 1 - 2*x}, z] + 
       2*G[{0, -1, -1 + 2*x}, z] + 4*G[{0, 0, 1 - 2*x}, z] - 
       4*G[{0, 0, -1 + 2*x}, z] - 2*G[{0, 1, 1 - 2*x}, z] + 
       2*G[{0, 1, -1 + 2*x}, z] + 2*G[{0, 1 - 2*x, -1}, z] + 
       2*G[{0, 1 - 2*x, 1}, z] - 6*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       2*G[{0, 1 - 2*x, -1 + 2*x}, z] - 2*G[{0, -1 + 2*x, -1}, z] - 
       2*G[{0, -1 + 2*x, 1}, z] - 2*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       6*G[{0, -1 + 2*x, -1 + 2*x}, z] + G[{1, -1, 1 - 2*x}, z] - 
       G[{1, -1, -1 + 2*x}, z] - 2*G[{1, 0, 1 - 2*x}, z] + 
       2*G[{1, 0, -1 + 2*x}, z] + G[{1, 1, 1 - 2*x}, z] - 
       G[{1, 1, -1 + 2*x}, z] - G[{1, 1 - 2*x, -1}, z] - 
       G[{1, 1 - 2*x, 1}, z] + 3*G[{1, 1 - 2*x, 1 - 2*x}, z] - 
       G[{1, 1 - 2*x, -1 + 2*x}, z] + G[{1, -1 + 2*x, -1}, z] + 
       G[{1, -1 + 2*x, 1}, z] + G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       3*G[{1, -1 + 2*x, -1 + 2*x}, z] - G[{1 - 2*x, -1, -1}, z] - 
       G[{1 - 2*x, -1, 1}, z] + 3*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       G[{1 - 2*x, -1, -1 + 2*x}, z] - 4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       4*G[{1 - 2*x, 0, -1 + 2*x}, z] - G[{1 - 2*x, 1, -1}, z] - 
       G[{1 - 2*x, 1, 1}, z] + 3*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       G[{1 - 2*x, 1, -1 + 2*x}, z] - 3*G[{1 - 2*x, 1 - 2*x, -1}, z] - 
       3*G[{1 - 2*x, 1 - 2*x, 1}, z] + 9*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + 
       G[{1 - 2*x, -1 + 2*x, 1}, z] + G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       3*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
       G[{-1 + 2*x, -1, 1}, z] + G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
       G[{-1 + 2*x, 1, 1}, z] + G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       3*G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] + 3*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       3*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       3*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       9*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 2*G[{-1, 1 - 2*x}, z]*
        Log[1 - 2*x] - 2*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 
       4*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 4*G[{0, -1 + 2*x}, z]*
        Log[1 - 2*x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       2*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 2*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 2*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 2*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       2*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 
       G[{-1, -1}, z]*Log[4*(1 - x)^2] + G[{-1, 1}, z]*Log[4*(1 - x)^2] + 
       G[{-1, 1 - 2*x}, z]*Log[4*(1 - x)^2] - G[{-1, -1 + 2*x}, z]*
        Log[4*(1 - x)^2] + 2*G[{0, -1}, z]*Log[4*(1 - x)^2] - 
       2*G[{0, 1}, z]*Log[4*(1 - x)^2] - 2*G[{0, 1 - 2*x}, z]*
        Log[4*(1 - x)^2] + 2*G[{0, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{1, -1}, z]*Log[4*(1 - x)^2] + G[{1, 1}, z]*Log[4*(1 - x)^2] + 
       G[{1, 1 - 2*x}, z]*Log[4*(1 - x)^2] - G[{1, -1 + 2*x}, z]*
        Log[4*(1 - x)^2] - 3*G[{1 - 2*x, -1}, z]*Log[4*(1 - x)^2] + 
       G[{1 - 2*x, 1}, z]*Log[4*(1 - x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*(1 - x)^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1 + 2*x, -1}, z]*Log[4*(1 - x)^2] + 3*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 - x)^2] + G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(1 - x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(1 - x)^2] - 
       G[{-1}, z]*Log[(1 - x)^2]*Log[16*(1 - x)^2] + G[{1}, z]*Log[(1 - x)^2]*
        Log[16*(1 - x)^2] + G[{-1, -1}, z]*Log[4*x^2] - 
       G[{-1, 1}, z]*Log[4*x^2] + G[{-1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 2*G[{0, -1}, z]*Log[4*x^2] + 
       2*G[{0, 1}, z]*Log[4*x^2] - 2*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 
       2*G[{0, -1 + 2*x}, z]*Log[4*x^2] + G[{1, -1}, z]*Log[4*x^2] - 
       G[{1, 1}, z]*Log[4*x^2] + G[{1, 1 - 2*x}, z]*Log[4*x^2] - 
       G[{1, -1 + 2*x}, z]*Log[4*x^2] + G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       3*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       3*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] - 3*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
       G[{1}, z]*Log[x^2]*Log[16*x^2] - 
       (G[{-1 + 2*x}, z]*(3*Pi^2 + 4*Log[4]^2 + 4*Log[4 - 8*x]*Log[1 - 2*x] + 
          2*Log[(1 - x)^2]*Log[16*(1 - x)^2] + 8*Log[1 - 2*x]*Log[-x] + 
          2*Log[x^2]*Log[16*x^2] + 8*PolyLog[2, 2*x] - 
          8*PolyLog[2, -1 + 2*x]))/2 + G[{1 - 2*x}, z]*
        ((3*Pi^2)/2 + 2*Log[4]^2 + 2*Log[4 - 8*x]*Log[1 - 2*x] + 
         Log[(1 - x)^2]*Log[16*(1 - x)^2] + 4*Log[1 - 2*x]*Log[-x] + 
         Log[x^2]*Log[16*x^2] + 4*PolyLog[2, 2*x] - 4*PolyLog[2, -1 + 2*x])))/
     (512*(1 + p2)^(3/2)*(-1 + x)^2*x) - 
    ((3*p2*(-1 + x)^2 + 4*x*(1 + 3*x - 3*x^2))*(4*Pi^2*G[{-1}, z] - 
       4*Pi^2*G[{1}, z] + 12*G[{-1, -1, -1 + 2*x}, z] + 
       12*G[{-1, 1, 1 - 2*x}, z] - 12*G[{-1, 1, -1 + 2*x}, z] - 
       12*G[{-1, -1 + 2*x, -1}, z] - 12*G[{-1, -1 + 2*x, 1}, z] + 
       12*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 12*G[{1, -1, 1 - 2*x}, z] - 
       12*G[{1, -1, -1 + 2*x}, z] - 12*G[{1, 1, 1 - 2*x}, z] + 
       12*G[{1, 1 - 2*x, -1}, z] + 12*G[{1, 1 - 2*x, 1}, z] - 
       12*G[{1, 1 - 2*x, 1 - 2*x}, z] + 42*G[{-1}, z]*Log[2]^2 - 
       42*G[{1}, z]*Log[2]^2 + 15*G[{-1}, z]*Log[4]^2 - 
       15*G[{1}, z]*Log[4]^2 + 6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 
       6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]^2 + 12*G[{-1, -1}, z]*
        Log[1 - 2*x] + 12*G[{-1, 1}, z]*Log[1 - 2*x] + 
       24*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 12*G[{1, -1}, z]*Log[1 - 2*x] - 
       12*G[{1, 1}, z]*Log[1 - 2*x] - 24*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       12*G[{-1}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 12*G[{1}, z]*Log[4 - 8*x]*
        Log[1 - 2*x] - 24*G[{-1, 1}, z]*Log[1 - x] - 24*G[{-1, -1 + 2*x}, z]*
        Log[1 - x] + 24*G[{1, -1}, z]*Log[1 - x] + 24*G[{1, 1 - 2*x}, z]*
        Log[1 - x] + 3*G[{-1}, z]*Log[16]*Log[1 - x] - 
       3*G[{1}, z]*Log[16]*Log[1 - x] - 3*G[{-1}, z]*Log[65536]*Log[1 - x] + 
       3*G[{1}, z]*Log[65536]*Log[1 - x] + 12*G[{-1}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 12*G[{1}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*G[{-1}, z]*Log[1 - 2*x]*
        Log[1 - x] + 54*G[{1}, z]*Log[1 - 2*x]*Log[1 - x] - 
       51*G[{-1}, z]*Log[1 - x]^2 + 51*G[{1}, z]*Log[1 - x]^2 + 
       12*G[{-1, 1}, z]*Log[4*(-1 + x)^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 12*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 12*G[{-1}, z]*Log[2]*
        Log[4*(-1 + x)^2] + 12*G[{1}, z]*Log[2]*Log[4*(-1 + x)^2] + 
       12*G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       12*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[x^(-1)] + 
       6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[x^(-1)] - 
       18*G[{-1}, z]*Log[8]*Log[-4*x] + 18*G[{1}, z]*Log[8]*Log[-4*x] + 
       24*G[{-1}, z]*Log[1 - 2*x]*Log[-x] - 24*G[{1}, z]*Log[1 - 2*x]*
        Log[-x] + 3*G[{-1}, z]*Log[-64/x^9]*Log[-x] - 
       3*G[{1}, z]*Log[-64/x^9]*Log[-x] - 6*G[{-1, -1}, z]*Log[4*x^2] + 
       6*G[{-1, 1}, z]*Log[4*x^2] + 12*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       6*G[{1, -1}, z]*Log[4*x^2] + 6*G[{1, 1}, z]*Log[4*x^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[4*x^2] + 3*G[{-1}, z]*Log[x^2]*Log[16*x^2] - 
       3*G[{1}, z]*Log[x^2]*Log[16*x^2] - 6*G[{-1, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{-1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 6*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       6*G[{1, 1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       3*G[{-1}, z]*Log[2]*Log[64*(1 - 2*x)^2*x^2] - 3*G[{1}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] + 3*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 3*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{-1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 6*G[{1}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 3*G[{-1}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 3*G[{1}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 6*G[{-1}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{1}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{-1}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 
       6*G[{1}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 18*G[{-1}, z]*Log[4]*
        Log[x*(-1 + 2*x)] + 18*G[{1}, z]*Log[4]*Log[x*(-1 + 2*x)] + 
       3*G[{-1}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 3*G[{1}, z]*Log[x^6]*
        Log[1 - 3*x + 2*x^2] + 36*G[{-1}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       36*G[{1}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       6*G[{-1}, z]*PolyLog[2, 1 - 1/(2*x)] - 6*G[{1}, z]*
        PolyLog[2, 1 - 1/(2*x)] - 36*G[{-1}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 
       36*G[{1}, z]*PolyLog[2, (1 - 2*x)^(-1)] + 48*G[{-1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 48*G[{1}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 12*G[{-1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 12*G[{1}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*G[{-1}, z]*PolyLog[2, 1/(2*x)] + 
       6*G[{1}, z]*PolyLog[2, 1/(2*x)] - 6*G[{-1}, z]*
        PolyLog[2, (-1 + x)/x] + 6*G[{1}, z]*PolyLog[2, (-1 + x)/x] + 
       24*G[{-1}, z]*PolyLog[2, 2*x] - 24*G[{1}, z]*PolyLog[2, 2*x] - 
       42*G[{-1}, z]*PolyLog[2, x/(-1 + x)] + 42*G[{1}, z]*
        PolyLog[2, x/(-1 + x)] + 36*G[{-1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       36*G[{1}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 12*G[{-1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*G[{1}, z]*
        PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*G[{-1}, z]*
        PolyLog[2, x/(-1 + 2*x)] + 24*G[{1}, z]*PolyLog[2, x/(-1 + 2*x)] - 
       24*G[{-1}, z]*PolyLog[2, -1 + 2*x] + 24*G[{1}, z]*
        PolyLog[2, -1 + 2*x]))/(1536*(1 + p2)^(3/2)*(-1 + x)*x) + 
    ((2 + 3*p2*x + 2*x^2)*(42*G[{-1, -1, 1 - 2*x}, z] + 
       30*G[{-1, -1, -1 + 2*x}, z] - 12*G[{-1, 0, 1 - 2*x}, z] + 
       12*G[{-1, 0, -1 + 2*x}, z] - 6*G[{-1, 1, 1 - 2*x}, z] - 
       18*G[{-1, 1, -1 + 2*x}, z] - 18*G[{-1, 1 - 2*x, -1}, z] - 
       18*G[{-1, 1 - 2*x, 1}, z] + 54*G[{-1, 1 - 2*x, 1 - 2*x}, z] - 
       18*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 6*G[{-1, -1 + 2*x, -1}, z] - 
       6*G[{-1, -1 + 2*x, 1}, z] - 6*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       18*G[{-1, -1 + 2*x, -1 + 2*x}, z] - 36*G[{0, -1, 1 - 2*x}, z] - 
       12*G[{0, -1, -1 + 2*x}, z] + 24*G[{0, 0, 1 - 2*x}, z] - 
       24*G[{0, 0, -1 + 2*x}, z] + 12*G[{0, 1, 1 - 2*x}, z] + 
       36*G[{0, 1, -1 + 2*x}, z] + 12*G[{0, 1 - 2*x, -1}, z] + 
       12*G[{0, 1 - 2*x, 1}, z] - 36*G[{0, 1 - 2*x, 1 - 2*x}, z] + 
       12*G[{0, 1 - 2*x, -1 + 2*x}, z] - 12*G[{0, -1 + 2*x, -1}, z] - 
       12*G[{0, -1 + 2*x, 1}, z] - 12*G[{0, -1 + 2*x, 1 - 2*x}, z] + 
       36*G[{0, -1 + 2*x, -1 + 2*x}, z] + 18*G[{1, -1, 1 - 2*x}, z] + 
       6*G[{1, -1, -1 + 2*x}, z] - 12*G[{1, 0, 1 - 2*x}, z] + 
       12*G[{1, 0, -1 + 2*x}, z] - 30*G[{1, 1, 1 - 2*x}, z] - 
       42*G[{1, 1, -1 + 2*x}, z] + 6*G[{1, 1 - 2*x, -1}, z] + 
       6*G[{1, 1 - 2*x, 1}, z] - 18*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       6*G[{1, 1 - 2*x, -1 + 2*x}, z] + 18*G[{1, -1 + 2*x, -1}, z] + 
       18*G[{1, -1 + 2*x, 1}, z] + 18*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       54*G[{1, -1 + 2*x, -1 + 2*x}, z] - 6*G[{1 - 2*x, -1, -1}, z] - 
       6*G[{1 - 2*x, -1, 1}, z] + 18*G[{1 - 2*x, -1, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, -1, -1 + 2*x}, z] - 24*G[{1 - 2*x, 0, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, 0, -1 + 2*x}, z] - 6*G[{1 - 2*x, 1, -1}, z] - 
       6*G[{1 - 2*x, 1, 1}, z] + 18*G[{1 - 2*x, 1, 1 - 2*x}, z] - 
       6*G[{1 - 2*x, 1, -1 + 2*x}, z] - 18*G[{1 - 2*x, 1 - 2*x, -1}, z] - 
       18*G[{1 - 2*x, 1 - 2*x, 1}, z] + 54*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 18*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, -1}, z] + 6*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       6*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       18*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 6*G[{-1 + 2*x, -1, -1}, z] + 
       6*G[{-1 + 2*x, -1, 1}, z] + 6*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       18*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 24*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       24*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 6*G[{-1 + 2*x, 1, -1}, z] + 
       6*G[{-1 + 2*x, 1, 1}, z] + 6*G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       18*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 6*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       6*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 18*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] - 6*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       18*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 18*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       18*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       54*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 96*G[{-1}, z]*Log[2]^2 + 
       96*G[{1}, z]*Log[2]^2 + 24*G[{-1, -1}, z]*Log[4] - 
       48*G[{-1, 1}, z]*Log[4] - 24*G[{0, -1}, z]*Log[4] + 
       48*G[{0, 1}, z]*Log[4] + 24*G[{1, -1}, z]*Log[4] - 
       48*G[{1, 1}, z]*Log[4] + 6*G[{-1}, z]*Log[4]^2 - 
       6*G[{1}, z]*Log[4]^2 - 12*G[{-1, -1}, z]*Log[16] + 
       24*G[{-1, 1}, z]*Log[16] + 24*G[{0, -1}, z]*Log[16] - 
       24*G[{0, 1}, z]*Log[16] - 12*G[{1, -1}, z]*Log[16] + 
       24*G[{1, 1}, z]*Log[16] - 6*G[{0, -1}, z]*Log[256] + 
       72*G[{-1, -1}, z]*Log[1 - 2*x] - 24*G[{-1, 1}, z]*Log[1 - 2*x] + 
       36*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] + 12*G[{-1, -1 + 2*x}, z]*
        Log[1 - 2*x] - 48*G[{0, -1}, z]*Log[1 - 2*x] + 
       48*G[{0, 1}, z]*Log[1 - 2*x] - 24*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 
       24*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] + 24*G[{1, -1}, z]*Log[1 - 2*x] - 
       72*G[{1, 1}, z]*Log[1 - 2*x] - 12*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       36*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 12*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 12*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       36*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 12*G[{-1 + 2*x, -1}, z]*
        Log[1 - 2*x] - 12*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 
       36*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 3*G[{1}, z]*Log[256]*
        Log[1 - 2*x] + G[{-1}, z]*Log[16777216]*Log[1 - 2*x] + 
       12*G[{-1}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 12*G[{1}, z]*Log[4 - 8*x]*
        Log[1 - 2*x] + 12*G[{-1}, z]*Log[1 - 2*x]^2 - 
       12*G[{1}, z]*Log[1 - 2*x]^2 + 12*G[{-1, -1}, z]*Log[(-1 + x)^2] - 
       12*G[{-1, 1}, z]*Log[(-1 + x)^2] - 12*G[{0, -1}, z]*Log[(-1 + x)^2] + 
       12*G[{0, 1}, z]*Log[(-1 + x)^2] + 12*G[{1, -1}, z]*Log[(-1 + x)^2] - 
       12*G[{1, 1}, z]*Log[(-1 + x)^2] + 6*G[{-1}, z]*Log[256]*
        Log[(-1 + x)^2] - 3*G[{1}, z]*Log[256]*Log[(-1 + x)^2] - 
       G[{-1}, z]*Log[16777216]*Log[(-1 + x)^2] + 
       9*G[{-1}, z]*Log[(-1 + x)^2]^2 - 9*G[{1}, z]*Log[(-1 + x)^2]^2 - 
       36*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 24*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 18*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       6*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 36*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] - 36*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       12*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 12*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 24*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       36*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 6*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 18*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       18*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + 6*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       6*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 18*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       15*G[{-1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       15*G[{1}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       3*G[{-1}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
       3*G[{1}, z]*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 
       48*G[{-1}, z]*Log[1 - 2*x]*Log[-x] - 48*G[{1}, z]*Log[1 - 2*x]*
        Log[-x] - 12*G[{-1, -1}, z]*Log[x^2] + 12*G[{-1, 1}, z]*Log[x^2] + 
       12*G[{0, -1}, z]*Log[x^2] - 12*G[{0, 1}, z]*Log[x^2] - 
       12*G[{1, -1}, z]*Log[x^2] + 12*G[{1, 1}, z]*Log[x^2] - 
       6*G[{-1}, z]*Log[16]*Log[x^2] + 6*G[{1}, z]*Log[16]*Log[x^2] - 
       12*G[{-1}, z]*Log[(-1 + x)^2]*Log[x^2] + 12*G[{1}, z]*Log[(-1 + x)^2]*
        Log[x^2] - 3*G[{-1}, z]*Log[x^2]^2 + 3*G[{1}, z]*Log[x^2]^2 - 
       12*G[{-1, 1}, z]*Log[4*x^2] + 18*G[{-1, 1 - 2*x}, z]*Log[4*x^2] + 
       6*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 12*G[{0, -1}, z]*Log[4*x^2] + 
       12*G[{0, 1}, z]*Log[4*x^2] - 12*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 
       12*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 12*G[{1, -1}, z]*Log[4*x^2] - 
       6*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 18*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       6*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 18*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       18*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - 6*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + 18*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       6*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 6*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 18*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       9*G[{-1}, z]*Log[x^2]*Log[16*x^2] - 9*G[{1}, z]*Log[x^2]*Log[16*x^2] - 
       3*G[{-1}, z]*Log[x^2]*Log[256*x^2] + 3*G[{1}, z]*Log[x^2]*
        Log[256*x^2] + 48*G[{-1}, z]*PolyLog[2, 2*x] - 
       48*G[{1}, z]*PolyLog[2, 2*x] + 3*G[{1 - 2*x}, z]*
        (3*Pi^2 + 4*Log[4]^2 + 4*Log[4 - 8*x]*Log[1 - 2*x] + 
         2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 8*Log[1 - 2*x]*Log[-x] + 
         2*Log[x^2]*Log[16*x^2] + 8*PolyLog[2, 2*x] - 
         8*PolyLog[2, -1 + 2*x]) - 3*G[{-1 + 2*x}, z]*(3*Pi^2 + 4*Log[4]^2 + 
         4*Log[4 - 8*x]*Log[1 - 2*x] + 2*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
         8*Log[1 - 2*x]*Log[-x] + 2*Log[x^2]*Log[16*x^2] + 
         8*PolyLog[2, 2*x] - 8*PolyLog[2, -1 + 2*x]) - 
       48*G[{-1}, z]*PolyLog[2, -1 + 2*x] + 48*G[{1}, z]*
        PolyLog[2, -1 + 2*x]))/(768*(1 + p2)^(3/2)*(-1 + x)) + 
    ((p2 - 4*x)*(4*Pi^2*G[{1 - 2*x}, z] - 4*Pi^2*G[{-1 + 2*x}, z] - 
       12*G[{-1, -1, 1 - 2*x}, z] + 12*G[{-1, -1, -1 + 2*x}, z] + 
       4*G[{-1, 0, 1 - 2*x}, z] - 4*G[{-1, 0, -1 + 2*x}, z] + 
       8*G[{-1, 1, 1 - 2*x}, z] - 4*G[{-1, 1, -1 + 2*x}, z] - 
       4*G[{-1, 1 - 2*x, -1}, z] - 4*G[{-1, 1 - 2*x, 1}, z] - 
       4*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 4*G[{-1, 1 - 2*x, -1 + 2*x}, z] - 
       4*G[{-1, -1 + 2*x, -1}, z] - 4*G[{-1, -1 + 2*x, 1}, z] + 
       4*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 8*G[{0, -1, 1 - 2*x}, z] - 
       8*G[{0, 1, -1 + 2*x}, z] + 8*G[{0, 1 - 2*x, -1}, z] + 
       8*G[{0, 1 - 2*x, 1}, z] - 8*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       8*G[{0, -1 + 2*x, -1}, z] - 8*G[{0, -1 + 2*x, 1}, z] + 
       8*G[{0, -1 + 2*x, -1 + 2*x}, z] + 4*G[{1, -1, 1 - 2*x}, z] - 
       8*G[{1, -1, -1 + 2*x}, z] + 4*G[{1, 0, 1 - 2*x}, z] - 
       4*G[{1, 0, -1 + 2*x}, z] - 12*G[{1, 1, 1 - 2*x}, z] + 
       12*G[{1, 1, -1 + 2*x}, z] + 4*G[{1, 1 - 2*x, -1}, z] + 
       4*G[{1, 1 - 2*x, 1}, z] - 4*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       4*G[{1, -1 + 2*x, -1}, z] + 4*G[{1, -1 + 2*x, 1}, z] - 
       4*G[{1, -1 + 2*x, 1 - 2*x}, z] + 4*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, -1, -1}, z] - 4*G[{1 - 2*x, -1, 1}, z] - 
       4*G[{1 - 2*x, -1, 1 - 2*x}, z] + 4*G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 0, 1 - 2*x}, z] + 4*G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       4*G[{1 - 2*x, 1, -1}, z] - 4*G[{1 - 2*x, 1, 1}, z] + 
       8*G[{1 - 2*x, 1, 1 - 2*x}, z] + 4*G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       12*G[{1 - 2*x, 1 - 2*x, -1}, z] - 12*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       20*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - 
       4*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       4*G[{1 - 2*x, -1 + 2*x, -1}, z] + 4*G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       4*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 4*G[{-1 + 2*x, -1, -1}, z] + 
       4*G[{-1 + 2*x, -1, 1}, z] - 4*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 
       8*G[{-1 + 2*x, -1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 4*G[{-1 + 2*x, 1, -1}, z] + 
       4*G[{-1 + 2*x, 1, 1}, z] - 4*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       4*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 4*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       4*G[{-1 + 2*x, 1 - 2*x, 1}, z] + 4*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, 
         z] + 12*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       12*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 4*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
         z] - 20*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       14*G[{1 - 2*x}, z]*Log[2]^2 - 14*G[{-1 + 2*x}, z]*Log[2]^2 + 
       8*G[{1 - 2*x}, z]*Log[4]^2 - 8*G[{-1 + 2*x}, z]*Log[4]^2 + 
       2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 2*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]^2 + 24*G[{-1, -1}, z]*Log[1 - 2*x] - 
       8*G[{-1, 1}, z]*Log[1 - 2*x] + 8*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       8*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] - 16*G[{0, -1}, z]*Log[1 - 2*x] + 
       16*G[{0, 1}, z]*Log[1 - 2*x] - 16*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 
       16*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] + 8*G[{1, -1}, z]*Log[1 - 2*x] - 
       24*G[{1, 1}, z]*Log[1 - 2*x] - 8*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       8*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 8*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 8*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 8*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 8*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       8*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 
       8*G[{1 - 2*x}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 8*G[{-1 + 2*x}, z]*
        Log[4 - 8*x]*Log[1 - 2*x] - 48*G[{-1, -1}, z]*Log[1 - x] + 
       24*G[{-1, 1}, z]*Log[1 - x] - 16*G[{-1, 1 - 2*x}, z]*Log[1 - x] - 
       8*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 48*G[{0, -1}, z]*Log[1 - x] - 
       48*G[{0, 1}, z]*Log[1 - x] + 16*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       16*G[{0, -1 + 2*x}, z]*Log[1 - x] - 24*G[{1, -1}, z]*Log[1 - x] + 
       48*G[{1, 1}, z]*Log[1 - x] + 8*G[{1, 1 - 2*x}, z]*Log[1 - x] + 
       16*G[{1, -1 + 2*x}, z]*Log[1 - x] - 16*G[{1 - 2*x, -1}, z]*
        Log[1 - x] + 8*G[{1 - 2*x, 1}, z]*Log[1 - x] - 
       16*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 8*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - x] - 8*G[{-1 + 2*x, -1}, z]*Log[1 - x] + 
       16*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 8*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - x] + 16*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       G[{1 - 2*x}, z]*Log[16]*Log[1 - x] - G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] - G[{1 - 2*x}, z]*Log[65536]*Log[1 - x] + 
       G[{-1 + 2*x}, z]*Log[65536]*Log[1 - x] + 4*G[{1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 4*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 18*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[1 - x] + 18*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[1 - x] - 
       17*G[{1 - 2*x}, z]*Log[1 - x]^2 + 17*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 
       28*G[{-1, -1}, z]*Log[4*(-1 + x)^2] - 12*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 24*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       8*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 8*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] + 12*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       28*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 4*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 4*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       4*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] - 4*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       4*G[{1 - 2*x}, z]*Log[2]*Log[4*(-1 + x)^2] + 4*G[{-1 + 2*x}, z]*Log[2]*
        Log[4*(-1 + x)^2] + 4*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] - 4*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*(-1 + x)^2] - 2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x^(-1)] + 2*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x^(-1)] - 6*G[{1 - 2*x}, z]*Log[8]*Log[-4*x] + 
       6*G[{-1 + 2*x}, z]*Log[8]*Log[-4*x] + 16*G[{1 - 2*x}, z]*Log[1 - 2*x]*
        Log[-x] - 16*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[-x] + 
       G[{1 - 2*x}, z]*Log[-64/x^9]*Log[-x] - G[{-1 + 2*x}, z]*Log[-64/x^9]*
        Log[-x] + 8*G[{-1, -1}, z]*Log[4*x^2] - 8*G[{-1, 1}, z]*Log[4*x^2] + 
       4*G[{-1, 1 - 2*x}, z]*Log[4*x^2] + 4*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       16*G[{0, -1}, z]*Log[4*x^2] + 16*G[{0, 1}, z]*Log[4*x^2] - 
       8*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 8*G[{0, -1 + 2*x}, z]*Log[4*x^2] + 
       8*G[{1, -1}, z]*Log[4*x^2] - 8*G[{1, 1}, z]*Log[4*x^2] - 
       4*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 4*G[{1, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 12*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - 4*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] + 12*G[{-1 + 2*x, -1}, z]*Log[4*x^2] - 
       4*G[{-1 + 2*x, 1}, z]*Log[4*x^2] + 4*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       4*G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] - 4*G[{-1 + 2*x}, z]*Log[x^2]*
        Log[16*x^2] - 12*G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       6*G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^2] - 4*G[{-1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 12*G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^2] - 
       12*G[{0, 1}, z]*Log[64*(1 - 2*x)^2*x^2] + 4*G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 6*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^2] + 
       12*G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^2] + 2*G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{1, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{1 - 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 2*G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 4*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{-1 + 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + 4*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[2]*
        Log[64*(1 - 2*x)^2*x^2] + G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[64*(1 - 2*x)^2*x^2] - 2*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[x/(-1 + 2*x)] + G[{1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - G[{-1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^2]*
        Log[(2*x)/(-1 + 2*x)] - 2*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 2*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*
        Log[(2*x)/(-1 + 2*x)] + 2*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 
       2*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]^2 - 6*G[{1 - 2*x}, z]*Log[4]*
        Log[x*(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[4]*Log[x*(-1 + 2*x)] + 
       G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*x)] - 12*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 12*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 16*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 16*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 4*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 4*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 2*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 2*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] + 2*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/x] + 16*G[{1 - 2*x}, z]*PolyLog[2, 2*x] - 
       16*G[{-1 + 2*x}, z]*PolyLog[2, 2*x] - 14*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 14*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] + 
       12*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       12*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       4*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       8*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 8*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] + G[{-1}, z]*(4*Pi^2 + 42*Log[2]^2 + 
         18*Log[4]^2 + 6*Log[1 + (1 - 2*x)^(-1)]^2 + 8*Log[4 - 8*x]*
          Log[1 - 2*x] + 3*Log[16]*Log[1 - x] - 3*Log[65536]*Log[1 - x] + 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*Log[1 - 2*x]*Log[1 - x] - 
         51*Log[1 - x]^2 - 12*Log[2]*Log[4*(-1 + x)^2] + 
         12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x^(-1)] - 18*Log[8]*Log[-4*x] + 16*Log[1 - 2*x]*Log[-x] + 
         3*Log[-64/x^9]*Log[-x] + 6*Log[x^2]*Log[16*x^2] + 
         3*Log[2]*Log[64*(1 - 2*x)^2*x^2] + 3*Log[1 + (1 - 2*x)^(-1)]*
          Log[64*(1 - 2*x)^2*x^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x/(-1 + 2*x)] + 3*Log[64*(1 - 2*x)^2*x^2]*
          Log[(2*x)/(-1 + 2*x)] - 6*Log[(-1 + x)/(-1 + 2*x)]*
          Log[(2*x)/(-1 + 2*x)] + 6*Log[(2*x)/(-1 + 2*x)]^2 - 
         18*Log[4]*Log[x*(-1 + 2*x)] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 6*PolyLog[2, 1 - 1/(2*x)] - 
         36*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*PolyLog[2, 1/(2*x)] - 
         6*PolyLog[2, (-1 + x)/x] + 16*PolyLog[2, 2*x] - 
         42*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)] - 
         16*PolyLog[2, -1 + 2*x]) - G[{1}, z]*(4*Pi^2 + 42*Log[2]^2 + 
         18*Log[4]^2 + 6*Log[1 + (1 - 2*x)^(-1)]^2 + 8*Log[4 - 8*x]*
          Log[1 - 2*x] + 3*Log[16]*Log[1 - x] - 3*Log[65536]*Log[1 - x] + 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[1 - x] - 54*Log[1 - 2*x]*Log[1 - x] - 
         51*Log[1 - x]^2 - 12*Log[2]*Log[4*(-1 + x)^2] + 
         12*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x^(-1)] - 18*Log[8]*Log[-4*x] + 16*Log[1 - 2*x]*Log[-x] + 
         3*Log[-64/x^9]*Log[-x] + 6*Log[x^2]*Log[16*x^2] + 
         3*Log[2]*Log[64*(1 - 2*x)^2*x^2] + 3*Log[1 + (1 - 2*x)^(-1)]*
          Log[64*(1 - 2*x)^2*x^2] - 6*Log[1 + (1 - 2*x)^(-1)]*
          Log[x/(-1 + 2*x)] + 3*Log[64*(1 - 2*x)^2*x^2]*
          Log[(2*x)/(-1 + 2*x)] - 6*Log[(-1 + x)/(-1 + 2*x)]*
          Log[(2*x)/(-1 + 2*x)] + 6*Log[(2*x)/(-1 + 2*x)]^2 - 
         18*Log[4]*Log[x*(-1 + 2*x)] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 6*PolyLog[2, 1 - 1/(2*x)] - 
         36*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 6*PolyLog[2, 1/(2*x)] - 
         6*PolyLog[2, (-1 + x)/x] + 16*PolyLog[2, 2*x] - 
         42*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
         12*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 24*PolyLog[2, x/(-1 + 2*x)] - 
         16*PolyLog[2, -1 + 2*x]) - 16*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       16*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x]))/(512*(1 + p2)^(3/2)) - 
    ((-1 + p2 + x)*((5*Pi^2*G[{1 - 2*x}, z])/12 - (5*Pi^2*G[{-1 + 2*x}, z])/
        12 - 3*G[{-1, -1, 1 - 2*x}, z] + 3*G[{-1, -1, -1 + 2*x}, z] + 
       G[{-1, 0, 1 - 2*x}, z] - G[{-1, 0, -1 + 2*x}, z] + 
       G[{-1, 1, 1 - 2*x}, z] - 2*G[{-1, 1, -1 + 2*x}, z] + 
       G[{-1, 1 - 2*x, -1}, z] + G[{-1, 1 - 2*x, 1}, z] - 
       G[{-1, 1 - 2*x, 1 - 2*x}, z] + G[{-1, -1 + 2*x, -1}, z] + 
       G[{-1, -1 + 2*x, 1}, z] - G[{-1, -1 + 2*x, 1 - 2*x}, z] + 
       G[{-1, -1 + 2*x, -1 + 2*x}, z] - 2*G[{0, -1, -1 + 2*x}, z] + 
       2*G[{0, 1, 1 - 2*x}, z] + 2*G[{0, 1 - 2*x, -1}, z] + 
       2*G[{0, 1 - 2*x, 1}, z] - 2*G[{0, 1 - 2*x, 1 - 2*x}, z] - 
       2*G[{0, -1 + 2*x, -1}, z] - 2*G[{0, -1 + 2*x, 1}, z] + 
       2*G[{0, -1 + 2*x, -1 + 2*x}, z] + 2*G[{1, -1, 1 - 2*x}, z] - 
       G[{1, -1, -1 + 2*x}, z] + G[{1, 0, 1 - 2*x}, z] - 
       G[{1, 0, -1 + 2*x}, z] - 3*G[{1, 1, 1 - 2*x}, z] + 
       3*G[{1, 1, -1 + 2*x}, z] - G[{1, 1 - 2*x, -1}, z] - 
       G[{1, 1 - 2*x, 1}, z] - G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       G[{1, 1 - 2*x, -1 + 2*x}, z] - G[{1, -1 + 2*x, -1}, z] - 
       G[{1, -1 + 2*x, 1}, z] + G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       G[{1 - 2*x, -1, -1}, z] - G[{1 - 2*x, -1, 1}, z] + 
       2*G[{1 - 2*x, -1, 1 - 2*x}, z] + G[{1 - 2*x, -1, -1 + 2*x}, z] - 
       G[{1 - 2*x, 0, 1 - 2*x}, z] + G[{1 - 2*x, 0, -1 + 2*x}, z] - 
       G[{1 - 2*x, 1, -1}, z] - G[{1 - 2*x, 1, 1}, z] - 
       G[{1 - 2*x, 1, 1 - 2*x}, z] + G[{1 - 2*x, 1, -1 + 2*x}, z] - 
       3*G[{1 - 2*x, 1 - 2*x, -1}, z] - 3*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       5*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] - G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, 
        z] + G[{1 - 2*x, -1 + 2*x, -1}, z] + G[{1 - 2*x, -1 + 2*x, 1}, z] - 
       G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + G[{-1 + 2*x, -1, -1}, z] + 
       G[{-1 + 2*x, -1, 1}, z] - G[{-1 + 2*x, -1, 1 - 2*x}, z] + 
       G[{-1 + 2*x, -1, -1 + 2*x}, z] - G[{-1 + 2*x, 0, 1 - 2*x}, z] + 
       G[{-1 + 2*x, 0, -1 + 2*x}, z] + G[{-1 + 2*x, 1, -1}, z] + 
       G[{-1 + 2*x, 1, 1}, z] - G[{-1 + 2*x, 1, 1 - 2*x}, z] - 
       2*G[{-1 + 2*x, 1, -1 + 2*x}, z] - G[{-1 + 2*x, 1 - 2*x, -1}, z] - 
       G[{-1 + 2*x, 1 - 2*x, 1}, z] + G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       3*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 3*G[{-1 + 2*x, -1 + 2*x, 1}, z] + 
       G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] - 
       5*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 10*G[{1 - 2*x}, z]*Log[2]^2 + 
       10*G[{-1 + 2*x}, z]*Log[2]^2 + 2*G[{1 - 2*x}, z]*Log[4]^2 - 
       2*G[{-1 + 2*x}, z]*Log[4]^2 - 6*G[{-1, -1}, z]*Log[1 - 2*x] + 
       2*G[{-1, 1}, z]*Log[1 - 2*x] - 2*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       2*G[{-1, -1 + 2*x}, z]*Log[1 - 2*x] + 4*G[{0, -1}, z]*Log[1 - 2*x] - 
       4*G[{0, 1}, z]*Log[1 - 2*x] - 4*G[{0, 1 - 2*x}, z]*Log[1 - 2*x] + 
       4*G[{0, -1 + 2*x}, z]*Log[1 - 2*x] - 2*G[{1, -1}, z]*Log[1 - 2*x] + 
       6*G[{1, 1}, z]*Log[1 - 2*x] + 2*G[{1, 1 - 2*x}, z]*Log[1 - 2*x] + 
       2*G[{1, -1 + 2*x}, z]*Log[1 - 2*x] + 2*G[{1 - 2*x, -1}, z]*
        Log[1 - 2*x] + 2*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] - 2*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 - 2*x] - 2*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] - 
       2*G[{-1 + 2*x, 1}, z]*Log[1 - 2*x] + 2*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] + 
       2*G[{1 - 2*x}, z]*Log[4 - 8*x]*Log[1 - 2*x] - 2*G[{-1 + 2*x}, z]*
        Log[4 - 8*x]*Log[1 - 2*x] + 6*G[{-1, -1}, z]*Log[1 - x] - 
       3*G[{-1, 1}, z]*Log[1 - x] + G[{-1, 1 - 2*x}, z]*Log[1 - x] + 
       2*G[{-1, -1 + 2*x}, z]*Log[1 - x] - 6*G[{0, -1}, z]*Log[1 - x] + 
       6*G[{0, 1}, z]*Log[1 - x] + 2*G[{0, 1 - 2*x}, z]*Log[1 - x] - 
       2*G[{0, -1 + 2*x}, z]*Log[1 - x] + 3*G[{1, -1}, z]*Log[1 - x] - 
       6*G[{1, 1}, z]*Log[1 - x] - 2*G[{1, 1 - 2*x}, z]*Log[1 - x] - 
       G[{1, -1 + 2*x}, z]*Log[1 - x] + G[{1 - 2*x, -1}, z]*Log[1 - x] - 
       2*G[{1 - 2*x, 1}, z]*Log[1 - x] - 2*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 - x] + G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       2*G[{-1 + 2*x, -1}, z]*Log[1 - x] - G[{-1 + 2*x, 1}, z]*Log[1 - x] - 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] + 2*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 - x] + (G[{1 - 2*x}, z]*Log[2]*Log[1 - x])/2 - 
       (G[{-1 + 2*x}, z]*Log[2]*Log[1 - x])/2 + 3*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[1 - x] - 3*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[1 - x] - G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] + 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[1 - x] - 
       (3*G[{1 - 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 + 
       (3*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-64*(-1 + x)])/2 + 
       G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] - 
       G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-1 + x] - 
       (G[{1 - 2*x}, z]*Log[-1 + x]^2)/2 + (G[{-1 + 2*x}, z]*Log[-1 + x]^2)/
        2 - 2*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 2*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] - G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 4*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] - 4*G[{0, 1}, z]*Log[4*(-1 + x)^2] - 
       2*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 2*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 2*G[{1, -1}, z]*Log[4*(-1 + x)^2] + 
       2*G[{1, 1}, z]*Log[4*(-1 + x)^2] + G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] + G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       3*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] + G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] + 3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - G[{-1 + 2*x, -1}, z]*
        Log[4*(-1 + x)^2] + 3*G[{-1 + 2*x, 1}, z]*Log[4*(-1 + x)^2] + 
       G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 
       3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] - 
       G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       (G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 - 
       (G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[64/x^6])/4 + 
       (G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 - 
       (G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3])/2 + 
       G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] - 
       G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[x^(-1)] - 
       I*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] + I*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] + 4*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x] - 
       4*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[-x] + G[{1 - 2*x}, z]*Log[-1 + x]*
        Log[x] - G[{-1 + 2*x}, z]*Log[-1 + x]*Log[x] - 
       (G[{1 - 2*x}, z]*Log[x]^2)/2 + (G[{-1 + 2*x}, z]*Log[x]^2)/2 - 
       7*G[{-1, -1}, z]*Log[4*x^2] + 3*G[{-1, 1}, z]*Log[4*x^2] - 
       G[{-1, 1 - 2*x}, z]*Log[4*x^2] - G[{-1, -1 + 2*x}, z]*Log[4*x^2] + 
       6*G[{0, -1}, z]*Log[4*x^2] - 6*G[{0, 1}, z]*Log[4*x^2] - 
       2*G[{0, 1 - 2*x}, z]*Log[4*x^2] + 2*G[{0, -1 + 2*x}, z]*Log[4*x^2] - 
       3*G[{1, -1}, z]*Log[4*x^2] + 7*G[{1, 1}, z]*Log[4*x^2] + 
       G[{1, 1 - 2*x}, z]*Log[4*x^2] + G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       G[{1 - 2*x, -1}, z]*Log[4*x^2] + G[{1 - 2*x, 1}, z]*Log[4*x^2] + 
       3*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*x^2] - G[{1 - 2*x, -1 + 2*x}, z]*
        Log[4*x^2] - G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 
       G[{-1 + 2*x, 1}, z]*Log[4*x^2] + G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[4*x^2] - 3*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] - 
       (G[{1 - 2*x}, z]*Log[16]*Log[4*x^2])/4 + 
       (G[{-1 + 2*x}, z]*Log[16]*Log[4*x^2])/4 + G[{1 - 2*x}, z]*Log[x^2]*
        Log[16*x^2] - G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2] + 
       3*G[{-1, -1}, z]*Log[64*(1 - 2*x)^2*x^4] - 
       (3*G[{-1, 1}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       (G[{-1, 1 - 2*x}, z]*Log[64*(1 - 2*x)^2*x^4])/2 + 
       G[{-1, -1 + 2*x}, z]*Log[64*(1 - 2*x)^2*x^4] - 
       3*G[{0, -1}, z]*Log[64*(1 - 2*x)^2*x^4] + 3*G[{0, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] + G[{0, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - G[{0, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + (3*G[{1, -1}, z]*Log[64*(1 - 2*x)^2*x^4])/
        2 - 3*G[{1, 1}, z]*Log[64*(1 - 2*x)^2*x^4] - G[{1, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{1, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + (G[{1 - 2*x, -1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - G[{1 - 2*x, 1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + (G[{1 - 2*x, -1 + 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + G[{-1 + 2*x, -1}, z]*
        Log[64*(1 - 2*x)^2*x^4] - (G[{-1 + 2*x, 1}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 - (G[{-1 + 2*x, 1 - 2*x}, z]*
         Log[64*(1 - 2*x)^2*x^4])/2 + G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64*(1 - 2*x)^2*x^4] + (G[{1 - 2*x}, z]*Log[2 - 2/(1 - 2*x)^2]*
         Log[64*(1 - 2*x)^2*x^4])/4 - (G[{-1 + 2*x}, z]*
         Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4])/4 - 
       (G[{1 - 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 + 
       (G[{-1 + 2*x}, z]*Log[-x]*Log[1099511627776*x^20])/4 - 
       (G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 + 
       (G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-4 + 8*x])/2 - 
       (G[{1 - 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/2 + 
       (G[{-1 + 2*x}, z]*Log[-3/2 + 1/(2*x) + x]*Log[1 + (-1 + 2*x)^(-1)])/
        2 - G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       3*G[{1 - 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (1 - 2*x)^(-1)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (2 - 2*x)^(-1)] + 
       2*G[{1 - 2*x}, z]*PolyLog[2, 1/(2*x)] - 2*G[{-1 + 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 4*G[{1 - 2*x}, z]*PolyLog[2, 2*x] - 
       4*G[{-1 + 2*x}, z]*PolyLog[2, 2*x] + 3*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] - 3*G[{-1 + 2*x}, z]*PolyLog[2, x/(-1 + x)] - 
       3*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       3*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       2*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       2*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 4*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       4*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       (G[{-1}, z]*(3*Pi^2 + 120*Log[2]^2 - 18*Log[4]^2 - 
          8*Log[4 - 8*x]*Log[1 - 2*x] - 3*Log[4]*Log[1 - x] - 
          36*Log[2 - x^(-1)]*Log[1 - x] + 12*Log[1 - 1/(2*x)]*Log[1 - x] + 
          18*Log[1 - x]*Log[-64*(-1 + x)] - 12*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 6*Log[-1 + x]^2 - 6*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] - 3*Log[1 - 2*x]*Log[64/x^6] - 
          6*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 12*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (12*I)*Pi*Log[(-1 + x)/x] - 16*Log[1 - 2*x]*
           Log[-x] - 12*Log[-1 + x]*Log[x] + 6*Log[x]^2 + 
          3*Log[16]*Log[4*x^2] - 12*Log[x^2]*Log[16*x^2] - 
          3*Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          3*Log[-x]*Log[1099511627776*x^20] + 6*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 6*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          36*PolyLog[2, (1 - 2*x)^(-1)] + 24*PolyLog[2, (2 - 2*x)^(-1)] - 
          24*PolyLog[2, 1/(2*x)] - 16*PolyLog[2, 2*x] - 
          36*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
          24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*PolyLog[2, x/(-1 + 2*x)] + 
          16*PolyLog[2, -1 + 2*x]))/4 - 
       (G[{1}, z]*(3*Pi^2 + 120*Log[2]^2 - 18*Log[4]^2 - 
          8*Log[4 - 8*x]*Log[1 - 2*x] - 3*Log[4]*Log[1 - x] - 
          36*Log[2 - x^(-1)]*Log[1 - x] + 12*Log[1 - 1/(2*x)]*Log[1 - x] + 
          18*Log[1 - x]*Log[-64*(-1 + x)] - 12*Log[1 + (1 - 2*x)^(-1)]*
           Log[-1 + x] + 6*Log[-1 + x]^2 - 6*Log[(-1 + x)^2]*
           Log[16*(-1 + x)^2] - 3*Log[1 - 2*x]*Log[64/x^6] - 
          6*Log[1 + (1 - 2*x)^(-1)]*Log[-2/x^3] - 12*Log[1 - 1/(2*x)]*
           Log[x^(-1)] + (12*I)*Pi*Log[(-1 + x)/x] - 16*Log[1 - 2*x]*
           Log[-x] - 12*Log[-1 + x]*Log[x] + 6*Log[x]^2 + 
          3*Log[16]*Log[4*x^2] - 12*Log[x^2]*Log[16*x^2] - 
          3*Log[2 - 2/(1 - 2*x)^2]*Log[64*(1 - 2*x)^2*x^4] + 
          3*Log[-x]*Log[1099511627776*x^20] + 6*Log[1 - 1/(2*x)]*
           Log[-4 + 8*x] + 6*Log[-3/2 + 1/(2*x) + x]*
           Log[1 + (-1 + 2*x)^(-1)] + 12*PolyLog[2, 1 + 1/(2*(-1 + x))] - 
          36*PolyLog[2, (1 - 2*x)^(-1)] + 24*PolyLog[2, (2 - 2*x)^(-1)] - 
          24*PolyLog[2, 1/(2*x)] - 16*PolyLog[2, 2*x] - 
          36*PolyLog[2, x/(-1 + x)] + 36*PolyLog[2, (-1 + 2*x)^(-1)] + 
          24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 12*PolyLog[2, x/(-1 + 2*x)] + 
          16*PolyLog[2, -1 + 2*x]))/4))/(64*(1 + p2)^(3/2)) + 
    ((p2*(2 - 2*x + x^2) - 2*(-1 + x - x^2 + x^3))*
      ((-2*G[{-1, -1, -1 - 2*x}, z] + 2*G[{-1, 1, -1 - 2*x}, z] - 
         2*G[{-1, 1, 1 + 2*x}, z] + 2*G[{-1, -1 - 2*x, -1}, z] + 
         2*G[{-1, -1 - 2*x, 1}, z] - 2*G[{-1, -1 - 2*x, -1 - 2*x}, z] + 
         2*G[{1, -1, -1 - 2*x}, z] - 2*G[{1, -1, 1 + 2*x}, z] + 
         2*G[{1, 1, 1 + 2*x}, z] - 2*G[{1, 1 + 2*x, -1}, z] - 
         2*G[{1, 1 + 2*x, 1}, z] + 2*G[{1, 1 + 2*x, 1 + 2*x}, z] - 
         2*G[{1, -1}, z]*Log[8] - 2*G[{1, 1 + 2*x}, z]*Log[8] + 
         G[{-1, 1}, z]*Log[64] + G[{-1, -1 - 2*x}, z]*Log[64] - 
         2*G[{-1, -1}, z]*Log[-1 - 2*x] - 2*G[{-1, 1}, z]*Log[-1 - 2*x] - 
         4*G[{-1, -1 - 2*x}, z]*Log[-1 - 2*x] + 2*G[{1, -1}, z]*
          Log[-1 - 2*x] + 2*G[{1, 1}, z]*Log[-1 - 2*x] + 
         4*G[{1, 1 + 2*x}, z]*Log[-1 - 2*x] + G[{-1, 1}, z]*Log[x^2] + 
         G[{-1, -1 - 2*x}, z]*Log[x^2] - G[{1, -1}, z]*Log[x^2] - 
         G[{1, 1 + 2*x}, z]*Log[x^2] + G[{-1, -1}, z]*Log[4*x^2] - 
         G[{-1, 1}, z]*Log[4*x^2] - 2*G[{-1, -1 - 2*x}, z]*Log[4*x^2] + 
         G[{1, -1}, z]*Log[4*x^2] - G[{1, 1}, z]*Log[4*x^2] + 
         2*G[{1, 1 + 2*x}, z]*Log[4*x^2] + 2*G[{-1, 1}, z]*Log[(1 + x)^2] + 
         2*G[{-1, -1 - 2*x}, z]*Log[(1 + x)^2] - 2*G[{1, -1}, z]*
          Log[(1 + x)^2] - 2*G[{1, 1 + 2*x}, z]*Log[(1 + x)^2] - 
         2*G[{-1, 1}, z]*Log[4*(1 + x)^2] - 2*G[{-1, -1 - 2*x}, z]*
          Log[4*(1 + x)^2] + 2*G[{1, -1}, z]*Log[4*(1 + x)^2] + 
         2*G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + G[{-1, 1}, z]*
          Log[(1 + 2*x)^2] + G[{-1, -1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
         G[{1, -1}, z]*Log[(1 + 2*x)^2] - G[{1, 1 + 2*x}, z]*
          Log[(1 + 2*x)^2])/2 + G[{-1}, z]*(Pi^2/12 + (23*Log[2]^2)/2 - 
         (5*Log[4]^2)/4 - Log[-4 - 8*x]*Log[-1 - 2*x] - 
         2*Log[-1 - 2*x]*Log[-1 - x] - Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
         2*Log[x]^2 - (Log[x^2]*Log[16*x^2])/4 - 2*Log[x]*Log[1/2 + x] - 
         2*Log[2]*Log[4*(1 + x)^2] - Log[(1 + x)^2]*Log[16*(1 + x)^2] + 
         (Log[x]*Log[65536/(1 + 2*x)^8])/4 - 
         (Log[1/2 + x]*Log[65536/(1 + 2*x)^8])/4 + Log[(1 + x)^2]*
          Log[(4*x)/(1 + 2*x)] + Log[2]*Log[x*(1 + 2*x)] + 
         2*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] - 2*Log[2*x*(1 + x)]*
          Log[1 + (1 + 2*x)^(-1)] - Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] - PolyLog[2, 1 + x^(-1)] - 
         3*PolyLog[2, (-1 - 2*x)^(-1)] + PolyLog[2, -1/(2*x)] + 
         2*PolyLog[2, x/(1 + x)] - 2*PolyLog[2, 2*(1 + x)] + 
         3*PolyLog[2, (1 + 2*x)^(-1)] + 2*PolyLog[2, x/(1 + 2*x)] - 
         PolyLog[2, (1 + x)/(1 + 2*x)] + 2*PolyLog[2, 1 + 2*x] - 
         4*PolyLog[2, (2 + 2*x)^(-1)] - 2*PolyLog[2, 1 - 1/(2*(1 + x))]) + 
       G[{1}, z]*(-Pi^2/12 - (23*Log[2]^2)/2 + (5*Log[4]^2)/4 + 
         Log[-4 - 8*x]*Log[-1 - 2*x] + 2*Log[-1 - 2*x]*Log[-1 - x] + 
         Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 2*Log[x]^2 + (Log[x^2]*Log[16*x^2])/
          4 + 2*Log[x]*Log[1/2 + x] + 2*Log[2]*Log[4*(1 + x)^2] + 
         Log[(1 + x)^2]*Log[16*(1 + x)^2] - (Log[x]*Log[65536/(1 + 2*x)^8])/
          4 + (Log[1/2 + x]*Log[65536/(1 + 2*x)^8])/4 - 
         Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] - Log[2]*Log[x*(1 + 2*x)] - 
         2*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] + 2*Log[2*x*(1 + x)]*
          Log[1 + (1 + 2*x)^(-1)] + Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] + PolyLog[2, 1 + x^(-1)] + 
         3*PolyLog[2, (-1 - 2*x)^(-1)] - PolyLog[2, -1/(2*x)] - 
         2*PolyLog[2, x/(1 + x)] + 2*PolyLog[2, 2*(1 + x)] - 
         3*PolyLog[2, (1 + 2*x)^(-1)] - 2*PolyLog[2, x/(1 + 2*x)] + 
         PolyLog[2, (1 + x)/(1 + 2*x)] - 2*PolyLog[2, 1 + 2*x] + 
         4*PolyLog[2, (2 + 2*x)^(-1)] + 2*PolyLog[2, 1 - 1/(2*(1 + x))])))/
     (64*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((-2 - 2*(-1 + p2)*x + (-2 + p2)*x^2 + 2*x^3)*(-8*Pi^2*G[{1 - 2*x}, z] + 
       8*Pi^2*G[{-1 + 2*x}, z] + 24*G[{1 - 2*x}, z]*G[{-1, -1 - 2*x}, 1] - 
       24*G[{-1 + 2*x}, z]*G[{-1, -1 - 2*x}, 1] - 48*G[{1 - 2*x}, z]*
        G[{-1, 1 + 2*x}, 1] + 48*G[{-1 + 2*x}, z]*G[{-1, 1 + 2*x}, 1] - 
       24*G[{1 - 2*x}, z]*G[{0, -1 - 2*x}, 1] + 24*G[{-1 + 2*x}, z]*
        G[{0, -1 - 2*x}, 1] + 24*G[{1 - 2*x}, z]*G[{0, 1 + 2*x}, 1] - 
       24*G[{-1 + 2*x}, z]*G[{0, 1 + 2*x}, 1] + 48*G[{1 - 2*x}, z]*
        G[{1 - 2*x, -1 - 2*x}, 1] - 48*G[{-1 + 2*x}, z]*
        G[{1 - 2*x, -1 - 2*x}, 1] + 48*G[{1 - 2*x}, z]*G[{1 + 2*x, 1}, 1] - 
       48*G[{-1 + 2*x}, z]*G[{1 + 2*x, 1}, 1] + 24*G[{1 - 2*x}, z]*
        G[{1 + 2*x, -1 - 2*x}, 1] - 24*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, -1 - 2*x}, 1] - 48*G[{1 - 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 
         1] + 48*G[{-1 + 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] - 
       72*G[{-1, -1, 1 - 2*x}, z] + 24*G[{-1, -1, -1 + 2*x}, z] + 
       24*G[{-1, 0, 1 - 2*x}, z] - 24*G[{-1, 0, -1 + 2*x}, z] - 
       48*G[{-1, 1, 1 - 2*x}, z] + 24*G[{-1, 1, -1 + 2*x}, z] - 
       48*G[{-1, 1, 1 + 2*x}, z] + 48*G[{-1, -1 - 2*x, 1 - 2*x}, z] - 
       24*G[{-1, 1 - 2*x, -1}, z] - 24*G[{-1, 1 - 2*x, 1}, z] + 
       48*G[{-1, 1 - 2*x, -1 - 2*x}, z] - 72*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 24*G[{-1, -1 + 2*x, -1}, z] + 
       24*G[{-1, -1 + 2*x, 1}, z] + 24*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{0, -1, 1 - 2*x}, z] - 48*G[{0, 1, -1 + 2*x}, z] + 
       48*G[{0, 1 - 2*x, -1}, z] + 48*G[{0, 1 - 2*x, 1}, z] + 
       48*G[{0, 1 - 2*x, 1 - 2*x}, z] - 48*G[{0, -1 + 2*x, -1}, z] - 
       48*G[{0, -1 + 2*x, 1}, z] - 48*G[{0, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{1, -1, -1 - 2*x}, z] - 24*G[{1, -1, 1 - 2*x}, z] + 
       48*G[{1, -1, -1 + 2*x}, z] + 24*G[{1, 0, 1 - 2*x}, z] - 
       24*G[{1, 0, -1 + 2*x}, z] - 24*G[{1, 1, 1 - 2*x}, z] + 
       72*G[{1, 1, -1 + 2*x}, z] - 24*G[{1, 1 - 2*x, -1}, z] - 
       24*G[{1, 1 - 2*x, 1}, z] - 24*G[{1, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{1, -1 + 2*x, -1}, z] + 24*G[{1, -1 + 2*x, 1}, z] - 
       24*G[{1, -1 + 2*x, 1 - 2*x}, z] + 72*G[{1, -1 + 2*x, -1 + 2*x}, z] - 
       48*G[{1, -1 + 2*x, 1 + 2*x}, z] - 48*G[{1, 1 + 2*x, -1 + 2*x}, z] - 
       24*G[{1 - 2*x, -1, -1}, z] - 24*G[{1 - 2*x, -1, 1}, z] + 
       48*G[{1 - 2*x, -1, -1 - 2*x}, z] - 72*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, -1, -1 + 2*x}, z] + 24*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 0, -1 + 2*x}, z] - 24*G[{1 - 2*x, 1, -1}, z] - 
       24*G[{1 - 2*x, 1, 1}, z] - 48*G[{1 - 2*x, 1, -1 - 2*x}, z] + 
       48*G[{1 - 2*x, 1, 1 - 2*x}, z] + 24*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       96*G[{1 - 2*x, 1, 1 + 2*x}, z] - 48*G[{1 - 2*x, -1 - 2*x, -1}, z] - 
       48*G[{1 - 2*x, -1 - 2*x, 1}, z] + 48*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, 
         z] - 48*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] - 
       24*G[{1 - 2*x, 1 - 2*x, -1}, z] - 24*G[{1 - 2*x, 1 - 2*x, 1}, z] - 
       48*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, z] - 
       72*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] + 
       24*G[{1 - 2*x, -1 + 2*x, -1}, z] + 24*G[{1 - 2*x, -1 + 2*x, 1}, z] + 
       24*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 24*G[{-1 + 2*x, -1, -1}, z] + 
       24*G[{-1 + 2*x, -1, 1}, z] - 96*G[{-1 + 2*x, -1, -1 - 2*x}, z] - 
       24*G[{-1 + 2*x, -1, 1 - 2*x}, z] - 48*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       48*G[{-1 + 2*x, -1, 1 + 2*x}, z] + 24*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       24*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 24*G[{-1 + 2*x, 1, -1}, z] + 
       24*G[{-1 + 2*x, 1, 1}, z] - 24*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       72*G[{-1 + 2*x, 1, -1 + 2*x}, z] - 48*G[{-1 + 2*x, 1, 1 + 2*x}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 24*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 24*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 
       24*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, z] + 
       72*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       48*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, -1}, z] + 48*G[{-1 + 2*x, 1 + 2*x, 1}, z] + 
       48*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, z] - 24*G[{-1 - 2*x, -1}, z]*
        Log[2] + 48*G[{-1 - 2*x, 1}, z]*Log[2] + 
       36*G[{-1 - 2*x, -1 - 2*x}, z]*Log[2] - 72*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[2] - 12*G[{1 - 2*x, -1}, z]*Log[2] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[2] - 108*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] - 
       72*G[{1 - 2*x, -1 + 2*x}, z]*Log[2] + 12*G[{-1 + 2*x, 1}, z]*Log[2] + 
       72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] + 108*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[2] - 72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[2] + 
       48*G[{1 + 2*x, -1}, z]*Log[2] + 72*G[{1 + 2*x, 1}, z]*Log[2] + 
       72*G[{1 + 2*x, -1 + 2*x}, z]*Log[2] - 36*G[{1 + 2*x, 1 + 2*x}, z]*
        Log[2] - 72*G[{-1 - 2*x}, z]*Log[2]^2 - 24*G[{1 - 2*x}, z]*Log[2]^2 + 
       24*G[{-1 + 2*x}, z]*Log[2]^2 + 72*G[{1 + 2*x}, z]*Log[2]^2 + 
       24*G[{-1, -1}, z]*Log[4] + 48*G[{-1, 1}, z]*Log[4] + 
       96*G[{-1 - 2*x, -1}, z]*Log[4] + 24*G[{-1 - 2*x, 1}, z]*Log[4] - 
       48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4] - 72*G[{1 - 2*x, -1}, z]*Log[4] - 
       48*G[{1 - 2*x, 1}, z]*Log[4] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[4] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] + 24*G[{-1 + 2*x, 1}, z]*Log[4] - 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 48*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[4] + 24*G[{1 + 2*x, -1}, z]*Log[4] - 48*G[{1 + 2*x, 1}, z]*
        Log[4] + 48*G[{1 + 2*x, 1 + 2*x}, z]*Log[4] + 
       48*G[{1 - 2*x}, z]*Log[4]^2 - 48*G[{-1 + 2*x}, z]*Log[4]^2 + 
       24*G[{-1, 1}, z]*Log[8] + 24*G[{-1, -1 + 2*x}, z]*Log[8] - 
       24*G[{1, -1}, z]*Log[8] - 24*G[{1, 1 - 2*x}, z]*Log[8] - 
       48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[8] + 24*G[{1 - 2*x, -1}, z]*Log[8] + 
       24*G[{1 - 2*x, 1}, z]*Log[8] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[8] - 
       24*G[{-1 + 2*x, -1}, z]*Log[8] - 24*G[{-1 + 2*x, 1}, z]*Log[8] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] - 48*G[{1 + 2*x, 1}, z]*Log[8] + 
       48*G[{1 + 2*x, -1 - 2*x}, z]*Log[8] + 24*G[{-1, -1}, z]*Log[16] - 
       24*G[{-1, -1 - 2*x}, z]*Log[16] + 24*G[{-1, 1 + 2*x}, z]*Log[16] - 
       48*G[{0, -1}, z]*Log[16] + 48*G[{0, 1}, z]*Log[16] - 
       48*G[{0, 1 + 2*x}, z]*Log[16] + 24*G[{1, -1}, z]*Log[16] - 
       48*G[{1, 1}, z]*Log[16] - 24*G[{1, -1 - 2*x}, z]*Log[16] + 
       24*G[{1, 1 + 2*x}, z]*Log[16] - 12*G[{-1 - 2*x, -1}, z]*Log[16] - 
       12*G[{-1 - 2*x, 1}, z]*Log[16] - 96*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[16] + 12*G[{1 - 2*x, -1}, z]*Log[16] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[16] + 24*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[16] + 36*G[{-1 + 2*x, -1}, z]*Log[16] + 12*G[{-1 + 2*x, 1}, z]*
        Log[16] - 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] + 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] - 60*G[{1 + 2*x, -1}, z]*
        Log[16] - 48*G[{1 + 2*x, -1 - 2*x}, z]*Log[16] + 
       12*G[{1 + 2*x}, z]*Log[4]*Log[16] - 6*G[{-1 - 2*x}, z]*Log[16]^2 + 
       6*G[{1 - 2*x}, z]*Log[16]^2 - 6*G[{-1 + 2*x}, z]*Log[16]^2 + 
       12*G[{1 - 2*x}, z]*Log[8]*Log[32] + 48*G[{-1, -1}, z]*Log[64] - 
       96*G[{-1, 1}, z]*Log[64] + 24*G[{-1, -1 - 2*x}, z]*Log[64] - 
       24*G[{-1, 1 - 2*x}, z]*Log[64] + 24*G[{-1, -1 + 2*x}, z]*Log[64] - 
       72*G[{0, -1}, z]*Log[64] + 72*G[{0, 1}, z]*Log[64] - 
       48*G[{0, -1 - 2*x}, z]*Log[64] + 72*G[{0, 1 - 2*x}, z]*Log[64] - 
       72*G[{0, -1 + 2*x}, z]*Log[64] + 48*G[{0, 1 + 2*x}, z]*Log[64] + 
       96*G[{1, -1}, z]*Log[64] - 72*G[{1, 1}, z]*Log[64] - 
       24*G[{1, 1 - 2*x}, z]*Log[64] + 24*G[{1, -1 + 2*x}, z]*Log[64] - 
       24*G[{1, 1 + 2*x}, z]*Log[64] - 36*G[{-1 - 2*x, -1}, z]*Log[64] - 
       24*G[{-1 - 2*x, 1}, z]*Log[64] + 12*G[{-1 - 2*x, 1 - 2*x}, z]*
        Log[64] + 48*G[{-1 - 2*x, 1 + 2*x}, z]*Log[64] + 
       48*G[{1 - 2*x, -1}, z]*Log[64] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[64] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] - 48*G[{-1 + 2*x, 1}, z]*
        Log[64] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[64] + 24*G[{1 + 2*x, -1}, z]*
        Log[64] + 36*G[{1 + 2*x, 1}, z]*Log[64] - 
       12*G[{1 + 2*x, -1 + 2*x}, z]*Log[64] + 24*G[{1 + 2*x, 1 + 2*x}, z]*
        Log[64] - 8*G[{1 - 2*x}, z]*Log[2]*Log[64] + 8*G[{-1 + 2*x}, z]*
        Log[2]*Log[64] + 12*G[{1 - 2*x}, z]*Log[4]*Log[64] - 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[64] - 12*G[{1 + 2*x}, z]*Log[4]*
        Log[64] - 12*G[{1 - 2*x}, z]*Log[8]*Log[64] + 
       12*G[{-1 + 2*x}, z]*Log[8]*Log[64] + 6*G[{-1 - 2*x}, z]*Log[16]*
        Log[64] + 6*G[{-1 - 2*x}, z]*Log[32]*Log[64] - 
       6*G[{-1 + 2*x}, z]*Log[32]*Log[64] - 6*G[{1 + 2*x}, z]*Log[32]*
        Log[64] - 6*G[{-1 - 2*x}, z]*Log[64]^2 + 3*G[{1 - 2*x}, z]*
        Log[64]^2 - 3*G[{-1 + 2*x}, z]*Log[64]^2 + 6*G[{1 + 2*x}, z]*
        Log[64]^2 - 24*G[{-1, -1}, z]*Log[256] + 48*G[{-1, 1}, z]*Log[256] - 
       24*G[{-1, -1 - 2*x}, z]*Log[256] - 24*G[{-1, -1 + 2*x}, z]*Log[256] + 
       48*G[{0, -1}, z]*Log[256] - 48*G[{0, 1}, z]*Log[256] + 
       72*G[{0, -1 - 2*x}, z]*Log[256] - 48*G[{0, 1 - 2*x}, z]*Log[256] + 
       48*G[{0, -1 + 2*x}, z]*Log[256] - 48*G[{0, 1 + 2*x}, z]*Log[256] - 
       72*G[{1, -1}, z]*Log[256] + 48*G[{1, 1}, z]*Log[256] + 
       24*G[{1, 1 - 2*x}, z]*Log[256] + 24*G[{1, 1 + 2*x}, z]*Log[256] - 
       12*G[{-1 - 2*x, -1}, z]*Log[256] - 12*G[{-1 - 2*x, 1}, z]*Log[256] + 
       24*G[{-1 - 2*x, -1 - 2*x}, z]*Log[256] + 12*G[{-1 - 2*x, 1 + 2*x}, z]*
        Log[256] - 12*G[{1 - 2*x, -1}, z]*Log[256] + 12*G[{1 - 2*x, 1}, z]*
        Log[256] + 12*G[{-1 + 2*x, 1}, z]*Log[256] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[256] - 24*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[256] + 24*G[{1 + 2*x, -1}, z]*Log[256] - 
       12*G[{1 + 2*x, 1 + 2*x}, z]*Log[256] - 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[256] + 12*G[{1 + 2*x}, z]*Log[2]*Log[256] + 
       12*G[{1 - 2*x}, z]*Log[4]*Log[256] - 12*G[{-1 + 2*x}, z]*Log[4]*
        Log[256] - 12*G[{1 + 2*x}, z]*Log[4]*Log[256] + 
       6*G[{-1 - 2*x}, z]*Log[16]*Log[256] + 24*G[{-1 - 2*x, -1}, z]*
        Log[512] + 12*G[{-1 - 2*x, -1 - 2*x}, z]*Log[512] + 
       24*G[{-1 - 2*x, 1 - 2*x}, z]*Log[512] - 12*G[{1 - 2*x, -1}, z]*
        Log[512] - 24*G[{1 - 2*x, -1 - 2*x}, z]*Log[512] - 
       36*G[{1 - 2*x, 1 - 2*x}, z]*Log[512] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[512] + 12*G[{-1 + 2*x, 1}, z]*Log[512] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[512] + 36*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[512] + 24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[512] - 
       24*G[{1 + 2*x, 1}, z]*Log[512] - 24*G[{1 + 2*x, -1 + 2*x}, z]*
        Log[512] - 12*G[{1 + 2*x, 1 + 2*x}, z]*Log[512] - 
       12*G[{-1 - 2*x}, z]*Log[4]*Log[512] - 12*G[{1 - 2*x}, z]*Log[4]*
        Log[512] + 12*G[{-1 + 2*x}, z]*Log[4]*Log[512] + 
       12*G[{1 + 2*x}, z]*Log[4]*Log[512] - 12*G[{-1 - 2*x, -1 - 2*x}, z]*
        Log[4096] + 12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[4096] - 
       12*G[{1 - 2*x, 1}, z]*Log[4096] - 12*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4096] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4096] + 
       12*G[{1 + 2*x, 1}, z]*Log[4096] - 12*G[{1 + 2*x, -1 - 2*x}, z]*
        Log[4096] + 24*G[{1 + 2*x, 1 + 2*x}, z]*Log[4096] - 
       6*G[{1 + 2*x}, z]*Log[2]*Log[4096] + G[{-1 - 2*x}, z]*Log[64]*
        Log[4096] + G[{1 - 2*x}, z]*Log[4096]^2 - G[{-1 + 2*x}, z]*
        Log[4096]^2 + 24*G[{1 - 2*x}, z]*Log[2]*Log[16384] - 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[16384] - 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[32768] + 12*G[{1 + 2*x}, z]*Log[2]*Log[32768] + 
       12*G[{-1 - 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[65536] + 
       12*G[{1 + 2*x, -1 - 2*x}, z]*Log[65536] - 18*G[{1 - 2*x}, z]*Log[2]*
        Log[65536] + 18*G[{-1 + 2*x}, z]*Log[2]*Log[65536] - 
       6*G[{1 + 2*x}, z]*Log[2]*Log[65536] + G[{-1 - 2*x}, z]*Log[64]*
        Log[65536] - 12*G[{-1 - 2*x, -1}, z]*Log[262144] - 
       12*G[{-1 - 2*x, 1 - 2*x}, z]*Log[262144] + 12*G[{1 + 2*x, 1}, z]*
        Log[262144] + 12*G[{1 + 2*x, -1 + 2*x}, z]*Log[262144] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[262144] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[262144] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[262144] - 
       12*G[{1 + 2*x}, z]*Log[2]*Log[262144] - 12*G[{-1 - 2*x}, z]*Log[4]*
        Log[262144] + 12*G[{1 + 2*x}, z]*Log[4]*Log[262144] + 
       12*G[{0, -1 - 2*x}, z]*Log[16777216] - 12*G[{0, 1 + 2*x}, z]*
        Log[16777216] + 12*G[{-1 - 2*x, -1}, z]*Log[16777216] - 
       12*G[{-1 - 2*x, 1 + 2*x}, z]*Log[16777216] - 12*G[{1 + 2*x, 1}, z]*
        Log[16777216] - 12*G[{1 + 2*x, 1 + 2*x}, z]*Log[16777216] + 
       10*G[{1 - 2*x}, z]*Log[2]*Log[16777216] - 10*G[{-1 + 2*x}, z]*Log[2]*
        Log[16777216] - G[{-1 - 2*x}, z]*Log[4]*Log[16777216] + 
       G[{1 + 2*x}, z]*Log[4]*Log[16777216] - 12*G[{0, -1 - 2*x}, z]*
        Log[4294967296] + 12*G[{0, 1 + 2*x}, z]*Log[4294967296] - 
       4*G[{-1 - 2*x}, z]*Log[2]*Log[281474976710656] - 
       4*G[{-1 + 2*x}, z]*Log[2]*Log[281474976710656] + 
       G[{1 - 2*x}, z]*Log[16]*Log[281474976710656] + G[{1 + 2*x}, z]*Log[16]*
        Log[281474976710656] - 4*G[{1 + 2*x}, z]*Log[2]*
        Log[324518553658426726783156020576256] - G[{1 - 2*x}, z]*Log[4]*
        Log[324518553658426726783156020576256] + G[{-1 + 2*x}, z]*Log[4]*
        Log[324518553658426726783156020576256] + G[{-1 - 2*x}, z]*Log[16]*
        Log[324518553658426726783156020576256] + 24*G[{-1 - 2*x}, z]*Log[2]*
        Log[2 + x^(-1)] - 72*G[{1 - 2*x}, z]*Log[2]*Log[2 + x^(-1)] + 
       72*G[{-1 + 2*x}, z]*Log[2]*Log[2 + x^(-1)] - 24*G[{1 + 2*x}, z]*Log[2]*
        Log[2 + x^(-1)] + 48*G[{-1, 1 - 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{-1, -1 + 2*x}, z]*Log[-1 - 2*x] - 96*G[{0, 1 - 2*x}, z]*
        Log[-1 - 2*x] + 96*G[{0, -1 + 2*x}, z]*Log[-1 - 2*x] + 
       48*G[{1, 1 - 2*x}, z]*Log[-1 - 2*x] - 48*G[{1, -1 + 2*x}, z]*
        Log[-1 - 2*x] + 48*G[{1 - 2*x, -1}, z]*Log[-1 - 2*x] + 
       48*G[{1 - 2*x, 1}, z]*Log[-1 - 2*x] + 96*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[-1 - 2*x] + 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 - 2*x] - 48*G[{-1 + 2*x, -1}, z]*
        Log[-1 - 2*x] - 48*G[{-1 + 2*x, 1}, z]*Log[-1 - 2*x] + 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[-1 - 2*x] - 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[-1 - 2*x] + 24*G[{-1 - 2*x}, z]*
        Log[2]*Log[-1 - 2*x] - 72*G[{1 - 2*x}, z]*Log[2]*Log[-1 - 2*x] + 
       72*G[{-1 + 2*x}, z]*Log[2]*Log[-1 - 2*x] - 24*G[{1 + 2*x}, z]*Log[2]*
        Log[-1 - 2*x] + 24*G[{1 - 2*x}, z]*Log[16]*Log[-1 - 2*x] - 
       48*G[{-1 + 2*x}, z]*Log[-4 - 8*x]*Log[-1 - 2*x] + 
       48*G[{1 - 2*x}, z]*Log[-1 - 2*x]^2 + 96*G[{1 - 2*x}, z]*Log[-1 - 2*x]*
        Log[-1 - x] - 96*G[{-1 + 2*x}, z]*Log[-1 - 2*x]*Log[-1 - x] - 
       96*G[{-1, -1}, z]*Log[1 - x] - 48*G[{-1, 1}, z]*Log[1 - x] + 
       96*G[{-1, -1 - 2*x}, z]*Log[1 - x] - 96*G[{-1, 1 - 2*x}, z]*
        Log[1 - x] + 48*G[{-1, -1 + 2*x}, z]*Log[1 - x] + 
       96*G[{0, -1}, z]*Log[1 - x] - 96*G[{0, 1}, z]*Log[1 - x] + 
       96*G[{0, 1 - 2*x}, z]*Log[1 - x] - 96*G[{0, -1 + 2*x}, z]*Log[1 - x] + 
       48*G[{1, -1}, z]*Log[1 - x] + 96*G[{1, 1}, z]*Log[1 - x] - 
       48*G[{1, 1 - 2*x}, z]*Log[1 - x] + 96*G[{1, -1 + 2*x}, z]*Log[1 - x] - 
       96*G[{1, 1 + 2*x}, z]*Log[1 - x] - 96*G[{1 - 2*x, -1}, z]*Log[1 - x] + 
       144*G[{1 - 2*x, 1}, z]*Log[1 - x] - 96*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 - x] - 96*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 
       48*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] - 144*G[{-1 + 2*x, -1}, z]*
        Log[1 - x] + 96*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 
       48*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] + 
       96*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] + 
       96*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 - x] - 96*G[{-1 - 2*x}, z]*Log[2]*
        Log[1 - x] + 48*G[{1 - 2*x}, z]*Log[2]*Log[1 - x] - 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[1 - x] + 96*G[{1 + 2*x}, z]*Log[2]*
        Log[1 - x] + 60*G[{-1 - 2*x}, z]*Log[16]*Log[1 - x] - 
       24*G[{1 - 2*x}, z]*Log[16]*Log[1 - x] + 24*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] - 72*G[{1 + 2*x}, z]*Log[16]*Log[1 - x] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[1 - x] - 12*G[{-1 - 2*x}, z]*
        Log[65536]*Log[1 - x] + 12*G[{1 + 2*x}, z]*Log[65536]*Log[1 - x] - 
       216*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 216*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[1 - x] - 204*G[{1 - 2*x}, z]*Log[1 - x]^2 + 
       204*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 84*G[{-1, -1}, z]*
        Log[(-1 + x)^2] + 12*G[{-1, 1}, z]*Log[(-1 + x)^2] - 
       48*G[{-1, -1 - 2*x}, z]*Log[(-1 + x)^2] + 12*G[{-1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       72*G[{0, -1}, z]*Log[(-1 + x)^2] + 72*G[{0, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[(-1 + x)^2] + 24*G[{0, -1 + 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1}, z]*Log[(-1 + x)^2] - 
       84*G[{1, 1}, z]*Log[(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       48*G[{1, 1 + 2*x}, z]*Log[(-1 + x)^2] + 84*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] - 84*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] + 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[(-1 + x)^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 84*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 84*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(-1 + x)^2] + 
       72*G[{-1 - 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 24*G[{1 - 2*x}, z]*Log[2]*
        Log[(-1 + x)^2] + 24*G[{-1 + 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 
       72*G[{1 + 2*x}, z]*Log[2]*Log[(-1 + x)^2] - 60*G[{-1 - 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] + 12*G[{1 - 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[(-1 + x)^2] + 60*G[{1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)^2] - 60*G[{-1 - 2*x}, z]*Log[16]*Log[(-1 + x)^2] + 
       60*G[{1 + 2*x}, z]*Log[16]*Log[(-1 + x)^2] + 12*G[{-1 - 2*x}, z]*
        Log[256]*Log[(-1 + x)^2] + 12*G[{1 - 2*x}, z]*Log[256]*
        Log[(-1 + x)^2] - 12*G[{-1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] - 
       12*G[{1 + 2*x}, z]*Log[256]*Log[(-1 + x)^2] + 12*G[{-1 - 2*x}, z]*
        Log[65536]*Log[(-1 + x)^2] - 12*G[{1 + 2*x}, z]*Log[65536]*
        Log[(-1 + x)^2] + 30*G[{1 - 2*x}, z]*Log[(-1 + x)^2]^2 - 
       30*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 - 12*G[{-1, -1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1, 1}, z]*Log[16*(-1 + x)^2] + 
       12*G[{-1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 24*G[{0, -1}, z]*Log[16*(-1 + x)^2] - 
       24*G[{0, 1}, z]*Log[16*(-1 + x)^2] - 24*G[{0, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] + 24*G[{0, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1, -1}, z]*Log[16*(-1 + x)^2] + 12*G[{1, 1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 12*G[{1 - 2*x, -1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{1 - 2*x, 1}, z]*Log[16*(-1 + x)^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[16*(-1 + x)^2] - 
       12*G[{-1 + 2*x, -1}, z]*Log[16*(-1 + x)^2] + 12*G[{-1 + 2*x, 1}, z]*
        Log[16*(-1 + x)^2] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16*(-1 + x)^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16*(-1 + x)^2] + 6*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*(-1 + x)^2] - 6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*(-1 + x)^2] + 24*G[{-1 - 2*x}, z]*Log[2]*Log[-x^(-1)] - 
       72*G[{1 - 2*x}, z]*Log[2]*Log[-x^(-1)] + 72*G[{-1 + 2*x}, z]*Log[2]*
        Log[-x^(-1)] - 24*G[{1 + 2*x}, z]*Log[2]*Log[-x^(-1)] - 
       24*G[{-1 - 2*x}, z]*Log[2 + x^(-1)]*Log[-x^(-1)] + 
       72*G[{1 - 2*x}, z]*Log[2 + x^(-1)]*Log[-x^(-1)] - 
       72*G[{-1 + 2*x}, z]*Log[2 + x^(-1)]*Log[-x^(-1)] + 
       24*G[{1 + 2*x}, z]*Log[2 + x^(-1)]*Log[-x^(-1)] + 
       24*G[{-1 - 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
       24*G[{1 + 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
       12*G[{-1 - 2*x}, z]*Log[2]*Log[x^(-1)] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[x^(-1)] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[x^(-1)] - 
       12*G[{1 + 2*x}, z]*Log[2]*Log[x^(-1)] - 24*G[{-1 - 2*x}, z]*Log[4]*
        Log[x^(-1)] - 12*G[{1 - 2*x}, z]*Log[4]*Log[x^(-1)] + 
       12*G[{-1 + 2*x}, z]*Log[4]*Log[x^(-1)] + 12*G[{1 - 2*x}, z]*Log[8]*
        Log[x^(-1)] - 12*G[{-1 + 2*x}, z]*Log[8]*Log[x^(-1)] - 
       12*G[{1 + 2*x}, z]*Log[8]*Log[x^(-1)] + 12*G[{1 + 2*x}, z]*Log[16]*
        Log[x^(-1)] + 6*G[{-1 - 2*x}, z]*Log[64]*Log[x^(-1)] - 
       108*G[{-1 - 2*x}, z]*Log[2]*Log[-x] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[-x] - 36*G[{-1 + 2*x}, z]*Log[2]*Log[-x] + 
       108*G[{1 + 2*x}, z]*Log[2]*Log[-x] + 12*G[{1 - 2*x}, z]*Log[8]*
        Log[-x] - 12*G[{-1 + 2*x}, z]*Log[8]*Log[-x] - 
       12*G[{1 + 2*x}, z]*Log[8]*Log[-x] + 18*G[{-1 - 2*x}, z]*Log[64]*
        Log[-x] - 12*G[{1 + 2*x}, z]*Log[64]*Log[-x] + 
       24*G[{-1 - 2*x}, z]*Log[512]*Log[-x] - 24*G[{1 - 2*x}, z]*Log[512]*
        Log[-x] + 24*G[{-1 + 2*x}, z]*Log[512]*Log[-x] - 
       24*G[{1 + 2*x}, z]*Log[512]*Log[-x] - 12*G[{-1 - 2*x}, z]*Log[262144]*
        Log[-x] + 12*G[{1 + 2*x}, z]*Log[262144]*Log[-x] + 
       12*G[{1 - 2*x}, z]*Log[-x^(-9)]*Log[-x] - 12*G[{-1 + 2*x}, z]*
        Log[-x^(-9)]*Log[-x] - 48*G[{-1 - 2*x}, z]*Log[2]*Log[x] - 
       48*G[{1 - 2*x}, z]*Log[2]*Log[x] + 48*G[{-1 + 2*x}, z]*Log[2]*Log[x] + 
       48*G[{1 + 2*x}, z]*Log[2]*Log[x] - 24*G[{-1 - 2*x}, z]*Log[4]*Log[x] + 
       24*G[{1 + 2*x}, z]*Log[4]*Log[x] + 48*G[{-1 - 2*x}, z]*Log[16]*
        Log[x] - 36*G[{1 - 2*x}, z]*Log[16]*Log[x] + 36*G[{-1 + 2*x}, z]*
        Log[16]*Log[x] - 12*G[{1 + 2*x}, z]*Log[16]*Log[x] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[x] - 24*G[{1 - 2*x}, z]*Log[256]*
        Log[x] + 24*G[{-1 + 2*x}, z]*Log[256]*Log[x] - 
       24*G[{1 + 2*x}, z]*Log[256]*Log[x] - 144*G[{1 - 2*x}, z]*Log[x]^2 + 
       144*G[{-1 + 2*x}, z]*Log[x]^2 + 36*G[{-1, -1}, z]*Log[x^2] + 
       36*G[{-1, 1}, z]*Log[x^2] - 72*G[{-1, -1 - 2*x}, z]*Log[x^2] + 
       12*G[{-1, 1 - 2*x}, z]*Log[x^2] - 36*G[{-1, -1 + 2*x}, z]*Log[x^2] + 
       24*G[{-1, 1 + 2*x}, z]*Log[x^2] - 72*G[{0, -1}, z]*Log[x^2] + 
       72*G[{0, 1}, z]*Log[x^2] + 48*G[{0, -1 - 2*x}, z]*Log[x^2] - 
       72*G[{0, 1 - 2*x}, z]*Log[x^2] + 72*G[{0, -1 + 2*x}, z]*Log[x^2] - 
       48*G[{0, 1 + 2*x}, z]*Log[x^2] - 36*G[{1, -1}, z]*Log[x^2] - 
       36*G[{1, 1}, z]*Log[x^2] - 24*G[{1, -1 - 2*x}, z]*Log[x^2] + 
       36*G[{1, 1 - 2*x}, z]*Log[x^2] - 12*G[{1, -1 + 2*x}, z]*Log[x^2] + 
       72*G[{1, 1 + 2*x}, z]*Log[x^2] + 36*G[{1 - 2*x, -1}, z]*Log[x^2] - 
       132*G[{1 - 2*x, 1}, z]*Log[x^2] + 60*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[x^2] - 36*G[{1 - 2*x, -1 + 2*x}, z]*Log[x^2] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[x^2] + 132*G[{-1 + 2*x, -1}, z]*
        Log[x^2] - 36*G[{-1 + 2*x, 1}, z]*Log[x^2] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x^2] + 36*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x^2] - 60*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 
       48*G[{-1 - 2*x}, z]*Log[2]*Log[x^2] - 12*G[{1 - 2*x}, z]*Log[2]*
        Log[x^2] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[x^2] + 
       48*G[{1 + 2*x}, z]*Log[2]*Log[x^2] - 48*G[{-1 - 2*x}, z]*Log[4]*
        Log[x^2] + 24*G[{1 - 2*x}, z]*Log[4]*Log[x^2] + 
       24*G[{-1 + 2*x}, z]*Log[4]*Log[x^2] + 48*G[{1 + 2*x}, z]*Log[4]*
        Log[x^2] + 36*G[{1 - 2*x}, z]*Log[16]*Log[x^2] - 
       36*G[{-1 + 2*x}, z]*Log[16]*Log[x^2] - 12*G[{1 + 2*x}, z]*Log[16]*
        Log[x^2] + 18*G[{-1 - 2*x}, z]*Log[256]*Log[x^2] + 
       24*G[{1 - 2*x}, z]*Log[256]*Log[x^2] - 24*G[{-1 + 2*x}, z]*Log[256]*
        Log[x^2] - 12*G[{1 + 2*x}, z]*Log[256]*Log[x^2] + 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] - 12*G[{-1 + 2*x}, z]*
        Log[(-1 + x)^2]*Log[x^2] + 102*G[{1 - 2*x}, z]*Log[x^2]^2 - 
       90*G[{-1 + 2*x}, z]*Log[x^2]^2 - 24*G[{-1, -1}, z]*Log[4*x^2] + 
       24*G[{-1, 1}, z]*Log[4*x^2] + 24*G[{-1, -1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{-1, 1 + 2*x}, z]*Log[4*x^2] + 48*G[{0, -1}, z]*Log[4*x^2] - 
       48*G[{0, 1}, z]*Log[4*x^2] - 48*G[{0, -1 - 2*x}, z]*Log[4*x^2] + 
       48*G[{0, 1 + 2*x}, z]*Log[4*x^2] - 24*G[{1, -1}, z]*Log[4*x^2] + 
       24*G[{1, 1}, z]*Log[4*x^2] + 24*G[{1, -1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{1, 1 + 2*x}, z]*Log[4*x^2] - 72*G[{1 - 2*x, -1}, z]*Log[4*x^2] + 
       24*G[{1 - 2*x, 1}, z]*Log[4*x^2] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*x^2] - 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] - 
       24*G[{-1 + 2*x, -1}, z]*Log[4*x^2] + 72*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] + 12*G[{-1, -1}, z]*
        Log[16*x^2] - 12*G[{-1, 1}, z]*Log[16*x^2] + 12*G[{-1, 1 - 2*x}, z]*
        Log[16*x^2] - 12*G[{-1, -1 + 2*x}, z]*Log[16*x^2] - 
       24*G[{0, -1}, z]*Log[16*x^2] + 24*G[{0, 1}, z]*Log[16*x^2] - 
       24*G[{0, 1 - 2*x}, z]*Log[16*x^2] + 24*G[{0, -1 + 2*x}, z]*
        Log[16*x^2] + 12*G[{1, -1}, z]*Log[16*x^2] - 
       12*G[{1, 1}, z]*Log[16*x^2] + 12*G[{1, 1 - 2*x}, z]*Log[16*x^2] - 
       12*G[{1, -1 + 2*x}, z]*Log[16*x^2] + 12*G[{1 - 2*x, -1}, z]*
        Log[16*x^2] - 12*G[{1 - 2*x, 1}, z]*Log[16*x^2] + 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[16*x^2] - 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[16*x^2] + 12*G[{-1 + 2*x, -1}, z]*Log[16*x^2] - 
       12*G[{-1 + 2*x, 1}, z]*Log[16*x^2] + 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[16*x^2] - 12*G[{-1 + 2*x, -1 + 2*x}, z]*Log[16*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2] + 6*G[{1 - 2*x}, z]*Log[x^2]*
        Log[256*x^2] - 6*G[{-1 + 2*x}, z]*Log[x^2]*Log[256*x^2] - 
       24*G[{-1, -1}, z]*Log[(1 - 2*x)^2*x^2] - 12*G[{-1, 1}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{-1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{0, -1}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{0, 1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{0, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 24*G[{0, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1, -1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{1, 1}, z]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 24*G[{1, 1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 24*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] + 
       36*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       36*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 54*G[{-1 - 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] - 36*G[{-1 + 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 36*G[{1 + 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^2] + 6*G[{-1 - 2*x}, z]*Log[8]*
        Log[(1 - 2*x)^2*x^2] - 12*G[{1 + 2*x}, z]*Log[8]*
        Log[(1 - 2*x)^2*x^2] + 6*G[{-1 - 2*x}, z]*Log[64]*
        Log[(1 - 2*x)^2*x^2] + 48*G[{-1 - 2*x}, z]*Log[x]*Log[1/2 + x] - 
       48*G[{1 + 2*x}, z]*Log[x]*Log[1/2 + x] + 48*G[{1 - 2*x}, z]*Log[2]*
        Log[x*(1 + x)] - 48*G[{-1 + 2*x}, z]*Log[2]*Log[x*(1 + x)] - 
       24*G[{-1 - 2*x}, z]*Log[4]*Log[x*(1 + x)] + 48*G[{1 - 2*x}, z]*Log[4]*
        Log[x*(1 + x)] - 48*G[{-1 + 2*x}, z]*Log[4]*Log[x*(1 + x)] + 
       24*G[{1 + 2*x}, z]*Log[4]*Log[x*(1 + x)] + 72*G[{-1, -1}, z]*
        Log[(1 + x)^2] - 24*G[{-1, 1}, z]*Log[(1 + x)^2] - 
       24*G[{-1, -1 - 2*x}, z]*Log[(1 + x)^2] + 24*G[{-1, 1 + 2*x}, z]*
        Log[(1 + x)^2] - 48*G[{0, -1}, z]*Log[(1 + x)^2] + 
       48*G[{0, 1}, z]*Log[(1 + x)^2] + 48*G[{0, -1 - 2*x}, z]*
        Log[(1 + x)^2] - 48*G[{0, 1 + 2*x}, z]*Log[(1 + x)^2] + 
       24*G[{1, -1}, z]*Log[(1 + x)^2] - 72*G[{1, 1}, z]*Log[(1 + x)^2] - 
       24*G[{1, -1 - 2*x}, z]*Log[(1 + x)^2] + 24*G[{1, 1 + 2*x}, z]*
        Log[(1 + x)^2] + 48*G[{-1 - 2*x, -1}, z]*Log[(1 + x)^2] - 
       96*G[{-1 - 2*x, 1}, z]*Log[(1 + x)^2] - 24*G[{1 - 2*x, -1}, z]*
        Log[(1 + x)^2] + 72*G[{1 - 2*x, 1}, z]*Log[(1 + x)^2] - 
       72*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 + x)^2] + 
       24*G[{1 - 2*x, 1 + 2*x}, z]*Log[(1 + x)^2] - 72*G[{-1 + 2*x, -1}, z]*
        Log[(1 + x)^2] + 24*G[{-1 + 2*x, 1}, z]*Log[(1 + x)^2] - 
       24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[(1 + x)^2] + 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 + x)^2] + 96*G[{1 + 2*x, -1}, z]*
        Log[(1 + x)^2] - 48*G[{1 + 2*x, 1}, z]*Log[(1 + x)^2] + 
       48*G[{1 - 2*x}, z]*Log[2]*Log[(1 + x)^2] - 48*G[{-1 + 2*x}, z]*Log[2]*
        Log[(1 + x)^2] + 48*G[{1 - 2*x}, z]*Log[4]*Log[(1 + x)^2] - 
       24*G[{-1 + 2*x}, z]*Log[4]*Log[(1 + x)^2] - 48*G[{1 - 2*x}, z]*Log[8]*
        Log[(1 + x)^2] + 48*G[{-1 + 2*x}, z]*Log[8]*Log[(1 + x)^2] + 
       24*G[{-1 - 2*x}, z]*Log[64]*Log[(1 + x)^2] - 48*G[{1 - 2*x}, z]*
        Log[64]*Log[(1 + x)^2] + 48*G[{-1 + 2*x}, z]*Log[64]*Log[(1 + x)^2] - 
       24*G[{1 + 2*x}, z]*Log[64]*Log[(1 + x)^2] + 12*G[{1 - 2*x}, z]*
        Log[128]*Log[(1 + x)^2] + 24*G[{-1 + 2*x}, z]*Log[1/(8*Sqrt[2])]*
        Log[(1 + x)^2] + 24*G[{1 - 2*x}, z]*Log[8*Sqrt[2]]*Log[(1 + x)^2] - 
       24*G[{-1 + 2*x}, z]*Log[8*Sqrt[2]]*Log[(1 + x)^2] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[(1 + x)^2] + 72*G[{1 - 2*x}, z]*
        Log[(1 + x)^2]^2 - 72*G[{-1 + 2*x}, z]*Log[(1 + x)^2]^2 - 
       72*G[{-1, -1}, z]*Log[4*(1 + x)^2] + 24*G[{-1, 1}, z]*
        Log[4*(1 + x)^2] + 24*G[{-1, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 
       24*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 48*G[{0, -1}, z]*
        Log[4*(1 + x)^2] - 48*G[{0, 1}, z]*Log[4*(1 + x)^2] - 
       48*G[{0, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 48*G[{0, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] - 24*G[{1, -1}, z]*Log[4*(1 + x)^2] + 
       72*G[{1, 1}, z]*Log[4*(1 + x)^2] + 24*G[{1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 24*G[{1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{-1 - 2*x, -1}, z]*Log[4*(1 + x)^2] + 96*G[{-1 - 2*x, 1}, z]*
        Log[4*(1 + x)^2] + 24*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 
       72*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] + 72*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 24*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       72*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] - 24*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] + 24*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 
       72*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       96*G[{1 + 2*x, -1}, z]*Log[4*(1 + x)^2] + 48*G[{1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] + 48*G[{-1 - 2*x}, z]*Log[2]*Log[4*(1 + x)^2] - 
       48*G[{1 + 2*x}, z]*Log[2]*Log[4*(1 + x)^2] - 24*G[{-1 + 2*x}, z]*
        Log[x^2]*Log[4*(1 + x)^2] + 24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*
        Log[4*(1 + x)^2] - 24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*
        Log[16*(1 + x)^2] - 36*G[{-1 - 2*x}, z]*Log[2]*
        Log[(-1 + x)/(-1 + 2*x)] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[(-1 + x)/(-1 + 2*x)] - 36*G[{-1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)/(-1 + 2*x)] + 48*G[{1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)/(-1 + 2*x)] - 6*G[{-1 - 2*x}, z]*Log[4]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[4]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[4]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{1 + 2*x}, z]*Log[16]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{1 - 2*x}, z]*Log[64]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*Log[64]*
        Log[(-1 + x)/(-1 + 2*x)] + 6*G[{-1 - 2*x}, z]*Log[256]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{-1 - 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{1 + 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] + 48*G[{-1 - 2*x}, z]*Log[1/(4*2^(1/4))]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[1/(4*2^(1/4))]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[1/(4*2^(1/4))]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[4*2^(1/4)]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[4*2^(1/4)]*
        Log[(-1 + x)/(-1 + 2*x)] + 48*G[{1 + 2*x}, z]*Log[4*2^(1/4)]*
        Log[(-1 + x)/(-1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[1 - x]*
        Log[(-1 + x)/(-1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[1 - x]*
        Log[(-1 + x)/(-1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[x]*
        Log[(-1 + x)/(-1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[x]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{1 - 2*x}, z]*
        Log[(-1 + x)/(-1 + 2*x)]^2 - 24*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/(-1 + 2*x)]^2 - 12*G[{-1 - 2*x}, z]*Log[2]*
        Log[x/(-1 + 2*x)] + 60*G[{1 - 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] + 
       144*G[{1 + 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] - 
       18*G[{-1 - 2*x}, z]*Log[4]*Log[x/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[4]*Log[x/(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*
        Log[4]*Log[x/(-1 + 2*x)] - 48*G[{-1 - 2*x}, z]*Log[8]*
        Log[x/(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[8]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[64]*Log[x/(-1 + 2*x)] + 
       6*G[{-1 - 2*x}, z]*Log[256]*Log[x/(-1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[1/(4*2^(1/4))]*Log[x/(-1 + 2*x)] + 
       48*G[{-1 - 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[4*2^(1/4)]*Log[x/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[8]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[8]*Log[(2*x)/(-1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[16]*Log[(2*x)/(-1 + 2*x)] + 
       72*G[{-1 - 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] - 
       72*G[{1 + 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] + 48*G[{-1 - 2*x}, z]*
        Log[8]*Log[x*(-1 + 2*x)] - 24*G[{1 - 2*x}, z]*Log[8]*
        Log[x*(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 
       48*G[{1 + 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] - 12*G[{-1 - 2*x}, z]*
        Log[64]*Log[x*(-1 + 2*x)] - 12*G[{1 - 2*x}, z]*Log[64]*
        Log[x*(-1 + 2*x)] + 12*G[{-1 + 2*x}, z]*Log[64]*Log[x*(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[64]*Log[x*(-1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[4096]*Log[x*(-1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[4096]*Log[x*(-1 + 2*x)] - 
       18*G[{1 - 2*x}, z]*Log[2]*Log[(1 + 2*x)^(-8)] + 
       18*G[{-1 + 2*x}, z]*Log[2]*Log[(1 + 2*x)^(-8)] - 
       6*G[{1 + 2*x}, z]*Log[2]*Log[(1 + 2*x)^(-8)] + 
       G[{-1 - 2*x}, z]*Log[64]*Log[(1 + 2*x)^(-8)] + 
       6*G[{-1 - 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] - 
       18*G[{1 - 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] + 
       18*G[{-1 + 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] - 
       6*G[{1 + 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] - 
       6*G[{-1 - 2*x}, z]*Log[x]*Log[65536/(1 + 2*x)^8] + 
       6*G[{1 + 2*x}, z]*Log[x]*Log[65536/(1 + 2*x)^8] + 
       6*G[{-1 - 2*x}, z]*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 
       6*G[{1 + 2*x}, z]*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 
       48*G[{-1 - 2*x}, z]*Log[8]*Log[x/(1 + 2*x)] + 48*G[{1 + 2*x}, z]*
        Log[8]*Log[x/(1 + 2*x)] + 48*G[{-1 - 2*x}, z]*Log[16]*
        Log[x/(1 + 2*x)] - 48*G[{1 + 2*x}, z]*Log[16]*Log[x/(1 + 2*x)] + 
       12*G[{-1 - 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{1 + 2*x}, z]*Log[4096]*Log[x/(1 + 2*x)] - 
       12*G[{-1 - 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       12*G[{1 + 2*x}, z]*Log[65536]*Log[x/(1 + 2*x)] + 
       96*G[{1 - 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] - 
       96*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] - 
       72*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] + 
       72*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] - 
       72*G[{1 - 2*x}, z]*Log[2]*Log[(2*x)/(1 + 2*x)] + 
       72*G[{-1 + 2*x}, z]*Log[2]*Log[(2*x)/(1 + 2*x)] - 
       36*G[{1 - 2*x}, z]*Log[x^2]*Log[(2*x)/(1 + 2*x)] + 
       36*G[{-1 + 2*x}, z]*Log[x^2]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] + 
       24*G[{1 + 2*x}, z]*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[2]*Log[(1 + x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[2]*Log[(1 + x)/(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[4]*Log[(1 + x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[4]*Log[(1 + x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[4]*Log[(1 + x)/(1 + 2*x)] + 
       24*G[{1 + 2*x}, z]*Log[4]*Log[(1 + x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[8]*Log[(1 + x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[8]*Log[(1 + x)/(1 + 2*x)] - 
       24*G[{-1 - 2*x}, z]*Log[64]*Log[(1 + x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[64]*Log[(1 + x)/(1 + 2*x)] - 
       48*G[{-1 + 2*x}, z]*Log[64]*Log[(1 + x)/(1 + 2*x)] + 
       24*G[{1 + 2*x}, z]*Log[64]*Log[(1 + x)/(1 + 2*x)] + 
       24*G[{-1 - 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
       72*G[{1 - 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] + 
       72*G[{-1 + 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
       24*G[{1 + 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
       48*G[{-1 - 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] + 
       144*G[{1 - 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] - 
       144*G[{-1 + 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*Log[4]*Log[1 + 2*x] - 48*G[{-1 + 2*x}, z]*Log[4]*
        Log[1 + 2*x] - 24*G[{-1 - 2*x}, z]*Log[16]*Log[1 + 2*x] + 
       48*G[{1 - 2*x}, z]*Log[16]*Log[1 + 2*x] - 48*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 + 2*x] + 24*G[{1 + 2*x}, z]*Log[16]*Log[1 + 2*x] - 
       48*G[{-1 - 2*x}, z]*Log[x]*Log[1 + 2*x] + 144*G[{1 - 2*x}, z]*Log[x]*
        Log[1 + 2*x] - 144*G[{-1 + 2*x}, z]*Log[x]*Log[1 + 2*x] + 
       48*G[{1 + 2*x}, z]*Log[x]*Log[1 + 2*x] - 6*G[{-1 - 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] + 18*G[{1 - 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] - 18*G[{-1 + 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] + 6*G[{1 + 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] - 72*G[{1 - 2*x}, z]*Log[2]*
        Log[x*(1 + 2*x)] + 72*G[{-1 + 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] - 
       48*G[{-1 - 2*x}, z]*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] + 
       48*G[{1 + 2*x}, z]*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] - 
       24*G[{-1, 1}, z]*Log[(1 + 2*x)^2] + 24*G[{-1, -1 + 2*x}, z]*
        Log[(1 + 2*x)^2] + 48*G[{0, 1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
       48*G[{0, -1 + 2*x}, z]*Log[(1 + 2*x)^2] + 24*G[{1, -1}, z]*
        Log[(1 + 2*x)^2] - 24*G[{1, 1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
       48*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 + 2*x)^2] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 + 2*x)^2] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 + 2*x)^2] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 + 2*x)^2] + 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 + 2*x)^2] - 
       12*G[{1 - 2*x}, z]*Log[2]*Log[(1 + 2*x)^2] + 12*G[{-1 + 2*x}, z]*
        Log[2]*Log[(1 + 2*x)^2] + 24*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[(1 + 2*x)^2] - 24*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[(1 + 2*x)^2] - 12*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[(1 + 2*x)^2] + 12*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[(1 + 2*x)^2] + 12*G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       12*G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       48*G[{-1 - 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] - 
       144*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] + 
       144*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] - 
       48*G[{1 + 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] + 
       48*G[{-1 - 2*x}, z]*Log[2*x*(1 + x)]*Log[1 + (1 + 2*x)^(-1)] - 
       48*G[{1 + 2*x}, z]*Log[2*x*(1 + x)]*Log[1 + (1 + 2*x)^(-1)] + 
       24*G[{-1 - 2*x}, z]*Log[-64/(1 + 2*x)]*Log[1 + (1 + 2*x)^(-1)] - 
       24*G[{1 + 2*x}, z]*Log[-64/(1 + 2*x)]*Log[1 + (1 + 2*x)^(-1)] + 
       72*G[{1 - 2*x}, z]*PolyLog[2, 1 + x^(-1)] - 72*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 + x^(-1)] + 216*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] - 216*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] - 168*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 168*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] + 192*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 192*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 144*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 144*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 48*G[{1 - 2*x}, z]*
        PolyLog[2, 1/2 - x] + 48*G[{-1 + 2*x}, z]*PolyLog[2, 1/2 - x] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - x] - 72*G[{1 - 2*x}, z]*PolyLog[2, -1/(2*x)] + 
       72*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] - 72*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] + 72*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       216*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + x)] + 216*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + x)] - 144*G[{1 - 2*x}, z]*PolyLog[2, x/(1 + x)] + 
       144*G[{-1 + 2*x}, z]*PolyLog[2, x/(1 + x)] + 96*G[{1 - 2*x}, z]*
        PolyLog[2, 2*(1 + x)] - 96*G[{-1 + 2*x}, z]*PolyLog[2, 2*(1 + x)] + 
       168*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       168*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       72*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       72*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 
       96*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] + 96*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 216*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] + 216*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] - 144*G[{1 - 2*x}, z]*
        PolyLog[2, x/(1 + 2*x)] + 144*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 + 2*x)] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] - 72*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] - 96*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 2*x] + 96*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 2*x] + 
       288*G[{1 - 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] - 
       288*G[{-1 + 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] - 
       48*G[{-1 - 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
       144*G[{1 - 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] - 
       144*G[{-1 + 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
       48*G[{1 + 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
       G[{-1}, z]*(4*Pi^2 - 24*G[{-1, -1 - 2*x}, 1] + 
         48*G[{-1, 1 + 2*x}, 1] + 24*G[{0, -1 - 2*x}, 1] - 
         24*G[{0, 1 + 2*x}, 1] - 48*G[{1 - 2*x, -1 - 2*x}, 1] - 
         48*G[{1 + 2*x, 1}, 1] - 24*G[{1 + 2*x, -1 - 2*x}, 1] + 
         48*G[{1 + 2*x, 1 + 2*x}, 1] + 96*Log[2]^2 + 48*Log[4]^2 - 
         6*Log[16]^2 + 6*Log[64]^2 + Log[64]*Log[256] - 8*Log[2]*Log[4096] + 
         Log[16]*Log[4096] - 3*Log[4096]^2 - 12*Log[2]*Log[32768] + 
         36*Log[2]*Log[262144] - 2*Log[8]*Log[262144] - 
         10*Log[2]*Log[16777216] + Log[64]*Log[281474976710656] + 
         Log[16]*Log[18014398509481984] - 4*Log[2]*
          Log[324518553658426726783156020576256] + 
         48*Log[2]*Log[2 + x^(-1)] - 24*Log[4]*Log[2 + x^(-1)] + 
         48*Log[2]*Log[-1 - 2*x] - 24*Log[4]*Log[-1 - 2*x] - 
         24*Log[4]*Log[1 - x] + 48*Log[16]*Log[1 - x] - 
         24*Log[256]*Log[1 - x] + 48*Log[2]*Log[(-1 + x)^2] - 
         24*Log[4]*Log[(-1 + x)^2] - 24*Log[256]*Log[(-1 + x)^2] + 
         24*Log[4096]*Log[(-1 + x)^2] + 18*Log[(-1 + x)^2]^2 - 
         6*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] + 48*Log[2]*Log[-x^(-1)] - 
         24*Log[4]*Log[-x^(-1)] - 24*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
         36*Log[2]*Log[x^(-1)] + 2*Log[64]*Log[x^(-1)] - 72*Log[2]*Log[-x] + 
         24*Log[8]*Log[-x] + 24*Log[4]*Log[x] + 24*Log[16]*Log[x] - 
         24*Log[256]*Log[x] + 48*Log[x]^2 + 12*Log[2]*Log[x^2] + 
         48*Log[4]*Log[x^2] - 48*Log[16]*Log[x^2] - 12*Log[(-1 + x)^2]*
          Log[x^2] - 6*Log[x^2]^2 - 12*Log[(-1 + x)^2]*Log[16*x^2] - 
         12*Log[x^2]*Log[16*x^2] + 6*Log[x^2]*Log[256*x^2] - 
         48*Log[x]*Log[1/2 + x] - 48*Log[4]*Log[x*(1 + x)] + 
         24*Log[16]*Log[x*(1 + x)] - 24*Log[4]*Log[(1 + x)^2] + 
         24*Log[64]*Log[(1 + x)^2] - 24*Log[128]*Log[(1 + x)^2] - 
         24*Log[256]*Log[(1 + x)^2] + 24*Log[4096]*Log[(1 + x)^2] - 
         24*Log[x^2]*Log[(1 + x)^2] + 24*Log[(1 + x)^2]^2 - 
         48*Log[2]*Log[4*(1 + x)^2] + 24*Log[x^2]*Log[4*(1 + x)^2] - 
         24*Log[(1 + x)^2]*Log[4*(1 + x)^2] - 24*Log[(1 + x)^2]*
          Log[16*(1 + x)^2] - 24*Log[4]*Log[(-1 + x)/(-1 + 2*x)] + 
         24*Log[8]*Log[(-1 + x)/(-1 + 2*x)] + 12*Log[128]*
          Log[(-1 + x)/(-1 + 2*x)] - 12*Log[512]*Log[(-1 + x)/(-1 + 2*x)] - 
         24*Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] - 
         48*Log[x]*Log[(-1 + x)/(-1 + 2*x)] - 12*Log[2]*Log[x/(-1 + 2*x)] + 
         12*Log[512]*Log[x/(-1 + 2*x)] + 24*Log[x^2]*Log[x/(-1 + 2*x)] + 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
         24*Log[x/(-1 + 2*x)]^2 - 24*Log[64]*Log[(2*x)/(-1 + 2*x)] + 
         24*Log[256]*Log[(2*x)/(-1 + 2*x)] + 48*Log[8]*Log[x*(-1 + 2*x)] - 
         24*Log[64]*Log[x*(-1 + 2*x)] + 6*Log[x]*Log[65536/(1 + 2*x)^8] - 
         6*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 24*Log[64]*
          Log[x/(1 + 2*x)] + 24*Log[256]*Log[x/(1 + 2*x)] - 
         96*Log[1 - x]*Log[x/(1 + 2*x)] + 48*Log[(-1 + x)^2]*
          Log[x/(1 + 2*x)] + 24*Log[x^2]*Log[x/(1 + 2*x)] - 
         24*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 
         24*Log[8]*Log[(2*x)/(1 + 2*x)] + 36*Log[x^2]*Log[(2*x)/(1 + 2*x)] + 
         24*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] + 24*Log[(1 + x)^2]*
          Log[(4*x)/(1 + 2*x)] - 48*Log[4]*Log[(1 + x)/(1 + 2*x)] + 
         24*Log[16]*Log[(1 + x)/(1 + 2*x)] - 48*Log[64]*
          Log[(1 + x)/(1 + 2*x)] + 24*Log[4096]*Log[(1 + x)/(1 + 2*x)] - 
         48*Log[16]*Log[1 + 2*x] + 24*Log[256]*Log[1 + 2*x] + 
         72*Log[2]*Log[x*(1 + 2*x)] - 24*Log[4]*Log[x*(1 + 2*x)] + 
         48*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] + 
         12*Log[2]*Log[(1 + 2*x)^2] - 24*Log[(2*x)/(-1 + 2*x)]*
          Log[(1 + 2*x)^2] + 12*Log[(2*x)/(1 + 2*x)]*Log[(1 + 2*x)^2] - 
         48*Log[2*x*(1 + x)]*Log[1 + (1 + 2*x)^(-1)] - 24*Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] + 24*PolyLog[2, 1 - 1/(2*x)] - 
         24*PolyLog[2, 1 + x^(-1)] - 72*PolyLog[2, (-1 - 2*x)^(-1)] + 
         24*PolyLog[2, (1 - 2*x)^(-1)] - 48*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 
         48*PolyLog[2, 1/2 - x] - 48*PolyLog[2, 1 - x] + 
         24*PolyLog[2, -1/(2*x)] + 48*PolyLog[2, 1/(2*x)] - 
         24*PolyLog[2, (-1 + x)/x] + 48*PolyLog[2, x/(-1 + x)] + 
         48*PolyLog[2, x/(1 + x)] - 24*PolyLog[2, (-1 + 2*x)^(-1)] - 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 72*PolyLog[2, (1 + 2*x)^(-1)] + 
         48*PolyLog[2, x/(1 + 2*x)] - 24*PolyLog[2, (1 + x)/(1 + 2*x)] - 
         96*PolyLog[2, (2 + 2*x)^(-1)] - 48*PolyLog[2, 1 - 1/(2*(1 + x))]) + 
       48*G[{-1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] - 
       48*G[{1 + 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] + 
       G[{1}, z]*(-4*Pi^2 + 24*G[{-1, -1 - 2*x}, 1] - 
         48*G[{-1, 1 + 2*x}, 1] - 24*G[{0, -1 - 2*x}, 1] + 
         24*G[{0, 1 + 2*x}, 1] + 48*G[{1 - 2*x, -1 - 2*x}, 1] + 
         48*G[{1 + 2*x, 1}, 1] + 24*G[{1 + 2*x, -1 - 2*x}, 1] - 
         48*G[{1 + 2*x, 1 + 2*x}, 1] - 96*Log[2]^2 - 48*Log[4]^2 + 
         6*Log[16]^2 - 6*Log[64]^2 - 2*Log[4]*Log[4096] + Log[16]*Log[4096] + 
         2*Log[4096]^2 + 12*Log[2]*Log[32768] - 24*Log[2]*Log[262144] + 
         Log[64]*Log[262144] + 28*Log[2]*Log[16777216] - 
         6*Log[2]*Log[68719476736] - 6*Log[2]*Log[281474976710656] - 
         Log[4]*Log[281474976710656] - 2*Log[4]*Log[18014398509481984] - 
         Log[4]*Log[79228162514264337593543950336] + 
         Log[16]*Log[324518553658426726783156020576256] - 
         48*Log[2]*Log[2 + x^(-1)] + 24*Log[4]*Log[2 + x^(-1)] - 
         48*Log[2]*Log[-1 - 2*x] + 24*Log[4]*Log[-1 - 2*x] + 
         24*Log[4]*Log[1 - x] - 48*Log[16]*Log[1 - x] + 
         24*Log[256]*Log[1 - x] - 48*Log[2]*Log[(-1 + x)^2] + 
         24*Log[4]*Log[(-1 + x)^2] + 24*Log[256]*Log[(-1 + x)^2] - 
         24*Log[4096]*Log[(-1 + x)^2] - 18*Log[(-1 + x)^2]^2 + 
         6*Log[(-1 + x)^2]*Log[256*(-1 + x)^2] - 48*Log[2]*Log[-x^(-1)] + 
         24*Log[4]*Log[-x^(-1)] + 24*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
         36*Log[2]*Log[x^(-1)] - 2*Log[64]*Log[x^(-1)] + 72*Log[2]*Log[-x] - 
         24*Log[8]*Log[-x] - 24*Log[4]*Log[x] - 24*Log[16]*Log[x] + 
         24*Log[256]*Log[x] - 48*Log[x]^2 - 12*Log[2]*Log[x^2] - 
         48*Log[4]*Log[x^2] + 48*Log[16]*Log[x^2] + 12*Log[(-1 + x)^2]*
          Log[x^2] + 6*Log[x^2]^2 + 12*Log[(-1 + x)^2]*Log[16*x^2] + 
         12*Log[x^2]*Log[16*x^2] - 6*Log[x^2]*Log[256*x^2] + 
         48*Log[x]*Log[1/2 + x] + 48*Log[4]*Log[x*(1 + x)] - 
         24*Log[16]*Log[x*(1 + x)] + 24*Log[4]*Log[(1 + x)^2] - 
         24*Log[64]*Log[(1 + x)^2] + 24*Log[128]*Log[(1 + x)^2] + 
         24*Log[256]*Log[(1 + x)^2] - 24*Log[4096]*Log[(1 + x)^2] + 
         24*Log[x^2]*Log[(1 + x)^2] - 24*Log[(1 + x)^2]^2 + 
         48*Log[2]*Log[4*(1 + x)^2] - 24*Log[x^2]*Log[4*(1 + x)^2] + 
         24*Log[(1 + x)^2]*Log[4*(1 + x)^2] + 24*Log[(1 + x)^2]*
          Log[16*(1 + x)^2] + 24*Log[4]*Log[(-1 + x)/(-1 + 2*x)] - 
         24*Log[8]*Log[(-1 + x)/(-1 + 2*x)] - 12*Log[128]*
          Log[(-1 + x)/(-1 + 2*x)] + 12*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
         24*Log[x^(-1)]*Log[(-1 + x)/(-1 + 2*x)] + 
         48*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 12*Log[2]*Log[x/(-1 + 2*x)] - 
         12*Log[512]*Log[x/(-1 + 2*x)] - 24*Log[x^2]*Log[x/(-1 + 2*x)] - 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] + 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] - 
         24*Log[x/(-1 + 2*x)]^2 + 24*Log[64]*Log[(2*x)/(-1 + 2*x)] - 
         24*Log[256]*Log[(2*x)/(-1 + 2*x)] - 48*Log[8]*Log[x*(-1 + 2*x)] + 
         24*Log[64]*Log[x*(-1 + 2*x)] - 6*Log[x]*Log[65536/(1 + 2*x)^8] + 
         6*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] + 24*Log[64]*
          Log[x/(1 + 2*x)] - 24*Log[256]*Log[x/(1 + 2*x)] + 
         96*Log[1 - x]*Log[x/(1 + 2*x)] - 48*Log[(-1 + x)^2]*
          Log[x/(1 + 2*x)] - 24*Log[x^2]*Log[x/(1 + 2*x)] + 
         24*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] - 
         24*Log[8]*Log[(2*x)/(1 + 2*x)] - 36*Log[x^2]*Log[(2*x)/(1 + 2*x)] - 
         24*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] - 24*Log[(1 + x)^2]*
          Log[(4*x)/(1 + 2*x)] + 48*Log[4]*Log[(1 + x)/(1 + 2*x)] - 
         24*Log[16]*Log[(1 + x)/(1 + 2*x)] + 48*Log[64]*
          Log[(1 + x)/(1 + 2*x)] - 24*Log[4096]*Log[(1 + x)/(1 + 2*x)] + 
         48*Log[16]*Log[1 + 2*x] - 24*Log[256]*Log[1 + 2*x] - 
         72*Log[2]*Log[x*(1 + 2*x)] + 24*Log[4]*Log[x*(1 + 2*x)] - 
         48*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] - 
         12*Log[2]*Log[(1 + 2*x)^2] + 24*Log[(2*x)/(-1 + 2*x)]*
          Log[(1 + 2*x)^2] - 12*Log[(2*x)/(1 + 2*x)]*Log[(1 + 2*x)^2] + 
         48*Log[2*x*(1 + x)]*Log[1 + (1 + 2*x)^(-1)] + 24*Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] - 24*PolyLog[2, 1 - 1/(2*x)] + 
         24*PolyLog[2, 1 + x^(-1)] + 72*PolyLog[2, (-1 - 2*x)^(-1)] - 
         24*PolyLog[2, (1 - 2*x)^(-1)] + 48*PolyLog[2, (1 - 2*x)/(2 - 2*x)] - 
         48*PolyLog[2, 1/2 - x] + 48*PolyLog[2, 1 - x] - 
         24*PolyLog[2, -1/(2*x)] - 48*PolyLog[2, 1/(2*x)] + 
         24*PolyLog[2, (-1 + x)/x] - 48*PolyLog[2, x/(-1 + x)] - 
         48*PolyLog[2, x/(1 + x)] + 24*PolyLog[2, (-1 + 2*x)^(-1)] + 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 72*PolyLog[2, (1 + 2*x)^(-1)] - 
         48*PolyLog[2, x/(1 + 2*x)] + 24*PolyLog[2, (1 + x)/(1 + 2*x)] + 
         96*PolyLog[2, (2 + 2*x)^(-1)] + 48*PolyLog[2, 1 - 1/(2*(1 + x))])))/
     (3072*(1 + p2)^(3/2)*(-1 + x)^2) - 
    ((-2 + p2 + 2*x)*(-8*Pi^2*G[{1 - 2*x}, z] + 8*Pi^2*G[{-1 + 2*x}, z] - 
       12*G[{1 - 2*x}, z]*G[{-1, -1 - 2*x}, 1] + 12*G[{-1 + 2*x}, z]*
        G[{-1, -1 - 2*x}, 1] + 24*G[{1 - 2*x}, z]*G[{-1, 1 + 2*x}, 1] - 
       24*G[{-1 + 2*x}, z]*G[{-1, 1 + 2*x}, 1] + 12*G[{1 - 2*x}, z]*
        G[{0, -1 - 2*x}, 1] - 12*G[{-1 + 2*x}, z]*G[{0, -1 - 2*x}, 1] - 
       12*G[{1 - 2*x}, z]*G[{0, 1 + 2*x}, 1] + 12*G[{-1 + 2*x}, z]*
        G[{0, 1 + 2*x}, 1] - 24*G[{1 - 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] + 
       24*G[{-1 + 2*x}, z]*G[{1 - 2*x, -1 - 2*x}, 1] - 
       24*G[{1 - 2*x}, z]*G[{1 + 2*x, 1}, 1] + 24*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1}, 1] - 12*G[{1 - 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] + 
       12*G[{-1 + 2*x}, z]*G[{1 + 2*x, -1 - 2*x}, 1] + 
       24*G[{1 - 2*x}, z]*G[{1 + 2*x, 1 + 2*x}, 1] - 24*G[{-1 + 2*x}, z]*
        G[{1 + 2*x, 1 + 2*x}, 1] - 24*G[{-1, -1, -1 - 2*x}, z] - 
       96*G[{-1, -1, 1 - 2*x}, z] + 72*G[{-1, -1, -1 + 2*x}, z] + 
       96*G[{-1, 0, 1 - 2*x}, z] - 96*G[{-1, 0, -1 + 2*x}, z] + 
       24*G[{-1, 1, -1 - 2*x}, z] - 96*G[{-1, 1, 1 - 2*x}, z] + 
       120*G[{-1, 1, -1 + 2*x}, z] - 24*G[{-1, -1 - 2*x, -1}, z] - 
       24*G[{-1, -1 - 2*x, 1}, z] + 24*G[{-1, -1 - 2*x, -1 - 2*x}, z] + 
       24*G[{-1, -1 - 2*x, 1 - 2*x}, z] - 120*G[{-1, 1 - 2*x, -1}, z] - 
       120*G[{-1, 1 - 2*x, 1}, z] + 24*G[{-1, 1 - 2*x, -1 - 2*x}, z] + 
       24*G[{-1, 1 - 2*x, 1 - 2*x}, z] + 48*G[{-1, 1 - 2*x, -1 + 2*x}, z] + 
       48*G[{-1, -x, -1}, z] + 48*G[{-1, -x, 1}, z] - 
       48*G[{-1, -x, -1 - 2*x}, z] - 48*G[{-1, -x, 1 - 2*x}, z] + 
       48*G[{-1, -1 + 2*x, -1}, z] + 48*G[{-1, -1 + 2*x, 1}, z] - 
       48*G[{-1, -1 + 2*x, 1 - 2*x}, z] + 96*G[{-1, -1 + 2*x, -1 + 2*x}, z] + 
       96*G[{0, -1, 1 - 2*x}, z] - 96*G[{0, -1, -1 + 2*x}, z] - 
       96*G[{0, 0, 1 - 2*x}, z] + 96*G[{0, 0, -1 + 2*x}, z] + 
       96*G[{0, 1, 1 - 2*x}, z] - 96*G[{0, 1, -1 + 2*x}, z] + 
       48*G[{0, 1 - 2*x, -1}, z] + 48*G[{0, 1 - 2*x, 1}, z] + 
       48*G[{0, 1 - 2*x, 1 - 2*x}, z] - 48*G[{0, 1 - 2*x, -1 + 2*x}, z] - 
       48*G[{0, -1 + 2*x, -1}, z] - 48*G[{0, -1 + 2*x, 1}, z] + 
       48*G[{0, -1 + 2*x, 1 - 2*x}, z] - 48*G[{0, -1 + 2*x, -1 + 2*x}, z] - 
       120*G[{1, -1, 1 - 2*x}, z] + 96*G[{1, -1, -1 + 2*x}, z] - 
       24*G[{1, -1, 1 + 2*x}, z] + 96*G[{1, 0, 1 - 2*x}, z] - 
       96*G[{1, 0, -1 + 2*x}, z] - 72*G[{1, 1, 1 - 2*x}, z] + 
       96*G[{1, 1, -1 + 2*x}, z] + 24*G[{1, 1, 1 + 2*x}, z] - 
       48*G[{1, 1 - 2*x, -1}, z] - 48*G[{1, 1 - 2*x, 1}, z] - 
       96*G[{1, 1 - 2*x, 1 - 2*x}, z] + 48*G[{1, 1 - 2*x, -1 + 2*x}, z] - 
       48*G[{1, x, -1}, z] - 48*G[{1, x, 1}, z] + 48*G[{1, x, -1 + 2*x}, z] + 
       48*G[{1, x, 1 + 2*x}, z] + 120*G[{1, -1 + 2*x, -1}, z] + 
       120*G[{1, -1 + 2*x, 1}, z] - 48*G[{1, -1 + 2*x, 1 - 2*x}, z] - 
       24*G[{1, -1 + 2*x, -1 + 2*x}, z] - 24*G[{1, -1 + 2*x, 1 + 2*x}, z] + 
       24*G[{1, 1 + 2*x, -1}, z] + 24*G[{1, 1 + 2*x, 1}, z] - 
       24*G[{1, 1 + 2*x, -1 + 2*x}, z] - 24*G[{1, 1 + 2*x, 1 + 2*x}, z] - 
       24*G[{1 - 2*x, -1, -1}, z] - 24*G[{1 - 2*x, -1, 1}, z] - 
       24*G[{1 - 2*x, -1, -1 - 2*x}, z] - 96*G[{1 - 2*x, -1, 1 - 2*x}, z] + 
       72*G[{1 - 2*x, -1, -1 + 2*x}, z] + 48*G[{1 - 2*x, 0, 1 - 2*x}, z] - 
       48*G[{1 - 2*x, 0, -1 + 2*x}, z] - 24*G[{1 - 2*x, 1, -1}, z] - 
       24*G[{1 - 2*x, 1, 1}, z] - 24*G[{1 - 2*x, 1, -1 - 2*x}, z] - 
       96*G[{1 - 2*x, 1, 1 - 2*x}, z] + 72*G[{1 - 2*x, 1, -1 + 2*x}, z] + 
       24*G[{1 - 2*x, -1 - 2*x, -1}, z] + 24*G[{1 - 2*x, -1 - 2*x, 1}, z] - 
       24*G[{1 - 2*x, -1 - 2*x, -1 - 2*x}, z] + 
       24*G[{1 - 2*x, -1 - 2*x, 1 - 2*x}, z] - 
       48*G[{1 - 2*x, 1 - 2*x, -1}, z] - 48*G[{1 - 2*x, 1 - 2*x, 1}, z] + 
       24*G[{1 - 2*x, 1 - 2*x, -1 - 2*x}, z] + 
       48*G[{1 - 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{1 - 2*x, 1 - 2*x, -1 + 2*x}, z] - 48*G[{1 - 2*x, -x, -1}, z] - 
       48*G[{1 - 2*x, -x, 1}, z] + 48*G[{1 - 2*x, -x, -1 - 2*x}, z] + 
       48*G[{1 - 2*x, -x, 1 - 2*x}, z] + 24*G[{1 - 2*x, -1 + 2*x, -1}, z] + 
       24*G[{1 - 2*x, -1 + 2*x, 1}, z] - 24*G[{1 - 2*x, -1 + 2*x, 1 - 2*x}, 
         z] + 24*G[{1 - 2*x, -1 + 2*x, -1 + 2*x}, z] + 
       24*G[{-1 + 2*x, -1, -1}, z] + 24*G[{-1 + 2*x, -1, 1}, z] - 
       72*G[{-1 + 2*x, -1, 1 - 2*x}, z] + 96*G[{-1 + 2*x, -1, -1 + 2*x}, z] + 
       24*G[{-1 + 2*x, -1, 1 + 2*x}, z] + 48*G[{-1 + 2*x, 0, 1 - 2*x}, z] - 
       48*G[{-1 + 2*x, 0, -1 + 2*x}, z] + 24*G[{-1 + 2*x, 1, -1}, z] + 
       24*G[{-1 + 2*x, 1, 1}, z] - 72*G[{-1 + 2*x, 1, 1 - 2*x}, z] + 
       96*G[{-1 + 2*x, 1, -1 + 2*x}, z] + 24*G[{-1 + 2*x, 1, 1 + 2*x}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, -1}, z] - 24*G[{-1 + 2*x, 1 - 2*x, 1}, z] - 
       24*G[{-1 + 2*x, 1 - 2*x, 1 - 2*x}, z] + 
       24*G[{-1 + 2*x, 1 - 2*x, -1 + 2*x}, z] + 48*G[{-1 + 2*x, x, -1}, z] + 
       48*G[{-1 + 2*x, x, 1}, z] - 48*G[{-1 + 2*x, x, -1 + 2*x}, z] - 
       48*G[{-1 + 2*x, x, 1 + 2*x}, z] + 48*G[{-1 + 2*x, -1 + 2*x, -1}, z] + 
       48*G[{-1 + 2*x, -1 + 2*x, 1}, z] - 24*G[{-1 + 2*x, -1 + 2*x, 1 - 2*x}, 
         z] - 48*G[{-1 + 2*x, -1 + 2*x, -1 + 2*x}, z] - 
       24*G[{-1 + 2*x, -1 + 2*x, 1 + 2*x}, z] - 
       24*G[{-1 + 2*x, 1 + 2*x, -1}, z] - 24*G[{-1 + 2*x, 1 + 2*x, 1}, z] - 
       24*G[{-1 + 2*x, 1 + 2*x, -1 + 2*x}, z] + 
       24*G[{-1 + 2*x, 1 + 2*x, 1 + 2*x}, z] - 72*G[{-1, -1}, z]*Log[2] - 
       36*G[{-1, 1}, z]*Log[2] + 36*G[{-1, -1 - 2*x}, z]*Log[2] - 
       60*G[{-1, 1 - 2*x}, z]*Log[2] + 36*G[{1, -1}, z]*Log[2] - 
       36*G[{1, -1 - 2*x}, z]*Log[2] + 60*G[{1, -1 + 2*x}, z]*Log[2] + 
       72*G[{1 - 2*x, -1}, z]*Log[2] + 144*G[{1 - 2*x, 1 - 2*x}, z]*Log[2] + 
       36*G[{-1 + 2*x, -1}, z]*Log[2] + 72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[2] - 
       72*G[{-1 + 2*x, -1 + 2*x}, z]*Log[2] + 552*G[{1 - 2*x}, z]*Log[2]^2 - 
       552*G[{-1 + 2*x}, z]*Log[2]^2 + 24*G[{-1, 1}, z]*Log[4] - 
       24*G[{-1, -1 - 2*x}, z]*Log[4] + 24*G[{0, -1}, z]*Log[4] - 
       48*G[{0, 1}, z]*Log[4] + 24*G[{1, 1}, z]*Log[4] + 
       24*G[{1, -1 - 2*x}, z]*Log[4] + 24*G[{1 - 2*x, 1}, z]*Log[4] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[4] + 48*G[{-1 + 2*x, 1}, z]*Log[4] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4] - 36*G[{1 - 2*x}, z]*Log[4]^2 + 
       36*G[{-1 + 2*x}, z]*Log[4]^2 + 24*G[{-1, -1}, z]*Log[8] + 
       24*G[{-1, 1}, z]*Log[8] - 24*G[{-1, -1 - 2*x}, z]*Log[8] - 
       24*G[{1, -1 - 2*x}, z]*Log[8] + 24*G[{1, 1 + 2*x}, z]*Log[8] + 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[8] - 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[8] - 24*G[{-1 + 2*x, -1}, z]*Log[8] - 24*G[{-1 + 2*x, 1}, z]*
        Log[8] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[8] - 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[8] - 3*G[{-1 + 2*x}, z]*Log[4]*
        Log[8] + 24*G[{-1, -1}, z]*Log[16] - 9*G[{-1, 1}, z]*Log[16] + 
       12*G[{-1, -1 - 2*x}, z]*Log[16] - 24*G[{-1, 1 - 2*x}, z]*Log[16] - 
       24*G[{-1, -1 + 2*x}, z]*Log[16] + 12*G[{-1, 1 + 2*x}, z]*Log[16] - 
       24*G[{1, -1}, z]*Log[16] - 36*G[{1, 1}, z]*Log[16] + 
       12*G[{1, -1 - 2*x}, z]*Log[16] + 36*G[{1, 1 + 2*x}, z]*Log[16] + 
       12*G[{1 - 2*x, -1}, z]*Log[16] - 12*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[16] - 36*G[{1 - 2*x, 1 - 2*x}, z]*Log[16] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[16] - 12*G[{1 - 2*x, 1 + 2*x}, z]*
        Log[16] + 15*G[{-1 + 2*x, -1}, z]*Log[16] - 24*G[{-1 + 2*x, 1}, z]*
        Log[16] + 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[16] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[16] + 36*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[16] + 12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[16] - 
       6*G[{-1 + 2*x}, z]*Log[2]*Log[16] - 3*G[{-1 + 2*x}, z]*Log[4]*
        Log[16] - 3*G[{1 - 2*x}, z]*Log[16]^2 + 3*G[{-1 + 2*x}, z]*
        Log[16]^2 + 24*G[{-1, -1 + 2*x}, z]*Log[32] + 
       24*G[{1, -1}, z]*Log[32] - 24*G[{1, 1 - 2*x}, z]*Log[32] + 
       24*G[{1 - 2*x, 1}, z]*Log[32] - 24*G[{-1 + 2*x, -1}, z]*Log[32] - 
       24*G[{-1 + 2*x, 1}, z]*Log[32] - 6*G[{-1, -1}, z]*Log[64] - 
       30*G[{-1, 1}, z]*Log[64] - 42*G[{-1, -1 - 2*x}, z]*Log[64] + 
       36*G[{-1, 1 - 2*x}, z]*Log[64] - 12*G[{-1, -1 + 2*x}, z]*Log[64] + 
       6*G[{-1, 1 + 2*x}, z]*Log[64] - 24*G[{0, 1}, z]*Log[64] + 
       30*G[{1, -1}, z]*Log[64] + 6*G[{1, 1}, z]*Log[64] - 
       30*G[{1, -1 - 2*x}, z]*Log[64] + 12*G[{1, 1 - 2*x}, z]*Log[64] - 
       36*G[{1, -1 + 2*x}, z]*Log[64] - 6*G[{1, 1 + 2*x}, z]*Log[64] + 
       6*G[{1 - 2*x, -1}, z]*Log[64] - 6*G[{1 - 2*x, 1}, z]*Log[64] + 
       18*G[{1 - 2*x, -1 - 2*x}, z]*Log[64] + 12*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[64] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[64] - 
       6*G[{1 - 2*x, 1 + 2*x}, z]*Log[64] - 6*G[{-1 + 2*x, -1}, z]*Log[64] + 
       6*G[{-1 + 2*x, 1}, z]*Log[64] + 6*G[{-1 + 2*x, -1 - 2*x}, z]*Log[64] - 
       36*G[{-1 + 2*x, 1 - 2*x}, z]*Log[64] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[64] - 18*G[{-1 + 2*x, 1 + 2*x}, z]*Log[64] - 
       27*G[{1 - 2*x}, z]*Log[2]*Log[64] + 27*G[{-1 + 2*x}, z]*Log[2]*
        Log[64] - 6*G[{1 - 2*x}, z]*Log[4]*Log[64] + 6*G[{-1 + 2*x}, z]*
        Log[4]*Log[64] + 7*G[{1 - 2*x}, z]*Log[8]*Log[64] - 
       6*G[{-1 + 2*x}, z]*Log[8]*Log[64] + 9*G[{1 - 2*x}, z]*Log[64]^2 - 
       9*G[{-1 + 2*x}, z]*Log[64]^2 + 24*G[{1 - 2*x, 1 - 2*x}, z]*Log[128] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[128] + 15*G[{-1, -1}, z]*Log[256] + 
       9*G[{-1, 1}, z]*Log[256] + 6*G[{-1, 1 - 2*x}, z]*Log[256] - 
       6*G[{-1, -1 + 2*x}, z]*Log[256] + 24*G[{0, 1}, z]*Log[256] - 
       9*G[{1, -1}, z]*Log[256] - 15*G[{1, 1}, z]*Log[256] + 
       18*G[{1, 1 - 2*x}, z]*Log[256] + 6*G[{1, -1 + 2*x}, z]*Log[256] + 
       9*G[{1 - 2*x, -1}, z]*Log[256] + 15*G[{1 - 2*x, 1}, z]*Log[256] - 
       6*G[{1 - 2*x, 1 - 2*x}, z]*Log[256] - 30*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[256] - 15*G[{-1 + 2*x, -1}, z]*Log[256] - 9*G[{-1 + 2*x, 1}, z]*
        Log[256] + 30*G[{-1 + 2*x, 1 - 2*x}, z]*Log[256] + 
       6*G[{-1 + 2*x, -1 + 2*x}, z]*Log[256] - 18*G[{1 - 2*x}, z]*Log[2]*
        Log[256] + G[{1 - 2*x}, z]*Log[64]*Log[256] + 
       3*G[{-1 + 2*x}, z]*Log[64]*Log[256] - 12*G[{-1, -1}, z]*Log[512] - 
       12*G[{-1, 1}, z]*Log[512] + 12*G[{-1, -1 - 2*x}, z]*Log[512] - 
       12*G[{-1, -1 + 2*x}, z]*Log[512] + 12*G[{1, 1}, z]*Log[512] + 
       12*G[{1, -1 - 2*x}, z]*Log[512] + 12*G[{1, 1 - 2*x}, z]*Log[512] - 
       12*G[{1 - 2*x, 1}, z]*Log[512] + 12*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[512] + 12*G[{-1 + 2*x, -1}, z]*Log[512] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[512] - 12*G[{-1 + 2*x}, z]*Log[2]*
        Log[512] + 3*G[{1 - 2*x}, z]*Log[16]*Log[512] + 
       6*G[{-1, -1}, z]*Log[4096] - 6*G[{-1, 1}, z]*Log[4096] + 
       3*G[{-1, -1 - 2*x}, z]*Log[4096] - 15*G[{-1, 1 - 2*x}, z]*Log[4096] + 
       15*G[{-1, -1 + 2*x}, z]*Log[4096] - 3*G[{-1, 1 + 2*x}, z]*Log[4096] - 
       12*G[{0, -1}, z]*Log[4096] + 12*G[{0, 1}, z]*Log[4096] + 
       6*G[{1, -1}, z]*Log[4096] - 6*G[{1, 1}, z]*Log[4096] + 
       3*G[{1, -1 - 2*x}, z]*Log[4096] - 15*G[{1, 1 - 2*x}, z]*Log[4096] + 
       15*G[{1, -1 + 2*x}, z]*Log[4096] - 3*G[{1, 1 + 2*x}, z]*Log[4096] - 
       3*G[{1 - 2*x, -1 - 2*x}, z]*Log[4096] + 9*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4096] - 9*G[{1 - 2*x, -1 + 2*x}, z]*Log[4096] + 
       3*G[{1 - 2*x, 1 + 2*x}, z]*Log[4096] - 3*G[{-1 + 2*x, -1 - 2*x}, z]*
        Log[4096] + 9*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4096] - 
       9*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4096] + 3*G[{-1 + 2*x, 1 + 2*x}, z]*
        Log[4096] - 6*G[{1 - 2*x}, z]*Log[4]*Log[16384] + 
       6*G[{-1 + 2*x}, z]*Log[4]*Log[16384] - 12*G[{1 - 2*x, -1}, z]*
        Log[32768] - 12*G[{1 - 2*x, 1 - 2*x}, z]*Log[32768] + 
       12*G[{-1 + 2*x, 1}, z]*Log[32768] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[32768] - 6*G[{-1, -1}, z]*Log[65536] + 6*G[{-1, 1}, z]*
        Log[65536] + 12*G[{0, -1}, z]*Log[65536] - 12*G[{0, 1}, z]*
        Log[65536] - 6*G[{1, -1}, z]*Log[65536] + 6*G[{1, 1}, z]*Log[65536] - 
       6*G[{-1 + 2*x}, z]*Log[2]*Log[65536] + G[{1 - 2*x}, z]*Log[64]*
        Log[65536] - 3*G[{1 - 2*x}, z]*Log[4]*Log[68719476736] + 
       G[{-1 + 2*x}, z]*Log[64]*Log[68719476736] + 24*G[{-1, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] + 24*G[{1, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] + 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + (3 - 4*x)^(-1)] - 24*G[{-1, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{1, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)] + 24*G[{1 - 2*x}, z]*Log[4]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{-1 + 2*x}, z]*Log[4]*
        Log[1 + (1 - 2*x)^(-1)] - 6*G[{1 - 2*x}, z]*Log[256]*
        Log[1 + (1 - 2*x)^(-1)] + 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[1 + (1 - 2*x)^(-1)] + 24*G[{1 - 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*
        Log[1 + (1 - 2*x)^(-1)] - 24*G[{-1 + 2*x}, z]*Log[1 + (3 - 4*x)^(-1)]*
        Log[1 + (1 - 2*x)^(-1)] + 12*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^
         2 - 12*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]^2 - 
       24*G[{1 - 2*x}, z]*Log[2]*Log[2 - x^(-1)] + 24*G[{-1 + 2*x}, z]*Log[2]*
        Log[2 - x^(-1)] + 6*G[{1 - 2*x}, z]*Log[4]*Log[2 + x^(-1)] - 
       6*G[{-1 + 2*x}, z]*Log[4]*Log[2 + x^(-1)] - 36*G[{1 - 2*x}, z]*Log[2]*
        Log[4 - 8*x] + 36*G[{-1 + 2*x}, z]*Log[2]*Log[4 - 8*x] - 
       48*G[{1 - 2*x}, z]*Log[2]*Log[4 - 4*x] + 48*G[{-1 + 2*x}, z]*Log[2]*
        Log[4 - 4*x] - 24*G[{-1, -1}, z]*Log[-1 - 2*x] + 
       72*G[{-1, 1}, z]*Log[-1 - 2*x] + 48*G[{-1, -1 - 2*x}, z]*
        Log[-1 - 2*x] + 24*G[{-1, 1 - 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{-1, -x}, z]*Log[-1 - 2*x] - 24*G[{-1, -1 + 2*x}, z]*
        Log[-1 - 2*x] + 48*G[{0, -1}, z]*Log[-1 - 2*x] - 
       48*G[{0, 1}, z]*Log[-1 - 2*x] - 72*G[{1, -1}, z]*Log[-1 - 2*x] + 
       24*G[{1, 1}, z]*Log[-1 - 2*x] + 24*G[{1, 1 - 2*x}, z]*Log[-1 - 2*x] + 
       48*G[{1, x}, z]*Log[-1 - 2*x] - 24*G[{1, -1 + 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{1, 1 + 2*x}, z]*Log[-1 - 2*x] - 24*G[{1 - 2*x, -1}, z]*
        Log[-1 - 2*x] - 24*G[{1 - 2*x, 1}, z]*Log[-1 - 2*x] - 
       48*G[{1 - 2*x, -1 - 2*x}, z]*Log[-1 - 2*x] - 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[-1 - 2*x] + 48*G[{1 - 2*x, -x}, z]*
        Log[-1 - 2*x] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[-1 - 2*x] + 
       24*G[{-1 + 2*x, -1}, z]*Log[-1 - 2*x] + 24*G[{-1 + 2*x, 1}, z]*
        Log[-1 - 2*x] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[-1 - 2*x] - 
       48*G[{-1 + 2*x, x}, z]*Log[-1 - 2*x] + 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[-1 - 2*x] + 48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[-1 - 2*x] + 
       6*G[{1 - 2*x}, z]*Log[4]*Log[-1 - 2*x] - 6*G[{-1 + 2*x}, z]*Log[4]*
        Log[-1 - 2*x] - 24*G[{1 - 2*x}, z]*Log[-4 - 8*x]*Log[-1 - 2*x] + 
       24*G[{-1 + 2*x}, z]*Log[-4 - 8*x]*Log[-1 - 2*x] + 
       96*G[{-1, -1}, z]*Log[1 - 2*x] + 24*G[{-1, 1 - 2*x}, z]*Log[1 - 2*x] - 
       48*G[{-1, -x}, z]*Log[1 - 2*x] + 120*G[{-1, -1 + 2*x}, z]*
        Log[1 - 2*x] - 96*G[{1, 1}, z]*Log[1 - 2*x] - 120*G[{1, 1 - 2*x}, z]*
        Log[1 - 2*x] + 48*G[{1, x}, z]*Log[1 - 2*x] - 24*G[{1, -1 + 2*x}, z]*
        Log[1 - 2*x] + 48*G[{1 - 2*x, 1}, z]*Log[1 - 2*x] + 
       120*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - 2*x] + 48*G[{1 - 2*x, -x}, z]*
        Log[1 - 2*x] - 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 
       48*G[{-1 + 2*x, -1}, z]*Log[1 - 2*x] + 24*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[1 - 2*x] - 48*G[{-1 + 2*x, x}, z]*Log[1 - 2*x] - 
       120*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - 2*x] - 3*G[{1 - 2*x}, z]*Log[4]*
        Log[1 - 2*x] + 24*G[{1 - 2*x}, z]*Log[16]*Log[1 - 2*x] - 
       24*G[{-1 + 2*x}, z]*Log[16]*Log[1 - 2*x] + G[{-1 + 2*x}, z]*Log[64]*
        Log[1 - 2*x] + 36*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[1 - 2*x] - 36*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[1 - 2*x] - 24*G[{1 - 2*x}, z]*Log[4 - 8*x]*Log[1 - 2*x] + 
       24*G[{-1 + 2*x}, z]*Log[4 - 8*x]*Log[1 - 2*x] + 
       96*G[{1 - 2*x}, z]*Log[1 - 2*x]^2 - 96*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]^2 + 180*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] - 
       180*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[2 - 2*x] - 
       48*G[{1 - 2*x}, z]*Log[-1 - 2*x]*Log[-1 - x] + 
       48*G[{-1 + 2*x}, z]*Log[-1 - 2*x]*Log[-1 - x] - 
       312*G[{-1, -1}, z]*Log[1 - x] + 72*G[{-1, 1}, z]*Log[1 - x] + 
       48*G[{-1, -1 - 2*x}, z]*Log[1 - x] - 72*G[{-1, 1 - 2*x}, z]*
        Log[1 - x] + 24*G[{-1, -1 + 2*x}, z]*Log[1 - x] - 
       72*G[{1, -1}, z]*Log[1 - x] + 312*G[{1, 1}, z]*Log[1 - x] - 
       24*G[{1, 1 - 2*x}, z]*Log[1 - x] + 72*G[{1, -1 + 2*x}, z]*Log[1 - x] - 
       48*G[{1, 1 + 2*x}, z]*Log[1 - x] - 24*G[{1 - 2*x, -1}, z]*Log[1 - x] - 
       120*G[{1 - 2*x, 1}, z]*Log[1 - x] + 48*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[1 - x] - 24*G[{1 - 2*x, 1 - 2*x}, z]*Log[1 - x] + 
       72*G[{1 - 2*x, -1 + 2*x}, z]*Log[1 - x] + 120*G[{-1 + 2*x, -1}, z]*
        Log[1 - x] + 24*G[{-1 + 2*x, 1}, z]*Log[1 - x] - 
       72*G[{-1 + 2*x, 1 - 2*x}, z]*Log[1 - x] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[1 - x] - 
       48*G[{-1 + 2*x, 1 + 2*x}, z]*Log[1 - x] - 24*G[{1 - 2*x}, z]*Log[2]*
        Log[1 - x] + 12*G[{-1 + 2*x}, z]*Log[2]*Log[1 - x] - 
       24*G[{-1 + 2*x}, z]*Log[4]*Log[1 - x] + 24*G[{1 - 2*x}, z]*Log[8]*
        Log[1 - x] - 24*G[{-1 + 2*x}, z]*Log[8]*Log[1 - x] - 
       24*G[{1 - 2*x}, z]*Log[16]*Log[1 - x] + 24*G[{-1 + 2*x}, z]*Log[16]*
        Log[1 - x] + 12*G[{1 - 2*x}, z]*Log[32]*Log[1 - x] + 
       12*G[{1 - 2*x}, z]*Log[256]*Log[1 - x] - 12*G[{-1 + 2*x}, z]*Log[256]*
        Log[1 - x] - 24*G[{1 - 2*x}, z]*Log[512]*Log[1 - x] + 
       24*G[{-1 + 2*x}, z]*Log[512]*Log[1 - x] + 48*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[1 - x] - 48*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[1 - x] - 102*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[1 - x] + 
       102*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[1 - x] - 
       51*G[{1 - 2*x}, z]*Log[1 - x]^2 + 51*G[{-1 + 2*x}, z]*Log[1 - x]^2 + 
       24*G[{1 - 2*x}, z]*Log[2]*Log[-1 + x] - 24*G[{-1 + 2*x}, z]*Log[2]*
        Log[-1 + x] + 12*G[{1 - 2*x}, z]*Log[1 - 1/(2*x)]*Log[-1 + x] - 
       12*G[{-1 + 2*x}, z]*Log[1 - 1/(2*x)]*Log[-1 + x] - 
       12*G[{1 - 2*x}, z]*Log[-1 + x]^2 + 12*G[{-1 + 2*x}, z]*Log[-1 + x]^2 + 
       168*G[{-1, -1}, z]*Log[(-1 + x)^2] - 72*G[{-1, 1}, z]*
        Log[(-1 + x)^2] - 24*G[{-1, -1 - 2*x}, z]*Log[(-1 + x)^2] + 
       12*G[{-1, 1 - 2*x}, z]*Log[(-1 + x)^2] - 12*G[{-1, -1 + 2*x}, z]*
        Log[(-1 + x)^2] + 72*G[{1, -1}, z]*Log[(-1 + x)^2] - 
       168*G[{1, 1}, z]*Log[(-1 + x)^2] + 12*G[{1, 1 - 2*x}, z]*
        Log[(-1 + x)^2] - 12*G[{1, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       24*G[{1, 1 + 2*x}, z]*Log[(-1 + x)^2] + 48*G[{1 - 2*x, -1}, z]*
        Log[(-1 + x)^2] + 48*G[{1 - 2*x, 1}, z]*Log[(-1 + x)^2] - 
       24*G[{1 - 2*x, -1 - 2*x}, z]*Log[(-1 + x)^2] + 
       60*G[{1 - 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       60*G[{1 - 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] - 48*G[{-1 + 2*x, -1}, z]*
        Log[(-1 + x)^2] - 48*G[{-1 + 2*x, 1}, z]*Log[(-1 + x)^2] + 
       60*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(-1 + x)^2] - 
       60*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(-1 + x)^2] + 
       24*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(-1 + x)^2] - 
       12*G[{1 - 2*x}, z]*Log[2]*Log[(-1 + x)^2] + 12*G[{-1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)^2] + 24*G[{1 - 2*x}, z]*Log[8]*Log[(-1 + x)^2] - 
       24*G[{-1 + 2*x}, z]*Log[8]*Log[(-1 + x)^2] + 18*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]^2 - 18*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]^2 + 
       24*G[{-1, -1}, z]*Log[4*(-1 + x)^2] + 24*G[{-1, 1}, z]*
        Log[4*(-1 + x)^2] + 12*G[{-1, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 24*G[{0, -1}, z]*
        Log[4*(-1 + x)^2] + 24*G[{0, 1}, z]*Log[4*(-1 + x)^2] + 
       24*G[{0, 1 - 2*x}, z]*Log[4*(-1 + x)^2] - 24*G[{0, -1 + 2*x}, z]*
        Log[4*(-1 + x)^2] - 24*G[{1, -1}, z]*Log[4*(-1 + x)^2] - 
       24*G[{1, 1}, z]*Log[4*(-1 + x)^2] - 12*G[{1, 1 - 2*x}, z]*
        Log[4*(-1 + x)^2] - 12*G[{1, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       36*G[{1 - 2*x, -1}, z]*Log[4*(-1 + x)^2] - 12*G[{1 - 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 48*G[{1 - 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       24*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] + 
       12*G[{-1 + 2*x, -1}, z]*Log[4*(-1 + x)^2] + 36*G[{-1 + 2*x, 1}, z]*
        Log[4*(-1 + x)^2] - 24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*(-1 + x)^2] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*(-1 + x)^2] - 
       30*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       30*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 
       6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[x^(-6)] - 6*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[x^(-6)] - 12*G[{-1 + 2*x}, z]*Log[2]*Log[-x^(-3)] + 
       3*G[{1 - 2*x}, z]*Log[16]*Log[-x^(-3)] + 6*G[{1 - 2*x}, z]*Log[4]*
        Log[-x^(-1)] - 6*G[{-1 + 2*x}, z]*Log[4]*Log[-x^(-1)] - 
       12*G[{1 - 2*x}, z]*Log[2 + x^(-1)]*Log[-x^(-1)] + 
       12*G[{-1 + 2*x}, z]*Log[2 + x^(-1)]*Log[-x^(-1)] - 
       24*G[{1 - 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[1 + 1/(2*x)]*Log[-1/(2*x)] - 
       42*G[{1 - 2*x}, z]*Log[2]*Log[x^(-1)] + 42*G[{-1 + 2*x}, z]*Log[2]*
        Log[x^(-1)] + 24*G[{1 - 2*x}, z]*Log[2 - x^(-1)]*Log[x^(-1)] - 
       24*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*Log[x^(-1)] - 
       (24*I)*Pi*G[{1 - 2*x}, z]*Log[(-1 + x)/x] + (24*I)*Pi*G[{-1 + 2*x}, z]*
        Log[(-1 + x)/x] + 12*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[-2*x] - 12*G[{-1 + 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] - 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[-x] + 24*G[{1 - 2*x}, z]*Log[8]*
        Log[-x] - 24*G[{-1 + 2*x}, z]*Log[8]*Log[-x] + 
       3*G[{1 - 2*x}, z]*Log[64]*Log[-x] + 3*G[{-1 + 2*x}, z]*Log[64]*
        Log[-x] - 6*G[{1 - 2*x}, z]*Log[512]*Log[-x] + 
       6*G[{-1 + 2*x}, z]*Log[512]*Log[-x] - 24*G[{1 - 2*x}, z]*Log[1024]*
        Log[-x] + 24*G[{-1 + 2*x}, z]*Log[1024]*Log[-x] + 
       48*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x] - 48*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[-x] + 6*G[{1 - 2*x}, z]*Log[1 - x]*Log[-x] - 
       6*G[{-1 + 2*x}, z]*Log[1 - x]*Log[-x] + 3*G[{1 - 2*x}, z]*Log[-x^(-9)]*
        Log[-x] - 3*G[{-1 + 2*x}, z]*Log[-x^(-9)]*Log[-x] + 
       6*G[{1 - 2*x}, z]*Log[-64*x]*Log[-x] - 6*G[{-1 + 2*x}, z]*Log[-64*x]*
        Log[-x] - 6*G[{1 - 2*x}, z]*Log[-x]^2 + 6*G[{-1 + 2*x}, z]*
        Log[-x]^2 - 24*G[{1 - 2*x}, z]*Log[2]*Log[x] + 
       24*G[{-1 + 2*x}, z]*Log[2]*Log[x] + 6*G[{1 - 2*x}, z]*Log[16]*Log[x] - 
       6*G[{-1 + 2*x}, z]*Log[16]*Log[x] + 6*G[{1 - 2*x}, z]*Log[256]*
        Log[x] - 6*G[{-1 + 2*x}, z]*Log[256]*Log[x] + 
       24*G[{1 - 2*x}, z]*Log[-1 + x]*Log[x] - 24*G[{-1 + 2*x}, z]*
        Log[-1 + x]*Log[x] + 60*G[{1 - 2*x}, z]*Log[x]^2 - 
       60*G[{-1 + 2*x}, z]*Log[x]^2 - 48*G[{1 - 2*x}, z]*Log[2]*
        Log[4*(-1 + x)*x] + 48*G[{-1 + 2*x}, z]*Log[2]*Log[4*(-1 + x)*x] + 
       36*G[{1 - 2*x}, z]*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] - 
       36*G[{-1 + 2*x}, z]*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] + 
       120*G[{-1, -1}, z]*Log[x^2] - 48*G[{-1, 1}, z]*Log[x^2] - 
       48*G[{-1, -1 - 2*x}, z]*Log[x^2] - 36*G[{-1, 1 - 2*x}, z]*Log[x^2] + 
       24*G[{-1, -1 + 2*x}, z]*Log[x^2] + 12*G[{-1, 1 + 2*x}, z]*Log[x^2] + 
       48*G[{1, -1}, z]*Log[x^2] - 120*G[{1, 1}, z]*Log[x^2] - 
       12*G[{1, -1 - 2*x}, z]*Log[x^2] - 24*G[{1, 1 - 2*x}, z]*Log[x^2] + 
       36*G[{1, -1 + 2*x}, z]*Log[x^2] + 48*G[{1, 1 + 2*x}, z]*Log[x^2] + 
       24*G[{1 - 2*x, -1}, z]*Log[x^2] + 96*G[{1 - 2*x, 1}, z]*Log[x^2] + 
       60*G[{1 - 2*x, 1 - 2*x}, z]*Log[x^2] - 48*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[x^2] - 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[x^2] - 
       96*G[{-1 + 2*x, -1}, z]*Log[x^2] - 24*G[{-1 + 2*x, 1}, z]*Log[x^2] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[x^2] + 48*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[x^2] - 60*G[{-1 + 2*x, -1 + 2*x}, z]*Log[x^2] - 
       6*G[{1 - 2*x}, z]*Log[4]*Log[x^2] + 6*G[{-1 + 2*x}, z]*Log[4]*
        Log[x^2] + 30*G[{1 - 2*x}, z]*Log[8]*Log[x^2] - 
       30*G[{-1 + 2*x}, z]*Log[8]*Log[x^2] + 6*G[{1 - 2*x}, z]*Log[16]*
        Log[x^2] - 6*G[{-1 + 2*x}, z]*Log[16]*Log[x^2] - 
       6*G[{1 - 2*x}, z]*Log[256]*Log[x^2] + 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[x^2] + 3*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] - 
       3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x^2] + 12*G[{1 - 2*x}, z]*
        Log[x^2]^2 - 12*G[{-1 + 2*x}, z]*Log[x^2]^2 - 
       36*G[{-1, -1}, z]*Log[4*x^2] + 12*G[{-1, 1}, z]*Log[4*x^2] + 
       36*G[{-1, -1 - 2*x}, z]*Log[4*x^2] + 12*G[{-1, 1 - 2*x}, z]*
        Log[4*x^2] + 12*G[{-1, -1 + 2*x}, z]*Log[4*x^2] - 
       12*G[{-1, 1 + 2*x}, z]*Log[4*x^2] + 24*G[{0, -1}, z]*Log[4*x^2] - 
       24*G[{0, 1}, z]*Log[4*x^2] + 24*G[{0, 1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{0, -1 + 2*x}, z]*Log[4*x^2] - 12*G[{1, -1}, z]*Log[4*x^2] + 
       36*G[{1, 1}, z]*Log[4*x^2] + 12*G[{1, -1 - 2*x}, z]*Log[4*x^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[4*x^2] - 12*G[{1, -1 + 2*x}, z]*Log[4*x^2] - 
       36*G[{1, 1 + 2*x}, z]*Log[4*x^2] - 24*G[{1 - 2*x, -1}, z]*Log[4*x^2] - 
       36*G[{1 - 2*x, -1 - 2*x}, z]*Log[4*x^2] - 48*G[{1 - 2*x, 1 - 2*x}, z]*
        Log[4*x^2] + 24*G[{1 - 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*x^2] + 24*G[{-1 + 2*x, 1}, z]*
        Log[4*x^2] - 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*x^2] - 
       24*G[{-1 + 2*x, 1 - 2*x}, z]*Log[4*x^2] + 
       48*G[{-1 + 2*x, -1 + 2*x}, z]*Log[4*x^2] + 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*x^2] - 6*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[16*x^2] + 6*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[16*x^2] - 24*G[{1 - 2*x}, z]*Log[x^2]*Log[16*x^2] + 
       24*G[{-1 + 2*x}, z]*Log[x^2]*Log[16*x^2] + 3*G[{1 - 2*x}, z]*
        Log[(-1 + x)^2]*Log[256*x^2] - 3*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*
        Log[256*x^2] - 24*G[{-1, -1}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{-1, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 12*G[{-1, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] + 24*G[{1, 1}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 12*G[{1, 1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^2] - 24*G[{1 - 2*x, -1}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{-1 + 2*x, 1}, z]*Log[(1 - 2*x)^2*x^2] - 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] - 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2] + 
       3*G[{1 - 2*x}, z]*Log[8]*Log[(1 - 2*x)^2*x^2] - 
       3*G[{-1 + 2*x}, z]*Log[8]*Log[(1 - 2*x)^2*x^2] - 
       6*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[-x^3] + 6*G[{-1 + 2*x}, z]*
        Log[1 - 2*x]*Log[-x^3] - 36*G[{-1, -1}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{-1, 1}, z]*Log[(1 - 2*x)^2*x^4] + 12*G[{-1, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{-1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{1, -1}, z]*Log[(1 - 2*x)^2*x^4] + 36*G[{1, 1}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{1, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{1, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 12*G[{1 - 2*x, -1}, z]*
        Log[(1 - 2*x)^2*x^4] - 36*G[{1 - 2*x, 1}, z]*Log[(1 - 2*x)^2*x^4] - 
       12*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 - 2*x)^2*x^4] + 
       36*G[{-1 + 2*x, -1}, z]*Log[(1 - 2*x)^2*x^4] - 12*G[{-1 + 2*x, 1}, z]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{-1 + 2*x, 1 - 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] + 12*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[(1 - 2*x)^2*x^4] - 18*G[{-1 + 2*x}, z]*Log[2]*
        Log[(1 - 2*x)^2*x^4] + 3*G[{1 - 2*x}, z]*Log[64]*
        Log[(1 - 2*x)^2*x^4] + 6*G[{1 - 2*x}, z]*
        Log[((-1 + x)*x)/(1 - 2*x)^2]*Log[(1 - 2*x)^2*x^4] - 
       6*G[{-1 + 2*x}, z]*Log[((-1 + x)*x)/(1 - 2*x)^2]*
        Log[(1 - 2*x)^2*x^4] - 12*G[{1 - 2*x}, z]*Log[2]*Log[-x^5] + 
       3*G[{-1 + 2*x}, z]*Log[16]*Log[-x^5] + 6*G[{1 - 2*x}, z]*Log[-x]*
        Log[4096*x^6] - 6*G[{-1 + 2*x}, z]*Log[-x]*Log[4096*x^6] - 
       6*G[{1 - 2*x}, z]*Log[-x]*Log[x^20] + 6*G[{-1 + 2*x}, z]*Log[-x]*
        Log[x^20] - 48*G[{1 - 2*x}, z]*Log[x]*Log[1/2 + x] + 
       48*G[{-1 + 2*x}, z]*Log[x]*Log[1/2 + x] - 6*G[{1 - 2*x}, z]*Log[16]*
        Log[x*(1 + x)] + 6*G[{-1 + 2*x}, z]*Log[16]*Log[x*(1 + x)] - 
       12*G[{-1, -1}, z]*Log[(1 + x)^2] - 12*G[{-1, 1}, z]*Log[(1 + x)^2] - 
       36*G[{-1, -1 - 2*x}, z]*Log[(1 + x)^2] + 12*G[{-1, 1 + 2*x}, z]*
        Log[(1 + x)^2] + 48*G[{0, -1}, z]*Log[(1 + x)^2] - 
       48*G[{0, 1}, z]*Log[(1 + x)^2] + 12*G[{1, -1}, z]*Log[(1 + x)^2] + 
       12*G[{1, 1}, z]*Log[(1 + x)^2] - 12*G[{1, -1 - 2*x}, z]*
        Log[(1 + x)^2] + 36*G[{1, 1 + 2*x}, z]*Log[(1 + x)^2] - 
       36*G[{1 - 2*x, -1}, z]*Log[(1 + x)^2] + 60*G[{1 - 2*x, 1}, z]*
        Log[(1 + x)^2] + 36*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 + x)^2] - 
       12*G[{1 - 2*x, 1 + 2*x}, z]*Log[(1 + x)^2] - 60*G[{-1 + 2*x, -1}, z]*
        Log[(1 + x)^2] + 36*G[{-1 + 2*x, 1}, z]*Log[(1 + x)^2] + 
       12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[(1 + x)^2] - 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 + x)^2] + 6*G[{1 - 2*x}, z]*
        Log[16]*Log[(1 + x)^2] - 6*G[{-1 + 2*x}, z]*Log[16]*Log[(1 + x)^2] + 
       6*G[{1 - 2*x}, z]*Log[4096]*Log[(1 + x)^2] - 6*G[{-1 + 2*x}, z]*
        Log[4096]*Log[(1 + x)^2] - 6*G[{1 - 2*x}, z]*Log[16384]*
        Log[(1 + x)^2] + 6*G[{-1 + 2*x}, z]*Log[16384]*Log[(1 + x)^2] - 
       12*G[{1 - 2*x}, z]*Log[(1 + x)^2]^2 + 12*G[{-1 + 2*x}, z]*
        Log[(1 + x)^2]^2 + 12*G[{-1, -1}, z]*Log[4*(1 + x)^2] + 
       12*G[{-1, 1}, z]*Log[4*(1 + x)^2] + 36*G[{-1, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] - 12*G[{-1, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{0, -1}, z]*Log[4*(1 + x)^2] + 48*G[{0, 1}, z]*Log[4*(1 + x)^2] - 
       12*G[{1, -1}, z]*Log[4*(1 + x)^2] - 12*G[{1, 1}, z]*Log[4*(1 + x)^2] + 
       12*G[{1, -1 - 2*x}, z]*Log[4*(1 + x)^2] - 36*G[{1, 1 + 2*x}, z]*
        Log[4*(1 + x)^2] + 36*G[{1 - 2*x, -1}, z]*Log[4*(1 + x)^2] - 
       60*G[{1 - 2*x, 1}, z]*Log[4*(1 + x)^2] - 36*G[{1 - 2*x, -1 - 2*x}, z]*
        Log[4*(1 + x)^2] + 12*G[{1 - 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] + 
       60*G[{-1 + 2*x, -1}, z]*Log[4*(1 + x)^2] - 36*G[{-1 + 2*x, 1}, z]*
        Log[4*(1 + x)^2] - 12*G[{-1 + 2*x, -1 - 2*x}, z]*Log[4*(1 + x)^2] + 
       36*G[{-1 + 2*x, 1 + 2*x}, z]*Log[4*(1 + x)^2] - 
       48*G[{1 - 2*x}, z]*Log[2]*Log[4*(1 + x)^2] + 48*G[{-1 + 2*x}, z]*
        Log[2]*Log[4*(1 + x)^2] - 24*G[{1 - 2*x}, z]*Log[(1 + x)^2]*
        Log[16*(1 + x)^2] + 24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*
        Log[16*(1 + x)^2] - 18*G[{-1 + 2*x}, z]*Log[2]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[8]*
        Log[(-1 + x)/(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[8]*
        Log[(-1 + x)/(-1 + 2*x)] + 3*G[{1 - 2*x}, z]*Log[64]*
        Log[(-1 + x)/(-1 + 2*x)] - 6*G[{1 - 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[512]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[1 - x]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[1 - x]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[-1 + x]*
        Log[(-1 + x)/(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[-1 + x]*
        Log[(-1 + x)/(-1 + 2*x)] + 12*G[{1 - 2*x}, z]*Log[-x^(-3)]*
        Log[(-1 + x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[-x^(-3)]*
        Log[(-1 + x)/(-1 + 2*x)] - 18*G[{1 - 2*x}, z]*Log[x^(-1)]*
        Log[(-1 + x)/(-1 + 2*x)] + 18*G[{-1 + 2*x}, z]*Log[x^(-1)]*
        Log[(-1 + x)/(-1 + 2*x)] - 24*G[{1 - 2*x}, z]*Log[x]*
        Log[(-1 + x)/(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[x]*
        Log[(-1 + x)/(-1 + 2*x)] + 3*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*
        Log[(-1 + x)/(-1 + 2*x)] - 3*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*
        Log[(-1 + x)/(-1 + 2*x)] + 6*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^
         2 - 6*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]^2 + 
       30*G[{1 - 2*x}, z]*Log[2]*Log[x/(-1 + 2*x)] - 30*G[{-1 + 2*x}, z]*
        Log[2]*Log[x/(-1 + 2*x)] + 6*G[{1 - 2*x}, z]*Log[512]*
        Log[x/(-1 + 2*x)] - 6*G[{-1 + 2*x}, z]*Log[512]*Log[x/(-1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(-1 + 2*x)] + 
       9*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
       9*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
       18*G[{1 - 2*x}, z]*Log[x/(-1 + 2*x)]^2 - 18*G[{-1 + 2*x}, z]*
        Log[x/(-1 + 2*x)]^2 + 24*G[{1 - 2*x}, z]*Log[4]*
        Log[(2*x)/(-1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[4]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{1 - 2*x}, z]*Log[256]*
        Log[(2*x)/(-1 + 2*x)] - 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[(2*x)/(-1 + 2*x)] - 6*G[{1 - 2*x}, z]*Log[4096]*
        Log[(2*x)/(-1 + 2*x)] + 6*G[{-1 + 2*x}, z]*Log[4096]*
        Log[(2*x)/(-1 + 2*x)] - 12*G[{-1 + 2*x}, z]*Log[2]*Log[-1 + 2*x] + 
       3*G[{1 - 2*x}, z]*Log[16]*Log[-1 + 2*x] - 12*G[{1 - 2*x}, z]*
        Log[2 - x^(-1)]*Log[-1 + 2*x] + 12*G[{-1 + 2*x}, z]*Log[2 - x^(-1)]*
        Log[-1 + 2*x] - 24*G[{1 - 2*x}, z]*Log[2]*
        Log[4*(-1 + x)*(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*Log[2]*
        Log[4*(-1 + x)*(-1 + 2*x)] + 36*G[{1 - 2*x}, z]*Log[2]*
        Log[x*(-1 + 2*x)] - 36*G[{-1 + 2*x}, z]*Log[2]*Log[x*(-1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[x*(-1 + 2*x)] + 24*G[{-1 + 2*x}, z]*
        Log[8]*Log[x*(-1 + 2*x)] + G[{1 - 2*x}, z]*Log[8]*
        Log[(1 + 2*x)^(-8)] - G[{-1 + 2*x}, z]*Log[8]*Log[(1 + 2*x)^(-8)] + 
       3*G[{1 - 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] - 
       3*G[{-1 + 2*x}, z]*Log[x]*Log[(1 + 2*x)^(-8)] + 
       6*G[{1 - 2*x}, z]*Log[x]*Log[65536/(1 + 2*x)^8] - 
       6*G[{-1 + 2*x}, z]*Log[x]*Log[65536/(1 + 2*x)^8] - 
       6*G[{1 - 2*x}, z]*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] + 
       6*G[{-1 + 2*x}, z]*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 
       24*G[{1 - 2*x}, z]*Log[8]*Log[x/(1 + 2*x)] + 24*G[{-1 + 2*x}, z]*
        Log[8]*Log[x/(1 + 2*x)] + 24*G[{1 - 2*x}, z]*Log[16]*
        Log[x/(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[16]*Log[x/(1 + 2*x)] - 
       48*G[{1 - 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] + 
       48*G[{-1 + 2*x}, z]*Log[1 - x]*Log[x/(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[x^2]*Log[x/(1 + 2*x)] - 
       12*G[{1 - 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 
       12*G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[x/(1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[64]*Log[(2*x)/(1 + 2*x)] - 
       6*G[{-1 + 2*x}, z]*Log[64]*Log[(2*x)/(1 + 2*x)] + 
       18*G[{1 - 2*x}, z]*Log[x^2]*Log[(2*x)/(1 + 2*x)] - 
       18*G[{-1 + 2*x}, z]*Log[x^2]*Log[(2*x)/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[(2*x)/(1 + 2*x)] + 
       24*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] - 
       24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[16]*Log[(1 + x)/(1 + 2*x)] + 
       6*G[{-1 + 2*x}, z]*Log[16]*Log[(1 + x)/(1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[4096]*Log[(1 + x)/(1 + 2*x)] + 
       6*G[{-1 + 2*x}, z]*Log[4096]*Log[(1 + x)/(1 + 2*x)] + 
       12*G[{1 - 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
       12*G[{-1 + 2*x}, z]*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
       24*G[{1 - 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] - 
       6*G[{1 - 2*x}, z]*Log[256]*Log[1 + 2*x] + 6*G[{-1 + 2*x}, z]*Log[256]*
        Log[1 + 2*x] - 24*G[{1 - 2*x}, z]*Log[x]*Log[1 + 2*x] + 
       24*G[{-1 + 2*x}, z]*Log[x]*Log[1 + 2*x] - 3*G[{1 - 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] + 3*G[{-1 + 2*x}, z]*
        Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] + 24*G[{1 - 2*x}, z]*Log[2]*
        Log[x*(1 + 2*x)] - 24*G[{-1 + 2*x}, z]*Log[2]*Log[x*(1 + 2*x)] + 
       6*G[{1 - 2*x}, z]*Log[4]*Log[x*(1 + 2*x)] - 6*G[{-1 + 2*x}, z]*Log[4]*
        Log[x*(1 + 2*x)] + 48*G[{1 - 2*x}, z]*Log[(1 + x)^2]*
        Log[8*(1 + x)*(1 + 2*x)] - 48*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*
        Log[8*(1 + x)*(1 + 2*x)] - 24*G[{-1, 1}, z]*Log[(1 + 2*x)^2] - 
       12*G[{-1, -1 - 2*x}, z]*Log[(1 + 2*x)^2] + 12*G[{-1, -1 + 2*x}, z]*
        Log[(1 + 2*x)^2] - 24*G[{0, -1}, z]*Log[(1 + 2*x)^2] + 
       24*G[{0, 1}, z]*Log[(1 + 2*x)^2] + 24*G[{1, -1}, z]*Log[(1 + 2*x)^2] - 
       12*G[{1, 1 - 2*x}, z]*Log[(1 + 2*x)^2] + 12*G[{1, 1 + 2*x}, z]*
        Log[(1 + 2*x)^2] + 12*G[{1 - 2*x, -1 - 2*x}, z]*Log[(1 + 2*x)^2] + 
       24*G[{1 - 2*x, 1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
       12*G[{1 - 2*x, -1 + 2*x}, z]*Log[(1 + 2*x)^2] + 
       12*G[{-1 + 2*x, 1 - 2*x}, z]*Log[(1 + 2*x)^2] - 
       24*G[{-1 + 2*x, -1 + 2*x}, z]*Log[(1 + 2*x)^2] - 
       12*G[{-1 + 2*x, 1 + 2*x}, z]*Log[(1 + 2*x)^2] + 
       6*G[{1 - 2*x}, z]*Log[2]*Log[(1 + 2*x)^2] - 6*G[{-1 + 2*x}, z]*Log[2]*
        Log[(1 + 2*x)^2] - 12*G[{1 - 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[(1 + 2*x)^2] + 12*G[{-1 + 2*x}, z]*Log[(2*x)/(-1 + 2*x)]*
        Log[(1 + 2*x)^2] + 6*G[{1 - 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[(1 + 2*x)^2] - 6*G[{-1 + 2*x}, z]*Log[(2*x)/(1 + 2*x)]*
        Log[(1 + 2*x)^2] - 12*G[{1 - 2*x}, z]*Log[2]*Log[-3 + x^(-1) + 2*x] + 
       12*G[{-1 + 2*x}, z]*Log[2]*Log[-3 + x^(-1) + 2*x] - 
       12*G[{1 - 2*x}, z]*Log[x/(-1 + 2*x)]*Log[-3 + x^(-1) + 2*x] + 
       12*G[{-1 + 2*x}, z]*Log[x/(-1 + 2*x)]*Log[-3 + x^(-1) + 2*x] - 
       12*G[{1 - 2*x}, z]*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 
       12*G[{-1 + 2*x}, z]*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 
       6*G[{1 - 2*x}, z]*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] - 
       6*G[{-1 + 2*x}, z]*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] - 
       6*G[{1 - 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2] + 
       6*G[{-1 + 2*x}, z]*Log[x^4]*Log[1 - 3*x + 2*x^2] + 
       3*G[{1 - 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] - 
       3*G[{-1 + 2*x}, z]*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
       6*G[{1 - 2*x}, z]*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] - 
       6*G[{-1 + 2*x}, z]*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 
       24*G[{1 - 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] - 
       24*G[{-1 + 2*x}, z]*Log[(1 + x)^2]*Log[1 + 3*x + 2*x^2] + 
       6*G[{1 - 2*x}, z]*Log[2]*Log[x^2 - 2*x^3] - 6*G[{-1 + 2*x}, z]*Log[2]*
        Log[x^2 - 2*x^3] + 12*G[{1 - 2*x}, z]*Log[-1 + 2*x]*
        Log[1 + (-1 + 2*x)^(-1)] - 12*G[{-1 + 2*x}, z]*Log[-1 + 2*x]*
        Log[1 + (-1 + 2*x)^(-1)] - 48*G[{1 - 2*x}, z]*Log[2*x*(1 + x)]*
        Log[1 + (1 + 2*x)^(-1)] + 48*G[{-1 + 2*x}, z]*Log[2*x*(1 + x)]*
        Log[1 + (1 + 2*x)^(-1)] - 24*G[{1 - 2*x}, z]*Log[-64/(1 + 2*x)]*
        Log[1 + (1 + 2*x)^(-1)] + 24*G[{-1 + 2*x}, z]*Log[-64/(1 + 2*x)]*
        Log[1 + (1 + 2*x)^(-1)] - 24*G[{-1, -1 + 2*x}, z]*
        Log[1 + (-3 + 4*x)^(-1)] - 24*G[{1, -1 + 2*x}, z]*
        Log[1 + (-3 + 4*x)^(-1)] - 24*G[{1 - 2*x, -1 + 2*x}, z]*
        Log[1 + (-3 + 4*x)^(-1)] - 24*G[{-1 + 2*x, -1 + 2*x}, z]*
        Log[1 + (-3 + 4*x)^(-1)] - 24*G[{1 - 2*x}, z]*Log[1 + (1 - 2*x)^(-1)]*
        Log[1 + (-3 + 4*x)^(-1)] + 24*G[{-1 + 2*x}, z]*
        Log[1 + (1 - 2*x)^(-1)]*Log[1 + (-3 + 4*x)^(-1)] - 
       60*G[{1 - 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       60*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
       18*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*x)] - 18*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - 1/(2*x)] - 36*G[{1 - 2*x}, z]*PolyLog[2, 1 + x^(-1)] + 
       36*G[{-1 + 2*x}, z]*PolyLog[2, 1 + x^(-1)] - 108*G[{1 - 2*x}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] + 108*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 - 2*x)^(-1)] + 120*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] - 120*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)^(-1)] - 72*G[{1 - 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] + 72*G[{-1 + 2*x}, z]*
        PolyLog[2, (2 - 2*x)^(-1)] - 12*G[{1 - 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 12*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*G[{1 - 2*x}, z]*
        PolyLog[2, 1/2 - x] - 24*G[{-1 + 2*x}, z]*PolyLog[2, 1/2 - x] - 
       24*G[{1 - 2*x}, z]*PolyLog[2, 1 - x] + 24*G[{-1 + 2*x}, z]*
        PolyLog[2, 1 - x] + 36*G[{1 - 2*x}, z]*PolyLog[2, -1/(2*x)] - 
       36*G[{-1 + 2*x}, z]*PolyLog[2, -1/(2*x)] + 114*G[{1 - 2*x}, z]*
        PolyLog[2, 1/(2*x)] - 114*G[{-1 + 2*x}, z]*PolyLog[2, 1/(2*x)] - 
       18*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/x] + 18*G[{-1 + 2*x}, z]*
        PolyLog[2, (-1 + x)/x] + 48*G[{1 - 2*x}, z]*PolyLog[2, 2*x] - 
       48*G[{-1 + 2*x}, z]*PolyLog[2, 2*x] + 126*G[{1 - 2*x}, z]*
        PolyLog[2, x/(-1 + x)] - 126*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + x)] + 72*G[{1 - 2*x}, z]*PolyLog[2, x/(1 + x)] - 
       72*G[{-1 + 2*x}, z]*PolyLog[2, x/(1 + x)] - 48*G[{1 - 2*x}, z]*
        PolyLog[2, 2*(1 + x)] + 48*G[{-1 + 2*x}, z]*PolyLog[2, 2*(1 + x)] - 
       120*G[{1 - 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] + 
       120*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + 2*x)^(-1)] - 
       72*G[{1 - 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       72*G[{-1 + 2*x}, z]*PolyLog[2, (-1 + x)/(-1 + 2*x)] + 
       48*G[{1 - 2*x}, z]*PolyLog[2, x/(-1 + 2*x)] - 48*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(-1 + 2*x)] - 48*G[{1 - 2*x}, z]*PolyLog[2, -1 + 2*x] + 
       48*G[{-1 + 2*x}, z]*PolyLog[2, -1 + 2*x] + 108*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] - 108*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + 2*x)^(-1)] + 72*G[{1 - 2*x}, z]*
        PolyLog[2, x/(1 + 2*x)] - 72*G[{-1 + 2*x}, z]*
        PolyLog[2, x/(1 + 2*x)] - 36*G[{1 - 2*x}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] + 36*G[{-1 + 2*x}, z]*
        PolyLog[2, (1 + x)/(1 + 2*x)] + 48*G[{1 - 2*x}, z]*
        PolyLog[2, 1 + 2*x] - 48*G[{-1 + 2*x}, z]*PolyLog[2, 1 + 2*x] - 
       144*G[{1 - 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] + 
       144*G[{-1 + 2*x}, z]*PolyLog[2, (2 + 2*x)^(-1)] - 
       24*G[{1 - 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
       24*G[{-1 + 2*x}, z]*PolyLog[2, (1 + 2*x)/(2 + 2*x)] - 
       48*G[{1 - 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] + 
       48*G[{-1 + 2*x}, z]*PolyLog[2, 1 - 1/(2*(1 + x))] + 
       G[{-1}, z]*(4*Pi^2 - 12*G[{-1, -1 - 2*x}, 1] + 
         24*G[{-1, 1 + 2*x}, 1] + 12*G[{0, -1 - 2*x}, 1] - 
         12*G[{0, 1 + 2*x}, 1] - 24*G[{1 - 2*x, -1 - 2*x}, 1] - 
         24*G[{1 + 2*x, 1}, 1] - 12*G[{1 + 2*x, -1 - 2*x}, 1] + 
         24*G[{1 + 2*x, 1 + 2*x}, 1] - 312*Log[2]^2 + 96*Log[4]^2 - 
         3*Log[16]^2 - 27*Log[2]*Log[64] - 6*Log[4]*Log[64] + 
         7*Log[8]*Log[64] + 9*Log[64]^2 - 18*Log[2]*Log[256] + 
         Log[64]*Log[256] + 3*Log[16]*Log[512] - 6*Log[4]*Log[16384] + 
         Log[64]*Log[65536] - 3*Log[4]*Log[68719476736] + 
         24*Log[4]*Log[1 + (1 - 2*x)^(-1)] - 6*Log[256]*
          Log[1 + (1 - 2*x)^(-1)] + 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[1 + (1 - 2*x)^(-1)] + 12*Log[1 + (1 - 2*x)^(-1)]^2 - 
         24*Log[2]*Log[2 - x^(-1)] + 6*Log[4]*Log[2 + x^(-1)] - 
         36*Log[2]*Log[4 - 8*x] + 48*Log[2]*Log[4 - 4*x] + 
         6*Log[4]*Log[-1 - 2*x] + 24*Log[-4 - 8*x]*Log[-1 - 2*x] - 
         3*Log[4]*Log[1 - 2*x] + 24*Log[16]*Log[1 - 2*x] + 
         36*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] + 24*Log[4 - 8*x]*
          Log[1 - 2*x] + 48*Log[1 - 2*x]^2 - 60*Log[1 - 2*x]*Log[2 - 2*x] + 
         48*Log[-1 - 2*x]*Log[-1 - x] - 24*Log[2]*Log[1 - x] + 
         24*Log[8]*Log[1 - x] - 24*Log[16]*Log[1 - x] + 
         12*Log[32]*Log[1 - x] - 12*Log[256]*Log[1 - x] - 
         24*Log[512]*Log[1 - x] + 48*Log[2 - x^(-1)]*Log[1 - x] - 
         102*Log[1 - 2*x]*Log[1 - x] - 171*Log[1 - x]^2 + 
         24*Log[2]*Log[-1 + x] + 12*Log[1 - 1/(2*x)]*Log[-1 + x] - 
         12*Log[-1 + x]^2 - 12*Log[2]*Log[(-1 + x)^2] + 
         24*Log[8]*Log[(-1 + x)^2] + 18*Log[(-1 + x)^2]^2 + 
         30*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 6*Log[1 - 2*x]*Log[x^(-6)] + 
         3*Log[16]*Log[-x^(-3)] + 6*Log[4]*Log[-x^(-1)] - 
         12*Log[2 + x^(-1)]*Log[-x^(-1)] + 24*Log[1 + 1/(2*x)]*
          Log[-1/(2*x)] - 42*Log[2]*Log[x^(-1)] + 24*Log[2 - x^(-1)]*
          Log[x^(-1)] - (24*I)*Pi*Log[(-1 + x)/x] + 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] + 24*Log[8]*Log[-x] + 
         3*Log[64]*Log[-x] - 6*Log[512]*Log[-x] - 24*Log[1024]*Log[-x] + 
         144*Log[1 - 2*x]*Log[-x] + 6*Log[1 - x]*Log[-x] + 
         3*Log[-x^(-9)]*Log[-x] + 6*Log[-64*x]*Log[-x] - 6*Log[-x]^2 - 
         24*Log[2]*Log[x] + 6*Log[16]*Log[x] + 6*Log[256]*Log[x] + 
         24*Log[-1 + x]*Log[x] - 36*Log[x]^2 - 48*Log[2]*Log[4*(-1 + x)*x] + 
         36*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] - 6*Log[4]*Log[x^2] + 
         30*Log[8]*Log[x^2] + 6*Log[16]*Log[x^2] - 6*Log[256]*Log[x^2] + 
         3*Log[(-1 + x)^2]*Log[x^2] + 12*Log[x^2]^2 - 6*Log[(-1 + x)^2]*
          Log[16*x^2] + 3*Log[(-1 + x)^2]*Log[256*x^2] + 
         3*Log[8]*Log[(1 - 2*x)^2*x^2] - 6*Log[1 - 2*x]*Log[-x^3] + 
         3*Log[64]*Log[(1 - 2*x)^2*x^4] + 6*Log[((-1 + x)*x)/(1 - 2*x)^2]*
          Log[(1 - 2*x)^2*x^4] - 12*Log[2]*Log[-x^5] - 
         6*Log[-x]*Log[4096*x^6] - 6*Log[-x]*Log[x^20] + 
         48*Log[x]*Log[1/2 + x] - 6*Log[16]*Log[x*(1 + x)] + 
         6*Log[16]*Log[(1 + x)^2] + 6*Log[4096]*Log[(1 + x)^2] - 
         6*Log[16384]*Log[(1 + x)^2] - 12*Log[(1 + x)^2]^2 + 
         48*Log[2]*Log[4*(1 + x)^2] + 24*Log[(1 + x)^2]*Log[16*(1 + x)^2] + 
         24*Log[8]*Log[(-1 + x)/(-1 + 2*x)] + 3*Log[64]*
          Log[(-1 + x)/(-1 + 2*x)] - 6*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
         12*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 24*Log[-1 + x]*
          Log[(-1 + x)/(-1 + 2*x)] + 12*Log[-x^(-3)]*
          Log[(-1 + x)/(-1 + 2*x)] - 18*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] - 24*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 
         3*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] + 
         6*Log[(-1 + x)/(-1 + 2*x)]^2 + 30*Log[2]*Log[x/(-1 + 2*x)] + 
         6*Log[512]*Log[x/(-1 + 2*x)] + 12*Log[x^2]*Log[x/(-1 + 2*x)] + 
         9*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
         18*Log[x/(-1 + 2*x)]^2 + 24*Log[4]*Log[(2*x)/(-1 + 2*x)] + 
         6*Log[256]*Log[(2*x)/(-1 + 2*x)] - 6*Log[4096]*
          Log[(2*x)/(-1 + 2*x)] + 3*Log[16]*Log[-1 + 2*x] - 
         12*Log[2 - x^(-1)]*Log[-1 + 2*x] - 24*Log[2]*
          Log[4*(-1 + x)*(-1 + 2*x)] + 36*Log[2]*Log[x*(-1 + 2*x)] - 
         24*Log[8]*Log[x*(-1 + 2*x)] + Log[8]*Log[(1 + 2*x)^(-8)] + 
         3*Log[x]*Log[(1 + 2*x)^(-8)] - 6*Log[x]*Log[65536/(1 + 2*x)^8] + 
         6*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 24*Log[8]*Log[x/(1 + 2*x)] + 
         24*Log[16]*Log[x/(1 + 2*x)] - 48*Log[1 - x]*Log[x/(1 + 2*x)] + 
         24*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 12*Log[x^2]*Log[x/(1 + 2*x)] - 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 12*Log[(1 + x)^2]*
          Log[x/(1 + 2*x)] + 6*Log[64]*Log[(2*x)/(1 + 2*x)] + 
         18*Log[x^2]*Log[(2*x)/(1 + 2*x)] + 12*Log[(1 + x)^2]*
          Log[(2*x)/(1 + 2*x)] - 24*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] - 
         6*Log[16]*Log[(1 + x)/(1 + 2*x)] - 6*Log[4096]*
          Log[(1 + x)/(1 + 2*x)] + 12*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
         24*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] - 6*Log[256]*Log[1 + 2*x] - 
         24*Log[x]*Log[1 + 2*x] - 3*Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] - 
         24*Log[2]*Log[x*(1 + 2*x)] + 6*Log[4]*Log[x*(1 + 2*x)] - 
         48*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] + 
         6*Log[2]*Log[(1 + 2*x)^2] - 12*Log[(2*x)/(-1 + 2*x)]*
          Log[(1 + 2*x)^2] + 6*Log[(2*x)/(1 + 2*x)]*Log[(1 + 2*x)^2] - 
         12*Log[2]*Log[-3 + x^(-1) + 2*x] - 12*Log[x/(-1 + 2*x)]*
          Log[-3 + x^(-1) + 2*x] - 12*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 
         6*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] + 6*Log[x^4]*
          Log[1 - 3*x + 2*x^2] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         6*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 24*Log[(1 + x)^2]*
          Log[1 + 3*x + 2*x^2] + 6*Log[2]*Log[x^2 - 2*x^3] + 
         12*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] + 48*Log[2*x*(1 + x)]*
          Log[1 + (1 + 2*x)^(-1)] + 24*Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] - 24*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] + 36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         18*PolyLog[2, 1 - 1/(2*x)] + 12*PolyLog[2, 1 + x^(-1)] + 
         36*PolyLog[2, (-1 - 2*x)^(-1)] - 24*PolyLog[2, (1 - 2*x)^(-1)] + 
         120*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*PolyLog[2, 1/2 - x] - 
         24*PolyLog[2, 1 - x] - 12*PolyLog[2, -1/(2*x)] + 
         66*PolyLog[2, 1/(2*x)] - 18*PolyLog[2, (-1 + x)/x] + 
         144*PolyLog[2, 2*x] - 18*PolyLog[2, x/(-1 + x)] - 
         24*PolyLog[2, x/(1 + x)] + 48*PolyLog[2, 2*(1 + x)] + 
         24*PolyLog[2, (-1 + 2*x)^(-1)] - 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 48*PolyLog[2, x/(-1 + 2*x)] - 
         144*PolyLog[2, -1 + 2*x] - 36*PolyLog[2, (1 + 2*x)^(-1)] - 
         24*PolyLog[2, x/(1 + 2*x)] + 12*PolyLog[2, (1 + x)/(1 + 2*x)] - 
         48*PolyLog[2, 1 + 2*x] + 48*PolyLog[2, (2 + 2*x)^(-1)] - 
         24*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
         48*PolyLog[2, 1 - 1/(2*(1 + x))]) - 
       G[{1}, z]*(4*Pi^2 - 12*G[{-1, -1 - 2*x}, 1] + 24*G[{-1, 1 + 2*x}, 1] + 
         12*G[{0, -1 - 2*x}, 1] - 12*G[{0, 1 + 2*x}, 1] - 
         24*G[{1 - 2*x, -1 - 2*x}, 1] - 24*G[{1 + 2*x, 1}, 1] - 
         12*G[{1 + 2*x, -1 - 2*x}, 1] + 24*G[{1 + 2*x, 1 + 2*x}, 1] - 
         312*Log[2]^2 + 96*Log[4]^2 - 3*Log[16]^2 - 27*Log[2]*Log[64] - 
         6*Log[4]*Log[64] + 7*Log[8]*Log[64] + 9*Log[64]^2 - 
         2*Log[64]*Log[256] + 3*Log[16]*Log[512] - 6*Log[4]*Log[16384] + 
         Log[64]*Log[65536] - Log[64]*Log[68719476736] + 
         24*Log[4]*Log[1 + (1 - 2*x)^(-1)] - 6*Log[256]*
          Log[1 + (1 - 2*x)^(-1)] + 24*Log[1 + (3 - 4*x)^(-1)]*
          Log[1 + (1 - 2*x)^(-1)] + 12*Log[1 + (1 - 2*x)^(-1)]^2 - 
         24*Log[2]*Log[2 - x^(-1)] + 6*Log[4]*Log[2 + x^(-1)] - 
         36*Log[2]*Log[4 - 8*x] + 48*Log[2]*Log[4 - 4*x] + 
         6*Log[4]*Log[-1 - 2*x] + 24*Log[-4 - 8*x]*Log[-1 - 2*x] + 
         24*Log[16]*Log[1 - 2*x] - Log[64]*Log[1 - 2*x] + 
         36*Log[1 + (1 - 2*x)^(-1)]*Log[1 - 2*x] + 24*Log[4 - 8*x]*
          Log[1 - 2*x] + 48*Log[1 - 2*x]^2 - 60*Log[1 - 2*x]*Log[2 - 2*x] + 
         48*Log[-1 - 2*x]*Log[-1 - x] - 24*Log[2]*Log[1 - x] + 
         24*Log[4]*Log[1 - x] + 24*Log[8]*Log[1 - x] - 
         21*Log[16]*Log[1 - x] - 12*Log[256]*Log[1 - x] - 
         24*Log[512]*Log[1 - x] + 48*Log[2 - x^(-1)]*Log[1 - x] - 
         102*Log[1 - 2*x]*Log[1 - x] - 171*Log[1 - x]^2 + 
         24*Log[2]*Log[-1 + x] + 12*Log[1 - 1/(2*x)]*Log[-1 + x] - 
         12*Log[-1 + x]^2 - 12*Log[2]*Log[(-1 + x)^2] + 
         24*Log[8]*Log[(-1 + x)^2] + 18*Log[(-1 + x)^2]^2 + 
         30*Log[(-1 + x)^2]*Log[16*(-1 + x)^2] + 6*Log[1 - 2*x]*Log[x^(-6)] + 
         3*Log[16]*Log[-x^(-3)] + 6*Log[4]*Log[-x^(-1)] - 
         12*Log[2 + x^(-1)]*Log[-x^(-1)] + 24*Log[1 + 1/(2*x)]*
          Log[-1/(2*x)] - 42*Log[2]*Log[x^(-1)] + 24*Log[2 - x^(-1)]*
          Log[x^(-1)] - (24*I)*Pi*Log[(-1 + x)/x] + 
         12*Log[1 + (1 - 2*x)^(-1)]*Log[-2*x] + 36*Log[2]*Log[-x] + 
         24*Log[8]*Log[-x] - 3*Log[64]*Log[-x] - 6*Log[512]*Log[-x] - 
         24*Log[1024]*Log[-x] + 144*Log[1 - 2*x]*Log[-x] + 
         6*Log[1 - x]*Log[-x] + 3*Log[-x^(-9)]*Log[-x] + 
         6*Log[-64*x]*Log[-x] - 6*Log[-x]^2 - 24*Log[2]*Log[x] + 
         6*Log[16]*Log[x] + 6*Log[256]*Log[x] + 24*Log[-1 + x]*Log[x] - 
         36*Log[x]^2 - 48*Log[2]*Log[4*(-1 + x)*x] + 
         36*Log[2]*Log[((-1 + x)*x)/(1 - 2*x)^2] - 6*Log[4]*Log[x^2] + 
         30*Log[8]*Log[x^2] + 6*Log[16]*Log[x^2] - 6*Log[256]*Log[x^2] + 
         3*Log[(-1 + x)^2]*Log[x^2] + 12*Log[x^2]^2 - 6*Log[(-1 + x)^2]*
          Log[16*x^2] + 3*Log[(-1 + x)^2]*Log[256*x^2] + 
         3*Log[8]*Log[(1 - 2*x)^2*x^2] - 6*Log[1 - 2*x]*Log[-x^3] + 
         3*Log[64]*Log[(1 - 2*x)^2*x^4] + 6*Log[((-1 + x)*x)/(1 - 2*x)^2]*
          Log[(1 - 2*x)^2*x^4] - 3*Log[16]*Log[-x^5] - 
         6*Log[-x]*Log[4096*x^6] - 6*Log[-x]*Log[x^20] + 
         48*Log[x]*Log[1/2 + x] - 6*Log[16]*Log[x*(1 + x)] + 
         6*Log[16]*Log[(1 + x)^2] + 6*Log[4096]*Log[(1 + x)^2] - 
         6*Log[16384]*Log[(1 + x)^2] - 12*Log[(1 + x)^2]^2 + 
         48*Log[2]*Log[4*(1 + x)^2] + 24*Log[(1 + x)^2]*Log[16*(1 + x)^2] + 
         24*Log[8]*Log[(-1 + x)/(-1 + 2*x)] + 3*Log[64]*
          Log[(-1 + x)/(-1 + 2*x)] - 6*Log[512]*Log[(-1 + x)/(-1 + 2*x)] + 
         12*Log[1 - x]*Log[(-1 + x)/(-1 + 2*x)] + 24*Log[-1 + x]*
          Log[(-1 + x)/(-1 + 2*x)] + 12*Log[-x^(-3)]*
          Log[(-1 + x)/(-1 + 2*x)] - 18*Log[x^(-1)]*
          Log[(-1 + x)/(-1 + 2*x)] - 24*Log[x]*Log[(-1 + x)/(-1 + 2*x)] + 
         3*Log[(1 - 2*x)^2*x^2]*Log[(-1 + x)/(-1 + 2*x)] + 
         6*Log[(-1 + x)/(-1 + 2*x)]^2 + 30*Log[2]*Log[x/(-1 + 2*x)] + 
         6*Log[512]*Log[x/(-1 + 2*x)] + 12*Log[x^2]*Log[x/(-1 + 2*x)] + 
         9*Log[(1 - 2*x)^2*x^2]*Log[x/(-1 + 2*x)] - 
         24*Log[(-1 + x)/(-1 + 2*x)]*Log[x/(-1 + 2*x)] + 
         18*Log[x/(-1 + 2*x)]^2 + 24*Log[4]*Log[(2*x)/(-1 + 2*x)] + 
         6*Log[256]*Log[(2*x)/(-1 + 2*x)] - 6*Log[4096]*
          Log[(2*x)/(-1 + 2*x)] + 3*Log[16]*Log[-1 + 2*x] - 
         12*Log[2 - x^(-1)]*Log[-1 + 2*x] - 24*Log[2]*
          Log[4*(-1 + x)*(-1 + 2*x)] + 36*Log[2]*Log[x*(-1 + 2*x)] - 
         24*Log[8]*Log[x*(-1 + 2*x)] + Log[8]*Log[(1 + 2*x)^(-8)] + 
         3*Log[x]*Log[(1 + 2*x)^(-8)] - 6*Log[x]*Log[65536/(1 + 2*x)^8] + 
         6*Log[1/2 + x]*Log[65536/(1 + 2*x)^8] - 24*Log[8]*Log[x/(1 + 2*x)] + 
         24*Log[16]*Log[x/(1 + 2*x)] - 48*Log[1 - x]*Log[x/(1 + 2*x)] + 
         24*Log[(-1 + x)^2]*Log[x/(1 + 2*x)] + 12*Log[x^2]*Log[x/(1 + 2*x)] - 
         12*Log[(1 - 2*x)^2*x^2]*Log[x/(1 + 2*x)] + 12*Log[(1 + x)^2]*
          Log[x/(1 + 2*x)] + 6*Log[64]*Log[(2*x)/(1 + 2*x)] + 
         18*Log[x^2]*Log[(2*x)/(1 + 2*x)] + 12*Log[(1 + x)^2]*
          Log[(2*x)/(1 + 2*x)] - 24*Log[(1 + x)^2]*Log[(4*x)/(1 + 2*x)] - 
         6*Log[16]*Log[(1 + x)/(1 + 2*x)] - 6*Log[4096]*
          Log[(1 + x)/(1 + 2*x)] + 12*Log[-1 - 2*x]*Log[(1 + x)/(1 + 2*x)] - 
         24*Log[x*(1 + x)]*Log[(1 + x)/(1 + 2*x)] - 6*Log[256]*Log[1 + 2*x] - 
         24*Log[x]*Log[1 + 2*x] - 3*Log[(1 + 2*x)^(-8)]*Log[1 + 2*x] - 
         24*Log[2]*Log[x*(1 + 2*x)] + 6*Log[4]*Log[x*(1 + 2*x)] - 
         48*Log[(1 + x)^2]*Log[8*(1 + x)*(1 + 2*x)] + 
         6*Log[2]*Log[(1 + 2*x)^2] - 12*Log[(2*x)/(-1 + 2*x)]*
          Log[(1 + 2*x)^2] + 6*Log[(2*x)/(1 + 2*x)]*Log[(1 + 2*x)^2] - 
         12*Log[2]*Log[-3 + x^(-1) + 2*x] - 12*Log[x/(-1 + 2*x)]*
          Log[-3 + x^(-1) + 2*x] - 12*Log[1 - 2*x]*Log[(-1 + x)/(-4 + 8*x)] + 
         6*Log[x^(-2)]*Log[1 - 3*x + 2*x^2] + 6*Log[x^4]*
          Log[1 - 3*x + 2*x^2] + 3*Log[x^6]*Log[1 - 3*x + 2*x^2] + 
         6*Log[-x]*Log[x^2*(1 - 3*x + 2*x^2)] + 24*Log[(1 + x)^2]*
          Log[1 + 3*x + 2*x^2] + 6*Log[2]*Log[x^2 - 2*x^3] + 
         12*Log[-1 + 2*x]*Log[1 + (-1 + 2*x)^(-1)] + 48*Log[2*x*(1 + x)]*
          Log[1 + (1 + 2*x)^(-1)] + 24*Log[-64/(1 + 2*x)]*
          Log[1 + (1 + 2*x)^(-1)] - 24*Log[1 + (1 - 2*x)^(-1)]*
          Log[1 + (-3 + 4*x)^(-1)] + 36*PolyLog[2, 1 + 1/(2*(-1 + x))] + 
         18*PolyLog[2, 1 - 1/(2*x)] + 12*PolyLog[2, 1 + x^(-1)] + 
         36*PolyLog[2, (-1 - 2*x)^(-1)] - 24*PolyLog[2, (1 - 2*x)^(-1)] + 
         120*PolyLog[2, (2 - 2*x)^(-1)] - 
         12*PolyLog[2, (1 - 2*x)/(2 - 2*x)] + 24*PolyLog[2, 1/2 - x] - 
         24*PolyLog[2, 1 - x] - 12*PolyLog[2, -1/(2*x)] + 
         66*PolyLog[2, 1/(2*x)] - 18*PolyLog[2, (-1 + x)/x] + 
         144*PolyLog[2, 2*x] - 18*PolyLog[2, x/(-1 + x)] - 
         24*PolyLog[2, x/(1 + x)] + 48*PolyLog[2, 2*(1 + x)] + 
         24*PolyLog[2, (-1 + 2*x)^(-1)] - 
         24*PolyLog[2, (-1 + x)/(-1 + 2*x)] - 48*PolyLog[2, x/(-1 + 2*x)] - 
         144*PolyLog[2, -1 + 2*x] - 36*PolyLog[2, (1 + 2*x)^(-1)] - 
         24*PolyLog[2, x/(1 + 2*x)] + 12*PolyLog[2, (1 + x)/(1 + 2*x)] - 
         48*PolyLog[2, 1 + 2*x] + 48*PolyLog[2, (2 + 2*x)^(-1)] - 
         24*PolyLog[2, (1 + 2*x)/(2 + 2*x)] + 
         48*PolyLog[2, 1 - 1/(2*(1 + x))])))/(1536*(1 + p2)^(3/2)))/4, 
 ((4*(p2 - 4*(-1 + x)*x)*(-18*p2^2 + p2*(-21 - 58*x + 47*x^2) + 
      2*x*(-39 + 64*x - 81*x^2 + 56*x^3) + 
      3*(3*p2^2 + p2*(3 + 10*x - 8*x^2) - 4*x*(-3 + 5*x - 6*x^2 + 4*x^3))*
       Log[4*(-1 + x)^2]))/(1 + p2) + 
   (9*x*((8*(2*p2^2*(5 + 2*x) + 4*(-1 + x)^2*x*(5 + 3*x + 56*x^2) + 
         p2*(13 - 2*x + 93*x^2 - 104*x^3)))/9 + 
      (4*(p2^2*(-2 + x) - 4*(-1 + x)^2*x*(1 + 4*x^2) + p2*(-2 - 2*x + 4*x^3))*
        (G[{1 - 2*x}, z] + G[{-1 + 2*x}, z] + Log[64] + Log[(1 - 2*x)^2] + 
         4*Log[1 - x] + Log[x^2]))/3))/(1 + p2) + 
   (9*((-2*(p2^3*(-2 + 20*x) + 8*(-1 + x)^2*x^2*(11 + 32*x^2) + 
         p2^2*(1 + 38*x + 57*x^2 - 70*x^3) + 4*p2*x*(11 + 8*x + 20*x^2 - 
           65*x^3 + 26*x^4))*(G[{1 - 2*x}, z] - G[{-1 + 2*x}, z]))/9 + 
      ((p2 - 4*(-1 + x)*x)^2*(p2*(2 + x) + 2*(1 + x^2))*
        (4*G[{-1, 1 - 2*x}, z] - 2*G[{-1, -1 + 2*x}, z] - 
         4*G[{0, 1 - 2*x}, z] + 4*G[{0, -1 + 2*x}, z] + 
         2*G[{1, 1 - 2*x}, z] - 4*G[{1, -1 + 2*x}, z] + 
         4*G[{1 - 2*x, 1 - 2*x}, z] - 2*G[{1 - 2*x, -1 + 2*x}, z] + 
         2*G[{-1 + 2*x, 1 - 2*x}, z] - 4*G[{-1 + 2*x, -1 + 2*x}, z] + 
         G[{-1}, z]*Log[64] - G[{1}, z]*Log[64] + G[{1 - 2*x}, z]*Log[64] - 
         G[{-1 + 2*x}, z]*Log[64] + G[{-1}, z]*Log[(1 - 2*x)^2] - 
         G[{1}, z]*Log[(1 - 2*x)^2] + G[{1 - 2*x}, z]*Log[(1 - 2*x)^2] - 
         G[{-1 + 2*x}, z]*Log[(1 - 2*x)^2] + 4*G[{-1}, z]*Log[1 - x] - 
         4*G[{1}, z]*Log[1 - x] + 4*G[{1 - 2*x}, z]*Log[1 - x] - 
         4*G[{-1 + 2*x}, z]*Log[1 - x] - 4*G[{-1}, z]*Log[4*(-1 + x)^2] + 
         4*G[{1}, z]*Log[4*(-1 + x)^2] + G[{-1}, z]*Log[x^2] - 
         G[{1}, z]*Log[x^2] + G[{1 - 2*x}, z]*Log[x^2] - 
         G[{-1 + 2*x}, z]*Log[x^2]))/3))/(1 + p2)^(3/2))/
  (2304*(-1 + x)*(p2 - 4*(-1 + x)*x)^2)}

